Pair Correlation Estimates for the Zeros of the Zeta Function via Semidefinite Programming

In this paper we study the distribution of the non-trivial zeros of the Riemann zeta-function $\zeta(s)$ (and other L-functions) using Montgomery's pair correlation approach. We use semidefinite programming to improve upon numerous asymptotic bounds in the theory of $\zeta(s)$, including the proportion of distinct zeros, counts of small gaps between zeros, and sums involving multiplicities of zeros.

==> anc/L-40.txt <==
1.0375215939572726378521392071437400426221547363977456102721518675540457583752612780447157356294678871e+00
[4.5051490567594948675027713048863802597704918885026250083516667099534681302055802463385651854827386352e-01 1.9612463051508487825521885623568955946463638519922475224375641685751725242093053045885507926893937944e-01 7.9339207200611352137161791931472527877340257653082581856684547837077574279212864921566862484388326403e-02 2.1851979129797531025303690220189413602270834036996019701441837885931623577983352602672284821495104309e-02 -1.0078928182945012842289434601414340521628586491556855047876743829753314239640138146006857398416336103e-02 -3.0741637986594884915586844374655474809648986563649650448125698809969482588532423850683265178991609924e-02 -4.5683868991602257355185713139104062447736401352599920816174566545272980445140500591282870255460955919e-02 -5.6757246495222641267629876679492576865395827038134695152563872636043099973036705463978587722096205174e-02 -6.4061431239513732626101245525575409907918861662480440415699294186797829431077804238057330383422293369e-02 -6.7305656425493369299158371990537867570197533870735524916232043144898865410865096643362324582337131182e-02 -6.6428708285475612215202456438055696325944174793678158436499180905589165314362548792614360026448092766e-02 -6.1736287198522442321762831358329025576989955218443528908913997020136754624728901679905474196334295801e-02 -5.3899984658598431545529630021640497777295096146928865918880626112536155269519173101956417342434520427e-02 -4.3888187899928975112402948701120152337064523665179708996694046405223462355914044682308215770910905205e-02 -3.2839656832118411539389545679025386217779016703693214927934009174249699429751720226791028335598654042e-02 -2.1861820003242096863505818756033879970813648233582115224615134118061598201931866643993408668227081282e-02 -1.1859534888427117731146392497227109010611561704983490843842459591335313067359121047971704144247921166e-02 -3.4567849210582163672167295262372795643408440495800899243012360095913550568148636349468903211241638847e-03 3.0203090879527248228774210213846780302374003065617849553994322468408188927384915249663600585519720983e-03 7.4877029864725869061296448055186362080459705507824611385074663358548073078454126726808608397506359534e-03 1.0078662413093361026504125173205295386519919385543780178456472845246271830415137800223827414443998479e-02 1.1050595345753833372820752991132783451036152630037341289119266766373226835019210060177966224833790241e-02 1.0773806181149927652663929603075534332079005331897849107064119212896096961786670555713655139211280616e-02 9.6358685489905792289632531195137177085291308946779104976740481281149743069866101463747904162915597185e-03 8.0083162028649114885021637299890326902347590722761216420705237395818506122562176396153576908670386260e-03 6.2129215095583169171972051558854390515717260193300014612365859369272454275369739549684417704156778966e-03 4.4764312699048764932288745758958054824436025477460223554529851123878291180059871799074362682135695630e-03 2.9505261447859984257873456948739462043230149579825585020415911337936430085112987182188923146176148218e-03 1.7097517434418101228159677739686687314288925955484964606928824167572995055457831285436898530443658205e-03 7.7915183474663874636842806980952349116404392600376521973933630956947034932419129400117955864687774442e-04 1.3114673263381516869583058785575538219031509737150031866228209315569806410428830585828606023953931612e-04 -2.6289935561386027841094873628906763090569354499667474657959871752987913811496402805531099880767550524e-04 -4.5570028827722778666186426191225735869554073168921567024409170351838383702342385673856914863971394048e-04 -5.0453908409635718491309554763020935314531670638693048817253759119138697518306103573852577029973255204e-04 -4.5523814791424306255438929386416993357959103726732234261723004303929661915455125611572357854668901683e-04 -3.5742670750454353562088554473383951331676696396832960250403837405582937112561091352685236610325901024e-04 -2.4641363516852299257269538049399884385724692264097377304012578021470549044326657544624434238614483090e-04 -1.4688758744355626488288058526619661042788370572683710727236665889403728835715686025626555320719973193e-04 -7.4641670988894268583006698686833747155287807174506172886506964865199675267106470914128493518725517936e-05 -3.0152885438528854392080955536265212652577997563611993080269330383188387369307735028519261748967130424e-05 -6.8713309147002756026147473202867612076754385407120230159309001828460484313341508211140631984275359491e-06; 1.9612463051508487825521885623568955946463638519922475224375641685751725242093053045885507926893937944e-01 3.4994146594808166221476932653086766041395623923806693571096531233801813778224572790956722399054523090e-01 2.4717091845728954767701530046411744581939022610783232615315074390828856467070394194038110114232388451e-01 1.2127941303863398382044803054631226641044831715676826754671455128262134007588582695028604187760917997e-01 3.3527868925710005751521154655730436390738066110853721353751210583513723864200673074421280590695785301e-02 -1.5889038974349947543758865116468349197921133182554257045919565264676059098683640124051700894381018267e-02 -4.0951612751414959717857373038999673170788215134528162909138673616872428266729547179883667735924280015e-02 -5.3790284723416225201361976229045849779552590300503856491339944320604140283563634072338583923258885365e-02 -6.0995323501853574692616059135212048649901539831972277516423254219377229772688268490658201058552362946e-02 -6.4991680510044661425509166280944469808004019224925869896089784610415395946865724873328581986360655443e-02 -6.6112037932019428522374188259461178711405135773566758270469262486476524228343351641205457702302975398e-02 -6.4061896143137947016301845145555945314854102756060799479300552989173163485711002283243163792733759877e-02 -5.8740733832643280742992953418266513135030650150991285898427488554187912860963959890865338125290924565e-02 -5.0567558845505215342412621071673829456863669231060310090217559901277358813312677482090069282988575844e-02 -4.0441212978939142570909248601275727148032890441548869352075794139000049858771755249881883781398755121e-02 -2.9494138410281008233643379538387848655082650288734153689032120997102862840519302388257930408121333896e-02 -1.8816638918416002010021129685581107610246633571894769882446201257155030138562024834849864039020801707e-02 -9.2872455806376243204539394986846084196135965991749660677897317329628007044012106487047386329385785086e-03 -1.4688581226195189408281668349573392775630389214105237803692938203127258838438645598171892033251631222e-03 4.3357669836571011675158753915616835402265426278809995667893823376426931905054584864522693739015621234e-03 8.1423395096813308555958881634526147645417502278376972573145932206257490765645727132326859788500659642e-03 1.0099603360201563975191194947467303982421375491952684171777052650435428994794757202193166191716722982e-02 1.0568169844307758990377404911528393314948956595971457898909453629691923359147798696677785976424493252e-02 9.9347159826662929107784020083006854114813877846509057921379248615438801088676612520638924084605840972e-03 8.5952390896631321561404475149289789340044323626278355417594853738070395942879644224665029806455011397e-03 6.9307295791379367122171984545217261144690711441143692022482423950463876133043577173505091799196040039e-03 5.2034854861519465562226900612256268483479911282975671799277483103603206833156361415411747466499426690e-03 3.6085119628322117719900889046769492667982161118691942125587665014168071178345770317768608828261925243e-03 2.2565273471353498950085074412241692459619651450201530096544989047326645816297362456922700611912385247e-03 1.2075535214942033295514693926514390040164781638938466907224806630525477907173356993014735199740531021e-03 4.3457903430416623258070299332320713954549159462033354141457543915232959624876050950998441701660724498e-04 -6.4577840263570922959441576761871798845226570700930595759771951106258502333585430413069128740112193780e-05 -3.3912380223174428453775945010684368172191894243478090975228456508677067500704024872190672293827283240e-04 -4.5148348469965547021193448758880701332763086188408164496709098052937286123561514484851741225018238116e-04 -4.4335356452252275477944315233093808363324652534459329003801203179064605789791874934058388092949095372e-04 -3.6962109424544222310754564504942039253296842669628461843376795806023179440779288933819948856555208285e-04 -2.6837525125982815280298546707612671276306105538744949230619378169754958969864073583989986644886937891e-04 -1.6859844363744066512976933064925022366331387258500951498307112686264570543508946477533502427674857980e-04 -9.3618795410187105808033383684105265381201784228032715250435292696305035294273440542234664636551091945e-05 -4.4191439444213851085923559034056437007803261279541856010204107114765650456021214332357614260915915155e-05 -1.2452458421099347586558699705130696536984001418541748150225646593574648386659336702930433040061691171e-05; 7.9339207200611352137161791931472527877340257653082581856684547837077574279212864921566862484388326403e-02 2.4717091845728954767701530046411744581939022610783232615315074390828856467070394194038110114232388451e-01 2.8378491089241633994236450029156529007660310973851212435731404703084454427432410750090767425423501363e-01 2.2845551117391970926349138464340337783566669981519938461927131781918139725276564324765209918336895714e-01 1.4063286985224981346366318072461111609655245570768869774220072048250658181533689192348067197287740583e-01 5.8396658940248124342233964419460530601893261793507342244960013791111037710352824083135226771158437578e-02 -2.6969230242403329997475327673305227806172186298026491885541651491689054088379738861840885770265707500e-03 -4.1485650295249860670401524001182500255111897766373279515785125219250142512245666087546386252292329777e-02 -6.2502814676650461887742945841264131443917908966848603386111162574950048255722612982489211135622878587e-02 -7.1294894384457356415331453337061617069134868548326541009856909345910286365105963915254903159173438934e-02 -7.2402644167894620510694949080369111400658754582803458584177250606306875719240505773409871673301231751e-02 -6.8806616216040522055015258678426061684771661321509840389990886807014523418678671878060871818117006646e-02 -6.2208332442077395728716754226168208135970559658029307133138378168425114016355098964907865190572285516e-02 -5.3620435563753310259225067101620996310485297094459885776478529567043120141886140947404727052109235641e-02 -4.3819140784570725903189285740210186752032687174691966619486344713932884983067907810857665955741004708e-02 -3.3538150385569820988211996856181105045613696940534586919400379908478166483070766784336684267368495047e-02 -2.3465632720963715330351342035166636253973689175505999699361068783584139364798398387575431035077811349e-02 -1.4213893895105574117009658756430662546995150122928502013768369131808604931641631049709348394984646560e-02 -6.2314299579540253687809081252649064645748974741109920687461192983431343829155191475755201374312381794e-03 1.2617744971330950314987184096658038227609911468196974600257916162596848285029292380452311892405330165e-04 4.7738472896775818471522998142291352679599205101501911323359080406577572427023736518677008367542953231e-03 7.6758140252894951493228589511984674020785788668205641920545496606845534041843908638946859820759208427e-03 9.0708810122098965294381188056054657398615571515475257266650060548814012904368441128738356478835878062e-03 9.2342310431580023160458444299586226817687474332712883814936380721498544746399956905464570193433615657e-03 8.5006578518574093697747741266550922825773016219771051515641265102660996440838273438367349913458451899e-03 7.2548173433575763470532648363545604543076496752005278155937340883729827948804277984563974276677608539e-03 5.7647662060391793250811086598875630496113396491036943693056598078730778059085231984200858156600063511e-03 4.2598613974550909987755244664778356752803472766460089589984476173449410706881445859857357944113312017e-03 2.8907805589740749080798377182801888058695577244885156119976918638698910398352451656480096598503880070e-03 1.7639202239866654036221764983123296084334795103579319963413948957911222520944888164815228092951067407e-03 8.6761752245153710460783756965268174908551878271844272216383427816378835981772466868183561986153351613e-04 2.4223849754033626234371918528233401973681313890607781357189536747250643498991368647811980425982396594e-04 -1.4462243115488243077656412416461921792703047752240530913580778585017465840324335018632359224790859740e-04 -3.5067424480398635766531594817637951506740914749929832448930352689762039476755755006684431548450291714e-04 -4.0692422422430638551100944099620113483664901039462539911462407802387730464408180486579445148355857045e-04 -3.7200158047882250766518413199768012568023603452630525679250666643995451575939497381650935850305197115e-04 -2.8781283689550244745393843559396545514538895985510660436680930514953474304791816947825670972798645853e-04 -1.8987088516444878097624497200460278841494493443918198757408797761583647804640664123938463362615342371e-04 -1.1220573125010753910062639900297585724100791605720783886564148771419576362059672709588528448197079825e-04 -5.7328480415583728997817223150787028781445282204654453726267047834568605162330349780871550315906688918e-05 -1.7133942303873913411894656250069220713483645517765203116166780009494742277664080362914293475761710655e-05; 2.1851979129797531025303690220189413602270834036996019701441837885931623577983352602672284821495104309e-02 1.2127941303863398382044803054631226641044831715676826754671455128262134007588582695028604187760917997e-01 2.2845551117391970926349138464340337783566669981519938461927131781918139725276564324765209918336895714e-01 2.5516752011568226834315248425551938302924732117627113574299844567756164599871424919445768260486672918e-01 2.1529639039388208747516853312392383368857583821309454603448839830379887697332250449594611311593361633e-01 1.4380503177251664476498663407944556127701751681439953663308257223762326195614817070235230407480722302e-01 6.9110657617393571200201962979835964912584045507240493807285226442787427528164536098380642837201722449e-02 6.7435269488626789352478304564524689471405631704682151679026343145769526868318506407359130072479484837e-03 -3.7557978470066052220008981011901342153872978967981275135927364416568047991765567739456828718182785871e-02 -6.4117024229491097963509631455957332476323432818540664860951252677108479098420023197348086778178380663e-02 -7.6184380030394899829833484021711239114468086533501124504305408249304239687679314382246097648529559754e-02 -7.7717094991217968237318605437395352612397985243448733043441008854432800447979718369034151254065330325e-02 -7.2249802374617175903239012129923836463218396745342661400228119149609324634730300434702524006092626133e-02 -6.2614488690011019018225441657073949322553229626348394593850397750318671475815333936764056912472902669e-02 -5.0966920819592016047848593599023690888491689811593644057183533855055959245994895059811867906259465009e-02 -3.8885151687560189510870865466328984368145914959383733281108144641989678705779996997715826995054340629e-02 -2.7434773758042595275131102736551512233565902766234968730775139387435938864506421287770020014060952392e-02 -1.7289316425620026054004297749004402345500654607704216924777535219871205107391415727995576317660192715e-02 -8.7757511245810795739837891336351622407476615879792406103739298700458675713175808040665620306602619879e-03 -2.1071496294907286142932215462169721962184928858909399764308053067765410461621637005139905287232309567e-03 2.7942966837980830292310800820113619467260040533741585014993454634638095678151023671965811432970920467e-03 5.9482034988775889305361567301148048805205745316302009834562299858310302190648594212396388621430737009e-03 7.6478736554294238304844216816687445162109504173957697412205898256230079728072245839849982539624802032e-03 8.1539426961433708183285680924650687213787325432243604269984592767481098773059396953685543592414506111e-03 7.7678070406885796657560969783022229447257312233181316058711457623619429467363136076612284305584700271e-03 6.8592090567646177360124029774280926778189596588373524172562238348812359644287901069084530508066839432e-03 5.6560604947629464892322301835242372822594165165602559982063318003693258864315863070899433055336945619e-03 4.3691722073585723109644219306722590899189121862752349020789588163352670617842121668319475224625264496e-03 3.1415003411787655439288275449628854725182073964477670774639120034229084515886033809822596182304944803e-03 2.0912017332991671154884304091808771463642576555790301277248668088052425061837827784254902337752339757e-03 1.1983635403687419722462476189582115531934691897197522808322200778046392538275426138876880719505499462e-03 5.3718854734282362095020341607830496635564940087186749771181349935772128447648723957829533359007104870e-04 9.1726184165950946724504978852057728072385682736139332983509756822555024093483150302296144445826392785e-05 -1.8551546339410708951108851886846308122839775294909026937784234879618135782759632488338523864097729429e-04 -3.0555354177301637568813597701388728285250204497035290045467719885299834022124178326180006808175574116e-04 -3.2161175150075939840950988742783071693931803882994535142889434510070784040558664340975639905380436574e-04 -2.7113974126894344325256417256742787471341269774814299932777316393498917928413378619000194237259570594e-04 -1.9046458856621333832970444310483307497467891340675777175404693151597055930812781561216570683619569301e-04 -1.2155767928561945691001416501847130500433713682637681085730859419508743034563551534953563679183500306e-04 -6.8000221006938609068597529789748481640218207524558134283766209131834780655598492100186504082325222275e-05 -2.1799980817229267372367654548290540209571512769066460371388628173344270024307273453971516314793228013e-05; -1.0078928182945012842289434601414340521628586491556855047876743829753314239640138146006857398416336103e-02 3.3527868925710005751521154655730436390738066110853721353751210583513723864200673074421280590695785301e-02 1.4063286985224981346366318072461111609655245570768869774220072048250658181533689192348067197287740583e-01 2.1529639039388208747516853312392383368857583821309454603448839830379887697332250449594611311593361633e-01 2.3214654525983969959292144429732829923959746231775591531252323490309393266308555766623037734037958386e-01 2.0042815790603267525672142226677243608927821767060208262771286807886687272957707097433524567385714274e-01 1.4139195844807080299291466026200653590268478733276455218388862077260773984670038957181679719859542548e-01 7.4699024367575618156999641326148859449224270368974675990017114313135225343570737680241070550517880298e-02 1.4434467338723475954867112658160928545887430132871561707947202671986248559377252028236618421187097321e-02 -3.1789910884662776325601477478332514564060968324987391788477075239605276763424674453975111568875098580e-02 -6.1786761594956241309205191183723277685066364362597765014345994730134184459552996138360993073614477399e-02 -7.6811607443407558994363148517417585162458505199756888278327865703503667475750749532703180557838297390e-02 -7.9780493266323464976169362701292203793774595210288552020479756900415898644404440388509124884288137096e-02 -7.4165358944368211961533768742692966239466484777017319770231428643183266902983731946854199459629976898e-02 -6.3307158455047521872781024715319953227401462398104851608573664152417541720121676626334914021817874448e-02 -5.0040692540275956144522527861381482559923528196518599224195162462340186445735848068614062735086100847e-02 -3.6481657153509744897486717246556684971779440344737106347038028529246037456192137772538414132791593195e-02 -2.4041948769521822814751890259140675303132531865418924025712843014719309891419356850783534887521057657e-02 -1.3462169239103303578965856656806555737923168624124811491236033196877620241495189399136843782253886736e-02 -5.1530312640231500205680126827276252979386012553296761877025180825021794320811894774066125433213815572e-03 9.6520844586408604242519790980538128101840965582663134230308056261744817150614677113374113336700386822e-04 4.9420344521264624699669633524433178871287247684828399079360961231021670611299617403338446877881976389e-03 7.1788477840928255453719114550450021250328944827127744400318309359731822450403155170169399211310995387e-03 8.0131848303143700975314649011420619900516345438985380782894565622176186602106259940602038797265574446e-03 7.8098244532311875447048083428619558291557746689292746223559164557917441636989199954464230160542248717e-03 7.0074367994172814305719330194193643247483753839557131552345703155207744949687947173524558775025043364e-03 5.8585202950845569375256214414678599471889282626858792074474603600194125103707169900561793548797302823e-03 4.5956134018405691162993468832158138484007256270131931362619638961050221337256397231589260926063918367e-03 3.3736239923339652349586476446705151086012845909051083366214283585539564039760127446056915105328973111e-03 2.3232573254280663077866279553322845935519866579456731535126814872939665591253878048541448439959757595e-03 1.4079716518427347718439592678400366681790969218176605929985312362199572452891170249221317711054707982e-03 7.1856375860239286899488933015759778523529380962244709639446716221505963910778125316017387267736867193e-04 2.3987195301727885849946429519078588762965060210006176153682978881445159611262377359947292041302664739e-04 -7.8163786782801816535935534319988783373256774646565708139347080422233007368685487606412149687994530704e-05 -2.3639453433127986330416026885049555098640523319040310482692011439090188924235003996775948732518981816e-04 -2.8541867593698407210579774464638427039664257494675242298745675261535011653657819951283837564129297553e-04 -2.5853375752659293664984583364838438136264430405245703156556897040991260987511108898767831571180256105e-04 -1.9119633000189486967792218690347966317639731524862454429275973401897763774937912326968940610560058142e-04 -1.3008814842514469171094820226517646478192874939658343397577379831205626984668875509567775963849686409e-04 -7.8122351159285727247421650643514468494673715939835954290549193555675783264181711645825453864624376548e-05 -2.6518680372374786041690560970812120415223902403968676440172774041960867543767463779984711107245469747e-05; -3.0741637986594884915586844374655474809648986563649650448125698809969482588532423850683265178991609924e-02 -1.5889038974349947543758865116468349197921133182554257045919565264676059098683640124051700894381018267e-02 5.8396658940248124342233964419460530601893261793507342244960013791111037710352824083135226771158437578e-02 1.4380503177251664476498663407944556127701751681439953663308257223762326195614817070235230407480722302e-01 2.0042815790603267525672142226677243608927821767060208262771286807886687272957707097433524567385714274e-01 2.1339919248469786575317490761623190679040865763761946987811327119557532482977343976999893988505759079e-01 1.8752529841108997780598365816341200099019325620675684901800145020377073935620457236939847677642878024e-01 1.3672974299161798704849001984317541499635583910284699421793092268648756826136365938606631644615846279e-01 7.6575217746451075978699599361183287178401793439314515984998777886319345787813015446269463570561368936e-02 1.9631669796554674633304495270776258873386299653473239285248381505298966175844582456343797488036883331e-02 -2.6241708368636993154681360243983528840032138006574563578590918007358081003092398494284719035812328579e-02 -5.7624382645124527500201680487770883332846811795505101700833477396311555483416349028852980321359365641e-02 -7.4438134448714680498813350010237266554743606618391894609833075531183274306424678918366998380879077533e-02 -7.8789154690202067226041054493023670999237429357046254928251532528049269764213984730118318903140046759e-02 -7.3854259038740393693100023054729371862769610500145823441740219582329914590418782282042329411025815718e-02 -6.3037294273521101791829194906906745530333011202256983285346859710733380358543181326985934797435757642e-02 -4.9363397827579803189899585978786692267190800173802937986673884421661919686488868511280051158587599321e-02 -3.5215487437981258595075233010258901442902108178749036356650583259800887562070617684958970004573508294e-02 -2.2176156968711693583596139273647090194014312034699233826713067423164808511617097097267046543382616094e-02 -1.1298063111983649648842858144952642886060932713287153679210702330325634210483632751818366093315318754e-02 -2.8842937054398444136999239059561572776881335234262008069757152276271234505414178161416196384086861177e-03 2.9076613704298291824336168028368180712368589820658823974375968282872175582997753392802362703477507925e-03 6.4483264080339865069796270466274891432639105868484561533869427156933123415463419740912132813134325627e-03 8.1181219755083578849526333662079371099914396544625385369802026353726691860233473276493062450567546514e-03 8.3679587628853510710857744206707116543028319378735069274674159763340156887661717032818824208520647428e-03 7.7466834427431353317353492356107966868620327867991947720364709459522730754890497600727034355845169441e-03 6.5961622672436821527638140590187344665012009992272123230191721044529204689106753241747142887708945404e-03 5.2286215163533257567401248826485160158958111127062287502474691529682814225142447420427443070674048292e-03 3.8611518043241344804426150593390611394479800978923139666463228541815561166160585659600481155309348032e-03 2.6693584990401981103052708541233256847252598266324586230228266487876263708144961322962969276658324402e-03 1.6308469190201955145927781487120715145157863019226142711648061915677568225541340622754746025179221073e-03 8.5215406216028926636755752764675520368039445636788264120921899721215576662765939933861381869498984867e-04 3.1577993157979210139685349321017213095598933283555016355866743099246282745237865628868027876681365723e-04 -3.8647250886647908956240311158302291414072090308973054679485239233770351647593590347808857979642030057e-05 -2.1773163770361241460238491555630539472891675065787561934809824959953126398552697534461981377344262055e-04 -2.7869211853806411885227557673749394859848321824823526012419202646389374710454448291718976232687578598e-04 -2.5827906614555981294659492193680214903367070762801595468886839306288576537435714415114739630538450735e-04 -1.9412177518932803351250588220362729477711631643391753680749309235385318119670456611883338489633729953e-04 -1.3524633242605520387417994965820528281556791130334846650681282473824703138429166005961772573024251692e-04 -8.3489639450685718450258352480912496022721547926368347767631092319678821071160152706221008305630415207e-05 -2.9038685358173909895831713105504625185965893804754825379556396427963613555082825850769932251459878092e-05; -4.5683868991602257355185713139104062447736401352599920816174566545272980445140500591282870255460955919e-02 -4.0951612751414959717857373038999673170788215134528162909138673616872428266729547179883667735924280015e-02 -2.6969230242403329997475327673305227806172186298026491885541651491689054088379738861840885770265707500e-03 6.9110657617393571200201962979835964912584045507240493807285226442787427528164536098380642837201722449e-02 1.4139195844807080299291466026200653590268478733276455218388862077260773984670038957181679719859542548e-01 1.8752529841108997780598365816341200099019325620675684901800145020377073935620457236939847677642878024e-01 1.9765005489089334682445322282709311904144473615422843126130347334676688006835772882228920079461302356e-01 1.7488969900472680361666477176842032301915518394596608090623235265757613159241058319608071887587496481e-01 1.3002988822533402188570467314574002394890234134613615321431969448938392923336149139496797997517467977e-01 7.5801876282390211312109133812501675668183876947448416905656597154661033058026984793273225212420585888e-02 2.3066792018931430481271062337261452723237481964594987872141121580661908406260808829140373776047174614e-02 -2.0739930995765000366048032545715704926832477001625908589670098018578257804517612634164557344209868991e-02 -5.1755161105062941668601075318530487702314110554110196442006747750269446748803266317819468317128175946e-02 -6.9236789724165157422393950557718680145337124446029030340520543470787359291294360146267702042009509444e-02 -7.4673420631145858778011301628134820418524883934601676242564786177830832150759768806094038309286659962e-02 -7.0839154334346621282286220708583669393362252140301506735329222494505061688633794604327917420301756737e-02 -6.0898213205164765169813323410538856536052765908925164883808359608802914314534863831903597089390851138e-02 -4.7826616605750274681772442169034557980543866291842603466558738644914199079360853228463981641932666154e-02 -3.3968109520826305622162052301863627495582493620785681471810657535608558174981356228192444806042331379e-02 -2.1157269770489645417710503876113404450581644668318682985615906589679486357766726059915626569567053728e-02 -1.0322287025121500670670924618536667285537883076194855559470156112469229727896488417498629722652675740e-02 -2.1300090511946092228734171280342942239434236451791129626044762215798416122386066229779810589397794700e-03 3.5050116595300424457563257365234095085006253355027548218652595994148850329698816327111672671944490838e-03 6.8053050759369128686368649546993722347248286121821280374502139982824142149257141473185653019615458630e-03 8.1857484487458046507487185740407650232716544503175258380341531903629339290133595845564753085028894925e-03 8.2607680159039051111154264078782810084944231880862773061811514651494957478395853245523237498874453206e-03 7.4517311275764799715193946927750284972880743186306442156223010411825254097101167096554694968257804734e-03 6.1729527701663613428655404500769503543090986845525145603262814627315629159201795525336552448446139178e-03 4.7347845362994631349555426151214010362849950431203159363123523925134405075997765059859584196674551409e-03 3.3960566386046243195184863780201150858591988893040075419102216067806649515928971823480681653751982869e-03 2.1708315493708122116911353901270842159613254241186316134088592201654916511798339854763069673597858367e-03 1.2171561730889439106357362461905122129124702392157754752916292172197983660371503188410295092525649073e-03 5.3595243496448693294562469204670132478239105819241964435511483342016900072162137694855447161008042746e-04 6.9165840343709743547862043332745460574879911990436687222071443820948022299132341708479901714350905794e-05 -1.8363459105678739024329885694974919408793734817908628895824299057107933320151851441099994417179543405e-04 -2.8682128433897250395957747482698420670286177757575772911581336164632404207215975288729557661919167980e-04 -2.8379100338554779151626884925089181445260520981267360763261704417917830145073912962143799365154959764e-04 -2.2060785463714213909453425274197726036810188229085229215744077294787553168687568986455090628289355463e-04 -1.5754784451947274803052989999952213944289264312763635529213801883658144223612772279682807116322647585e-04 -9.9019103730796157095100259863890161494234324635949660689613372514409392881106930772548343034238561324e-05 -3.4941311536445352033982271342532965054354000886477387259691226003613805776920643982853185018876927472e-05; -5.6757246495222641267629876679492576865395827038134695152563872636043099973036705463978587722096205174e-02 -5.3790284723416225201361976229045849779552590300503856491339944320604140283563634072338583923258885365e-02 -4.1485650295249860670401524001182500255111897766373279515785125219250142512245666087546386252292329777e-02 6.7435269488626789352478304564524689471405631704682151679026343145769526868318506407359130072479484837e-03 7.4699024367575618156999641326148859449224270368974675990017114313135225343570737680241070550517880298e-02 1.3672974299161798704849001984317541499635583910284699421793092268648756826136365938606631644615846279e-01 1.7488969900472680361666477176842032301915518394596608090623235265757613159241058319608071887587496481e-01 1.8208364493563830356393570160796135732005624318681938575721581059042886117712950539330597691772543458e-01 1.6131916727811838707185649884679808816125820108576270334246873639450170244242410079979831423595406087e-01 1.2143245291398464804456151853120925894484442774905771338331215723557673029779361726829937544736625155e-01 7.2845556075171505416925362047577047817449905554447181978805836987783757920799927659019625459783581412e-02 2.4875119926226515463605364136459701619265049436867179238956360732405145999390292748340184564970284167e-02 -1.5641271502830331709895275733075889004287423047995575752387927330334682414148048421385388998837317958e-02 -4.4924169727062685015159426772525696522207943891544247961335763845723163722825563009919836402843316473e-02 -6.1989007905428864638794543291395146801304920389504480415627447800357062958894666232804456409107793206e-02 -6.7974690367694444619163802219520511365527823442637742098826862788570367123459012916192506369121382654e-02 -6.5232035675051596457407727572824756127717190521414972014321712337396323740372968158169831041412556595e-02 -5.6593949528426958676733864753455619603747125667436647379929783035848004252051295571917256148988071630e-02 -4.4694481639220827064318386380592160723265832293133943393914428396385979428095655692464080869064522588e-02 -3.1948033883123114446857036216567970931490762058662071247523748256344279005770998594926515692524682428e-02 -1.9881537641282353097173527630850855846518639650270580527151049915830059549410457426076977118116411158e-02 -9.7973402435884569900879784120795811727279156701315233600184858480189613493142831067701505667117533885e-03 -2.0575111363359948306179501068325013416843055651222375354354659814395301099770075742331756943245874658e-03 3.2131793027768517052475203988977826110645186304600623313934272981482384824738597391189671837938998059e-03 6.2251135208711933088860766272818117330059960058444609805960436558048236818071999118967651804634875996e-03 7.5383240836989816335801278329239965065008822145507669669820797835406468343882407864418427074157795782e-03 7.5611483494056842522008668438474575163297002707750099754011849625422795505905947717299201109682747674e-03 6.7625938416770921396545298577478318306408802939976730626948378318081800318050788743554987657163720678e-03 5.5303421225038473959787296156747885977238463513366562659496981099131577716499829071656667590893295354e-03 4.2173635799488564999545235450994990794675420556741324793735554389601572606147893342365193102047255392e-03 2.8841123865254350809723758419041204246619176456031469494514413569546359408243317583919604773905365013e-03 1.7734559310483811349475425026525594470475511206451188586462923586892497620069002912310655734163839765e-03 9.2795764740082240846459646344313471110947377627276739007615551483234557716643205264744144276371992301e-04 3.0881274045708363257347806528151858059114176514964435537892587493849457049079691864827753668315703876e-04 -5.9936798443621857188390897188992487969838466240076617324237185643025727709217168572105857955928355581e-05 -2.4233772326199949622942513738099652897342783081346920027462203600322612835991711499747315195121712857e-04 -2.8361253194866089831196857952048652652813474920337797338837057207364598349507712661255464002177430345e-04 -2.3754130909161824029789649622407541447676997051688542322572858521202992851790586376178465371777503262e-04 -1.7965695225101715470835478121630435857236194082909764852904664660628882389737867939836498207255723816e-04 -1.1786933163102256715689802386510462266067940339163031770975065882575219387341519103794593071557491173e-04 -4.2562030905983840802427346242835580164564888544182087330569143286377169217261661799195303857243084718e-05; -6.4061431239513732626101245525575409907918861662480440415699294186797829431077804238057330383422293369e-02 -6.0995323501853574692616059135212048649901539831972277516423254219377229772688268490658201058552362946e-02 -6.2502814676650461887742945841264131443917908966848603386111162574950048255722612982489211135622878587e-02 -3.7557978470066052220008981011901342153872978967981275135927364416568047991765567739456828718182785871e-02 1.4434467338723475954867112658160928545887430132871561707947202671986248559377252028236618421187097321e-02 7.6575217746451075978699599361183287178401793439314515984998777886319345787813015446269463570561368936e-02 1.3002988822533402188570467314574002394890234134613615321431969448938392923336149139496797997517467977e-01 1.6131916727811838707185649884679808816125820108576270334246873639450170244242410079979831423595406087e-01 1.6595697578486340212514854485809480899307268384896400894012227592444858704478308144081452430562994765e-01 1.4691707735665316367247144499131730750351896113443516229685061921242530517650682571271319041906426597e-01 1.1144921651192045538734623502690739723950527310582466735862706033059662997211001163598409325109745006e-01 6.8274735958356418439545944956149009653945824810659571829750558307256045459722781027594650175105439764e-02 2.5487979814731905154588759469018223981346296294798697353425526023695836966341805799073469783527463193e-02 -1.0933582972884273113902688310029593967635942033272927590789005825233328251935099942220610998595540346e-02 -3.7609899400500966383416145433759742993262760008318870195165885682256315365116551692837662564387863099e-02 -5.3602997474941150876938238849311434727719814481208243459399599028308126822580072182230031931363833150e-02 -5.9756767376303953663473244864346330901231504253908880765972442071277864897215263873503206764630379020e-02 -5.8036115372833918445957824918460418547188414953842985664523798978996179536674782407330072750842749894e-02 -5.0754909767761894132900989431016957321796580968643871295880994554232380139223119664414864119436716998e-02 -4.0473312511466060203603100814194057189969324837160317379416224886471100272373898053681871592528956373e-02 -2.9072229450122860307283662370599289576932607987576766324935637101042342980237030157265965742831164746e-02 -1.8398220809762655204732119325738585132254681280066813241055180866123488348653194582560219063614217081e-02 -9.2896332046351768608899120286748015110041614553847017842038657863444724640895795173060444871448548050e-03 -2.3152203496267001252648465580308505292739428941267357493236917479612055988339887602262778126675250827e-03 2.4016867937969374901661669496024314015562883225038136449567285720881509665072099138476192898944591220e-03 5.2335386786829617557069658966355135227440532804325749528930850771588514935350817938421617644373914661e-03 6.4624650643348022231084145648694316800690222475317412668485517858992103939726867828401284996870826250e-03 6.5261058536702907821636420120602103599816038601811175849979328432271804879267073239958586426501161218e-03 5.8339948463875233766897574731015272405995520800193563512920588521229801016000532258642098028203403396e-03 4.8056373122787968620811260165875247162398188918937084017128460686099601558477695056444817142239316414e-03 3.5431784154957371560272250897837598949294742322988054953587619753648090234155165631899350268265035453e-03 2.3814145147912134849555602270546810325157772013479907774612718791614580454503901611858316792277379518e-03 1.4202939070605888892886841652400320581841954586767955359434784303754973581804893732720074101812906650e-03 6.5853811957689174264201452467200495418028468515165345511695236735813286598309426156441821164297419309e-04 1.6062884825097291502868766675336936994340539934707584777348609987083057994673564930701218528303362877e-04 -1.2425740854235138664335475786029265957254374442411938480334931698529914221783303645749383298974150837e-04 -2.3434987142516205040933070063598661667636895370757741813867776155376474857132505425058483537875562008e-04 -2.2582906706234069022676255596716856830529896904890870683372258608547946603934715754208958610473351836e-04 -1.8741462351951664764940213565523452165874520975882457718034038418091766342385928130221798220862322643e-04 -1.3093429419825126472699065208227639428358675000744577104768608991986077037781259209517119325272919857e-04 -4.8717369914264305798469753080819242961270568857090483430278343242708147698756588719090420759518683924e-05; -6.7305656425493369299158371990537867570197533870735524916232043144898865410865096643362324582337131182e-02 -6.4991680510044661425509166280944469808004019224925869896089784610415395946865724873328581986360655443e-02 -7.1294894384457356415331453337061617069134868548326541009856909345910286365105963915254903159173438934e-02 -6.4117024229491097963509631455957332476323432818540664860951252677108479098420023197348086778178380663e-02 -3.1789910884662776325601477478332514564060968324987391788477075239605276763424674453975111568875098580e-02 1.9631669796554674633304495270776258873386299653473239285248381505298966175844582456343797488036883331e-02 7.5801876282390211312109133812501675668183876947448416905656597154661033058026984793273225212420585888e-02 1.2143245291398464804456151853120925894484442774905771338331215723557673029779361726829937544736625155e-01 1.4691707735665316367247144499131730750351896113443516229685061921242530517650682571271319041906426597e-01 1.4954908868613767228959295916005364714618056561892139539524695569632535506801500490998308267075981739e-01 1.3206972256861012762649815772738653216724240308663659197311834692807496779767494740883762917060199448e-01 1.0064256206372138908588638654280142029749117644031956425775048352025841543210644063170005859778575076e-01 6.2763994272224784361486774201825954946521358058844134541981853300512277437868612815803328266734859348e-02 2.5269595242672469901073515827686810570396966113319086795480558530846182532645642696496114982635790718e-02 -6.7816436005665375764284412633803941630356119338029887443681730164849369110882036943054148281707205125e-03 -3.0543872849091182271378120524783260547750548520302820181965912654458489154428272597244424437198993564e-02 -4.5130906296499632110565157120835872342609192085860370773226963768615343379529275714737669233822081771e-02 -5.1190191350181581483053770948136709719499986282653091373263143493004370883783821409302549325443810450e-02 -5.0194229252928943258031904186609065301834338044561874955735313802421313079268144571326965779576211601e-02 -4.4358925782778284747727071214382682912383371286222608724854022306708871278303370951192066041341684066e-02 -3.5547707808860035151726748000078184154767056880133982094522375696125942542910291309781647269992396559e-02 -2.5901033869932608332910934424643658428492482868544340234210489953266301551067985275471646237526765421e-02 -1.6624446885518227571838853639359037402964066581485929523616385256909318258643437007461423954035617848e-02 -8.7137768046436322080911887912682916560240952188711571986679180835012425629255522227441846648215083686e-03 -2.6761645114899301554224921973699712668772853286449686266593815995837155115359202839830979640381725314e-03 1.5834942682500888729019112520461993762600381608604091822891039942668876321575732942978183028203709413e-03 4.1296972697086958407644197024632499425354115417770893977115649217535277033113616637440463564491712042e-03 5.2807322198046577743588648267837197290185994776649270393710090176505779631300591340742216372331568651e-03 5.3964905228332317425821619252933974049753255239731720256597054045168486745824502888831112379615593975e-03 4.9092421250096889014332879974579209848539761360625847595972832062721646985846111910959921115325106042e-03 3.9359201663095504996370897433105577198997003459031860909218459511955332428741251636785188478503754806e-03 2.8840948199529547353592234129948081207949433735555090257076433207024859508175452970761095314470450668e-03 1.9107802574659310956105979288530850840692337617627103881555427854188233986902147883819915783853608352e-03 1.0619829877002162665164283221923713953642781225008341628126127042957178837745543485526529978075407700e-03 4.5316639405093445793371815059909321544285009160681079787907456075884386126003760056474112329301682963e-04 6.1244257916783025696175972478449292918915723115927631954380319846619204616557378199725298034053995889e-05 -1.3352075822297009495400177447889449630709434395053919521248938832378142802002521741406285845429685277e-04 -1.8092136250903377843084328585380532107189358047663671196506334779950594550750167597081422442881592197e-04 -1.7664700886083135692285362699713515614819610904031514304974361968211178058794988736387299204983127227e-04 -1.3537438340286202925312182748354311968660654223881484019562158917246777643906722949286098676045216444e-04 -5.2482316230439306581769043357834336125564926007095439550587734060738621248029915835225114133943087147e-05; -6.6428708285475612215202456438055696325944174793678158436499180905589165314362548792614360026448092766e-02 -6.6112037932019428522374188259461178711405135773566758270469262486476524228343351641205457702302975398e-02 -7.2402644167894620510694949080369111400658754582803458584177250606306875719240505773409871673301231751e-02 -7.6184380030394899829833484021711239114468086533501124504305408249304239687679314382246097648529559754e-02 -6.1786761594956241309205191183723277685066364362597765014345994730134184459552996138360993073614477399e-02 -2.6241708368636993154681360243983528840032138006574563578590918007358081003092398494284719035812328579e-02 2.3066792018931430481271062337261452723237481964594987872141121580661908406260808829140373776047174614e-02 7.2845556075171505416925362047577047817449905554447181978805836987783757920799927659019625459783581412e-02 1.1144921651192045538734623502690739723950527310582466735862706033059662997211001163598409325109745006e-01 1.3206972256861012762649815772738653216724240308663659197311834692807496779767494740883762917060199448e-01 1.3302410414347455743313312486803463849497022053061586265649166570745519951056425991014105947055649628e-01 1.1695703935115340539301588471187290821159036754620514028292857784690265482248137430134580192595392042e-01 8.9352156269612547792767140791771923502627635662079004066528227614235806927266188262128998511790907087e-02 5.6531334625507021828595937329407858954812397203021372480759452943630977328792146830206981105551070183e-02 2.4190126065632215916953426998170100696718656846736880975464679442457274844047561864758070190963442898e-02 -3.5363991629329340829476214865257037206413371600345906385169680952095324242849655667699548052036988468e-03 -2.4258129669786182284463811411688757222168092961229144769136475964519548608602464550299043616252339009e-02 -3.7221714621021148123084593452890996952195785742884436963177836813527334685560583653303613250409993991e-02 -4.2781402895615038508246310863267700959856015295411656971524127894059099621134615876791174430764005460e-02 -4.2424775965589859425279175369170913773628303827826821994750208243455386526017736140418815164450496466e-02 -3.7631098409713656559360209968165068313422010184731553842148953723738304338121974120927529536005162269e-02 -3.0503892030481674273094066962788692573965903067180510916292226017419547784863292995622629659682945654e-02 -2.2404183297723591697788118266281579399478189392277938186868525718245171766908746881062549423635562137e-02 -1.4626355217777448989772329493652106935562971976506191375850909065682600693999388787925695782429514365e-02 -8.0167172825483294627752941976494518843362651593157763845861631671993403636784409347874499289274865449e-03 -2.7821673391995084076154041733097212401449540481260105034298167885572644189070427290426747058968588344e-03 8.8044631369435601275699226612963766952647087905219236854073805144963595339189778639301828756458259585e-04 3.1052327566236473958064462070069438529614833724526378016043195967026212132276010330390129810798338619e-03 4.1385740980357025881352299025724625824514577532913923648815633282180949501760978993131454768546588891e-03 4.3628870703967418667285356661563780020418172965093978354057105084263395358316924818815135350198877376e-03 3.8739925277159699169212841160148954811299085875016559914133387388887338707288595039321067914965051678e-03 3.1095266559521167397603746754695091426271919101159303627448671403920963041698657240115073202165457959e-03 2.2652018858543848051032516986144675344060963109947096736535598994768973295327375872160135379685705434e-03 1.4298123931736272683796524174344347926231967993342309695191028776413807254245356338663937574886711149e-03 7.6717592677157973472894101584578626703443323674828645748181925104708896302069977533167436820730982659e-04 2.9224429176662355476374784199669254036012277741884441603881757496813845604585117813983291318289607208e-04 1.3973570911422087079084695132997710821736430116287347607079206826797547639176202151251757269024123704e-05 -1.0048106464421912352647930629766192426609953266413454081040016583461694527428633738105020367498460096e-04 -1.4286550091703430079124957780147541865572695963633287073838060276312097154832071430324779975776143974e-04 -1.2729338906619946951356711624379047235684317399276145142465319676108918156750427817693777242978514748e-04 -5.2334545470770717517478891197589007190864573396344618364928623509682281779518677097794635503461217072e-05; -6.1736287198522442321762831358329025576989955218443528908913997020136754624728901679905474196334295801e-02 -6.4061896143137947016301845145555945314854102756060799479300552989173163485711002283243163792733759877e-02 -6.8806616216040522055015258678426061684771661321509840389990886807014523418678671878060871818117006646e-02 -7.7717094991217968237318605437395352612397985243448733043441008854432800447979718369034151254065330325e-02 -7.6811607443407558994363148517417585162458505199756888278327865703503667475750749532703180557838297390e-02 -5.7624382645124527500201680487770883332846811795505101700833477396311555483416349028852980321359365641e-02 -2.0739930995765000366048032545715704926832477001625908589670098018578257804517612634164557344209868991e-02 2.4875119926226515463605364136459701619265049436867179238956360732405145999390292748340184564970284167e-02 6.8274735958356418439545944956149009653945824810659571829750558307256045459722781027594650175105439764e-02 1.0064256206372138908588638654280142029749117644031956425775048352025841543210644063170005859778575076e-01 1.1695703935115340539301588471187290821159036754620514028292857784690265482248137430134580192595392042e-01 1.1640661459122733986071798304377898238037994444383693760313958885770970405491504315638383891551605896e-01 1.0176057732093311886115717633154864337332924757299792684113604353848553542343100674269639321882624757e-01 7.7779068294602267847028079556444508771538849383435165353171534968012384095579774686572858507406726026e-02 4.9754155763193589397319976707758451512307774919951563182493066808357045081509133305960924265330801254e-02 2.2293838335745476045202684461488124566180396414944521209063178509765332988902816633710462090097309543e-02 -1.2316790824675107843379299598051565337590164438731742781126864169030033577889661454599558717182057371e-03 -1.8901798582382454791466932618482000193569810584228675186784345811211558613670588287562882055893502010e-02 -2.9961327990869425189885004572275964453770414078940917993489439975383633965602739457911856120397241591e-02 -3.4978579913724763805399308114033672210513840686612398267989976252158940555694691408402351510210413057e-02 -3.4804069623505859965442430231355582220983008696160600423083057816906343989993534581954398630581072086e-02 -3.1182543026581573892860361151501090563344572766593929133502562063248994765753587537800983604865754581e-02 -2.5393456973611291673693269704458668491610698985025042031961484256970892083505636670871147212808711953e-02 -1.8828342314709065380531764426184570656385890313654213146769852249508607250573346798508055590702537264e-02 -1.2547855221665565789011746535177894576879180639124513362310742830395983906534669422998693044027670805e-02 -7.0252480009646704987337949828919502584610990200117396705886143106361389189496128548606648465912914314e-03 -2.7016292590509658234054764111121322498687798264100096006247554274795909506861168686008279200872752952e-03 3.4686523916645782169808571268777603452573470153787207943489519708198853082379648546736138795329546014e-04 2.2135088017390461553825644720064268885145252074113295480289452250955665053912856634089267172252416589e-03 3.1751899121294295794856134038722983072130991187558326540660347828166318560816589405169569864076690219e-03 3.2818947129613031076163800808876383591280812829891532383073737995982837502683964862145598373990153542e-03 2.9432021587943296636409589522363878730042836093713463451303781966302957477815769269580083595549590582e-03 2.3644567399817066423738387992558555837915036502503771080812245790931787654895739345515399132140588696e-03 1.6626855137915557326623667960612511737074830490314722758732492386209903869364094678833495645545142248e-03 1.0316101836359012608227803281208939889180622985812287728706846587981928958495915877913501572470593852e-03 5.2620114136778018899581972310714666224484696839816817515816147506580300249652027809821619269776061940e-04 1.8788476076336172626185833159354726138797317852952093103808880642417969309709719046787086392549705568e-04 9.0519652118679820001936368119891156191035869391775258514795969345516354594465739643104699965869106041e-06 -8.4400065175844775597252074411263680696716689828245305659143207755556770621528816110792538737034318326e-05 -1.0223677395653446438414331060769772104608688934736499041823755307926107473066216573915539475829063216e-04 -4.6008222680751851794601439119168825682042875538374922941920743242854956626860930686707372771722015607e-05; -5.3899984658598431545529630021640497777295096146928865918880626112536155269519173101956417342434520427e-02 -5.8740733832643280742992953418266513135030650150991285898427488554187912860963959890865338125290924565e-02 -6.2208332442077395728716754226168208135970559658029307133138378168425114016355098964907865190572285516e-02 -7.2249802374617175903239012129923836463218396745342661400228119149609324634730300434702524006092626133e-02 -7.9780493266323464976169362701292203793774595210288552020479756900415898644404440388509124884288137096e-02 -7.4438134448714680498813350010237266554743606618391894609833075531183274306424678918366998380879077533e-02 -5.1755161105062941668601075318530487702314110554110196442006747750269446748803266317819468317128175946e-02 -1.5641271502830331709895275733075889004287423047995575752387927330334682414148048421385388998837317958e-02 2.5487979814731905154588759469018223981346296294798697353425526023695836966341805799073469783527463193e-02 6.2763994272224784361486774201825954946521358058844134541981853300512277437868612815803328266734859348e-02 8.9352156269612547792767140791771923502627635662079004066528227614235806927266188262128998511790907087e-02 1.0176057732093311886115717633154864337332924757299792684113604353848553542343100674269639321882624757e-01 1.0004304538866965691612871958957626381464406201213945570362698000597483224158445945269566418229721458e-01 8.6861582877665562380410055615559549616788860388398211733565057644868117422729719211951130929624240891e-02 6.6326410476778683790382087819570850512865819496502812153408064833135606450200929849529651919702932305e-02 4.2745549515358381449796180753139031127192165979576568661250517051021212026548245771060734163250029466e-02 1.9835487132750466306900720280670482296541412385118778199204928948484636649289272862976721845685371547e-02 2.5602925419038392949381085673410103655692127807973119318565519937080694761163631862414922647320424558e-04 -1.4361908728583471666946950634118817017088504861988718835389403660228693779938098990293082992506666938e-02 -2.3678056015220801818486253294311882253718951808280417825486863200055173213864275242265424220166382913e-02 -2.7835129286595395482295091446117348352797301607472646030248935646624010055921445873312706533807527930e-02 -2.7990888640155745625546023578596582764291879359789709819759417320460746823091993266792853172309672145e-02 -2.5152686077067062325602649683263994136629272545985574941387191521295268117620016600095892574225021568e-02 -2.0601006707995495140184134231475024292700485338113343780158580568573738831749130385445850926254321543e-02 -1.5449417715329876779325028856410688696609015941501355123622418510840068901475634238422433836194034468e-02 -1.0357503091172468761069318523553474952417307855560362189063578043263707413178382628708883817261329355e-02 -5.9422413889896721954099117481860366195457633254974081280369778797555684426992018534415006826768671001e-03 -2.4734198353021595853484696298365085731140095062721157252237759939341189074272160423205600880535840756e-03 -1.8453144870766309250596748685203385082332556560944281183335297911618626244061078077930647813587033355e-05 1.5591841560938570199518027677444181061108240337904094407645453857868346685626309398961784354900787797e-03 2.2558306206273110912427300724963702633530162054635853089068934816435879785701716032107559864661908284e-03 2.3974526605128213973606254014474161086424984694532897209444184576554806342958838023253617952832652409e-03 2.1695861294253179203857515882438841174721394227928446099045001074310707070610412752601798288195073795e-03 1.6994987357671750178894601897851247352700862504418058476129062053794501037449585847770265691927062613e-03 1.1840650112384822038918419248170821626051635529651041166923068714856176828336038367109958311361397774e-03 7.1190931326816648359079666487896507205827202003212833637110681397378928000805910483168888449766170991e-04 3.5289403778705723698659916911051609545091032868229861325072883857857394823125383490733416086555140275e-04 1.2730674949179628902832355502942144596758262176385284815056962788727256989545915096743554279432450247e-04 -1.0009130933083926348102198374337443266104555973729226995541003608672000578994419285603489225634236629e-05 -6.2185128976302034778547675042268597476077208847967688406382976617038382214049950293248564149372610269e-05 -3.3450850911265782877501787833946796416568336337771589543093549042753812517952331852325756808046799215e-05; -4.3888187899928975112402948701120152337064523665179708996694046405223462355914044682308215770910905205e-02 -5.0567558845505215342412621071673829456863669231060310090217559901277358813312677482090069282988575844e-02 -5.3620435563753310259225067101620996310485297094459885776478529567043120141886140947404727052109235641e-02 -6.2614488690011019018225441657073949322553229626348394593850397750318671475815333936764056912472902669e-02 -7.4165358944368211961533768742692966239466484777017319770231428643183266902983731946854199459629976898e-02 -7.8789154690202067226041054493023670999237429357046254928251532528049269764213984730118318903140046759e-02 -6.9236789724165157422393950557718680145337124446029030340520543470787359291294360146267702042009509444e-02 -4.4924169727062685015159426772525696522207943891544247961335763845723163722825563009919836402843316473e-02 -1.0933582972884273113902688310029593967635942033272927590789005825233328251935099942220610998595540346e-02 2.5269595242672469901073515827686810570396966113319086795480558530846182532645642696496114982635790718e-02 5.6531334625507021828595937329407858954812397203021372480759452943630977328792146830206981105551070183e-02 7.7779068294602267847028079556444508771538849383435165353171534968012384095579774686572858507406726026e-02 8.6861582877665562380410055615559549616788860388398211733565057644868117422729719211951130929624240891e-02 8.4319363214681785403848513002685314592235302441741603163563044713985461627133865530651223217443028639e-02 7.2678318737922917146272561495515018722638360126019255106703000466498617551659693421028223436558046512e-02 5.5372775500914369437669238705818678524292290491146722739690653908328382555718402399181820436770731526e-02 3.5878083843599686311677983766610974593956734223345693268697194707957906817107633821021803220974812308e-02 1.7104043560218339151587692904354010179895022631812482678658028322900539538650800324562125507929987969e-02 1.1991957912334580507817523915118741518109467877896033309888504381130467011888357248593342610339210483e-03 -1.0752071240781769804148066463555949847908799106034660067144355139768303422976767386209884443376846022e-02 -1.8257197782565902987088185703325249764847948420684978616196222314064699240600811498058772560046244583e-02 -2.1786850134663333800263407892248386862523634257885520271472013918891841606508912886323010658528221226e-02 -2.1971732977407711751467259145260634004826725740115062166114600055082879845035455596831049619183202278e-02 -1.9816441770819228917891692657701624647787922952073173988717139788855771263919745520942365224305055546e-02 -1.6331549782278509763186281995051271683560858725448213420357147218192222408976826354004100488978630428e-02 -1.2262538144550444739216132843342761368348481599371979634198558078485693783899761369116989251647231712e-02 -8.3028834442367579699911375400030363885531655009171556200662373577685986855551497519051076156115607750e-03 -4.8650760291216587726133509477678973472443475422159115467851580367924878216480336622267194383183970593e-03 -2.1557327585678361192121410275524376231253052792006413899216405255863099124018301258851156394241262913e-03 -1.8837288932544601519178967326040796906132565885974487986578270607678555705726083745185024090380249545e-04 9.8811380397491962420880931191299370269694182174367618181792197946651995194963487621438234386362795765e-04 1.5747956610410141306442002780630740974022427447880068812289243708784620947341360930533380206850634261e-03 1.7146425887156070959626510434048799370451293999882274342932243177773068238957205761954461719851025657e-03 1.5291934849439115545287692204927030988394642588431153063765937075846254436414411884631729503764341691e-03 1.1911297655574367605683969495346352632014648242742022558264884712955693442097471065321662762870933997e-03 8.1060611220530092484180296178472721068840504352890020562328942166031952759227115644361898654159665145e-04 4.7576066321499304700795112982587314821410526752237579669237019929997371335582615559748864925530257858e-04 2.3143303519253699424464451796385061356108812392797454566322830921590334776438462303265909707724758666e-04 6.7470591887865352202040057424487683589479454146494799744557404855764816390685962609989910121179904404e-05 -1.2779184456478485181946668367021221254992161643497031733041465777528523775798484606087446110218157269e-05 -1.6110927400418670034250782781692757261523403779876088108988494484269432778206459304129350898587605998e-05; -3.2839656832118411539389545679025386217779016703693214927934009174249699429751720226791028335598654042e-02 -4.0441212978939142570909248601275727148032890441548869352075794139000049858771755249881883781398755121e-02 -4.3819140784570725903189285740210186752032687174691966619486344713932884983067907810857665955741004708e-02 -5.0966920819592016047848593599023690888491689811593644057183533855055959245994895059811867906259465009e-02 -6.3307158455047521872781024715319953227401462398104851608573664152417541720121676626334914021817874448e-02 -7.3854259038740393693100023054729371862769610500145823441740219582329914590418782282042329411025815718e-02 -7.4673420631145858778011301628134820418524883934601676242564786177830832150759768806094038309286659962e-02 -6.1989007905428864638794543291395146801304920389504480415627447800357062958894666232804456409107793206e-02 -3.7609899400500966383416145433759742993262760008318870195165885682256315365116551692837662564387863099e-02 -6.7816436005665375764284412633803941630356119338029887443681730164849369110882036943054148281707205125e-03 2.4190126065632215916953426998170100696718656846736880975464679442457274844047561864758070190963442898e-02 4.9754155763193589397319976707758451512307774919951563182493066808357045081509133305960924265330801254e-02 6.6326410476778683790382087819570850512865819496502812153408064833135606450200929849529651919702932305e-02 7.2678318737922917146272561495515018722638360126019255106703000466498617551659693421028223436558046512e-02 6.9710153270379691000020227222419783941130153262088411959436759965046255902142666760302338519659603466e-02 5.9674889360846136743367945819991720672416271670649641285355458779620360173357573934531940171265323120e-02 4.5373920724172769559958500274068340218775999963880474558476606762735232149406157460896718345295489767e-02 2.9528800018576247900307045603733980902211024502068246077368846068944520212701946262799019376898684125e-02 1.4427672923123064174077077061825045965040798204305488814639874420883177926516160323713916552903530185e-02 1.6443891093762118450919731197689995199786457663334701865738051186195666247202989731340076452247732487e-03 -7.8592652577050204864488084614734698653162485117129750006608462541873962937693463151111841325217565547e-03 -1.3895105905090085984561777307215258472185677998426674518155578676259036673020531733810713123947750250e-02 -1.6694786837939071964404673439454509826918983677516758745326118482470755613297309095243947604487489648e-02 -1.6894296350857430626588743221729736836576365968704160722449483767774075306053578680726126198772247490e-02 -1.5285720039096773263223338574789576111165309243120124695545613983231415454561948436298798514683063467e-02 -1.2600763240140040921161349062967951535434921073728039611944358429835613877882202347498618574765891846e-02 -9.5098277629943953126671713965672135350897418730741233711606284737833998127728825697112929814737928254e-03 -6.4997100084560036947777955277508468447149754666715083062424148711399629819638155212247260865285994532e-03 -3.8742289672821030293680707904305382944809155836717682658900683649735668239081341492645020489765977161e-03 -1.7812281509154196280235092750918831939235692651476099886276364256030132919151073168552895491761504776e-03 -2.9994687858812246317963172508539635628768364862616461443104462083411108472572398670627833949272748567e-04 6.2912986761440110723008818930208822020647178886555847602711749480679007657180367663021980452567897147e-04 1.0930329315313341239623245397851872687390723330211498595885857485142089244476956086745614636379429489e-03 1.1943493363603401827293563792501073998634048027395522526339345680591370159710962183033340572942990280e-03 1.0612273532545067532004143916529723404905814123466413127275479451236183956429512273631541336762428114e-03 8.1098578712346209450361637489569257714913696574970897132366885986667270540359846467814958662460787140e-04 5.3789167884786235594861357397702987911438788082508972032298419563579390306745638102153427946450555434e-04 3.0413900289718164378613488704260682783356714313815842656713380250134533252782384913894938072992636673e-04 1.3418521595114310352708877011080155142434512275390747916002403411300275597402405972938152234372405564e-04 3.6626714610981429785026136193138862097319200475922931283916614248858901410183578425842892559661642228e-05 2.6321248781217909137327775231187216952841274706789218797264791081661717897683905060665875407079408942e-06; -2.1861820003242096863505818756033879970813648233582115224615134118061598201931866643993408668227081282e-02 -2.9494138410281008233643379538387848655082650288734153689032120997102862840519302388257930408121333896e-02 -3.3538150385569820988211996856181105045613696940534586919400379908478166483070766784336684267368495047e-02 -3.8885151687560189510870865466328984368145914959383733281108144641989678705779996997715826995054340629e-02 -5.0040692540275956144522527861381482559923528196518599224195162462340186445735848068614062735086100847e-02 -6.3037294273521101791829194906906745530333011202256983285346859710733380358543181326985934797435757642e-02 -7.0839154334346621282286220708583669393362252140301506735329222494505061688633794604327917420301756737e-02 -6.7974690367694444619163802219520511365527823442637742098826862788570367123459012916192506369121382654e-02 -5.3602997474941150876938238849311434727719814481208243459399599028308126822580072182230031931363833150e-02 -3.0543872849091182271378120524783260547750548520302820181965912654458489154428272597244424437198993564e-02 -3.5363991629329340829476214865257037206413371600345906385169680952095324242849655667699548052036988468e-03 2.2293838335745476045202684461488124566180396414944521209063178509765332988902816633710462090097309543e-02 4.2745549515358381449796180753139031127192165979576568661250517051021212026548245771060734163250029466e-02 5.5372775500914369437669238705818678524292290491146722739690653908328382555718402399181820436770731526e-02 5.9674889360846136743367945819991720672416271670649641285355458779620360173357573934531940171265323120e-02 5.6670801786123652498597828808853293688332344038016698698860727740238858508372266725204867634736086647e-02 4.8254157631036722707666320390967509095737599547947834331419168613548923562367514649942393124546685492e-02 3.6640842008405803449975957360489613711454289254580696004697126421593934131638559787597689111281604045e-02 2.3933599701241729764748916762201004932153040880464241701289042701959512285489105687871455626873961830e-02 1.1916199360386644220903588200055590754604645249185400237969179362139729018139131938959628259677600082e-02 1.8110716582921210266446315552726881749542705430693456949579527087630176723957805676847068322096876813e-03 -5.6559373340288589170160526214935054798492583988033739024291326300340037735504679487186255354711627322e-03 -1.0360469303155306397411099828905152718457082377420949038578172262836166023792100671195888627916674467e-02 -1.2548264809188729974709387806884323377255071957762272064505766793442359507453674272379310786719501228e-02 -1.2729459167550799958290154645420844757146075479338519575967736027799271657484909126054215311753984226e-02 -1.1541704611761718705786806741542424153703118739411361725530953199795981964326781552936288616282344292e-02 -9.5517006420922950165787572290343399807471641734385366798408940183935829685688055685937885829592315775e-03 -7.2514751586981379217663591512785742583536001607382708064840705092713630044043685590893685384450200777e-03 -4.9915501218656473681087549813993045095349341041661286676568765054461315177541651188033978402796845868e-03 -3.0205321096262560244294168948551091079659829611599197829116212291255728402161347737705749753525143854e-03 -1.4300735124192843256970948320999910521447269109112723654759829566078938308466425164567174262402326519e-03 -2.9605216856090146413553263282692342098316602336013136960466209404921782488672147319261450728230820203e-04 4.0894663313079623732437166748228664477747895544487626038391405341985555405771992371734500437165399952e-04 7.5949641158087449221608980096174122735645960082275494897074934041861000147060707060033229348053010626e-04 8.2766106859989793538880951835980459896135892011044023039455883029948432957440889938976639479544116681e-04 7.2403293401940203807864240910775647502342974954741371981869865335585044603162480501114000905914786703e-04 5.3748049456836116513782099647568021055114432509675859611439691885349187695158280965532221859653042752e-04 3.3884518387571723913994920275119311038982323730862164062492605734305272425717479894272822974456330536e-04 1.8197040069521438216211582867106766263502345335463985930226672322287650582071511823483080924213010156e-04 7.9016630783003803909084048241677714719769607062908534411812932803488584874579339217916886516699714443e-05 1.9963602075125478518382111188391722471087875233175226263838249624942432425712554123450533355216842748e-05; -1.1859534888427117731146392497227109010611561704983490843842459591335313067359121047971704144247921166e-02 -1.8816638918416002010021129685581107610246633571894769882446201257155030138562024834849864039020801707e-02 -2.3465632720963715330351342035166636253973689175505999699361068783584139364798398387575431035077811349e-02 -2.7434773758042595275131102736551512233565902766234968730775139387435938864506421287770020014060952392e-02 -3.6481657153509744897486717246556684971779440344737106347038028529246037456192137772538414132791593195e-02 -4.9363397827579803189899585978786692267190800173802937986673884421661919686488868511280051158587599321e-02 -6.0898213205164765169813323410538856536052765908925164883808359608802914314534863831903597089390851138e-02 -6.5232035675051596457407727572824756127717190521414972014321712337396323740372968158169831041412556595e-02 -5.9756767376303953663473244864346330901231504253908880765972442071277864897215263873503206764630379020e-02 -4.5130906296499632110565157120835872342609192085860370773226963768615343379529275714737669233822081771e-02 -2.4258129669786182284463811411688757222168092961229144769136475964519548608602464550299043616252339009e-02 -1.2316790824675107843379299598051565337590164438731742781126864169030033577889661454599558717182057371e-03 1.9835487132750466306900720280670482296541412385118778199204928948484636649289272862976721845685371547e-02 3.5878083843599686311677983766610974593956734223345693268697194707957906817107633821021803220974812308e-02 4.5373920724172769559958500274068340218775999963880474558476606762735232149406157460896718345295489767e-02 4.8254157631036722707666320390967509095737599547947834331419168613548923562367514649942393124546685492e-02 4.5463747532078853863846976163103694784222464069658210836115298708481284824421017409121731916646630428e-02 3.8543315996753060123511034632941812297010073353023017931670584599730952463644152621042736699847849501e-02 2.9181223043045842904668677411508955819078202254695621872340360273597934655186645712851672059397507541e-02 1.9117503134347237472034887249469732003466781217587898295294431365652431655437231179995791522626481385e-02 9.6274566967283099685677784306421204860342683816013974794635792366948015316782090312422052881404884685e-03 1.7998888110627153323510997662833684630990705472601863156626555292903948521825627192243750346128710036e-03 -3.9711006058871220673297575627163289529168861022556044075960463464391199349103056044007818257446626206e-03 -7.5781906738944283910467372760589669944248760245311931715335191017790717450144256539490286791223625694e-03 -9.2372043792081720611031059212615409369218029786389255542530107265530377825906648610130074740881816943e-03 -9.4400165617955143158139830535104521910808711232155614910757138008041539729861356813979568588597939971e-03 -8.5980378860275498089663017900562520251655914270557296968377462786803514805910154928813442410558620739e-03 -7.1510267068237232934715308208721913877578131446341448992407178532543849274389973909442844686834457548e-03 -5.4473744341880198428760884012617988013804929666546230736506922458425524906052410040510918010932889039e-03 -3.7941893864435439096482698793658004852330118580121999048882020060218065571044832054654029152621289565e-03 -2.2774204397483307873899271375760095285474714396415993186069444083867705036892461085857883543761148027e-03 -1.0842874085461868822982243684557416336224580102764642222563087398671303381341926524805181418429037066e-03 -2.4161746248732800551016812071588199247124645058737318566069042428189587001385181388048295359013980083e-04 2.9322645778031691613979819404544813338086649739441284970186433726189995284638101612542580370845655940e-04 5.3354839874151469777940084181756108712157673498479004784168815506632665515529809617694739519077870611e-04 5.7198412829833462314937935090966091685014225813894683335103171014721146277169097025417933441419540638e-04 4.8257712037932796299834801017550722846134426600308166124952061732427858748337453690327546395434012194e-04 3.3600031901023476028105969773896350192994079251696015189330274458940565377615650694656741827915098307e-04 2.0713638849792105242250654151448647040273350572159789623352338205486021118200211420756263327288913716e-04 1.0986432825250243071603329402665128773323259215590074742928147437430996628136685947014479262629931297e-04 3.3866843498355521306981427483005125206400654939841446875715532529238920808134240002078496912118309110e-05; -3.4567849210582163672167295262372795643408440495800899243012360095913550568148636349468903211241638847e-03 -9.2872455806376243204539394986846084196135965991749660677897317329628007044012106487047386329385785086e-03 -1.4213893895105574117009658756430662546995150122928502013768369131808604931641631049709348394984646560e-02 -1.7289316425620026054004297749004402345500654607704216924777535219871205107391415727995576317660192715e-02 -2.4041948769521822814751890259140675303132531865418924025712843014719309891419356850783534887521057657e-02 -3.5215487437981258595075233010258901442902108178749036356650583259800887562070617684958970004573508294e-02 -4.7826616605750274681772442169034557980543866291842603466558738644914199079360853228463981641932666154e-02 -5.6593949528426958676733864753455619603747125667436647379929783035848004252051295571917256148988071630e-02 -5.8036115372833918445957824918460418547188414953842985664523798978996179536674782407330072750842749894e-02 -5.1190191350181581483053770948136709719499986282653091373263143493004370883783821409302549325443810450e-02 -3.7221714621021148123084593452890996952195785742884436963177836813527334685560583653303613250409993991e-02 -1.8901798582382454791466932618482000193569810584228675186784345811211558613670588287562882055893502010e-02 2.5602925419038392949381085673410103655692127807973119318565519937080694761163631862414922647320424558e-04 1.7104043560218339151587692904354010179895022631812482678658028322900539538650800324562125507929987969e-02 2.9528800018576247900307045603733980902211024502068246077368846068944520212701946262799019376898684125e-02 3.6640842008405803449975957360489613711454289254580696004697126421593934131638559787597689111281604045e-02 3.8543315996753060123511034632941812297010073353023017931670584599730952463644152621042736699847849501e-02 3.6071049677065319718619461582412547903769269257797982294167973961135409392052689053904185155925420283e-02 3.0377083255797083682131770387167165631536530259335204328917532373365300589789783024382492496376043587e-02 2.2967193220929896668527801909595367386526505244232818673209390989741057543245107470351147950819768920e-02 1.4989833445138749153224800611504830135044607085249797192071467809931441486791796387977806644392999689e-02 7.7122443952424283836670436370865600352383486004401742717086287545702944025012434206151702745582430756e-03 1.6873407381294289900930549310992998473779372567173869552063910313539917223308278458238286674108028675e-03 -2.6991894645773222906899532528028030198319572552874623084320408204465734795669796764791559845132689164e-03 -5.3956513349345073559561984471639629922062979272282253947665616610682381378777346936393989875706700782e-03 -6.7283192608514560175605686980580496025778265549280992832903081364064952566495982084630258849266504669e-03 -6.9298228250191361528999051815662863545831526520899515269414307263446631339267813526699002600638081902e-03 -6.3479143279818197835487059850622165705216705589089722384633223720438347478008462100952467610080563058e-03 -5.2904966686410399885541112712746530190004279838126990273230113711030429660080080961428048305805223470e-03 -4.0816305460973926203213259073184431393798120278572690149379968612830828978144111862274963318641760149e-03 -2.7839941810668079510609259722077124628247347657434761807698082595953275690545854968487691910388097630e-03 -1.6635384613755983211289699326078818652236999275754752124699997909276810804914353815485883380301266544e-03 -7.8910648650877489681216911163349809023541656570162880276367069986281341305031154979667174740406251204e-04 -1.4754654464679157167098894369245746816974622943010958138857379766464974754984068572166635514200661840e-04 2.2014779315025650070806233607292195659602588196234291026823688341275227366442175566641949184024849946e-04 3.8093134926677735838426502681967371608593883745237189200307957859216883749360263804115467760457737196e-04 3.8720875879325006573055939361535238410581540630003795535945146747109874982578394249525311860902977895e-04 3.0182666292586184334239334694293713512981308293593329490608887759398269357372882437423113694264266886e-04 2.1119133973773713485034562283446675439697533502867015591782416012011753209710472604096547037406536182e-04 1.2851008562159387102712394025504852520170328127163644926522799086018424683326496839330218425668037903e-04 4.3772749927871946474239569200582285550122024192281988710936235609251458583869787883320000817492756599e-05; 3.0203090879527248228774210213846780302374003065617849553994322468408188927384915249663600585519720983e-03 -1.4688581226195189408281668349573392775630389214105237803692938203127258838438645598171892033251631222e-03 -6.2314299579540253687809081252649064645748974741109920687461192983431343829155191475755201374312381794e-03 -8.7757511245810795739837891336351622407476615879792406103739298700458675713175808040665620306602619879e-03 -1.3462169239103303578965856656806555737923168624124811491236033196877620241495189399136843782253886736e-02 -2.2176156968711693583596139273647090194014312034699233826713067423164808511617097097267046543382616094e-02 -3.3968109520826305622162052301863627495582493620785681471810657535608558174981356228192444806042331379e-02 -4.4694481639220827064318386380592160723265832293133943393914428396385979428095655692464080869064522588e-02 -5.0754909767761894132900989431016957321796580968643871295880994554232380139223119664414864119436716998e-02 -5.0194229252928943258031904186609065301834338044561874955735313802421313079268144571326965779576211601e-02 -4.2781402895615038508246310863267700959856015295411656971524127894059099621134615876791174430764005460e-02 -2.9961327990869425189885004572275964453770414078940917993489439975383633965602739457911856120397241591e-02 -1.4361908728583471666946950634118817017088504861988718835389403660228693779938098990293082992506666938e-02 1.1991957912334580507817523915118741518109467877896033309888504381130467011888357248593342610339210483e-03 1.4427672923123064174077077061825045965040798204305488814639874420883177926516160323713916552903530185e-02 2.3933599701241729764748916762201004932153040880464241701289042701959512285489105687871455626873961830e-02 2.9181223043045842904668677411508955819078202254695621872340360273597934655186645712851672059397507541e-02 3.0377083255797083682131770387167165631536530259335204328917532373365300589789783024382492496376043587e-02 2.8126924736636321169911111902792837439808078609937868496838426111136086607418555483035603122120410097e-02 2.3582165330936312197503641398130967962809325386965217105321026599885378839299655258336823802821089359e-02 1.7649028005628711615408962557639665169113036277289672919475343562898417434505505160503470576003511788e-02 1.1591318254695007615843552597088452924717793294143885387331612792235264326471286859608816885168598105e-02 6.0159378933427438700075679420297902644929582944946779630719425909177233560980210870605767996469642760e-03 1.4839242235156446924764192613180037994604205181250664136273852533451280940567581348206186795741782636e-03 -1.7470650593022038387699363487835920208039218803533829650985913273401567282237927186209585234427844118e-03 -3.8396736164755593542016473610654279083255794307510370522995724444272122433498214387311091589644655071e-03 -4.8568362269827524779067211042718818020431620964897206680238423386026875339830343482334294517912699661e-03 -5.0347625687532387793260046636568676432000669446696977387208603159111837866744402475846350083708629655e-03 -4.6137985697953447504465418934235386534820824031690164103964953605125135186013132129117227795305879981e-03 -3.8971451409563093074179589788259461724760719773899794283111899390778374496532275070563494648472286965e-03 -2.9170982756160316211073069139653046614566407597583078704376282617576168405815434597987890674287962018e-03 -1.9760264477043024997390633732439088896647102095027925833337372260562981715017613220955741564480861003e-03 -1.1683166107978119153566531470866093738091349294396261193760937635479522986226746780844592558748792488e-03 -5.0539012394392572072253565501754712697581398291510968068222206277891895371549882043801496208109631657e-04 -6.9574181988330771891201827172691478675816659326488442073890671341627021282425864603766029690012061307e-05 1.7785391143314581785072878212859659002509206118871588612021761281335860605970720281214528493077296227e-04 2.6502493663641667434033032548249631677791272404038942365372197161814304682326992908225208018836253823e-04 2.4084712071892363099255745069044178556607719637379182300889744586721526723779092717594474094700751208e-04 1.9251137053596836399455916399402015077832600231978283781654667251479186920458215642270365986447237560e-04 1.3115785530609258442374530265488756950895777516196375855579204040238130499125797308096287553934629368e-04 4.7785360039036583018396780476270973280296686798354565231467472352011651415614504434090828210989237115e-05; 7.4877029864725869061296448055186362080459705507824611385074663358548073078454126726808608397506359534e-03 4.3357669836571011675158753915616835402265426278809995667893823376426931905054584864522693739015621234e-03 1.2617744971330950314987184096658038227609911468196974600257916162596848285029292380452311892405330165e-04 -2.1071496294907286142932215462169721962184928858909399764308053067765410461621637005139905287232309567e-03 -5.1530312640231500205680126827276252979386012553296761877025180825021794320811894774066125433213815572e-03 -1.1298063111983649648842858144952642886060932713287153679210702330325634210483632751818366093315318754e-02 -2.1157269770489645417710503876113404450581644668318682985615906589679486357766726059915626569567053728e-02 -3.1948033883123114446857036216567970931490762058662071247523748256344279005770998594926515692524682428e-02 -4.0473312511466060203603100814194057189969324837160317379416224886471100272373898053681871592528956373e-02 -4.4358925782778284747727071214382682912383371286222608724854022306708871278303370951192066041341684066e-02 -4.2424775965589859425279175369170913773628303827826821994750208243455386526017736140418815164450496466e-02 -3.4978579913724763805399308114033672210513840686612398267989976252158940555694691408402351510210413057e-02 -2.3678056015220801818486253294311882253718951808280417825486863200055173213864275242265424220166382913e-02 -1.0752071240781769804148066463555949847908799106034660067144355139768303422976767386209884443376846022e-02 1.6443891093762118450919731197689995199786457663334701865738051186195666247202989731340076452247732487e-03 1.1916199360386644220903588200055590754604645249185400237969179362139729018139131938959628259677600082e-02 1.9117503134347237472034887249469732003466781217587898295294431365652431655437231179995791522626481385e-02 2.2967193220929896668527801909595367386526505244232818673209390989741057543245107470351147950819768920e-02 2.3582165330936312197503641398130967962809325386965217105321026599885378839299655258336823802821089359e-02 2.1724548419838510529288706093238288028649235629932086475913714545122856367721882899249234942378039469e-02 1.7989315811660994186756322945763180234156306656545145125533387775493456428732713854229347174486400309e-02 1.3512820678014508194639300600540544809691473159073732404083691030707021775347781520482185401505613980e-02 8.8584689585091215689178751720543209908486044714543946345338196289618683185020290171258090344822440975e-03 4.6689136227004592090686417252486326462370663931137172646741731959936905721836051734804626884450616805e-03 1.3413958022564288919424132487760377576250708853795099429977280588169481792371555334654112504176096203e-03 -1.1498441080732781343309093237746515264521189188544444985482812253749565000274022675481044739308331082e-03 -2.7191750955600162907477716652082512204322973341829147526926029076508762500785589256276585313619090348e-03 -3.4891649414653785703425385844597197936508368747545669915551476525231089180180729756899105945576956935e-03 -3.6236199672669414427571077047525964746007181767318204660784796269150793661060578112509271995360360407e-03 -3.3807682841926243459046978180533693939693254728359983345253960267144005556603052258683763458581794305e-03 -2.7552545834524325888859396380366752027739937376248078081412495791154069972318197880743310368093379617e-03 -2.0544735972334234726100185387046079320628404488200006751982900741447382919163739947372919712141382279e-03 -1.3822305985313509270070555264959948119167698087136399839286925756839565962691005972163880903651205806e-03 -7.6446081413424558971082620320544426115854675810563653796637052885644841099721111320958291713233572806e-04 -3.1140599597243418332376406328836773592160579732142900567861398727440626528991757517673039958697464625e-04 -1.2180992870368766828960410196574938093005362792816123123974118931702275033749992838629730042105340940e-05 1.3703437318719894790461473805175412036274119629618711841133971574340505462954314614900496057688192968e-04 1.6840277725381755965131064201644035085497129395809542123745149186453869349678966120055665343525012946e-04 1.6202767640036121991964489697606289097714286721131516961623541639659371131188907274466104139655353623e-04 1.2461333084196482768261692946766696539317739028383074586627685104585732035567535709957354136011250876e-04 4.8209900515529757585238666297223900215722594088687756494396817428413006289834970535974251220332793395e-05; 1.0078662413093361026504125173205295386519919385543780178456472845246271830415137800223827414443998479e-02 8.1423395096813308555958881634526147645417502278376972573145932206257490765645727132326859788500659642e-03 4.7738472896775818471522998142291352679599205101501911323359080406577572427023736518677008367542953231e-03 2.7942966837980830292310800820113619467260040533741585014993454634638095678151023671965811432970920467e-03 9.6520844586408604242519790980538128101840965582663134230308056261744817150614677113374113336700386822e-04 -2.8842937054398444136999239059561572776881335234262008069757152276271234505414178161416196384086861177e-03 -1.0322287025121500670670924618536667285537883076194855559470156112469229727896488417498629722652675740e-02 -1.9881537641282353097173527630850855846518639650270580527151049915830059549410457426076977118116411158e-02 -2.9072229450122860307283662370599289576932607987576766324935637101042342980237030157265965742831164746e-02 -3.5547707808860035151726748000078184154767056880133982094522375696125942542910291309781647269992396559e-02 -3.7631098409713656559360209968165068313422010184731553842148953723738304338121974120927529536005162269e-02 -3.4804069623505859965442430231355582220983008696160600423083057816906343989993534581954398630581072086e-02 -2.7835129286595395482295091446117348352797301607472646030248935646624010055921445873312706533807527930e-02 -1.8257197782565902987088185703325249764847948420684978616196222314064699240600811498058772560046244583e-02 -7.8592652577050204864488084614734698653162485117129750006608462541873962937693463151111841325217565547e-03 1.8110716582921210266446315552726881749542705430693456949579527087630176723957805676847068322096876813e-03 9.6274566967283099685677784306421204860342683816013974794635792366948015316782090312422052881404884685e-03 1.4989833445138749153224800611504830135044607085249797192071467809931441486791796387977806644392999689e-02 1.7649028005628711615408962557639665169113036277289672919475343562898417434505505160503470576003511788e-02 1.7989315811660994186756322945763180234156306656545145125533387775493456428732713854229347174486400309e-02 1.6311889911845706755125754711581177675081789345193648313872053833501608127094555182120626695834594743e-02 1.3517537213334006360469476797813461219260961035171284016116149926432925244766109764215993445087668521e-02 1.0075487759641390932294236829969472101009411395219898484235628393937602316282513157355829258682645007e-02 6.6107105038077063475483004620297238912149667530070296828095731927560038849566549841323405860435278516e-03 3.5768084518723711546448835419524216154754739226943246463335778999496681336980457984438475488791297694e-03 1.0578086191465167064190716651790524170117530588627907059038545178988562505986324132635908704055126661e-03 -7.6091665364088745803293176148076301601855141867452052193501014103933420038990549726394297428319197923e-04 -1.9020375205429958103710413928821134178302098627931347251761795913449139692055605097189787831479637740e-03 -2.4507338311053567117675229810613527172859850358842859032084383604616065221251996604020371245509497764e-03 -2.6011620893389122279592889900317585908346406365643616051573932838037662878060624349412129475717223170e-03 -2.3229373571586956406984287305574855966338916298992587078417092851690635835020148270789960582084258106e-03 -1.8891530083048693974922399967170293120794521715459059613882439798493669697793835845065317959397306710e-03 -1.3987402654982541583384564358315527940663447858991804356661656629241066048118050473458214275942603021e-03 -8.8728124628434303656859052177753774141658510923690793317193482044415771059790782794487312386949117658e-04 -4.7296846941447277962865514024409648897241382811200644027427224527726923296318720397598303692082993427e-04 -1.6712441901812717029531456450711448381767239758642277999990824828167478840752569926309766981772474148e-04 1.4791915017270119151476107338025820886266801361941578998163638169690379070499017985163143837761423115e-05 8.7429512204821620976824719299574790417357928638586322513074825063263417264316327252921433135566259375e-05 1.1561153111703727584273813143954235400590020864608342088919508404479764059305697576362158623310721685e-04 1.0251928665489285699846525176765942261596856136934511808589737460619563247328780143735074033394402347e-04 4.2070938713910348682540463954846661554566005832463931137234794028866599383772342545646022242946490588e-05; 1.1050595345753833372820752991132783451036152630037341289119266766373226835019210060177966224833790241e-02 1.0099603360201563975191194947467303982421375491952684171777052650435428994794757202193166191716722982e-02 7.6758140252894951493228589511984674020785788668205641920545496606845534041843908638946859820759208427e-03 5.9482034988775889305361567301148048805205745316302009834562299858310302190648594212396388621430737009e-03 4.9420344521264624699669633524433178871287247684828399079360961231021670611299617403338446877881976389e-03 2.9076613704298291824336168028368180712368589820658823974375968282872175582997753392802362703477507925e-03 -2.1300090511946092228734171280342942239434236451791129626044762215798416122386066229779810589397794700e-03 -9.7973402435884569900879784120795811727279156701315233600184858480189613493142831067701505667117533885e-03 -1.8398220809762655204732119325738585132254681280066813241055180866123488348653194582560219063614217081e-02 -2.5901033869932608332910934424643658428492482868544340234210489953266301551067985275471646237526765421e-02 -3.0503892030481674273094066962788692573965903067180510916292226017419547784863292995622629659682945654e-02 -3.1182543026581573892860361151501090563344572766593929133502562063248994765753587537800983604865754581e-02 -2.7990888640155745625546023578596582764291879359789709819759417320460746823091993266792853172309672145e-02 -2.1786850134663333800263407892248386862523634257885520271472013918891841606508912886323010658528221226e-02 -1.3895105905090085984561777307215258472185677998426674518155578676259036673020531733810713123947750250e-02 -5.6559373340288589170160526214935054798492583988033739024291326300340037735504679487186255354711627322e-03 1.7998888110627153323510997662833684630990705472601863156626555292903948521825627192243750346128710036e-03 7.7122443952424283836670436370865600352383486004401742717086287545702944025012434206151702745582430756e-03 1.1591318254695007615843552597088452924717793294143885387331612792235264326471286859608816885168598105e-02 1.3512820678014508194639300600540544809691473159073732404083691030707021775347781520482185401505613980e-02 1.3517537213334006360469476797813461219260961035171284016116149926432925244766109764215993445087668521e-02 1.2247632346016024356994036565119140197439189702572375935342394661166617700202630836266255989473654323e-02 1.0041970943345761078309870018500807554900071417428976807478899602705914699660379149829349675499491209e-02 7.4514430302408869682737486411032600893342773275660605384256148110108983090315499837055247549763904936e-03 4.9289057898312626246671928639356611369534658848195057905633682946230902833227564724165240722021482160e-03 2.6268297187666831927873096758326096708442127775045332354812057887042357946176715187434876854047898877e-03 7.9159726595241396594115074173030242934431666926129931797134150125046650042920807170332952937596782612e-04 -5.2148906357936799319130311727548652273856454741205045230480627543357147040110550592812169143123340573e-04 -1.3325868807385018927338203792255357226519035882555054330770706537324949593393397134615163999215356341e-03 -1.7696308725257748797388212864141690453763242266195772763257251527906720551019868536676557093972725024e-03 -1.7818281730248557114574601555501492064262327434440368084012141517529048782732400685822012418022907556e-03 -1.5932968293782728327400946717902990124337104335753307956453287093795973956177404075274675908786113702e-03 -1.2891911403482516795529169344575121335978698952564779850192576387819503588282613090208535547219291725e-03 -9.0634940082184919417254724928964686057598981500696678060164181571234114908956991305551156211834161751e-04 -5.5853924873079797027013372107469662310519317587300245945962447545296957858177931269745221722897013877e-04 -2.7394660768147135522802790999562038545198099898698579891190361812409794182434558293922222305808507313e-04 -8.2017024039010550053378730664068683863020420947402623206717591216192460214078397053644657411561380757e-05 1.7245321649717504628294898905311100005222065230882219729486049146073816847556861824306644011181789142e-05 7.0924154118986387324332336447799456591974195867273713886695190194954122699685431439643790781546340848e-05 7.8029069216411570351833573696596369985093379611679804723740541948825548183513970097844200905814567009e-05 3.4316569299715719048772781579410051580139728815577092759978401534465630967446646649291419759615548689e-05; 1.0773806181149927652663929603075534332079005331897849107064119212896096961786670555713655139211280616e-02 1.0568169844307758990377404911528393314948956595971457898909453629691923359147798696677785976424493252e-02 9.0708810122098965294381188056054657398615571515475257266650060548814012904368441128738356478835878062e-03 7.6478736554294238304844216816687445162109504173957697412205898256230079728072245839849982539624802032e-03 7.1788477840928255453719114550450021250328944827127744400318309359731822450403155170169399211310995387e-03 6.4483264080339865069796270466274891432639105868484561533869427156933123415463419740912132813134325627e-03 3.5050116595300424457563257365234095085006253355027548218652595994148850329698816327111672671944490838e-03 -2.0575111363359948306179501068325013416843055651222375354354659814395301099770075742331756943245874658e-03 -9.2896332046351768608899120286748015110041614553847017842038657863444724640895795173060444871448548050e-03 -1.6624446885518227571838853639359037402964066581485929523616385256909318258643437007461423954035617848e-02 -2.2404183297723591697788118266281579399478189392277938186868525718245171766908746881062549423635562137e-02 -2.5393456973611291673693269704458668491610698985025042031961484256970892083505636670871147212808711953e-02 -2.5152686077067062325602649683263994136629272545985574941387191521295268117620016600095892574225021568e-02 -2.1971732977407711751467259145260634004826725740115062166114600055082879845035455596831049619183202278e-02 -1.6694786837939071964404673439454509826918983677516758745326118482470755613297309095243947604487489648e-02 -1.0360469303155306397411099828905152718457082377420949038578172262836166023792100671195888627916674467e-02 -3.9711006058871220673297575627163289529168861022556044075960463464391199349103056044007818257446626206e-03 1.6873407381294289900930549310992998473779372567173869552063910313539917223308278458238286674108028675e-03 6.0159378933427438700075679420297902644929582944946779630719425909177233560980210870605767996469642760e-03 8.8584689585091215689178751720543209908486044714543946345338196289618683185020290171258090344822440975e-03 1.0075487759641390932294236829969472101009411395219898484235628393937602316282513157355829258682645007e-02 1.0041970943345761078309870018500807554900071417428976807478899602705914699660379149829349675499491209e-02 8.9724701091535593171143127675201911542691127855763140138514417690423381590477108691862236692305287664e-03 7.2984901908675254427267557150344057955538014188698781870528355519468051507771356898871489557405506115e-03 5.4186577835686729396030756014746704544258777099237372568555175054865725999208759501855491910596878272e-03 3.5232774239232220499686311768963438617883038928182852315069992777674676932224719930466949526160050728e-03 1.8719540085499049859385442669186894535597041874502495871522126003109601332317685588294538964483643747e-03 5.7074294592997458259618152991625935007930538459648648102276739578478713864387571637626585548298916923e-04 -3.4919063723367283043369694500721043610053862643048340019032584427499785852055584493574097175777435250e-04 -9.5155138264605073452315843135241013549041496778428329141160949749431692949275604808129247978082411577e-04 -1.1812592723853257437819561973611619783322852332190878258660651068639226608715198006840477439544775313e-03 -1.1974351638303810993474495629439736790164013109078771754308794891243861508567232345920408042295148281e-03 -1.0660803139777959902313929085178549080681416651225259334398849920886747177114945123934566391964832008e-03 -8.2305726464833954289071543537187820044164270751867692925436543787987703962176662343071634963746825292e-04 -5.6475752074398701273308509348667867840037564299983740384465698876997919064281853771411900904828910538e-04 -3.2846076174353113480235576131062684139776763640025139797384009071085089048427109640613874450647176943e-04 -1.5032007309509365461371677562121637396480978751037769757651774174757044473417424336360162526233299985e-04 -4.1586435347628415074257782201083861838145748277228020964482491462216113342008196266060013691965446155e-05 2.5536395648949686095180911593385441469142636882613480911608220451854307915655443174156227324580216431e-05 4.7912045646213831066222000155478791278991531406997507636341103205735606071581285968288584054379890003e-05 2.3514704062243612620293785104289933885755487024123372355639952708556933801234930707363386331505326560e-05; 9.6358685489905792289632531195137177085291308946779104976740481281149743069866101463747904162915597185e-03 9.9347159826662929107784020083006854114813877846509057921379248615438801088676612520638924084605840972e-03 9.2342310431580023160458444299586226817687474332712883814936380721498544746399956905464570193433615657e-03 8.1539426961433708183285680924650687213787325432243604269984592767481098773059396953685543592414506111e-03 8.0131848303143700975314649011420619900516345438985380782894565622176186602106259940602038797265574446e-03 8.1181219755083578849526333662079371099914396544625385369802026353726691860233473276493062450567546514e-03 6.8053050759369128686368649546993722347248286121821280374502139982824142149257141473185653019615458630e-03 3.2131793027768517052475203988977826110645186304600623313934272981482384824738597391189671837938998059e-03 -2.3152203496267001252648465580308505292739428941267357493236917479612055988339887602262778126675250827e-03 -8.7137768046436322080911887912682916560240952188711571986679180835012425629255522227441846648215083686e-03 -1.4626355217777448989772329493652106935562971976506191375850909065682600693999388787925695782429514365e-02 -1.8828342314709065380531764426184570656385890313654213146769852249508607250573346798508055590702537264e-02 -2.0601006707995495140184134231475024292700485338113343780158580568573738831749130385445850926254321543e-02 -1.9816441770819228917891692657701624647787922952073173988717139788855771263919745520942365224305055546e-02 -1.6894296350857430626588743221729736836576365968704160722449483767774075306053578680726126198772247490e-02 -1.2548264809188729974709387806884323377255071957762272064505766793442359507453674272379310786719501228e-02 -7.5781906738944283910467372760589669944248760245311931715335191017790717450144256539490286791223625694e-03 -2.6991894645773222906899532528028030198319572552874623084320408204465734795669796764791559845132689164e-03 1.4839242235156446924764192613180037994604205181250664136273852533451280940567581348206186795741782636e-03 4.6689136227004592090686417252486326462370663931137172646741731959936905721836051734804626884450616805e-03 6.6107105038077063475483004620297238912149667530070296828095731927560038849566549841323405860435278516e-03 7.4514430302408869682737486411032600893342773275660605384256148110108983090315499837055247549763904936e-03 7.2984901908675254427267557150344057955538014188698781870528355519468051507771356898871489557405506115e-03 6.4507196387002977450523945577955831024857633514735094206516834423111206691502966085573804658892065829e-03 5.2237411475137431639738936291292457770365177256711024653936919497765218144741820979737563251807481338e-03 3.8166440052334533777955045856258398522749805638265237561600501702419511085927216657417431574244997480e-03 2.4684341664848210384058693344689510463434471394930068039330037631347964136084732378683710831158587727e-03 1.3100614151165803943964514545140492566191234738769897539518140576008319827587616654390429187485721584e-03 4.0595059786868748382293827395093138402671175985820537166795008021621586237227447653556579134246086382e-04 -2.5332405931426968437272878394217184321714008266412442389309448775426884469464181613415489876960396832e-04 -6.1860695642603098850746951985035981648398662767693890839018206856020713119140686364364419459186186556e-04 -7.8276911525301292488018938314053289044949740352996968235410323566418935799780608589334206268989098904e-04 -7.9140584165123021023349233728131453681989207358540969696584200976974671563635115016600315800635172759e-04 -6.7687969335214949865109909242772768650116495483475562755729327185782735747820320752278833580866488249e-04 -5.1170264703941690752206499237034281289145368861421541261429469572820675754514733505869079873700443058e-04 -3.3611643871620961644094682282971050143124693657049646824026985309370927334722329413082250596815769899e-04 -1.8699520099084467855256109659740157487106754625355994190608365406808707573326010684737126234143321403e-04 -8.2443051142145012034475850507544123864040175343768723152326902573553584604381622172427113225391227482e-05 -1.2363388277765054588571877208600316762470089857173668136743589916264316394279587408803169758336733564e-05 1.9209992099712551636727421719578371758014370387027599629098795774826193124581395359703486672788763115e-05 1.2492407109417317012158377311135171981935366615614726139180401558568792177353237995727662104911568800e-05; 8.0083162028649114885021637299890326902347590722761216420705237395818506122562176396153576908670386260e-03 8.5952390896631321561404475149289789340044323626278355417594853738070395942879644224665029806455011397e-03 8.5006578518574093697747741266550922825773016219771051515641265102660996440838273438367349913458451899e-03 7.7678070406885796657560969783022229447257312233181316058711457623619429467363136076612284305584700271e-03 7.8098244532311875447048083428619558291557746689292746223559164557917441636989199954464230160542248717e-03 8.3679587628853510710857744206707116543028319378735069274674159763340156887661717032818824208520647428e-03 8.1857484487458046507487185740407650232716544503175258380341531903629339290133595845564753085028894925e-03 6.2251135208711933088860766272818117330059960058444609805960436558048236818071999118967651804634875996e-03 2.4016867937969374901661669496024314015562883225038136449567285720881509665072099138476192898944591220e-03 -2.6761645114899301554224921973699712668772853286449686266593815995837155115359202839830979640381725314e-03 -8.0167172825483294627752941976494518843362651593157763845861631671993403636784409347874499289274865449e-03 -1.2547855221665565789011746535177894576879180639124513362310742830395983906534669422998693044027670805e-02 -1.5449417715329876779325028856410688696609015941501355123622418510840068901475634238422433836194034468e-02 -1.6331549782278509763186281995051271683560858725448213420357147218192222408976826354004100488978630428e-02 -1.5285720039096773263223338574789576111165309243120124695545613983231415454561948436298798514683063467e-02 -1.2729459167550799958290154645420844757146075479338519575967736027799271657484909126054215311753984226e-02 -9.2372043792081720611031059212615409369218029786389255542530107265530377825906648610130074740881816943e-03 -5.3956513349345073559561984471639629922062979272282253947665616610682381378777346936393989875706700782e-03 -1.7470650593022038387699363487835920208039218803533829650985913273401567282237927186209585234427844118e-03 1.3413958022564288919424132487760377576250708853795099429977280588169481792371555334654112504176096203e-03 3.5768084518723711546448835419524216154754739226943246463335778999496681336980457984438475488791297694e-03 4.9289057898312626246671928639356611369534658848195057905633682946230902833227564724165240722021482160e-03 5.4186577835686729396030756014746704544258777099237372568555175054865725999208759501855491910596878272e-03 5.2237411475137431639738936291292457770365177256711024653936919497765218144741820979737563251807481338e-03 4.5706563346938765170175636828237362050242278749069115134086743935224123533600740606149949498253049083e-03 3.6427957549879098815438294942395791675971632288362123856684495610388607243523230984862875350164338832e-03 2.6406419347699412444688546498706483454463019496936377940192663997777029845083399723988315680510809178e-03 1.6986228368925726539277356901769208603423280097098849472232625350754184712349356566972455157233200987e-03 8.9628879593701896857324668862844140889439987645415342099993437793360836209333158582094560827871225724e-04 2.6283156467497941019772030563569221501881402940517858343185383554638084169603635773093334632840471143e-04 -1.6116127908892931691786412681791546544034306456378320028262887998665503683009030962981161065427829428e-04 -4.1329131185123538823645521595096993248948588717687317724732409301873814586433273427304876166907921707e-04 -5.2013292895257581495580318451076640725310544001731617005252970412606584437409051348584531253548085785e-04 -5.0762204585992313057181330977231100259392941423273016137085273346315800826282023386225162357372489544e-04 -4.2421167681015484979879974597718924874028761362195190896810149971254046626353569611516133954624184419e-04 -3.0856359518773882230846256411930075000238111386536611170688655320650323236317634919623957935337972544e-04 -1.9449649769138518920924051227709498084030682039678732261389789751788838167137824229494357750944077710e-04 -1.0296688117575263641709619987647125894563637964854272275141023729631836838417491816021535397778681754e-04 -3.7439349846229657931326581127197954215760813774922547333965680207974116169688251784381907862752585136e-05 -2.4924068506779485248094180173630988075631171896871302472512750002688004911850444629027813430904794972e-06 3.6645867619382996222701671569212168747090925052254941930885641564035427823204157887887720096543164322e-06; 6.2129215095583169171972051558854390515717260193300014612365859369272454275369739549684417704156778966e-03 6.9307295791379367122171984545217261144690711441143692022482423950463876133043577173505091799196040039e-03 7.2548173433575763470532648363545604543076496752005278155937340883729827948804277984563974276677608539e-03 6.8592090567646177360124029774280926778189596588373524172562238348812359644287901069084530508066839432e-03 7.0074367994172814305719330194193643247483753839557131552345703155207744949687947173524558775025043364e-03 7.7466834427431353317353492356107966868620327867991947720364709459522730754890497600727034355845169441e-03 8.2607680159039051111154264078782810084944231880862773061811514651494957478395853245523237498874453206e-03 7.5383240836989816335801278329239965065008822145507669669820797835406468343882407864418427074157795782e-03 5.2335386786829617557069658966355135227440532804325749528930850771588514935350817938421617644373914661e-03 1.5834942682500888729019112520461993762600381608604091822891039942668876321575732942978183028203709413e-03 -2.7821673391995084076154041733097212401449540481260105034298167885572644189070427290426747058968588344e-03 -7.0252480009646704987337949828919502584610990200117396705886143106361389189496128548606648465912914314e-03 -1.0357503091172468761069318523553474952417307855560362189063578043263707413178382628708883817261329355e-02 -1.2262538144550444739216132843342761368348481599371979634198558078485693783899761369116989251647231712e-02 -1.2600763240140040921161349062967951535434921073728039611944358429835613877882202347498618574765891846e-02 -1.1541704611761718705786806741542424153703118739411361725530953199795981964326781552936288616282344292e-02 -9.4400165617955143158139830535104521910808711232155614910757138008041539729861356813979568588597939971e-03 -6.7283192608514560175605686980580496025778265549280992832903081364064952566495982084630258849266504669e-03 -3.8396736164755593542016473610654279083255794307510370522995724444272122433498214387311091589644655071e-03 -1.1498441080732781343309093237746515264521189188544444985482812253749565000274022675481044739308331082e-03 1.0578086191465167064190716651790524170117530588627907059038545178988562505986324132635908704055126661e-03 2.6268297187666831927873096758326096708442127775045332354812057887042357946176715187434876854047898877e-03 3.5232774239232220499686311768963438617883038928182852315069992777674676932224719930466949526160050728e-03 3.8166440052334533777955045856258398522749805638265237561600501702419511085927216657417431574244997480e-03 3.6427957549879098815438294942395791675971632288362123856684495610388607243523230984862875350164338832e-03 3.1588292368131082741046134752132952827228998496878100339336074359146313204029842726655496527527062003e-03 2.5118575963676068793393315340938612786379545237377696121025043595862380124962684605869069601692668417e-03 1.8239217779582858735950524448317506054682364145220814479919410219034829809629547342243272873684507507e-03 1.1776412520675734964897698659595550178804547220900207335327826897742536918983258091000736258176257038e-03 6.2866339600528947545015976054733924027391694900764321565485891967837901506645132166935711115946336243e-04 2.0217234065900213254020940790547688554596081179587621559582198639066688635627261318262818510877106009e-04 -9.1019890591137488412826477314375249095551427708135935819027464387089855671983667447223889688265650706e-05 -2.6103173307117355276548175697302952867538192744302622063628320000633898667717945939862120509813265385e-04 -3.2808107062483180499795993762366244170948833157840329732128164611369966444525534405806497469158539707e-04 -3.1625119179657131023696385619599373420193271351774245363558531364586514492095193746467349327662321403e-04 -2.5881518401291316758011342794038576699776009553880878468197554004030786179409215180302320873791234547e-04 -1.8336030695417388422064901009189914251298821473549629422294427410757597257489550234123802967450074583e-04 -1.1093172665790840456349026693647465187265491543768798773903068730728621027960717350579878788262078721e-04 -5.5573391024878133329586044378598510029461523254940777488645426301629847499261221305900089650781540527e-05 -2.1104299181700482206168027364860850745658078126845598757776437817031916141229384477059169360460328846e-05 -4.3528022722107981902178448005732984557500151322601061478376673119244129284956930336522012492940635717e-06; 4.4764312699048764932288745758958054824436025477460223554529851123878291180059871799074362682135695630e-03 5.2034854861519465562226900612256268483479911282975671799277483103603206833156361415411747466499426690e-03 5.7647662060391793250811086598875630496113396491036943693056598078730778059085231984200858156600063511e-03 5.6560604947629464892322301835242372822594165165602559982063318003693258864315863070899433055336945619e-03 5.8585202950845569375256214414678599471889282626858792074474603600194125103707169900561793548797302823e-03 6.5961622672436821527638140590187344665012009992272123230191721044529204689106753241747142887708945404e-03 7.4517311275764799715193946927750284972880743186306442156223010411825254097101167096554694968257804734e-03 7.5611483494056842522008668438474575163297002707750099754011849625422795505905947717299201109682747674e-03 6.4624650643348022231084145648694316800690222475317412668485517858992103939726867828401284996870826250e-03 4.1296972697086958407644197024632499425354115417770893977115649217535277033113616637440463564491712042e-03 8.8044631369435601275699226612963766952647087905219236854073805144963595339189778639301828756458259585e-04 -2.7016292590509658234054764111121322498687798264100096006247554274795909506861168686008279200872752952e-03 -5.9422413889896721954099117481860366195457633254974081280369778797555684426992018534415006826768671001e-03 -8.3028834442367579699911375400030363885531655009171556200662373577685986855551497519051076156115607750e-03 -9.5098277629943953126671713965672135350897418730741233711606284737833998127728825697112929814737928254e-03 -9.5517006420922950165787572290343399807471641734385366798408940183935829685688055685937885829592315775e-03 -8.5980378860275498089663017900562520251655914270557296968377462786803514805910154928813442410558620739e-03 -6.9298228250191361528999051815662863545831526520899515269414307263446631339267813526699002600638081902e-03 -4.8568362269827524779067211042718818020431620964897206680238423386026875339830343482334294517912699661e-03 -2.7191750955600162907477716652082512204322973341829147526926029076508762500785589256276585313619090348e-03 -7.6091665364088745803293176148076301601855141867452052193501014103933420038990549726394297428319197923e-04 7.9159726595241396594115074173030242934431666926129931797134150125046650042920807170332952937596782612e-04 1.8719540085499049859385442669186894535597041874502495871522126003109601332317685588294538964483643747e-03 2.4684341664848210384058693344689510463434471394930068039330037631347964136084732378683710831158587727e-03 2.6406419347699412444688546498706483454463019496936377940192663997777029845083399723988315680510809178e-03 2.5118575963676068793393315340938612786379545237377696121025043595862380124962684605869069601692668417e-03 2.1765470405975497191107584558517910396850632469711702206149530486615352455545087251312847339512723042e-03 1.7349733632223822764677676017071529140369766551464530081915302822910619047827840829970843866043072156e-03 1.2627159400721000827726414995846168676951843688446317090583229013859670349282124334373302843928002560e-03 8.2773865798843543016171471881732991050400891942175626394044817319380713599228675668346735984522255889e-04 4.4138688291667707800384308242561926458695757638297457385603015449303944219230304108570300068463092710e-04 1.4748839938679718003893121050228642600425448415454215547236735970722955304641042867493460680943457719e-04 -5.1267062950926061328959334344114868886816130346930501081158708312163236494464766577826218426228989088e-05 -1.6877298953033607736418127821604420497239600112309765022769796212983852596604591346688193961754274570e-04 -2.0933438746262986226994607372063866969521514143230701425587105758792153765945780783051392267840308046e-04 -1.9898911291303237106183353457559159367418405177123936617077041805925657905801988881859882316661365544e-04 -1.5824962204536675730129025578054107582225290677563224393043383172552915876567461973578722378237245978e-04 -1.0626797118676489476409437299401222002529869543982985995384940591062597159199693246956357854126333543e-04 -6.3297721861649282478481335850933062474174175748166785903367256563653298333431052676743201552618141947e-05 -3.2350876236746493946980858370741418262397201334480326267745266604528366376270871035630504829739588094e-05 -9.6401700842335642255774710141018871850689173786018763638507131440607792969355162806724176069982073905e-06; 2.9505261447859984257873456948739462043230149579825585020415911337936430085112987182188923146176148218e-03 3.6085119628322117719900889046769492667982161118691942125587665014168071178345770317768608828261925243e-03 4.2598613974550909987755244664778356752803472766460089589984476173449410706881445859857357944113312017e-03 4.3691722073585723109644219306722590899189121862752349020789588163352670617842121668319475224625264496e-03 4.5956134018405691162993468832158138484007256270131931362619638961050221337256397231589260926063918367e-03 5.2286215163533257567401248826485160158958111127062287502474691529682814225142447420427443070674048292e-03 6.1729527701663613428655404500769503543090986845525145603262814627315629159201795525336552448446139178e-03 6.7625938416770921396545298577478318306408802939976730626948378318081800318050788743554987657163720678e-03 6.5261058536702907821636420120602103599816038601811175849979328432271804879267073239958586426501161218e-03 5.2807322198046577743588648267837197290185994776649270393710090176505779631300591340742216372331568651e-03 3.1052327566236473958064462070069438529614833724526378016043195967026212132276010330390129810798338619e-03 3.4686523916645782169808571268777603452573470153787207943489519708198853082379648546736138795329546014e-04 -2.4734198353021595853484696298365085731140095062721157252237759939341189074272160423205600880535840756e-03 -4.8650760291216587726133509477678973472443475422159115467851580367924878216480336622267194383183970593e-03 -6.4997100084560036947777955277508468447149754666715083062424148711399629819638155212247260865285994532e-03 -7.2514751586981379217663591512785742583536001607382708064840705092713630044043685590893685384450200777e-03 -7.1510267068237232934715308208721913877578131446341448992407178532543849274389973909442844686834457548e-03 -6.3479143279818197835487059850622165705216705589089722384633223720438347478008462100952467610080563058e-03 -5.0347625687532387793260046636568676432000669446696977387208603159111837866744402475846350083708629655e-03 -3.4891649414653785703425385844597197936508368747545669915551476525231089180180729756899105945576956935e-03 -1.9020375205429958103710413928821134178302098627931347251761795913449139692055605097189787831479637740e-03 -5.2148906357936799319130311727548652273856454741205045230480627543357147040110550592812169143123340573e-04 5.7074294592997458259618152991625935007930538459648648102276739578478713864387571637626585548298916923e-04 1.3100614151165803943964514545140492566191234738769897539518140576008319827587616654390429187485721584e-03 1.6986228368925726539277356901769208603423280097098849472232625350754184712349356566972455157233200987e-03 1.8239217779582858735950524448317506054682364145220814479919410219034829809629547342243272873684507507e-03 1.7349733632223822764677676017071529140369766551464530081915302822910619047827840829970843866043072156e-03 1.5070392117996842292954257822598801491258502134620390157612618263206358306926920026601860364350347318e-03 1.2015101805308727215152879701726992746445849644467969198522481592151641132202132363626052067395413033e-03 8.8839728759568508520020329032101822078759447471300904182173893211931456399464454411104317309326660341e-04 5.6748624249441892817748366288002775114932967001149913554264099985634845481373778213637267172638864007e-04 3.0130273761137229041127210813991073046480672874252004766798361173011915193686174090382803795316334956e-04 1.0097263422692263858096681438092541040463033497777109540587302992222693035166267107844581565835389589e-04 -4.1157448916402666921471857236893729025558020869936770770311165272068130791370666094539385383628862552e-05 -1.1464573666217853662621867450414677416276552813132919932327740821633899843281777648346275046858650885e-04 -1.3845926242656336227416988008004331271896380858165453846669794417893134717133096288939532441755973877e-04 -1.2607518914791035721269927254401771822535188034193981210078577566497318117244430418246491268804333333e-04 -9.3120141825854665654879739656139148179841433123530856291379822302628338464770873150289517151720562032e-05 -6.2653804056422714777820743465731872280369214579607509150932574245325046694781251770269756443260678225e-05 -3.7109419273206838985688322176794374265157186979633865021469406390306632365459981986980323541992393995e-05 -1.2421908891799840827296740752761199728688123145761806099889827253926194188442702891444391204478062935e-05; 1.7097517434418101228159677739686687314288925955484964606928824167572995055457831285436898530443658205e-03 2.2565273471353498950085074412241692459619651450201530096544989047326645816297362456922700611912385247e-03 2.8907805589740749080798377182801888058695577244885156119976918638698910398352451656480096598503880070e-03 3.1415003411787655439288275449628854725182073964477670774639120034229084515886033809822596182304944803e-03 3.3736239923339652349586476446705151086012845909051083366214283585539564039760127446056915105328973111e-03 3.8611518043241344804426150593390611394479800978923139666463228541815561166160585659600481155309348032e-03 4.7347845362994631349555426151214010362849950431203159363123523925134405075997765059859584196674551409e-03 5.5303421225038473959787296156747885977238463513366562659496981099131577716499829071656667590893295354e-03 5.8339948463875233766897574731015272405995520800193563512920588521229801016000532258642098028203403396e-03 5.3964905228332317425821619252933974049753255239731720256597054045168486745824502888831112379615593975e-03 4.1385740980357025881352299025724625824514577532913923648815633282180949501760978993131454768546588891e-03 2.2135088017390461553825644720064268885145252074113295480289452250955665053912856634089267172252416589e-03 -1.8453144870766309250596748685203385082332556560944281183335297911618626244061078077930647813587033355e-05 -2.1557327585678361192121410275524376231253052792006413899216405255863099124018301258851156394241262913e-03 -3.8742289672821030293680707904305382944809155836717682658900683649735668239081341492645020489765977161e-03 -4.9915501218656473681087549813993045095349341041661286676568765054461315177541651188033978402796845868e-03 -5.4473744341880198428760884012617988013804929666546230736506922458425524906052410040510918010932889039e-03 -5.2904966686410399885541112712746530190004279838126990273230113711030429660080080961428048305805223470e-03 -4.6137985697953447504465418934235386534820824031690164103964953605125135186013132129117227795305879981e-03 -3.6236199672669414427571077047525964746007181767318204660784796269150793661060578112509271995360360407e-03 -2.4507338311053567117675229810613527172859850358842859032084383604616065221251996604020371245509497764e-03 -1.3325868807385018927338203792255357226519035882555054330770706537324949593393397134615163999215356341e-03 -3.4919063723367283043369694500721043610053862643048340019032584427499785852055584493574097175777435250e-04 4.0595059786868748382293827395093138402671175985820537166795008021621586237227447653556579134246086382e-04 8.9628879593701896857324668862844140889439987645415342099993437793360836209333158582094560827871225724e-04 1.1776412520675734964897698659595550178804547220900207335327826897742536918983258091000736258176257038e-03 1.2627159400721000827726414995846168676951843688446317090583229013859670349282124334373302843928002560e-03 1.2015101805308727215152879701726992746445849644467969198522481592151641132202132363626052067395413033e-03 1.0403422739276982976626500359162336367988815312021497580713016768771312541010869949343166080738007476e-03 8.4204817303428965967941085701696371008060661864405827895732129892560714863570322916515357552172879424e-04 5.9838164913432090145887204923780048112476397992886091700019271424158070387928579457043389728819996032e-04 3.7792005286473631938039956136616957620650733743605700501457089764307603266299166630718270487957514642e-04 1.9666396016456374643330646507039244256603340232564535016981648987745232274007259346453928633148180267e-04 5.1751679667337425635889305828145622276971555973002905159643282024788616110686249555275226664947684257e-05 -3.7606154460051471357532984912268541775195283218967390208138956539849506471141190812992608572293931710e-05 -8.2781080903239927271197032758614312215508205377097966192015291448998397429225323675618926149766524832e-05 -9.1173515683520763327880302755845790113387502234784427315956023071172026698599447338565778579696189473e-05 -7.4884305079053699591325544240558913054743053545880508771794453780227419632385817210085438880423916317e-05 -5.6205089610555119656595588655638656224379618864872095045610278158555059154115640647756379824703139588e-05 -3.6778105533793229903023270387052266101322576565963471454481903758288542664000572509332374728061773951e-05 -1.3105549563440766632912737551014037080135216594964640407330672910044077525950004162149641653980886515e-05; 7.7915183474663874636842806980952349116404392600376521973933630956947034932419129400117955864687774442e-04 1.2075535214942033295514693926514390040164781638938466907224806630525477907173356993014735199740531021e-03 1.7639202239866654036221764983123296084334795103579319963413948957911222520944888164815228092951067407e-03 2.0912017332991671154884304091808771463642576555790301277248668088052425061837827784254902337752339757e-03 2.3232573254280663077866279553322845935519866579456731535126814872939665591253878048541448439959757595e-03 2.6693584990401981103052708541233256847252598266324586230228266487876263708144961322962969276658324402e-03 3.3960566386046243195184863780201150858591988893040075419102216067806649515928971823480681653751982869e-03 4.2173635799488564999545235450994990794675420556741324793735554389601572606147893342365193102047255392e-03 4.8056373122787968620811260165875247162398188918937084017128460686099601558477695056444817142239316414e-03 4.9092421250096889014332879974579209848539761360625847595972832062721646985846111910959921115325106042e-03 4.3628870703967418667285356661563780020418172965093978354057105084263395358316924818815135350198877376e-03 3.1751899121294295794856134038722983072130991187558326540660347828166318560816589405169569864076690219e-03 1.5591841560938570199518027677444181061108240337904094407645453857868346685626309398961784354900787797e-03 -1.8837288932544601519178967326040796906132565885974487986578270607678555705726083745185024090380249545e-04 -1.7812281509154196280235092750918831939235692651476099886276364256030132919151073168552895491761504776e-03 -3.0205321096262560244294168948551091079659829611599197829116212291255728402161347737705749753525143854e-03 -3.7941893864435439096482698793658004852330118580121999048882020060218065571044832054654029152621289565e-03 -4.0816305460973926203213259073184431393798120278572690149379968612830828978144111862274963318641760149e-03 -3.8971451409563093074179589788259461724760719773899794283111899390778374496532275070563494648472286965e-03 -3.3807682841926243459046978180533693939693254728359983345253960267144005556603052258683763458581794305e-03 -2.6011620893389122279592889900317585908346406365643616051573932838037662878060624349412129475717223170e-03 -1.7696308725257748797388212864141690453763242266195772763257251527906720551019868536676557093972725024e-03 -9.5155138264605073452315843135241013549041496778428329141160949749431692949275604808129247978082411577e-04 -2.5332405931426968437272878394217184321714008266412442389309448775426884469464181613415489876960396832e-04 2.6283156467497941019772030563569221501881402940517858343185383554638084169603635773093334632840471143e-04 6.2866339600528947545015976054733924027391694900764321565485891967837901506645132166935711115946336243e-04 8.2773865798843543016171471881732991050400891942175626394044817319380713599228675668346735984522255889e-04 8.8839728759568508520020329032101822078759447471300904182173893211931456399464454411104317309326660341e-04 8.4204817303428965967941085701696371008060661864405827895732129892560714863570322916515357552172879424e-04 7.4346667955522277238473468610460581925952497286248237065874036660381917244145975087177348454933445282e-04 5.7459314135786093957490103477068995920136039471134176008874121143458204724894060557281262506809719675e-04 4.0559409419842272883903745773592613433900317187540402182255438128299882507527501534583628764001869389e-04 2.5347970232269913846333729228611758679104231075154845381243322111672863913531495984956265267727503333e-04 1.1743598994556164802003865211216276740312124320843508863244826478037318767942478411541212880504315496e-04 2.2932384504950500413885287107314251195443432139282200250914456208625961980871941276408339778367861103e-05 -3.5534819950977121725163387878151829701175561396002644773463319734302332071494767066254945413590852485e-05 -5.9557686401931484311010018403339651872682864359305963460666077499740439709743830470067231828247258854e-05 -5.7060208465460944092350887041950881971822519483367018558863874855023303130640042313085649134237828633e-05 -4.8921249903475261285762760833556002296681558932439519485141898362315970820527671670448144923752773903e-05 -3.5544277107369210131323752253901421932286572734294586015652577818790418089318453385311101731248520581e-05 -1.3403462629318117013063292861290573296780171636954207485472182876059825205910405266843854909992367889e-05; 1.3114673263381516869583058785575538219031509737150031866228209315569806410428830585828606023953931612e-04 4.3457903430416623258070299332320713954549159462033354141457543915232959624876050950998441701660724498e-04 8.6761752245153710460783756965268174908551878271844272216383427816378835981772466868183561986153351613e-04 1.1983635403687419722462476189582115531934691897197522808322200778046392538275426138876880719505499462e-03 1.4079716518427347718439592678400366681790969218176605929985312362199572452891170249221317711054707982e-03 1.6308469190201955145927781487120715145157863019226142711648061915677568225541340622754746025179221073e-03 2.1708315493708122116911353901270842159613254241186316134088592201654916511798339854763069673597858367e-03 2.8841123865254350809723758419041204246619176456031469494514413569546359408243317583919604773905365013e-03 3.5431784154957371560272250897837598949294742322988054953587619753648090234155165631899350268265035453e-03 3.9359201663095504996370897433105577198997003459031860909218459511955332428741251636785188478503754806e-03 3.8739925277159699169212841160148954811299085875016559914133387388887338707288595039321067914965051678e-03 3.2818947129613031076163800808876383591280812829891532383073737995982837502683964862145598373990153542e-03 2.2558306206273110912427300724963702633530162054635853089068934816435879785701716032107559864661908284e-03 9.8811380397491962420880931191299370269694182174367618181792197946651995194963487621438234386362795765e-04 -2.9994687858812246317963172508539635628768364862616461443104462083411108472572398670627833949272748567e-04 -1.4300735124192843256970948320999910521447269109112723654759829566078938308466425164567174262402326519e-03 -2.2774204397483307873899271375760095285474714396415993186069444083867705036892461085857883543761148027e-03 -2.7839941810668079510609259722077124628247347657434761807698082595953275690545854968487691910388097630e-03 -2.9170982756160316211073069139653046614566407597583078704376282617576168405815434597987890674287962018e-03 -2.7552545834524325888859396380366752027739937376248078081412495791154069972318197880743310368093379617e-03 -2.3229373571586956406984287305574855966338916298992587078417092851690635835020148270789960582084258106e-03 -1.7818281730248557114574601555501492064262327434440368084012141517529048782732400685822012418022907556e-03 -1.1812592723853257437819561973611619783322852332190878258660651068639226608715198006840477439544775313e-03 -6.1860695642603098850746951985035981648398662767693890839018206856020713119140686364364419459186186556e-04 -1.6116127908892931691786412681791546544034306456378320028262887998665503683009030962981161065427829428e-04 2.0217234065900213254020940790547688554596081179587621559582198639066688635627261318262818510877106009e-04 4.4138688291667707800384308242561926458695757638297457385603015449303944219230304108570300068463092710e-04 5.6748624249441892817748366288002775114932967001149913554264099985634845481373778213637267172638864007e-04 5.9838164913432090145887204923780048112476397992886091700019271424158070387928579457043389728819996032e-04 5.7459314135786093957490103477068995920136039471134176008874121143458204724894060557281262506809719675e-04 4.7715356754184003926366205249187944760800790250792344017081106534432600659557936152387977943864941558e-04 3.6476120374132961509862461380601209743608633915821376007200320167269632957141051112836145049224939407e-04 2.5287014444460893437788909591257416881271350843990275906202790451456207074341022401746070119868894237e-04 1.4281222092870449286317604221493480652647177873028546913264773769540168284883785652773619575201655881e-04 5.9218031800463740594611284786089840515195785571730730056005578287444676724308697685682167538075731052e-05 1.3552510023287301702204275150818480634704012376992669907450502027535908849650059979771892535714123813e-06 -2.8841166376194631399605793274565165778248021234308142284184089291247983227148941589990520709377734279e-05 -3.5709485760606037819786835102664092046818132851554150515156244389277528751932333954065796329462688657e-05 -3.5527258512177783891000099397570090939795795518419993318111822313435597486695606922872526103132951067e-05 -2.8180517210596590386456976707530723610769887772270177727865673066787733062810117433194745011483243359e-05 -1.1073120194989947972080482516938498396998114476771769002445329151411007682565596167456073466965233258e-05; -2.6289935561386027841094873628906763090569354499667474657959871752987913811496402805531099880767550524e-04 -6.4577840263570922959441576761871798845226570700930595759771951106258502333585430413069128740112193780e-05 2.4223849754033626234371918528233401973681313890607781357189536747250643498991368647811980425982396594e-04 5.3718854734282362095020341607830496635564940087186749771181349935772128447648723957829533359007104870e-04 7.1856375860239286899488933015759778523529380962244709639446716221505963910778125316017387267736867193e-04 8.5215406216028926636755752764675520368039445636788264120921899721215576662765939933861381869498984867e-04 1.2171561730889439106357362461905122129124702392157754752916292172197983660371503188410295092525649073e-03 1.7734559310483811349475425026525594470475511206451188586462923586892497620069002912310655734163839765e-03 2.3814145147912134849555602270546810325157772013479907774612718791614580454503901611858316792277379518e-03 2.8840948199529547353592234129948081207949433735555090257076433207024859508175452970761095314470450668e-03 3.1095266559521167397603746754695091426271919101159303627448671403920963041698657240115073202165457959e-03 2.9432021587943296636409589522363878730042836093713463451303781966302957477815769269580083595549590582e-03 2.3974526605128213973606254014474161086424984694532897209444184576554806342958838023253617952832652409e-03 1.5747956610410141306442002780630740974022427447880068812289243708784620947341360930533380206850634261e-03 6.2912986761440110723008818930208822020647178886555847602711749480679007657180367663021980452567897147e-04 -2.9605216856090146413553263282692342098316602336013136960466209404921782488672147319261450728230820203e-04 -1.0842874085461868822982243684557416336224580102764642222563087398671303381341926524805181418429037066e-03 -1.6635384613755983211289699326078818652236999275754752124699997909276810804914353815485883380301266544e-03 -1.9760264477043024997390633732439088896647102095027925833337372260562981715017613220955741564480861003e-03 -2.0544735972334234726100185387046079320628404488200006751982900741447382919163739947372919712141382279e-03 -1.8891530083048693974922399967170293120794521715459059613882439798493669697793835845065317959397306710e-03 -1.5932968293782728327400946717902990124337104335753307956453287093795973956177404075274675908786113702e-03 -1.1974351638303810993474495629439736790164013109078771754308794891243861508567232345920408042295148281e-03 -7.8276911525301292488018938314053289044949740352996968235410323566418935799780608589334206268989098904e-04 -4.1329131185123538823645521595096993248948588717687317724732409301873814586433273427304876166907921707e-04 -9.1019890591137488412826477314375249095551427708135935819027464387089855671983667447223889688265650706e-05 1.4748839938679718003893121050228642600425448415454215547236735970722955304641042867493460680943457719e-04 3.0130273761137229041127210813991073046480672874252004766798361173011915193686174090382803795316334956e-04 3.7792005286473631938039956136616957620650733743605700501457089764307603266299166630718270487957514642e-04 4.0559409419842272883903745773592613433900317187540402182255438128299882507527501534583628764001869389e-04 3.6476120374132961509862461380601209743608633915821376007200320167269632957141051112836145049224939407e-04 3.0178059065524477505036543705212157355923028805018322391827650068786150942275765830425476863591843292e-04 2.2869648198172239009915706855178528173067169866577623247523821233220486291758117518550369587389939925e-04 1.4712305420166449602933230868022695224108090275134555674857466780688347962228647252178763402304622460e-04 7.9128453383959943656140204751650771003754104384081826645620576673695319760420869252329550291677456831e-05 2.6902482288792642170188961834439740541305711092362943859900871094244181270356644399275543665972832133e-05 -5.0791923715365419663873402863137755494949000379271318487249468269322554868733905684700052646093205110e-06 -1.7940794381341108185400472659125926576770313603280690740664179723170622294504505324112306203803575477e-05 -2.3563309950075860243833121339323202288902252532149148422131025799814258099551143607914147732575532868e-05 -2.1183217895713225510037235697921843498401152678915136836423487056689645071260932765604696139957595803e-05 -8.7520843894311019427691130121937188530650346385998027872895994308206093607756145347578795575695532444e-06; -4.5570028827722778666186426191225735869554073168921567024409170351838383702342385673856914863971394048e-04 -3.3912380223174428453775945010684368172191894243478090975228456508677067500704024872190672293827283240e-04 -1.4462243115488243077656412416461921792703047752240530913580778585017465840324335018632359224790859740e-04 9.1726184165950946724504978852057728072385682736139332983509756822555024093483150302296144445826392785e-05 2.3987195301727885849946429519078588762965060210006176153682978881445159611262377359947292041302664739e-04 3.1577993157979210139685349321017213095598933283555016355866743099246282745237865628868027876681365723e-04 5.3595243496448693294562469204670132478239105819241964435511483342016900072162137694855447161008042746e-04 9.2795764740082240846459646344313471110947377627276739007615551483234557716643205264744144276371992301e-04 1.4202939070605888892886841652400320581841954586767955359434784303754973581804893732720074101812906650e-03 1.9107802574659310956105979288530850840692337617627103881555427854188233986902147883819915783853608352e-03 2.2652018858543848051032516986144675344060963109947096736535598994768973295327375872160135379685705434e-03 2.3644567399817066423738387992558555837915036502503771080812245790931787654895739345515399132140588696e-03 2.1695861294253179203857515882438841174721394227928446099045001074310707070610412752601798288195073795e-03 1.7146425887156070959626510434048799370451293999882274342932243177773068238957205761954461719851025657e-03 1.0930329315313341239623245397851872687390723330211498595885857485142089244476956086745614636379429489e-03 4.0894663313079623732437166748228664477747895544487626038391405341985555405771992371734500437165399952e-04 -2.4161746248732800551016812071588199247124645058737318566069042428189587001385181388048295359013980083e-04 -7.8910648650877489681216911163349809023541656570162880276367069986281341305031154979667174740406251204e-04 -1.1683166107978119153566531470866093738091349294396261193760937635479522986226746780844592558748792488e-03 -1.3822305985313509270070555264959948119167698087136399839286925756839565962691005972163880903651205806e-03 -1.3987402654982541583384564358315527940663447858991804356661656629241066048118050473458214275942603021e-03 -1.2891911403482516795529169344575121335978698952564779850192576387819503588282613090208535547219291725e-03 -1.0660803139777959902313929085178549080681416651225259334398849920886747177114945123934566391964832008e-03 -7.9140584165123021023349233728131453681989207358540969696584200976974671563635115016600315800635172759e-04 -5.2013292895257581495580318451076640725310544001731617005252970412606584437409051348584531253548085785e-04 -2.6103173307117355276548175697302952867538192744302622063628320000633898667717945939862120509813265385e-04 -5.1267062950926061328959334344114868886816130346930501081158708312163236494464766577826218426228989088e-05 1.0097263422692263858096681438092541040463033497777109540587302992222693035166267107844581565835389589e-04 1.9666396016456374643330646507039244256603340232564535016981648987745232274007259346453928633148180267e-04 2.5347970232269913846333729228611758679104231075154845381243322111672863913531495984956265267727503333e-04 2.5287014444460893437788909591257416881271350843990275906202790451456207074341022401746070119868894237e-04 2.2869648198172239009915706855178528173067169866577623247523821233220486291758117518550369587389939925e-04 1.8920779932658944848832445648191206780084944387003306110225985068962980333609020224414655499454261801e-04 1.3519337165423353017413413337769106285327128275360727754255992960282584811881935684316113553502846571e-04 8.4618174439769174026383488034290653975290330901346191814685399080648133945806471975487585359317330314e-05 4.1445693497204036436076939431178582242778741697560420323309763284784486008859099221746722016054130970e-05 1.1452883621154908965935996530997389730431284029468282601276421396185703152641723770496396270853676039e-05 -4.2951605580523354709852848515284105233623286250916112591613238270057121342725165252863131409240688734e-06 -1.3483482580440991862535030394821187836285131666046539359939337117678705599188709378989783727844054470e-05 -1.4710301774189960899210240185536053529909414861723107017987641400048063498153294625371751043178224637e-05 -6.4618168235461580431144763754923890809054503754074012240612338734045138267043316326298728826218593148e-06; -5.0453908409635718491309554763020935314531670638693048817253759119138697518306103573852577029973255204e-04 -4.5148348469965547021193448758880701332763086188408164496709098052937286123561514484851741225018238116e-04 -3.5067424480398635766531594817637951506740914749929832448930352689762039476755755006684431548450291714e-04 -1.8551546339410708951108851886846308122839775294909026937784234879618135782759632488338523864097729429e-04 -7.8163786782801816535935534319988783373256774646565708139347080422233007368685487606412149687994530704e-05 -3.8647250886647908956240311158302291414072090308973054679485239233770351647593590347808857979642030057e-05 6.9165840343709743547862043332745460574879911990436687222071443820948022299132341708479901714350905794e-05 3.0881274045708363257347806528151858059114176514964435537892587493849457049079691864827753668315703876e-04 6.5853811957689174264201452467200495418028468515165345511695236735813286598309426156441821164297419309e-04 1.0619829877002162665164283221923713953642781225008341628126127042957178837745543485526529978075407700e-03 1.4298123931736272683796524174344347926231967993342309695191028776413807254245356338663937574886711149e-03 1.6626855137915557326623667960612511737074830490314722758732492386209903869364094678833495645545142248e-03 1.6994987357671750178894601897851247352700862504418058476129062053794501037449585847770265691927062613e-03 1.5291934849439115545287692204927030988394642588431153063765937075846254436414411884631729503764341691e-03 1.1943493363603401827293563792501073998634048027395522526339345680591370159710962183033340572942990280e-03 7.5949641158087449221608980096174122735645960082275494897074934041861000147060707060033229348053010626e-04 2.9322645778031691613979819404544813338086649739441284970186433726189995284638101612542580370845655940e-04 -1.4754654464679157167098894369245746816974622943010958138857379766464974754984068572166635514200661840e-04 -5.0539012394392572072253565501754712697581398291510968068222206277891895371549882043801496208109631657e-04 -7.6446081413424558971082620320544426115854675810563653796637052885644841099721111320958291713233572806e-04 -8.8728124628434303656859052177753774141658510923690793317193482044415771059790782794487312386949117658e-04 -9.0634940082184919417254724928964686057598981500696678060164181571234114908956991305551156211834161751e-04 -8.2305726464833954289071543537187820044164270751867692925436543787987703962176662343071634963746825292e-04 -6.7687969335214949865109909242772768650116495483475562755729327185782735747820320752278833580866488249e-04 -5.0762204585992313057181330977231100259392941423273016137085273346315800826282023386225162357372489544e-04 -3.2808107062483180499795993762366244170948833157840329732128164611369966444525534405806497469158539707e-04 -1.6877298953033607736418127821604420497239600112309765022769796212983852596604591346688193961754274570e-04 -4.1157448916402666921471857236893729025558020869936770770311165272068130791370666094539385383628862552e-05 5.1751679667337425635889305828145622276971555973002905159643282024788616110686249555275226664947684257e-05 1.1743598994556164802003865211216276740312124320843508863244826478037318767942478411541212880504315496e-04 1.4281222092870449286317604221493480652647177873028546913264773769540168284883785652773619575201655881e-04 1.4712305420166449602933230868022695224108090275134555674857466780688347962228647252178763402304622460e-04 1.3519337165423353017413413337769106285327128275360727754255992960282584811881935684316113553502846571e-04 1.0771640562315222491126280383916848439568238959679635706315080194782879422555981974874080779611521907e-04 7.6456737400783041262840692929877353134514312239213020539667576328000835110393994737292298508159337667e-05 4.6088845191327628939654934934977878495267911522400494500227564514073506800097662850087909189296913167e-05 2.2086427054487134239098971645652638988856687025833251945151450649061151204460184929507200763614719365e-05 6.6360906402971516969276899392548838148522885449842406029070001651152121433876391969215195808556967900e-06 -3.6038033086255472788195041783468964645102244017538635154959563640439675976464016444057589327779200216e-06 -7.2333026252889797537861325672347987496473795487332800102974848797473568773034746450024486665680168525e-06 -3.5808157039452321358972052315432408330542149027589420932261576576036266717926909035315506353145234455e-06; -4.5523814791424306255438929386416993357959103726732234261723004303929661915455125611572357854668901683e-04 -4.4335356452252275477944315233093808363324652534459329003801203179064605789791874934058388092949095372e-04 -4.0692422422430638551100944099620113483664901039462539911462407802387730464408180486579445148355857045e-04 -3.0555354177301637568813597701388728285250204497035290045467719885299834022124178326180006808175574116e-04 -2.3639453433127986330416026885049555098640523319040310482692011439090188924235003996775948732518981816e-04 -2.1773163770361241460238491555630539472891675065787561934809824959953126398552697534461981377344262055e-04 -1.8363459105678739024329885694974919408793734817908628895824299057107933320151851441099994417179543405e-04 -5.9936798443621857188390897188992487969838466240076617324237185643025727709217168572105857955928355581e-05 1.6062884825097291502868766675336936994340539934707584777348609987083057994673564930701218528303362877e-04 4.5316639405093445793371815059909321544285009160681079787907456075884386126003760056474112329301682963e-04 7.6717592677157973472894101584578626703443323674828645748181925104708896302069977533167436820730982659e-04 1.0316101836359012608227803281208939889180622985812287728706846587981928958495915877913501572470593852e-03 1.1840650112384822038918419248170821626051635529651041166923068714856176828336038367109958311361397774e-03 1.1911297655574367605683969495346352632014648242742022558264884712955693442097471065321662762870933997e-03 1.0612273532545067532004143916529723404905814123466413127275479451236183956429512273631541336762428114e-03 8.2766106859989793538880951835980459896135892011044023039455883029948432957440889938976639479544116681e-04 5.3354839874151469777940084181756108712157673498479004784168815506632665515529809617694739519077870611e-04 2.2014779315025650070806233607292195659602588196234291026823688341275227366442175566641949184024849946e-04 -6.9574181988330771891201827172691478675816659326488442073890671341627021282425864603766029690012061307e-05 -3.1140599597243418332376406328836773592160579732142900567861398727440626528991757517673039958697464625e-04 -4.7296846941447277962865514024409648897241382811200644027427224527726923296318720397598303692082993427e-04 -5.5853924873079797027013372107469662310519317587300245945962447545296957858177931269745221722897013877e-04 -5.6475752074398701273308509348667867840037564299983740384465698876997919064281853771411900904828910538e-04 -5.1170264703941690752206499237034281289145368861421541261429469572820675754514733505869079873700443058e-04 -4.2421167681015484979879974597718924874028761362195190896810149971254046626353569611516133954624184419e-04 -3.1625119179657131023696385619599373420193271351774245363558531364586514492095193746467349327662321403e-04 -2.0933438746262986226994607372063866969521514143230701425587105758792153765945780783051392267840308046e-04 -1.1464573666217853662621867450414677416276552813132919932327740821633899843281777648346275046858650885e-04 -3.7606154460051471357532984912268541775195283218967390208138956539849506471141190812992608572293931710e-05 2.2932384504950500413885287107314251195443432139282200250914456208625961980871941276408339778367861103e-05 5.9218031800463740594611284786089840515195785571730730056005578287444676724308697685682167538075731052e-05 7.9128453383959943656140204751650771003754104384081826645620576673695319760420869252329550291677456831e-05 8.4618174439769174026383488034290653975290330901346191814685399080648133945806471975487585359317330314e-05 7.6456737400783041262840692929877353134514312239213020539667576328000835110393994737292298508159337667e-05 6.1207104398964128493146889377350072346229626427019386613975098237866167732580682010512158944753354086e-05 4.2736592265645429590753905883517418620000542879282076546072372822711896855900102580793789447957591966e-05 2.5588167666152534003041860483946038067694806127685432688878711805863323770682074951195839377484567969e-05 1.2564992268302232240569906037251351602282834880764188437610080661997448132199531469482735175868649268e-05 3.1782268730645785359565820873081491866607063383260183530403157982595647188692322411112903317286089689e-06 -1.5198378759057840779060164326264611467557910366634117198739483400635578700067171801816290829108173540e-06 -1.2839970211161566950590862127238500592850286158260188919379981301555429253981733286426481959558271398e-06; -3.5742670750454353562088554473383951331676696396832960250403837405582937112561091352685236610325901024e-04 -3.6962109424544222310754564504942039253296842669628461843376795806023179440779288933819948856555208285e-04 -3.7200158047882250766518413199768012568023603452630525679250666643995451575939497381650935850305197115e-04 -3.2161175150075939840950988742783071693931803882994535142889434510070784040558664340975639905380436574e-04 -2.8541867593698407210579774464638427039664257494675242298745675261535011653657819951283837564129297553e-04 -2.7869211853806411885227557673749394859848321824823526012419202646389374710454448291718976232687578598e-04 -2.8682128433897250395957747482698420670286177757575772911581336164632404207215975288729557661919167980e-04 -2.4233772326199949622942513738099652897342783081346920027462203600322612835991711499747315195121712857e-04 -1.2425740854235138664335475786029265957254374442411938480334931698529914221783303645749383298974150837e-04 6.1244257916783025696175972478449292918915723115927631954380319846619204616557378199725298034053995889e-05 2.9224429176662355476374784199669254036012277741884441603881757496813845604585117813983291318289607208e-04 5.2620114136778018899581972310714666224484696839816817515816147506580300249652027809821619269776061940e-04 7.1190931326816648359079666487896507205827202003212833637110681397378928000805910483168888449766170991e-04 8.1060611220530092484180296178472721068840504352890020562328942166031952759227115644361898654159665145e-04 8.1098578712346209450361637489569257714913696574970897132366885986667270540359846467814958662460787140e-04 7.2403293401940203807864240910775647502342974954741371981869865335585044603162480501114000905914786703e-04 5.7198412829833462314937935090966091685014225813894683335103171014721146277169097025417933441419540638e-04 3.8093134926677735838426502681967371608593883745237189200307957859216883749360263804115467760457737196e-04 1.7785391143314581785072878212859659002509206118871588612021761281335860605970720281214528493077296227e-04 -1.2180992870368766828960410196574938093005362792816123123974118931702275033749992838629730042105340940e-05 -1.6712441901812717029531456450711448381767239758642277999990824828167478840752569926309766981772474148e-04 -2.7394660768147135522802790999562038545198099898698579891190361812409794182434558293922222305808507313e-04 -3.2846076174353113480235576131062684139776763640025139797384009071085089048427109640613874450647176943e-04 -3.3611643871620961644094682282971050143124693657049646824026985309370927334722329413082250596815769899e-04 -3.0856359518773882230846256411930075000238111386536611170688655320650323236317634919623957935337972544e-04 -2.5881518401291316758011342794038576699776009553880878468197554004030786179409215180302320873791234547e-04 -1.9898911291303237106183353457559159367418405177123936617077041805925657905801988881859882316661365544e-04 -1.3845926242656336227416988008004331271896380858165453846669794417893134717133096288939532441755973877e-04 -8.2781080903239927271197032758614312215508205377097966192015291448998397429225323675618926149766524832e-05 -3.5534819950977121725163387878151829701175561396002644773463319734302332071494767066254945413590852485e-05 1.3552510023287301702204275150818480634704012376992669907450502027535908849650059979771892535714123813e-06 2.6902482288792642170188961834439740541305711092362943859900871094244181270356644399275543665972832133e-05 4.1445693497204036436076939431178582242778741697560420323309763284784486008859099221746722016054130970e-05 4.6088845191327628939654934934977878495267911522400494500227564514073506800097662850087909189296913167e-05 4.2736592265645429590753905883517418620000542879282076546072372822711896855900102580793789447957591966e-05 3.4506839326717134614534280642376847112533664047758459576120304963111399220431399135357788499401814946e-05 2.4365743940502729079956073604392667161333852931125488855563767400434461315212202818371359797107593536e-05 1.4773432050750733033098778722896503195833525270308125488546151979693950503607025047350404686212725991e-05 7.3747133826442242669984903161416152056542444629029217106160932868214151874564778444102758065949845576e-06 2.7418365092945990000075455331397725429554102353574397785390386459619834245464839711222124138400635714e-06 5.5138762755216023426081689368187895925912322454986044578860106136223124139263709265813603150286462386e-07; -2.4641363516852299257269538049399884385724692264097377304012578021470549044326657544624434238614483090e-04 -2.6837525125982815280298546707612671276306105538744949230619378169754958969864073583989986644886937891e-04 -2.8781283689550244745393843559396545514538895985510660436680930514953474304791816947825670972798645853e-04 -2.7113974126894344325256417256742787471341269774814299932777316393498917928413378619000194237259570594e-04 -2.5853375752659293664984583364838438136264430405245703156556897040991260987511108898767831571180256105e-04 -2.5827906614555981294659492193680214903367070762801595468886839306288576537435714415114739630538450735e-04 -2.8379100338554779151626884925089181445260520981267360763261704417917830145073912962143799365154959764e-04 -2.8361253194866089831196857952048652652813474920337797338837057207364598349507712661255464002177430345e-04 -2.3434987142516205040933070063598661667636895370757741813867776155376474857132505425058483537875562008e-04 -1.3352075822297009495400177447889449630709434395053919521248938832378142802002521741406285845429685277e-04 1.3973570911422087079084695132997710821736430116287347607079206826797547639176202151251757269024123704e-05 1.8788476076336172626185833159354726138797317852952093103808880642417969309709719046787086392549705568e-04 3.5289403778705723698659916911051609545091032868229861325072883857857394823125383490733416086555140275e-04 4.7576066321499304700795112982587314821410526752237579669237019929997371335582615559748864925530257858e-04 5.3789167884786235594861357397702987911438788082508972032298419563579390306745638102153427946450555434e-04 5.3748049456836116513782099647568021055114432509675859611439691885349187695158280965532221859653042752e-04 4.8257712037932796299834801017550722846134426600308166124952061732427858748337453690327546395434012194e-04 3.8720875879325006573055939361535238410581540630003795535945146747109874982578394249525311860902977895e-04 2.6502493663641667434033032548249631677791272404038942365372197161814304682326992908225208018836253823e-04 1.3703437318719894790461473805175412036274119629618711841133971574340505462954314614900496057688192968e-04 1.4791915017270119151476107338025820886266801361941578998163638169690379070499017985163143837761423115e-05 -8.2017024039010550053378730664068683863020420947402623206717591216192460214078397053644657411561380757e-05 -1.5032007309509365461371677562121637396480978751037769757651774174757044473417424336360162526233299985e-04 -1.8699520099084467855256109659740157487106754625355994190608365406808707573326010684737126234143321403e-04 -1.9449649769138518920924051227709498084030682039678732261389789751788838167137824229494357750944077710e-04 -1.8336030695417388422064901009189914251298821473549629422294427410757597257489550234123802967450074583e-04 -1.5824962204536675730129025578054107582225290677563224393043383172552915876567461973578722378237245978e-04 -1.2607518914791035721269927254401771822535188034193981210078577566497318117244430418246491268804333333e-04 -9.1173515683520763327880302755845790113387502234784427315956023071172026698599447338565778579696189473e-05 -5.9557686401931484311010018403339651872682864359305963460666077499740439709743830470067231828247258854e-05 -2.8841166376194631399605793274565165778248021234308142284184089291247983227148941589990520709377734279e-05 -5.0791923715365419663873402863137755494949000379271318487249468269322554868733905684700052646093205110e-06 1.1452883621154908965935996530997389730431284029468282601276421396185703152641723770496396270853676039e-05 2.2086427054487134239098971645652638988856687025833251945151450649061151204460184929507200763614719365e-05 2.5588167666152534003041860483946038067694806127685432688878711805863323770682074951195839377484567969e-05 2.4365743940502729079956073604392667161333852931125488855563767400434461315212202818371359797107593536e-05 1.9894043422124451055855182253373010820593415362870845664360130130857729605989509552666232766638750839e-05 1.3765233286439433749300724337391410098484125844134206782147984798361955592733266503199832723754605531e-05 8.7169358876180434335304248998743177396990964798657304899910632781436187212077323260174101145000093301e-06 4.9070756387763903107112018239074388313758228654959499584361455567096217323720487026414817036580359080e-06 1.5962201790044104810119991714263200545747300101590579221102819163521043327529109961138871192829033965e-06; -1.4688758744355626488288058526619661042788370572683710727236665889403728835715686025626555320719973193e-04 -1.6859844363744066512976933064925022366331387258500951498307112686264570543508946477533502427674857980e-04 -1.8987088516444878097624497200460278841494493443918198757408797761583647804640664123938463362615342371e-04 -1.9046458856621333832970444310483307497467891340675777175404693151597055930812781561216570683619569301e-04 -1.9119633000189486967792218690347966317639731524862454429275973401897763774937912326968940610560058142e-04 -1.9412177518932803351250588220362729477711631643391753680749309235385318119670456611883338489633729953e-04 -2.2060785463714213909453425274197726036810188229085229215744077294787553168687568986455090628289355463e-04 -2.3754130909161824029789649622407541447676997051688542322572858521202992851790586376178465371777503262e-04 -2.2582906706234069022676255596716856830529896904890870683372258608547946603934715754208958610473351836e-04 -1.8092136250903377843084328585380532107189358047663671196506334779950594550750167597081422442881592197e-04 -1.0048106464421912352647930629766192426609953266413454081040016583461694527428633738105020367498460096e-04 9.0519652118679820001936368119891156191035869391775258514795969345516354594465739643104699965869106041e-06 1.2730674949179628902832355502942144596758262176385284815056962788727256989545915096743554279432450247e-04 2.3143303519253699424464451796385061356108812392797454566322830921590334776438462303265909707724758666e-04 3.0413900289718164378613488704260682783356714313815842656713380250134533252782384913894938072992636673e-04 3.3884518387571723913994920275119311038982323730862164062492605734305272425717479894272822974456330536e-04 3.3600031901023476028105969773896350192994079251696015189330274458940565377615650694656741827915098307e-04 3.0182666292586184334239334694293713512981308293593329490608887759398269357372882437423113694264266886e-04 2.4084712071892363099255745069044178556607719637379182300889744586721526723779092717594474094700751208e-04 1.6840277725381755965131064201644035085497129395809542123745149186453869349678966120055665343525012946e-04 8.7429512204821620976824719299574790417357928638586322513074825063263417264316327252921433135566259375e-05 1.7245321649717504628294898905311100005222065230882219729486049146073816847556861824306644011181789142e-05 -4.1586435347628415074257782201083861838145748277228020964482491462216113342008196266060013691965446155e-05 -8.2443051142145012034475850507544123864040175343768723152326902573553584604381622172427113225391227482e-05 -1.0296688117575263641709619987647125894563637964854272275141023729631836838417491816021535397778681754e-04 -1.1093172665790840456349026693647465187265491543768798773903068730728621027960717350579878788262078721e-04 -1.0626797118676489476409437299401222002529869543982985995384940591062597159199693246956357854126333543e-04 -9.3120141825854665654879739656139148179841433123530856291379822302628338464770873150289517151720562032e-05 -7.4884305079053699591325544240558913054743053545880508771794453780227419632385817210085438880423916317e-05 -5.7060208465460944092350887041950881971822519483367018558863874855023303130640042313085649134237828633e-05 -3.5709485760606037819786835102664092046818132851554150515156244389277528751932333954065796329462688657e-05 -1.7940794381341108185400472659125926576770313603280690740664179723170622294504505324112306203803575477e-05 -4.2951605580523354709852848515284105233623286250916112591613238270057121342725165252863131409240688734e-06 6.6360906402971516969276899392548838148522885449842406029070001651152121433876391969215195808556967900e-06 1.2564992268302232240569906037251351602282834880764188437610080661997448132199531469482735175868649268e-05 1.4773432050750733033098778722896503195833525270308125488546151979693950503607025047350404686212725991e-05 1.3765233286439433749300724337391410098484125844134206782147984798361955592733266503199832723754605531e-05 1.0599594432585561444105411377735049331002096315075082727655468277227642428097447308108929062279225571e-05 7.7418572038772282516120708658076091796059123673797330463211156645685359255834919113073839893904320782e-06 5.0290401322497785151388644770395394617160960729771531649158062182157832243316671282087047129121422718e-06 1.7883676279366728651650250767695818752487714007002886471564468066521194268290436984932007241390658128e-06; -7.4641670988894268583006698686833747155287807174506172886506964865199675267106470914128493518725517936e-05 -9.3618795410187105808033383684105265381201784228032715250435292696305035294273440542234664636551091945e-05 -1.1220573125010753910062639900297585724100791605720783886564148771419576362059672709588528448197079825e-04 -1.2155767928561945691001416501847130500433713682637681085730859419508743034563551534953563679183500306e-04 -1.3008814842514469171094820226517646478192874939658343397577379831205626984668875509567775963849686409e-04 -1.3524633242605520387417994965820528281556791130334846650681282473824703138429166005961772573024251692e-04 -1.5754784451947274803052989999952213944289264312763635529213801883658144223612772279682807116322647585e-04 -1.7965695225101715470835478121630435857236194082909764852904664660628882389737867939836498207255723816e-04 -1.8741462351951664764940213565523452165874520975882457718034038418091766342385928130221798220862322643e-04 -1.7664700886083135692285362699713515614819610904031514304974361968211178058794988736387299204983127227e-04 -1.4286550091703430079124957780147541865572695963633287073838060276312097154832071430324779975776143974e-04 -8.4400065175844775597252074411263680696716689828245305659143207755556770621528816110792538737034318326e-05 -1.0009130933083926348102198374337443266104555973729226995541003608672000578994419285603489225634236629e-05 6.7470591887865352202040057424487683589479454146494799744557404855764816390685962609989910121179904404e-05 1.3418521595114310352708877011080155142434512275390747916002403411300275597402405972938152234372405564e-04 1.8197040069521438216211582867106766263502345335463985930226672322287650582071511823483080924213010156e-04 2.0713638849792105242250654151448647040273350572159789623352338205486021118200211420756263327288913716e-04 2.1119133973773713485034562283446675439697533502867015591782416012011753209710472604096547037406536182e-04 1.9251137053596836399455916399402015077832600231978283781654667251479186920458215642270365986447237560e-04 1.6202767640036121991964489697606289097714286721131516961623541639659371131188907274466104139655353623e-04 1.1561153111703727584273813143954235400590020864608342088919508404479764059305697576362158623310721685e-04 7.0924154118986387324332336447799456591974195867273713886695190194954122699685431439643790781546340848e-05 2.5536395648949686095180911593385441469142636882613480911608220451854307915655443174156227324580216431e-05 -1.2363388277765054588571877208600316762470089857173668136743589916264316394279587408803169758336733564e-05 -3.7439349846229657931326581127197954215760813774922547333965680207974116169688251784381907862752585136e-05 -5.5573391024878133329586044378598510029461523254940777488645426301629847499261221305900089650781540527e-05 -6.3297721861649282478481335850933062474174175748166785903367256563653298333431052676743201552618141947e-05 -6.2653804056422714777820743465731872280369214579607509150932574245325046694781251770269756443260678225e-05 -5.6205089610555119656595588655638656224379618864872095045610278158555059154115640647756379824703139588e-05 -4.8921249903475261285762760833556002296681558932439519485141898362315970820527671670448144923752773903e-05 -3.5527258512177783891000099397570090939795795518419993318111822313435597486695606922872526103132951067e-05 -2.3563309950075860243833121339323202288902252532149148422131025799814258099551143607914147732575532868e-05 -1.3483482580440991862535030394821187836285131666046539359939337117678705599188709378989783727844054470e-05 -3.6038033086255472788195041783468964645102244017538635154959563640439675976464016444057589327779200216e-06 3.1782268730645785359565820873081491866607063383260183530403157982595647188692322411112903317286089689e-06 7.3747133826442242669984903161416152056542444629029217106160932868214151874564778444102758065949845576e-06 8.7169358876180434335304248998743177396990964798657304899910632781436187212077323260174101145000093301e-06 7.7418572038772282516120708658076091796059123673797330463211156645685359255834919113073839893904320782e-06 6.6600021942912630040469500718155186835393690212255968090559900363391325539575394019247989953812037172e-06 4.9193978094318353968777547214998035058287635325370960938185911276482518239437500080624916662406591827e-06 1.8661341596127891507898613529720567625118153041400967912572566463378303711492539427124070812283740600e-06; -3.0152885438528854392080955536265212652577997563611993080269330383188387369307735028519261748967130424e-05 -4.4191439444213851085923559034056437007803261279541856010204107114765650456021214332357614260915915155e-05 -5.7328480415583728997817223150787028781445282204654453726267047834568605162330349780871550315906688918e-05 -6.8000221006938609068597529789748481640218207524558134283766209131834780655598492100186504082325222275e-05 -7.8122351159285727247421650643514468494673715939835954290549193555675783264181711645825453864624376548e-05 -8.3489639450685718450258352480912496022721547926368347767631092319678821071160152706221008305630415207e-05 -9.9019103730796157095100259863890161494234324635949660689613372514409392881106930772548343034238561324e-05 -1.1786933163102256715689802386510462266067940339163031770975065882575219387341519103794593071557491173e-04 -1.3093429419825126472699065208227639428358675000744577104768608991986077037781259209517119325272919857e-04 -1.3537438340286202925312182748354311968660654223881484019562158917246777643906722949286098676045216444e-04 -1.2729338906619946951356711624379047235684317399276145142465319676108918156750427817693777242978514748e-04 -1.0223677395653446438414331060769772104608688934736499041823755307926107473066216573915539475829063216e-04 -6.2185128976302034778547675042268597476077208847967688406382976617038382214049950293248564149372610269e-05 -1.2779184456478485181946668367021221254992161643497031733041465777528523775798484606087446110218157269e-05 3.6626714610981429785026136193138862097319200475922931283916614248858901410183578425842892559661642228e-05 7.9016630783003803909084048241677714719769607062908534411812932803488584874579339217916886516699714443e-05 1.0986432825250243071603329402665128773323259215590074742928147437430996628136685947014479262629931297e-04 1.2851008562159387102712394025504852520170328127163644926522799086018424683326496839330218425668037903e-04 1.3115785530609258442374530265488756950895777516196375855579204040238130499125797308096287553934629368e-04 1.2461333084196482768261692946766696539317739028383074586627685104585732035567535709957354136011250876e-04 1.0251928665489285699846525176765942261596856136934511808589737460619563247328780143735074033394402347e-04 7.8029069216411570351833573696596369985093379611679804723740541948825548183513970097844200905814567009e-05 4.7912045646213831066222000155478791278991531406997507636341103205735606071581285968288584054379890003e-05 1.9209992099712551636727421719578371758014370387027599629098795774826193124581395359703486672788763115e-05 -2.4924068506779485248094180173630988075631171896871302472512750002688004911850444629027813430904794972e-06 -2.1104299181700482206168027364860850745658078126845598757776437817031916141229384477059169360460328846e-05 -3.2350876236746493946980858370741418262397201334480326267745266604528366376270871035630504829739588094e-05 -3.7109419273206838985688322176794374265157186979633865021469406390306632365459981986980323541992393995e-05 -3.6778105533793229903023270387052266101322576565963471454481903758288542664000572509332374728061773951e-05 -3.5544277107369210131323752253901421932286572734294586015652577818790418089318453385311101731248520581e-05 -2.8180517210596590386456976707530723610769887772270177727865673066787733062810117433194745011483243359e-05 -2.1183217895713225510037235697921843498401152678915136836423487056689645071260932765604696139957595803e-05 -1.4710301774189960899210240185536053529909414861723107017987641400048063498153294625371751043178224637e-05 -7.2333026252889797537861325672347987496473795487332800102974848797473568773034746450024486665680168525e-06 -1.5198378759057840779060164326264611467557910366634117198739483400635578700067171801816290829108173540e-06 2.7418365092945990000075455331397725429554102353574397785390386459619834245464839711222124138400635714e-06 4.9070756387763903107112018239074388313758228654959499584361455567096217323720487026414817036580359080e-06 5.0290401322497785151388644770395394617160960729771531649158062182157832243316671282087047129121422718e-06 4.9193978094318353968777547214998035058287635325370960938185911276482518239437500080624916662406591827e-06 4.0095331907580458641033342538680490302507074957017372373356790452238443235490346554444846028911979275e-06 1.5917681930043788384944420190881585413133893401384690504604049496028400283556097290464154307897741390e-06; -6.8713309147002756026147473202867612076754385407120230159309001828460484313341508211140631984275359491e-06 -1.2452458421099347586558699705130696536984001418541748150225646593574648386659336702930433040061691171e-05 -1.7133942303873913411894656250069220713483645517765203116166780009494742277664080362914293475761710655e-05 -2.1799980817229267372367654548290540209571512769066460371388628173344270024307273453971516314793228013e-05 -2.6518680372374786041690560970812120415223902403968676440172774041960867543767463779984711107245469747e-05 -2.9038685358173909895831713105504625185965893804754825379556396427963613555082825850769932251459878092e-05 -3.4941311536445352033982271342532965054354000886477387259691226003613805776920643982853185018876927472e-05 -4.2562030905983840802427346242835580164564888544182087330569143286377169217261661799195303857243084718e-05 -4.8717369914264305798469753080819242961270568857090483430278343242708147698756588719090420759518683924e-05 -5.2482316230439306581769043357834336125564926007095439550587734060738621248029915835225114133943087147e-05 -5.2334545470770717517478891197589007190864573396344618364928623509682281779518677097794635503461217072e-05 -4.6008222680751851794601439119168825682042875538374922941920743242854956626860930686707372771722015607e-05 -3.3450850911265782877501787833946796416568336337771589543093549042753812517952331852325756808046799215e-05 -1.6110927400418670034250782781692757261523403779876088108988494484269432778206459304129350898587605998e-05 2.6321248781217909137327775231187216952841274706789218797264791081661717897683905060665875407079408942e-06 1.9963602075125478518382111188391722471087875233175226263838249624942432425712554123450533355216842748e-05 3.3866843498355521306981427483005125206400654939841446875715532529238920808134240002078496912118309110e-05 4.3772749927871946474239569200582285550122024192281988710936235609251458583869787883320000817492756599e-05 4.7785360039036583018396780476270973280296686798354565231467472352011651415614504434090828210989237115e-05 4.8209900515529757585238666297223900215722594088687756494396817428413006289834970535974251220332793395e-05 4.2070938713910348682540463954846661554566005832463931137234794028866599383772342545646022242946490588e-05 3.4316569299715719048772781579410051580139728815577092759978401534465630967446646649291419759615548689e-05 2.3514704062243612620293785104289933885755487024123372355639952708556933801234930707363386331505326560e-05 1.2492407109417317012158377311135171981935366615614726139180401558568792177353237995727662104911568800e-05 3.6645867619382996222701671569212168747090925052254941930885641564035427823204157887887720096543164322e-06 -4.3528022722107981902178448005732984557500151322601061478376673119244129284956930336522012492940635717e-06 -9.6401700842335642255774710141018871850689173786018763638507131440607792969355162806724176069982073905e-06 -1.2421908891799840827296740752761199728688123145761806099889827253926194188442702891444391204478062935e-05 -1.3105549563440766632912737551014037080135216594964640407330672910044077525950004162149641653980886515e-05 -1.3403462629318117013063292861290573296780171636954207485472182876059825205910405266843854909992367889e-05 -1.1073120194989947972080482516938498396998114476771769002445329151411007682565596167456073466965233258e-05 -8.7520843894311019427691130121937188530650346385998027872895994308206093607756145347578795575695532444e-06 -6.4618168235461580431144763754923890809054503754074012240612338734045138267043316326298728826218593148e-06 -3.5808157039452321358972052315432408330542149027589420932261576576036266717926909035315506353145234455e-06 -1.2839970211161566950590862127238500592850286158260188919379981301555429253981733286426481959558271398e-06 5.5138762755216023426081689368187895925912322454986044578860106136223124139263709265813603150286462386e-07 1.5962201790044104810119991714263200545747300101590579221102819163521043327529109961138871192829033965e-06 1.7883676279366728651650250767695818752487714007002886471564468066521194268290436984932007241390658128e-06 1.8661341596127891507898613529720567625118153041400967912572566463378303711492539427124070812283740600e-06 1.5917681930043788384944420190881585413133893401384690504604049496028400283556097290464154307897741390e-06 6.5348656337301132377308473088983251601398625054012034907802035497508512858148463785828059746433046315e-07]
[1.1906716520755226805016285804927915392637988895004255890326323156447376911259229035054496860115942589e-01 6.0235152177008848803160426950511430429126597655659544356597244196929190005138605459347039403763824422e-02 2.8812935656611792829410105551594730851275163968447143071374482244619175793705461696588411980904930642e-02 1.2577477158364059036973836465754943461680122566116735366228693847867719842195361649420145822527973424e-02 4.8029201358188227068657268517582078855101883652722754639433085975954673452474657538753907727613742557e-03 1.4615733540047406564115977176997706050487591587501237066332668721996960487217872703487385273543970614e-03 2.3082051398668050043459523180779547899042809849076629597151256682598562130488137964268744298684104000e-04 -1.1396386570780959701199482273100413289461359044080476036212953604560001562413552160034254178548713661e-04 -1.4693548280606380524027644085017378533770137681142823126371589575518691201760310395077297437203085859e-04 -1.0131121863613639537166084998681320576590852115117240712717120041674101530325607244554536841193276842e-04 -5.4448923216139470763538759046609845795352690120085455591456088012866903826258374049868976818407780803e-05 -2.2694454760952505517368895479969378867393277448542798408210515719505062913278270002141324889084794959e-05 -4.5944016047763588522690128300261193851561094217638850737712098593210238264399234733887259908229701437e-06 4.2064682107103709888648568277507182655567822121146712826965622034403824416566958224812964628066227731e-06 7.6135037553758104688323680314980183098658803260199792880175175151013351413750440930909619072424831394e-06 8.3736423286503587636238812465627390331568936838186851620742245762365516548928450865762607677304030680e-06 8.0906897907913775033593555649387099010045882183797499675022209114382531500485102236052233208331270334e-06 7.5781089230644514379303037152150443419764075037836974582001125033786127653441003038065017673449801440e-06 6.7877816343478208332445564113764088396029489031261723548446631030151399616166663358726189655768270259e-06 5.6202702482221262555444990129708573875047989431750222351261730707652009752476646730792153694592107869e-06 4.4870485914256148337817000747878767062534648161547794855389441723846011594664862486969868657843968023e-06 3.5118626485542812241746178679515654676543226952255850631144426576924368393699731792066284420138327867e-06 2.4948913631808945607209800854397860241429684076702180491480436675923114597911207362833165347124741055e-06 1.6702303870100931937504583797657089667826756885978497519944467732573542358943132444377583207017020377e-06 9.6391933453917963153627165860293093497167275642206424501832252616800865036038636631810601651126029311e-07 7.5072714897305915501288306173797045731153478136126132584282834041878832081543148403183308926428698465e-08 -8.9789345461497106534707900598944982475644838530200489588579193109394386317600936552576109543066812447e-07 -1.5967344229664524553549018824752929551284675537674317405790914275022670712727324469022961436423603439e-06 -2.0528294564855308677787780159374421716583214399785930306435532991437098950680466062317422010290355029e-06 -2.3366116804328649346134096283764257260243096923846067998468901345324183069220976302735426270821107183e-06 -2.4390145863143280661297379983101787823890321625856041226678029985646176250039389996819299457044413855e-06 -2.2403747708033706505426890446266897806381664441798870789489675454984615574502288908984988997583315453e-06 -2.1357642094149250482006993646320560288101229832321339571468710819912247544200414116292433392090057462e-06 -2.1414254889946719588899633674707303996925526740769034363408795288584519286390753854929141851050692245e-06 -2.3142503592826610838309782885455541032078564290002164467719704144859595891494701546457911029239792868e-06 -2.1317547551724928925539016689338482451194113542147880454392023982218164527639156917097082934522765535e-06 -1.9487989258597312749821032833884505017107797426377548048394571078707809431763739842808167119093533519e-06 -1.7345584273733844867876607067518742048156661103280734202215771695086288653121886052616522291588284777e-06 -1.3836071830973694141883019058844430295045673972710545847375312590177686132227678835696635293669413281e-06 -9.3488032693419980319713189436176205345333545030357953656223261649826652764774801807307976006769300217e-07 -5.4725855036554425244464242284212597135582524317143247603265037997369369092039213861741759681975545514e-07; 6.0235152177008848803160426950511430429126597655659544356597244196929190005138605459347039403763824422e-02 8.3624552091228582100061289460866816007511423800986529228029036616019633688372406194263577620305196103e-02 7.3307492194925999704983573571990091715687308376628554198545610241681661308613460529804752707408432880e-02 5.5559111280634902870777281157097783037713421728872023285649990456463651685561280867647186030153020782e-02 3.6904561159766352256207775976427297136968837818418236226445334437777615846938445841663934484266662572e-02 2.1310646264358727605737327834223344699324485562330115165343378094644726594779822395933459187228605804e-02 1.0505974735530735013253421413681031824540525881944041643632728215009399447199605402719406150914281736e-02 4.2166226017163423324861626230081871389615349533831447381909274667626080618592345010154267287045031034e-03 1.1621162538666365093946807324400752119930248721164996584238441535316691224964993954866256455127568315e-03 -1.8384135379853557052892069990645362335159982339117554582564614322596012309442565629279186484204016327e-05 -3.1303794300038233087815856682230096678916828460281671704312526669405892092185506054528786725162783371e-04 -2.8253247496833862848655297750261066464159238828752298509775836340295768150261305747537995759664146539e-04 -1.8023520841997932513556988737920248821081406381545494817832707046709029988816851261450239735424053838e-04 -9.2259155636253784962475292802768294555998331347914554377133480148693922133490851601321361070999293125e-05 -3.4365274422452975757606654788275136333029638730498440589751333124139964282821925250490944966142648462e-05 -8.8064568352374151245863102699331877975153485629826336276532464535007678865670906221176186327528229741e-07 1.6192853134130539080477407490137998425016841611379415881198138182667229511177960709547316458665140796e-05 2.2593017428097356776981188398147368680604406033731907343504786780138544229515483516839289802257149308e-05 2.2618372620918391679328833699835457216828585162155979413993125515715571214326977312485548092124781132e-05 1.9215288770000219418119765762109676145936769527322497119090703425247632131350034773771006845574635261e-05 1.4322437659524715442951884052023907394617632338051904173129569626322378337078050051729931292727207657e-05 9.6919863326542896845218192715199206526780614083012514696644157728836713968507225821187966463485242964e-06 6.6947112659037582056526298922759599982543355564969187113705004865895488708315936809671038195772986623e-06 5.4932868979863311680007106453327747009375235283083658911342132990511603506877267423539651046527721673e-06 6.0264812713301078189838718377996064189305124224700706131039145183496890312363528420785852829502450302e-06 8.0532813861265396783272177451903874327947643454178835860639600656786379746705766081135465268961198541e-06 1.0761337269514610361261159436341719328485750224129149223342220101213579090012353431753553899415800787e-05 1.3154356918735824295489996913242662121125711711368231556376414247000918392750288919478090728120949850e-05 1.4833185611706051077757338767289295913747903082470729135081626204519803925873885088747070123592593841e-05 1.5616398171423183052221609086976696720611245414641400213662748023696728826997212599269911359164749713e-05 1.5402734035257182080193598739705509409623683123213237623523739097873338761283020795556542994851549730e-05 1.4160493285619722217178805197612413265770940072745370948520110442509258109352511516031042610999680368e-05 1.2499350792823590695846666523007729200655516264387014492953545193535599544534169496773729837873404826e-05 1.0673805811837440365801653836391084732180356348584226879082501366258167202960812925949794734900997792e-05 8.9585435321274796678602412438104630196539525143484320537541363094529001237684138028609234238137432134e-06 6.9322117382568631495135665002460902013019532003377010772298572263576025484088175983032827631733717803e-06 5.2157442833508091956433066401220768299009230085763365321589312908269145208568470461366164849408104943e-06 3.8100692402765377515222858088358951314650087181795735873972129804595643988234051697452414929331334248e-06 2.5808714683002806817678231689629303556752707974433429567970871328893799919066103170281509513026244390e-06 1.5262585846778654204805579718878387715084392542161726047311062754919611723837374283626285959760582594e-06 7.9828635741409557146586405323749288912535576934747746697185450371146534499328030025193019250122597785e-07; 2.8812935656611792829410105551594730851275163968447143071374482244619175793705461696588411980904930642e-02 7.3307492194925999704983573571990091715687308376628554198545610241681661308613460529804752707408432880e-02 8.7152040294940678519829217976168695501188150823386358278103010091522157396738749842161884517729948267e-02 7.6183586564459148628821378759131849809526001728051843369784935021686140777217037959835757559377922196e-02 6.1266821829526563940190584625746610021148942956434762920272813494030579959231122361401405603469307921e-02 4.6897114209878431814874851627235110548684352528511777432375907471710308898394647841848849841780455366e-02 3.3303849001456898161113509139739984829572900055170515383187439665834395326704028156410953335167633055e-02 2.1165166571655251142871013249840786267908815312373195602926884907326872827201238241917094986312376823e-02 1.1626724443466677187278992831155059053497429619425256418625746251000896803942197020448956382954131102e-02 5.2501236568750833757264256703268476343907628582369558533466660958979276123800924862648062483667095583e-03 1.6953278431344568765065368497497544893508719674823946058088011258434370952732780684524298513637915255e-03 1.0835057443990906829920591101624500942882912702817844714881137388178193613524995783544866836792128774e-04 -3.8162674421010122457480295940439984202131141792612984534848202212496699920818917319122116112923571115e-04 -3.9540725844894384326888842499642553541956687674218934105886398613782490148662251790222942215637792881e-04 -2.7298328876683870433788516841811305846064457895819011350577013904614857330615692252737971744161260003e-04 -1.5484565953292279660905775322614072342557538929048226235480627244054007936804729319875138547338381288e-04 -7.5951065296100987988733517815829251296145828394543135262103805944706865227250632302050287850333260571e-05 -3.0885313766893004876182720348975548564118772101672350351786894393635559222118783051419323896548638723e-05 -6.2878555219456206042054259817285726232737898851172241125105514071100837620055789324848272010994017135e-06 7.4163369791322600607073923652551693068651055130820995779143105317422523269207532415754363606371545891e-06 1.4562506730690848620094901786531913699448863670105089156215704513983043569751896366759948497310042301e-05 1.6502433855147321053259130611981662836275773622105385053552841036623320508190594945376577323911069013e-05 1.4171807171472955081698067300483495379257952199439931851344258581730922211053068821012673355504560674e-05 8.7583321599351809611861949205264380169476419150226872592430034213939278722412010273998047877262872507e-06 1.9354136844673386639718048997464997190315918274125957759324369949848451049594791365884655291980768237e-06 -4.4759358415168122497720558951642801500780561954280682402270581423990539093895503501326619094825526900e-06 -9.2301124488445623387817927093377893310854219726355204157738017270252634139736929030951636619856663257e-06 -1.2012000935982907008034442511840139567975941927885757476629518091877486098737792832077783566554296594e-05 -1.2934889945000097735307651222424247661600463109829284206741846943242389787002011735694873582008885171e-05 -1.2477645389121938220026111803117600855961048969965238705831896434979736277344081317533818930292945341e-05 -1.1189751168082753653451961208015868991832637914057595160840712104472899929646288374784882293239994926e-05 -9.6432543605621933101800715624706438238746384375632147691475313910286188568532422818899337765744837717e-06 -7.9982712544178057789491869008182798543213172187458180663705176331573838231675417725530593941457957833e-06 -6.3457603129671031781670419203108318414196432649107794845640244599818481289295646811857026586156757472e-06 -4.7193544784945486613050647017563023855406094247874188731319926845272194465641083680029772415085205262e-06 -3.3224507522729519437864228787186772809799289191027406674086692085548163848771436768550263604700663214e-06 -2.1624216414974590603332245022437261234525914756040359173403806217215774364420567359063275165981072661e-06 -1.2099966088681927170670384098337076249290716799588588792173541337848329885970532004892507234931261717e-06 -5.2960262620628259410142717342435370577255380027654869551642178139424880374887071012616885213050168976e-07 -1.2463244029023858725170051453667773307372325926287681267128861059850865261943189000122695460593429943e-07 8.0010881770251912668007676481567164214561484277400233513175657677522910765641004155767933804422035059e-08; 1.2577477158364059036973836465754943461680122566116735366228693847867719842195361649420145822527973424e-02 5.5559111280634902870777281157097783037713421728872023285649990456463651685561280867647186030153020782e-02 7.6183586564459148628821378759131849809526001728051843369784935021686140777217037959835757559377922196e-02 8.4963028727635281940508574732500952616968342244649808232087707363240631260200638448502475566622075706e-02 7.8761189598395848011740599092535509674822858884938633708463433858598746841538791201666226553529140325e-02 6.6203203933539284484587614429125885232251321850146451512541644865146478119588647096472832315700216696e-02 5.2604064011488414579460548804331785933548265161012221835527419277867354593370991898419895810238156310e-02 4.0092178085305740321270205384411867160554227873825127906575497787508040220050989928214149422854539706e-02 2.8834904887524015244444177854960079490009881371839000132443001328422099677687915915066075733383286352e-02 1.8906494658426631933694128514328221124665078859282376144411959123747154084922374329048426461990224574e-02 1.0851493803346438153967363143190279925269717708667239422433167508670194797776393806671171597195049958e-02 5.1459650581021636226714052794241318391955734502110987820174399098952273500507564664850858021327259073e-03 1.7353676459144886192434846365061389267753776864698332198759860357464518282820794483055027025701097499e-03 9.1380693710618034471343568655748992380508901714330925410450800505080302487374327234724915873024522624e-05 -4.6459769411547119701750339928475220981614740244490676917995677793709740784355159350529580472328517199e-04 -4.9556626111361357252906981552471800205434676828483422769690657710310503182403099309497944927855188280e-04 -3.5293906026971475243777538799704247714838972222962856043127562755987132947682358453210157974979508885e-04 -2.0449654549888921394082481397294404223290039448171652139792268284317476925721452334626387444901963809e-04 -1.0365615396103184587552435117354821387450238915370022000440074607635509333175985890249584999137618951e-04 -4.9571245540879273853593561870376919563046907001957684422388124270364505156212428423341208633803575689e-05 -2.4888093338967710369742833609804134123980640187246966221516939502946416308265961990592050773358385132e-05 -1.3894603922041954002338497167437659571174293474047580610080213594813245957391814383690471726360677198e-05 -7.5681820894370891532828484083577172407668854594906255233268076684075034539419648919962748955081978369e-06 -2.8874738472910618281450816363491114985676837076102832288941856991573616196137969640767022284700458541e-06 -4.5797322985831528999137701922313355127290558420372797638310599057013747306927098822150412188073868547e-07 -1.4471758799164052393156284776266618561309698298227357281380535179718495850683862408423808642025146602e-06 -5.8415728292976546903682116766457414714822484582748476288715367286632236080538505137848193027783912143e-06 -1.2458418128351869147947973506583545531234831806808207824581384182644420661269232133632759126697973536e-05 -1.9473244812290110926985893174321399428334618224354305678338013006268761538043737489090753786260609884e-05 -2.5117448432237469115066396545577302732983112921443266357892067711331798360200347528233765932106759224e-05 -2.8139475377244549236619285043012903025572266984716977868742881929147364780214082992752937323151463239e-05 -2.8264258865336641226052544485771643204635731288484565466696942408502097266146337922826801005591033223e-05 -2.6007355804283388967551623174898344440098645575304075097773176122899963488034808412529823601008619519e-05 -2.2157116419385254762545705213605804085871916998843124275431924811973528775046952001436568476980209848e-05 -1.7599513716569676041750940372637848209941408737706381855850778902090255582394622058309414142838016473e-05 -1.2838472643675072753135215486756122317678874209644440084695988601380655799642512278295764439291375340e-05 -8.7891863686980025043967959347765184347533671649112091416998549231940620674092322481420943163157580801e-06 -5.5732314018170813970935945620921595877200764285139995780468066322431796557829261443253347236855137139e-06 -3.1835833749015987961031916622192376597759208547632656799634861599858808700156908550788994333518520828e-06 -1.5458969006137166170332096364049502289515620814574758455835810225428515561458543091396530246648585264e-06 -5.8772449445064322086781030241118631286601910439289373833114365223883245676246432689459598972509479048e-07; 4.8029201358188227068657268517582078855101883652722754639433085975954673452474657538753907727613742557e-03 3.6904561159766352256207775976427297136968837818418236226445334437777615846938445841663934484266662572e-02 6.1266821829526563940190584625746610021148942956434762920272813494030579959231122361401405603469307921e-02 7.8761189598395848011740599092535509674822858884938633708463433858598746841538791201666226553529140325e-02 8.4699817994888743203183605503303820339845495938537480857105665818068518123483806984661326609407916992e-02 7.9324185740306032761870375995012936494539240816971894588866030307076744125064858479956694608297271020e-02 6.9226443241267500151015535941769438391908339883894123647397743698939306715309851648230368436302273193e-02 5.7216769562196263481287397724547132725893779043229708141459928629107711257366509718918725242146491619e-02 4.5201096179178803547493920575840460057011880156444017786484346130541026722959184931452632982280618646e-02 3.4274135395664971339617643837511830152298464296145690078121160458804854485938371295315689361836516834e-02 2.4592402881759054432237115030136763726716766593852229161535666003723583674359259400313116347503819712e-02 1.6185064215912985125821270747180166630763493659805578187272232601599970944575733230756974198402260242e-02 9.3683096435058648690084264911269211144578066997144885137718966140700285789934511300443662947036451684e-03 4.4673235492099551245870837854959597427872553271271762187729882304794297263447404674565045548982911670e-03 1.4650159689664339781055167741065564956477394557977462674343677185934933289740777634954138255319151817e-03 -2.5012409937862740821274024881116614360611009223789383399017066361601568472009212701975432384486743574e-05 -5.4407286840597733870513123373041723803816460078926820529572160951203871997126099229001037955656190763e-04 -5.7021927593184789410772629323281250265341375014095600822141140671461359487834030924855288653868144258e-04 -4.1930398538497602509817811808400777959408004180110953867239048277397706492831085335729368093067528553e-04 -2.5239488103140722999316369292460630066730758900138981432089947560056180152113137834302743684082800524e-04 -1.2877950749500494333944107801620524994622913599578894642095983851377522897356078439737859557366874835e-04 -5.6740564246470564155386612184807116999106681140959116467525907923054612617916005852137888289792022767e-05 -2.3930452918055435340666050827774304412745224453784693005873111815941934017949063644065842945017560588e-05 -1.3320548719201117778043359103251627967705920102291533408653534797524360612113723695934754380877458284e-05 -1.1436580908536685385219224055348779258083116353423836807719711647398550388982539055290270926674969432e-05 -1.0474317267228572483468627021403734128813218169617797387539364196522664802662041930698730295756842984e-05 -7.7561130321383150533100867874173015164102894116548603132408576455480801742270921341754896485316184437e-06 -4.3201646250818430673580652833095299196798477981079164423734723661579417584661125316993426345773821482e-06 -2.3692630727822767803784853550597348327334329096707510474150513234656398725543377116806032254442388277e-06 -3.2014034885410430359020071849438205297573412952222232210160735869676854804021431646706402194627983465e-06 -6.3947261309085932622781248008205627366617067098068818929379290045818419628185970007994682904568968441e-06 -1.0582974516134720736565919615816069748945505394096768001807555486625325227594215749526406555611766699e-05 -1.4390767726388829701520616941457389232048438059882755397470060744779029370169071717099958248493035907e-05 -1.6496442061826708058999599602339854671870910051685754138289505483184538642193804427147335917779189717e-05 -1.6510973638113571246107116855096526461309227479561605701672011245538241551887253489193516752796970970e-05 -1.4280523147767760888584675737355479495639311871003742226366362241880502137899489800156945832860410751e-05 -1.1234415795493243135529476199588753854876244392405326227269558120582527688498121928928555215368053676e-05 -7.9530131495411065793156637374429719221308049001979073270962843693138089346000159536507605260849993290e-06 -4.9285763591074603609544704538223591126925302150354120742390816683651814114449654118628324514909829214e-06 -2.5275317131615093896468560286607351014606932230887983709910770737239513529846599047002660582696368577e-06 -9.9324389715311523146383141167208302075916819893167945908985230223724992842134620199944433322818515360e-07; 1.4615733540047406564115977176997706050487591587501237066332668721996960487217872703487385273543970614e-03 2.1310646264358727605737327834223344699324485562330115165343378094644726594779822395933459187228605804e-02 4.6897114209878431814874851627235110548684352528511777432375907471710308898394647841848849841780455366e-02 6.6203203933539284484587614429125885232251321850146451512541644865146478119588647096472832315700216696e-02 7.9324185740306032761870375995012936494539240816971894588866030307076744125064858479956694608297271020e-02 8.4620156338681257397467605079993192269186205212799011899611072163606912294078330567481225994251052853e-02 8.0120906658296251502610687384554834528367318336737385155005443690387034717533656271103959352609519589e-02 7.1095816052290086236745508990500515649339971712564584408314599007594521616008870825013375590036881626e-02 6.0469023224422813464412958456995575695197178710973510337631599836815837530509841901104875679501411763e-02 4.9345850865057118250729359832572376638493210550264571589111796033192829565993823377069172444207237488e-02 3.8701013001437371864718126626026994547553742815183067855059793485552823466703576249066368926719865559e-02 2.9126315654083186176303688055876244105996670168410076637429612771592186123801714726357278821691728197e-02 2.0716109544734761726540327064064954846811289561588756964303301993467098311496585829642735669443995891e-02 1.3508131060435902945863576753785169731624529487793481711839347161793346092796109012728845065806127441e-02 7.7206559521770071215317390395665878915444612180333570509487359358144227590354383364494581073460645534e-03 3.5729706243719511876192819108667488471834307414917143393361835226750217572848631451807909822576793941e-03 1.0354577972996484417790452433197545226154527569947800074700453098219297799828115144528687924640535841e-03 -2.1061042832544004218507814028046551356652407312561678363977990959572984057235468949744726568509263994e-04 -6.2067722662167291800868282930496148298819863710488452174975082497364297728288471660635412306969540048e-04 -6.0645182287326958011162897242516195101575968647930059270938517935253816703923460764645472050163420203e-04 -4.4329260689839359539931682417448449266917321895675035120133706084413073041728223184614733231423160852e-04 -2.7157482357024799707265929962522585134129048603652458139055014189241320182357428231355608396205907184e-04 -1.4177072161180334644697739979301605928322827745295394507840864736304386656045520499661565277893657173e-04 -6.0579508819127948695952991104531761403597837074091866402680780616833986674673322453759122254864228622e-05 -1.9021586276416220257310102611537726691045127928603077856812302041895152122342124395483360108947035337e-05 -3.7192864303801804229648392431727259062058046800557767241684849013558365618849251275527601316079974943e-06 -1.4446805299038325197175396015205011622418850730060636886801543151495908833576971320030707569617824738e-06 -2.2634882179744820917037864658463385396167526811631066866081839286934198480075633873566676034466492987e-06 -9.1193285979073020465927039485685776791332211751969805586289070675879396179488431467870971255310278421e-07 3.3940496387562981243260516180588382549690822700854164583287144694880703917671361578659330033614191526e-06 8.6844304023509905791014694777629472886046481094641855372038771403659270796176972812654270520203732051e-06 1.2272366126145994125193954538636205957172524438435109159559344805132653823911866504970966542333886736e-05 1.2550844010610451572094578443187545928256915901202446231470431027946560422015838387888281631841941082e-05 9.8921605015418535710132250918210807219165871052391966045875190500075483986587005784568251088808091703e-06 5.6893273985950528482603169034964147448759753067256848872013937972326054218678885626969318329805086401e-06 1.8442321415762042343237361152382217694029220571978543807660051380013353967168633206179681151277660261e-06 -1.0189334085479826692934443746903600176667616596764631801129621680640247576766213271666778340019636400e-06 -2.3429787705719780311669674743397872870384189374413496767151328013720519457956688047646816669643361204e-06 -2.2925677536435028562543292522051111962017650900965944486703334546322885876205267732584148508255950005e-06 -1.4918417586972492786143587436074470758344100330400082518851095037502945262646710791928587337257182217e-06 -6.6152383446366996994422138895941273108219628823341933489246434166423784912621829196624682801044811237e-07; 2.3082051398668050043459523180779547899042809849076629597151256682598562130488137964268744298684104000e-04 1.0505974735530735013253421413681031824540525881944041643632728215009399447199605402719406150914281736e-02 3.3303849001456898161113509139739984829572900055170515383187439665834395326704028156410953335167633055e-02 5.2604064011488414579460548804331785933548265161012221835527419277867354593370991898419895810238156310e-02 6.9226443241267500151015535941769438391908339883894123647397743698939306715309851648230368436302273193e-02 8.0120906658296251502610687384554834528367318336737385155005443690387034717533656271103959352609519589e-02 8.4268658466521332897172934402179098004730584515494626231631197963868866428994666093252854939898011087e-02 8.0710220385371881470049569405582806996021384509554841577783209603701271402654921239975268704347430122e-02 7.2616060197523315482181406067335925331007228850798394217096273598634624768161284267334146057098860620e-02 6.2861333654190823101305148529848326509601150801361431444018617699149091602553980336044916708302981286e-02 5.2601059289764556486975636383729448414589462387368930705909841342336219791325904569748252665187653079e-02 4.2455254857108444159268167028270054052785661686744263744060418096786331381596699199047548320397766753e-02 3.3000596582415009412478771519167448003415614980466006136909288604267256932949191577889165678805971514e-02 2.4559593233282049437696690138781177820782790491774593483518128795550957925742139973210072651839087630e-02 1.7206698916178594290504223387051478920827078404788266833823788204415525394065368752342880753279987049e-02 1.1006558274703787596883138472805572036604359377851803191712433573349360951527281107465446075818702269e-02 6.1162207477862123680388236740591141212536653488467891992944678819136474524854771297088551908505599370e-03 2.6633806936653113180374541317986891942739223190660718614383672191330349567078806637902005636550679952e-03 5.8439995653670287278021832989865519453618986757273269341608068029591906153797937563118155880847282157e-04 -4.0208478339262378615641047217559676614813370667528431149745742475488428544811533538492352579609310128e-04 -6.8388743084941037478154349630464319290107200428361591897234195741021360491091693497211223631637133841e-04 -6.1478261035682895331450997491234605758872022087172828665825772712316471394315457051284642223865992123e-04 -4.3492908035973357094365732676451773222101806559545548679448160465635057321162182566032142904721086388e-04 -2.6338088080509145835730203364088421497901732835077815071463355982337230436945733832974992254540808903e-04 -1.3722471408527285575801534084863845091519690486455921438123474948846504447571412951518362789040112481e-04 -5.6670452944256814855292200809009358163046267391847905973567509336673112939195404790438412272691979308e-05 -1.1825242266849238779679507687772542622888400570350114143556323878756079431796245886927356337185010643e-05 8.3718619340681594144225833301209828410652901715028294399537519563920148298304315596269263208832039738e-06 1.3323131273563334336174989120911755337186354034480652260241720288277888000502989381365206575934394909e-05 1.1781964836220162791843312135367208853700115125360745160949728057763425029368909937764832213017487386e-05 1.0276002478937525871240544193056832509441353036383534618257593389969890119827977921133965845201104810e-05 1.2571063406306373267082677277406540261950822132906099186968637117193841992431597446629547707836615603e-05 1.8020988180668673099958592649855431984160984569676692712069687932859391869768259532662473815106113593e-05 2.3695331151240211107963895932002079499698268373561522378693634089138894770668017796830171614102095030e-05 2.6725827999354311098900541043263193571175453270138629058934793147982435192275042698238640642392625262e-05 2.5764430138881530195249426975919600861834685774729147285050526685616074760725553213337111722225033996e-05 2.1859392479400202889048419477700301251955231523572779082951351134282719982347211346754077160193058590e-05 1.5874750202121532440247436879801087429091302213562892966240132363723393396752630900691714170349657176e-05 9.5859234248618089841232508715386477169211190740031236487293102510059658943157313951698156081388807874e-06 4.4413498650045430609161844658344912589828507097516494098395707237838411439995313043166316097927147612e-06 1.2287481613726404457869085934025033685899385715012758716745255942935043984555411879000796968841198306e-06; -1.1396386570780959701199482273100413289461359044080476036212953604560001562413552160034254178548713661e-04 4.2166226017163423324861626230081871389615349533831447381909274667626080618592345010154267287045031034e-03 2.1165166571655251142871013249840786267908815312373195602926884907326872827201238241917094986312376823e-02 4.0092178085305740321270205384411867160554227873825127906575497787508040220050989928214149422854539706e-02 5.7216769562196263481287397724547132725893779043229708141459928629107711257366509718918725242146491619e-02 7.1095816052290086236745508990500515649339971712564584408314599007594521616008870825013375590036881626e-02 8.0710220385371881470049569405582806996021384509554841577783209603701271402654921239975268704347430122e-02 8.4078840041836440488899666371961568065329673180427635241022822750696322426320028464387183956213826037e-02 8.1035971424601053719566663805729619676061012793822662531230247510110543330355571329644542666746231140e-02 7.3849460029532270326990506480438674652196469637233516755120133656616455204637177496111971762617057759e-02 6.4828154438563876499085813921928784557418629953705320142014410607068277590904582162358634166178742827e-02 5.5201204725315816905955370699643229882899275860847826217494924752839363301829816305629864209013626793e-02 4.5563914170414731000676145257025726138019175483766047597630623427825369878323359212782596928671270564e-02 3.6372526269721409996389939297078165612648607224272098377895690895916574801675987328923326641822517663e-02 2.7968461141259492611809222817934628242452223872483706504335129331664349150545443217693713797047605138e-02 2.0516243015094773190881933170847886687812028198693205694735171771376066004121065204425693049848170192e-02 1.4082484429408495701685373330398521668794156985366010402148088113183361651406687584161998710804232467e-02 8.7548497989564048370218123821074922938244814956894790136567354605655374814204863589264964607833097968e-03 4.6518998715327464491124569056083124001629184487376426809003357980594979537616000695199936232775605009e-03 1.8251049421326129416320250589241620464461645531082564264250902794586155537196720211000936500700791663e-03 1.6835045423278733334652430520134111860404915003822781098010160298433294090089565558215307647635462268e-04 -5.7862811499489177297631339775778900866362806556209066792806048787230171438857835697090262567215242046e-04 -7.4629573351835350618340589019727434715982332188073784959969582420837596350811699520488839735779544894e-04 -6.3371299528625641353967684123954032935814723347015827923306892988905650179871041047064389553789338429e-04 -4.4383503651252527335847835030006307778291352110727241161946319678401657884015856355794606782499709197e-04 -2.7691599061466498080014728780799682663985805163341841675111883490760292253272343412456788771786189322e-04 -1.6113935571020332720191888593416860346397785992077073730791721825840264650874110688390730414102940921e-04 -9.0186363233825347985310644719421631115994384460793959593143983800751974439104865867107856693035996256e-05 -4.9468699418516252618747892619403415479048741604724822325096394991427633130736370892373413392970356492e-05 -2.8337861657573411059439709862032452654771107768220199309087952925856605183467267701041117622065748404e-05 -2.0218492098466196611943624547792878405599142254425921206821873349782572122354022176256957646296309686e-05 -2.0047965940776492925364376832330139435449872671270197162137851867705690040377472646741223773305704638e-05 -2.1951866681497915273923091207886985906274450587981778666821278417396904200427329147354173687566004934e-05 -2.2326226007396757023943216233365552148650095841989630769628441501647018620911628139147120031406992723e-05 -1.9308734035024817092413912609664798764638838920221855188115214799977818179385664916250810786132377646e-05 -1.4439667020282508186004235714948827472050775581691715542435331652028786368691984511109469738969322255e-05 -8.6050977231981769520143423971159884794459995267035337648519813844671234860681960217287679326151205161e-06 -3.5807446355657268362063601624696295807336455562084671040981383988908055764624005611120162989917697544e-06 -5.1939264264053006197774621798406159533255903318608046663431920842614913345705453703633213796328669829e-07 6.8383628516493177752192059789881635427030384182336676524685047629245947389807304471135288573243254123e-07 7.5190065283318495377318861674830792471061238965710808416083943185574847799531761561389946465067729170e-07; -1.4693548280606380524027644085017378533770137681142823126371589575518691201760310395077297437203085859e-04 1.1621162538666365093946807324400752119930248721164996584238441535316691224964993954866256455127568315e-03 1.1626724443466677187278992831155059053497429619425256418625746251000896803942197020448956382954131102e-02 2.8834904887524015244444177854960079490009881371839000132443001328422099677687915915066075733383286352e-02 4.5201096179178803547493920575840460057011880156444017786484346130541026722959184931452632982280618646e-02 6.0469023224422813464412958456995575695197178710973510337631599836815837530509841901104875679501411763e-02 7.2616060197523315482181406067335925331007228850798394217096273598634624768161284267334146057098860620e-02 8.1035971424601053719566663805729619676061012793822662531230247510110543330355571329644542666746231140e-02 8.3996479734815886516711029036170820905961463699085664993798511080269639026543168832680787292919567247e-02 8.1303054676868904990497004998054885899411645303055127554636614715651060678684488282725508793672671095e-02 7.4792250983752041144595644800934800788140981574060356234112536521047345084098259719522281228054473551e-02 6.6440351801940922991456474324342490188311220166633950078815644749432415428391185171296636120308824818e-02 5.7390258478280266803192214880774913356692594815339986731552456196691178797185561517486378609687148039e-02 4.8202429982913218681552883755504714170446093251975493010773740977264769910033847587942738108689344703e-02 3.9291714295077288632166383556153294241040454337097058705386454747076905404295596768864430833470559246e-02 3.0997237048780816305871085869748365938735038405528038028988874727719207356796544129864870855887961953e-02 2.3518767862083300970412026355672844761546604708276920338467144529377931818091846029895167593892099571e-02 1.6940673257173448371009158009144413837734992575223698507475538614262883446681160174720141639815133444e-02 1.1327463968984093330649376451509901957698253008613271735114363421555738824634351149848867965608915568e-02 6.7734608867078067404997388932560261757875544742042795799800554400587384353609649090424101643995643619e-03 3.3641020454238746639269437444757848981117255513477064643917109121973843634224406224336653637183817534e-03 1.0956714360679017794124888410523752949132513075200756440646314806597260060675630016161013987759487769e-03 -1.7179642612537299182376102288211787528031181024727823016937713689522649372440798773739507280643340772e-04 -6.9171114876819862532989602286335273502439330342806652075190669488020902419457984127166679505067276432e-04 -7.5286024854342248497901265319683923791818462148669107274686449718554539870817923903130379952948246177e-04 -6.0235321256398171770347932717940490971642370005940961876992920625645378498555215359960275517454963303e-04 -4.0531951752145735256424425905681308782695338960808142561762264340646043505859048143719339773472114768e-04 -2.4303524220187971744485214073904648308641823190293036877309068522678699972546138329559746691830244949e-04 -1.3491136192352880275794393692960351452345893736175831383847318457328633812122979330164071891692653023e-04 -7.1201687438790919755517139798207101025910069057892034728902754612720064754753013158804382320576898911e-05 -3.5972335721153873175840230591287296245496573590964774102483356331151263724233541954632341790059331435e-05 -1.8587103632743895673810932530516332679464671902728268807593066547625960507919219571772648181644393300e-05 -1.2056852871778407119201735000919960704135417061844972388409382158517005869718223569067632400877066153e-05 -1.2246233610358130828501324452102185881504088885608149673082532438822339060507114055825202721321477336e-05 -1.4889848111882918992685539536263162166780508575866809674475662013649997503345124064503657549733447438e-05 -1.6955184013900107257100973790287278326103814539696234088588980518451051691470273492756844031902422243e-05 -1.6272852653215484227546770515535839758060403427568027093134570792455640300736720042643538423339541466e-05 -1.2402327724154795117587590494912039966823146170413337529302061290789572682154516777744670809343836774e-05 -7.3046137579093699179902648965919290557337738825526092450005088660777342950343234455421828324412472007e-06 -2.9640681566109256619804358402507111603289330026766472077832695100450498332727359643356312954951435817e-06 -3.8254312824510849257867442920869137864191535184703693569405395424550659908532398917223648576368254859e-07; -1.0131121863613639537166084998681320576590852115117240712717120041674101530325607244554536841193276842e-04 -1.8384135379853557052892069990645362335159982339117554582564614322596012309442565629279186484204016327e-05 5.2501236568750833757264256703268476343907628582369558533466660958979276123800924862648062483667095583e-03 1.8906494658426631933694128514328221124665078859282376144411959123747154084922374329048426461990224574e-02 3.4274135395664971339617643837511830152298464296145690078121160458804854485938371295315689361836516834e-02 4.9345850865057118250729359832572376638493210550264571589111796033192829565993823377069172444207237488e-02 6.2861333654190823101305148529848326509601150801361431444018617699149091602553980336044916708302981286e-02 7.3849460029532270326990506480438674652196469637233516755120133656616455204637177496111971762617057759e-02 8.1303054676868904990497004998054885899411645303055127554636614715651060678684488282725508793672671095e-02 8.3893433139861417542178977981180976677197864578192718219130837158184729028546596877674211322015959610e-02 8.1513687679875479462851134176078411124886789575864792282058555522964204148294518194394456699499815079e-02 7.5582872378764858762826466140885481421425258241275303168032300062543396174071189886338550978763343776e-02 6.7784366258975058222216202865666281956872068235386582730081096603118792433067407891550481467986680044e-02 5.9235183088206781640789652487575932755878619435158139364088225692695327589246710488787521605623582794e-02 5.0475842560006898216464085935029676392177833897122671344053512610691457912652911495673333861568301679e-02 4.1859836998502329043931998876813305126447001884740689292127153269178834385695504826864896654154671514e-02 3.3703863983192804527868612479078682914878578076260289829238577067982493260555678302533018691747053452e-02 2.6238849297959031857275412555622723187257815444557223557540807289545381366313491714667102776133101955e-02 1.9581755365606990904003688658180932008941192768534411035794147655636496147698802544688279349353989972e-02 1.3793160568944805694569623358023172588661136346156960571774686552036439078671925035896916201685548837e-02 8.9379953627408574478777193460413904785304178120855789433016134866817966273755904321536893956544805697e-03 5.0922876139616175960282436509576662233184978149853025669972057728897941333862819206721877781824579647e-03 2.3029979990713580307122211850389626699961098207881435343718547141469494483301414636284665417269039079e-03 5.2645732754930311567317394995534984260058906835775734594693369206711959753683614528502809136282346904e-04 -3.9997054576759454212556697643325082872880512950020571807695899223024247157368294147901814850561562604e-04 -7.1989856603008107126775694363943204960323482552458028317152349467477944660547547830128327259183096374e-04 -6.8666166571565736426025909162629085234634865277824671106345934507948866987872209706508248044619825058e-04 -5.0605242402123423315781671965519653291587511096947726683548672452010001234349461393660453628130660861e-04 -3.1012869424955713735203987448362034064803096418671807262110675282934999017449398708947288486723521460e-04 -1.5919134309284481702290084332119192576234918189607957205683246935011245449537293171140718656535935953e-04 -6.3952409739003422709145057137133307491695766295886312717342435285153495256394336508856509794661148143e-05 -1.0635891420075256043110169860624862536486171860276188873676165330853212849491541746412848418602485910e-05 1.6878893826419729595525606039244051817822552171874491750011655610882156324386755127341473048233155801e-05 3.1122198261461235138472678748402741479550469927456306296619114422682783732703012740737379234644870866e-05 3.6069071141919395789753941096787415634818260906583605905538264022532669076556652970357097219937350336e-05 3.4154130408695402828980780769059792380646052010327703900860900710507955303729870974203647899884280005e-05 2.6012289326816676952674199287523262100050913339683308949841042540871187884561404884670079980393079799e-05 1.5337232536355230800403025986900783164067731361950589642439530920982440970121576023934072965686328658e-05 6.4630947996765016913586650635240539849700018642954069235111795297214456599978050305221137466748549430e-06 1.3308023982231981463066093347452786775671618573796785216445548102336156301649136636646668072152682681e-06 -4.0042761578459145561325699977341370698383636561101999433226532492246051134791549071262738881649380554e-07; -5.4448923216139470763538759046609845795352690120085455591456088012866903826258374049868976818407780803e-05 -3.1303794300038233087815856682230096678916828460281671704312526669405892092185506054528786725162783371e-04 1.6953278431344568765065368497497544893508719674823946058088011258434370952732780684524298513637915255e-03 1.0851493803346438153967363143190279925269717708667239422433167508670194797776393806671171597195049958e-02 2.4592402881759054432237115030136763726716766593852229161535666003723583674359259400313116347503819712e-02 3.8701013001437371864718126626026994547553742815183067855059793485552823466703576249066368926719865559e-02 5.2601059289764556486975636383729448414589462387368930705909841342336219791325904569748252665187653079e-02 6.4828154438563876499085813921928784557418629953705320142014410607068277590904582162358634166178742827e-02 7.4792250983752041144595644800934800788140981574060356234112536521047345084098259719522281228054473551e-02 8.1513687679875479462851134176078411124886789575864792282058555522964204148294518194394456699499815079e-02 8.3830996570497550169188329609468045098026994441131130038664129777661350942215690697012242100335049924e-02 8.1670989200604383001949734373968988469033625420595065118718255134383654692418568839639948022112095043e-02 7.6232102275501756195238228312064007773734021259815862656253693819783389167585726814127397524085497843e-02 6.8937061530371579178736003163742837112460071274559912829277208303137130861167492534819020765978342474e-02 6.0830315350164694294108447571896997146353781806867740722001771040495548522419145048632535737464834630e-02 5.2452550789386179862512727148816729137687050791430386267959416259644318592854802386004316863186970848e-02 4.4129389770354062762859605879308388883946379909610335303908172311021933192179318779188836110617654642e-02 3.6142926038619221647323680927728294391101217076122112966330909515529601632209262961401103036685253190e-02 2.8727297363260518326990740276768799421088493545358054854977994414335355928897145674031017035691226808e-02 2.2019244308388492836365749763933834297161301729699774570092012968372226594715248358384141278022699224e-02 1.6090074413136160776743130977287494232907353270441623348551343914204592363459597573169874635774521358e-02 1.1003535715304666383841752740106798338315971654626317412134130808999259198245349695202716551444153771e-02 6.8260071361799064865111616072001023463055129940792716751161793581067730678636213179027881693674403339e-03 3.6114801290248553080924494726444833607613886998657117893215096687349876908827503021624365568957865576e-03 1.3671390105608310086185782910438426452947013958026406200734513286773263830887638965613642904807307598e-03 1.1774380749180633407731615188662792043843931509388088406334990320621435223110187671626944773785505933e-05 -6.3137636748781692090657835917309848332230734656760741370228063072334798652697762635110368031263464832e-04 -7.9169847860722947357089542401035208929226018713871464809315795136821266183571817329596215516640310926e-04 -6.9079797109028722148269740476071097674956624775610856663013164677072775410841224462137451004710565963e-04 -4.9608890070667479169547317711290105313767115116126648225976743847824351100851182463202474130232086235e-04 -3.0796435851138384830417751572690341774834088679999780819276062852140403171012853240753863706888751589e-04 -1.6871283033062506733797052327855768117138602952483524869926658791002943348960378217890556918868242508e-04 -8.2722956095977412750762355809139333944545420936878381680486655171013875562644534291366656435155303300e-05 -3.6804252044497251790525828642591166700734477366815414668827141332335782098653523929769292329045363193e-05 -1.3020508349432797122395523341463237976418876968055041479705595238672652801687712310225106639347069916e-05 -1.6680972315837148423947065732741388751057242179064604040712403438839507134823269144909383459945662526e-07 8.8672243291415766423881194557641990711537775346946654665100085924714467718840192094791358685217646297e-06 1.3033723305041742179365871500510610685069849432798647447911858101238243954077876161513045259690030738e-05 1.1951027951326501923827767636297037213284734139212201593714624860770058767105835308617782393951798313e-05 7.5720276366075184116075230707205026002745629652624755453503089755635461530523073654087834631262033886e-06 3.0510391429965276895497750125002396281484341547563268011747565628265382152420272598519285247677683212e-06; -2.2694454760952505517368895479969378867393277448542798408210515719505062913278270002141324889084794959e-05 -2.8253247496833862848655297750261066464159238828752298509775836340295768150261305747537995759664146539e-04 1.0835057443990906829920591101624500942882912702817844714881137388178193613524995783544866836792128774e-04 5.1459650581021636226714052794241318391955734502110987820174399098952273500507564664850858021327259073e-03 1.6185064215912985125821270747180166630763493659805578187272232601599970944575733230756974198402260242e-02 2.9126315654083186176303688055876244105996670168410076637429612771592186123801714726357278821691728197e-02 4.2455254857108444159268167028270054052785661686744263744060418096786331381596699199047548320397766753e-02 5.5201204725315816905955370699643229882899275860847826217494924752839363301829816305629864209013626793e-02 6.6440351801940922991456474324342490188311220166633950078815644749432415428391185171296636120308824818e-02 7.5582872378764858762826466140885481421425258241275303168032300062543396174071189886338550978763343776e-02 8.1670989200604383001949734373968988469033625420595065118718255134383654692418568839639948022112095043e-02 8.3773821614648582343478364449273942550987423542141476957807697395619151229819482519081629524575973801e-02 8.1808386834001666949103874222416232150729112288322881777239810242535017051874271934861133541275267191e-02 7.6784945452131986954481750807717740857990462367993052527402469559955045774012714304599025799423397006e-02 6.9928245839967770266043250990081451633031594649931555415453651695083803733523785264087514822460383022e-02 6.2220137068612309791117616156072603019457777949097906552093904203902957007039203400967329424125993958e-02 5.4191008794016300922361066795279225129703051080743329327619378851703814774816330533027599900797135738e-02 4.6149429547906582546712352472239838879223383458309581706483577091333293389852321956751148127401480354e-02 3.8339469999205215048326396935108662513700940364868226425123624348496273508101067094589166838665095296e-02 3.0992431284531484837244930204086503805944173349401269421510348417083635035844515904702277137449006081e-02 2.4270798542624558797739432892251701819391822237501356415030945264299060541184473673276442913755404194e-02 1.8254150135338451261069147237600452447274625258166588280450264892979739559651574980743915430629673825e-02 1.2996930605763163581940374047268614303736342528427758830093335912822928032160672730703191376164605195e-02 8.5617962002086542307743249399667590385927123687051303047659420395249659242240217487349999271130092891e-03 5.0093840614194984266421343972098353162438795959527496733506638245008197896170216606427508752311519366e-03 2.3668977492195443955520759604541383662922616075395938323799494016815981948507920179372852526482960884e-03 6.0101177308897309429417735051267585308478827334370335052362067477514746348378242716574023809733195700e-04 -3.9717768197677363140396511520236289728543823155053203388242803638911662001106831950323971568552999164e-04 -8.0532176643761552046708357426642070258501926046805968464398655150045043223804173655566461352799043496e-04 -8.3702400844804251239108579014835125816510549486954316362084803889450721198187881386274868284881626662e-04 -6.8507252417472692949690641898813673380403161582471128534410159240903851162235605602063718996997939483e-04 -4.8617561871824624133337930256012948934340143481969635865005943118216119133725277398891671017388466715e-04 -3.0963259758005369187680386309040609699725029342986298036563397837430331731321524566012972722584803324e-04 -1.8385825848331305228180899786407156685972854443212963840248037618943658604827916008582603900779388208e-04 -1.0656894439788409041642859919454138595416368398100249615623022005156022660892469048213667929800109547e-04 -6.6442579239477534342493224496813133791309201931475056401622123553347254808647062093180988504231740722e-05 -4.3588244884173123910361841277584484005411114174531309922463622964442784375550908604785443499816160172e-05 -2.6286220334377296858720932710343070616971823949992145476456588330037323709069509344468661066133907040e-05 -1.2464380241084153020465215498980932998981873986485958835037764379332944296306138021331462630193774783e-05 -3.1172046709774755081323799331422800139249400034882705483655347833410993279454582708558573519199680011e-06 1.0468030610091263955446188636207950158687882927975614022629927745355177965668565109581720805994257502e-06; -4.5944016047763588522690128300261193851561094217638850737712098593210238264399234733887259908229701437e-06 -1.8023520841997932513556988737920248821081406381545494817832707046709029988816851261450239735424053838e-04 -3.8162674421010122457480295940439984202131141792612984534848202212496699920818917319122116112923571115e-04 1.7353676459144886192434846365061389267753776864698332198759860357464518282820794483055027025701097499e-03 9.3683096435058648690084264911269211144578066997144885137718966140700285789934511300443662947036451684e-03 2.0716109544734761726540327064064954846811289561588756964303301993467098311496585829642735669443995891e-02 3.3000596582415009412478771519167448003415614980466006136909288604267256932949191577889165678805971514e-02 4.5563914170414731000676145257025726138019175483766047597630623427825369878323359212782596928671270564e-02 5.7390258478280266803192214880774913356692594815339986731552456196691178797185561517486378609687148039e-02 6.7784366258975058222216202865666281956872068235386582730081096603118792433067407891550481467986680044e-02 7.6232102275501756195238228312064007773734021259815862656253693819783389167585726814127397524085497843e-02 8.1808386834001666949103874222416232150729112288322881777239810242535017051874271934861133541275267191e-02 8.3731309269255596513321756383999552400314274763624043452687758537773232765393152171359816650604861815e-02 8.1920228769833825659628515783185249316732035902867652366494716760570937673419873554177298428685204100e-02 7.7255231453726298929930799024857576915701820812690518715065605802463020154738292484352634437554770378e-02 7.0785663795267807918761347080286313255303952112632053946152396754718298963588965306469990429428970562e-02 6.3436029870646333151116751224038474920501700682037287404324886428028059749343096300547536477691139814e-02 5.5716706986124594247110216852892179526792200900545751506359253241062090222291934659672232908418044480e-02 4.7952156457664461440992218690219653179992805047073169506968342170124421100307889718243030768236514867e-02 4.0362359654517834616375418395262645823873611654807950391919525443312626012044212872142612752212439696e-02 3.3133769206874401660179445348296407120695308516510113127034840030252619409361338188558244339982531880e-02 2.6441235868188282024056532201574022171460089942474163644592467061995213780003556118993081611318994226e-02 2.0391226883189370244105779420390434865894693867209758693410856135430406304416388801644279128172435699e-02 1.5029590142611549665349020776058744079370919567691569533879443245117929529671073134909864498834511765e-02 1.0405518980332576540941020180067891616305863232333062158659037240903529798852602568807159715269164480e-02 6.5867599694244488114775654861117809200792128165775227549606718107063165815187004839712446551002230328e-03 3.6195146982668757070877617097560784536018664202812756911848408808044667984021619662038735698508999735e-03 1.4960421481240743896040088242623241392258232713317658781949422599882800745846275044719137238547799637e-03 1.4964612650986854494700657084016610540015439233184661096519795840796898204220564083281592228850437011e-04 -5.4530722334872571412597096603598827972241741785835528322656561288573860738918648165225933309700702607e-04 -7.6538023101153566192160435954202053159272768959111665226401282879207231679130147154549095450920447157e-04 -7.0279865651853131195253592875853130653111410461828106367162666170607149839478698594983398307580863175e-04 -5.2313302563925866213737971888315832656247876321909530513939437666179998586171304937111573720350676875e-04 -3.2988131287086947951860426873072909894217213888342493459672757051971421899856912045088366396921235457e-04 -1.7630375423498656557114228448693936967605803190630826484389511473930905806438204515249324175101909826e-04 -7.4536657614805176574415722394173528666586104125186884105839896983829689717477174692410452731678277959e-05 -2.3759169462520066169712107144416281325789023262015669788288361643562282174109649142294520990053979535e-05 -6.8422550991566432522808371776727950388950144912933957283589659554724445251930632391946346167485973945e-06 -4.6295392283734686808938697064931414259285014510799167336312177377037471159495962592274208902923721281e-06 -4.9055394441611124193440163711822674070245894143404297494067770692396774624841343877318890838012137153e-06 -3.3846888577969273948610426627199619792864626718786742026596622936083885156356436229194782462918148060e-06; 4.2064682107103709888648568277507182655567822121146712826965622034403824416566958224812964628066227731e-06 -9.2259155636253784962475292802768294555998331347914554377133480148693922133490851601321361070999293125e-05 -3.9540725844894384326888842499642553541956687674218934105886398613782490148662251790222942215637792881e-04 9.1380693710618034471343568655748992380508901714330925410450800505080302487374327234724915873024522624e-05 4.4673235492099551245870837854959597427872553271271762187729882304794297263447404674565045548982911670e-03 1.3508131060435902945863576753785169731624529487793481711839347161793346092796109012728845065806127441e-02 2.4559593233282049437696690138781177820782790491774593483518128795550957925742139973210072651839087630e-02 3.6372526269721409996389939297078165612648607224272098377895690895916574801675987328923326641822517663e-02 4.8202429982913218681552883755504714170446093251975493010773740977264769910033847587942738108689344703e-02 5.9235183088206781640789652487575932755878619435158139364088225692695327589246710488787521605623582794e-02 6.8937061530371579178736003163742837112460071274559912829277208303137130861167492534819020765978342474e-02 7.6784945452131986954481750807717740857990462367993052527402469559955045774012714304599025799423397006e-02 8.1920228769833825659628515783185249316732035902867652366494716760570937673419873554177298428685204100e-02 8.3694812953072901658013699906292940468597665001613307178001054217278917598454012309729657264469946934e-02 8.2012670001709692580675875322636443580333577449888557616206751734240753030969419504390222951671409443e-02 7.7664661136901636418594014441322899293098911333069318789807644303764657332011601082205644369647039316e-02 7.1534950081166395135391224737062588903785466310841127468890162783328208850614136275746797918428682588e-02 6.4526603160004969089098253818051710435570413805783776083435209994275049731081574796961736518478371021e-02 5.7104241867081981329697972770203196982050733352705637691311805444338519662076115145928007585509648191e-02 4.9566903204742461765526385412758891347950425098321122561895997666967014758450610315932031654954510911e-02 4.2166789639539523824034636338725139417041436919050208658299987681518061468079205309895173568067197472e-02 3.5061822596299059269738761445695606233602455550266044587036209654270013775199401722153202336197853302e-02 2.8401215797039021315908411432175131251861650598497048959521852420606080773231494778801598541744269962e-02 2.2323322393816863991443851984812010119713451539948172416699133463806780783654244849809747243669659246e-02 1.6889050525092712188092526938959005912922315349313752388938991967410017196281120466440990912803174690e-02 1.2125096938541722898970834747060147310854479950145130662239637693408881416960169799238040054196300427e-02 8.0880152770371670439081486163786626986944937309866326921765205506351965707614141918248544669010594148e-03 4.8412400527039280025373214659999089750985332586271281506359220982272013228126052593183962169259476099e-03 2.4025342763435002284198734004709630299645180672301269166711918195085158568981974381241551440308197445e-03 7.3388295550691521590285155408020671414805632726578346259529397845903484501205251346228308870119896324e-04 -2.5395904548378328544471059124427592792688461138777416394608015820512160518282909871932001543475601499e-04 -6.9785359265845176142624610178230463908576590008444744228611300711982997218584567696618378570346552742e-04 -7.7187913600210294617138662969393606374621810046586688770681305385586765135548431494116285203140856904e-04 -6.4705660206371650713108544527785741433767287639156783561241595659707285274787357166548763681926702266e-04 -4.5628417207044281669210608411541677479168567918945272838136814730890176400477333619728474625278333299e-04 -2.7696117926091893164733027370923938751556220335403074635499148278812435542703034268386202270795410404e-04 -1.4293952952644442957519075692455701216274633639746462658981177787600482651865449690939345030292371847e-04 -6.0200778304788754827926425770355878434049281716438610965071925038192468266919522157255434703364072802e-05 -1.8889917773053594234785610947418400821852323010891883572314077342677700166155651904774042558489162352e-05 -3.7900858510348995892130822643591259803869429844872440299387319080440184305971512961328057003577951106e-06 -7.2973238747684930847070423099276895010572815709877419180557193877735189739274747177596449102006626585e-07; 7.6135037553758104688323680314980183098658803260199792880175175151013351413750440930909619072424831394e-06 -3.4365274422452975757606654788275136333029638730498440589751333124139964282821925250490944966142648462e-05 -2.7298328876683870433788516841811305846064457895819011350577013904614857330615692252737971744161260003e-04 -4.6459769411547119701750339928475220981614740244490676917995677793709740784355159350529580472328517199e-04 1.4650159689664339781055167741065564956477394557977462674343677185934933289740777634954138255319151817e-03 7.7206559521770071215317390395665878915444612180333570509487359358144227590354383364494581073460645534e-03 1.7206698916178594290504223387051478920827078404788266833823788204415525394065368752342880753279987049e-02 2.7968461141259492611809222817934628242452223872483706504335129331664349150545443217693713797047605138e-02 3.9291714295077288632166383556153294241040454337097058705386454747076905404295596768864430833470559246e-02 5.0475842560006898216464085935029676392177833897122671344053512610691457912652911495673333861568301679e-02 6.0830315350164694294108447571896997146353781806867740722001771040495548522419145048632535737464834630e-02 6.9928245839967770266043250990081451633031594649931555415453651695083803733523785264087514822460383022e-02 7.7255231453726298929930799024857576915701820812690518715065605802463020154738292484352634437554770378e-02 8.2012670001709692580675875322636443580333577449888557616206751734240753030969419504390222951671409443e-02 8.3668156775479525468184331089642492336825620878976554061586238532333697894530619511299787732238043492e-02 8.2082164218458360752450366250071849378525805508779907199339762999067754391684688114184914123922998324e-02 7.8032744627938948051862337673198348048539011965769757066856044309513763437438640846501392734735199063e-02 7.2212641241169958599736711115057316239300785357129402818289859696337760000053724172503947315859230310e-02 6.5480475607809610587327898978064432475106969985881525591375219335028955896448394353504084000024335213e-02 5.8340340309495577147014548589372906167267064726939554776716601333457108176875525567333400868752472302e-02 5.1026636364632074014809358423698392280695585593960302337192181119116585057731282223413625722203955042e-02 4.3792865681657908537198227654786407823973321401727905952744808288330694724153076797203661934718259842e-02 3.6822056595247298737652215663534063747674558081373534270515102328822898449199592481419145157156217929e-02 3.0224822725001616251600931145020283927877066917913167590293013026112921898846164362329326377703477935e-02 2.4130626536482603769827416509535455031356776013104783552258700920564100038878605109590628465062421154e-02 1.8637055572535942402519681516663051103449423135432702911829722561267128261899702921223879870195201488e-02 1.3774316710743981319827800868743862479818279160451301501780956062241709566708245927781382924150830658e-02 9.5706805253440052039853859177856582264716355867193296143465598954376396497279259736145108066206470493e-03 6.0903361752466609237014801059546977652553598086474789404034049292083292496010608533971009838717218177e-03 3.3751837957060938937970633591089719893709403587114971236944482636592968860891949194126287260573084644e-03 1.4143145895286172819238664193673549934725775207237894561979930124780327445065325843783772773018249243e-03 1.3894173892133332692495207218132253542272294425289726760501459547294162910837846876987745073647773221e-04 -5.5018479663148213781910242812396340634984405467154309825812403375904375080469151735375240144997088790e-04 -7.9775946442193037964933601996785106053707560449706601712174514731356088196034542425981017991033746162e-04 -7.6241689313636270153420399494763834816958251871056838711455146312516957335757295530007408843626306687e-04 -5.9532574790076497365374913404864467706405394889736305120576480492203474884260978319802426453573778423e-04 -4.0007239421673735248714374988582916224191628224789785235182359312771775911586675528179312354203129841e-04 -2.3044686498331613197520776123030336371104111289754744717710182845719024839941056509710218381745489130e-04 -1.1024894575957122232370183169477539128301618315975797414506924128617079821346142932811965757555423764e-04 -3.9320841603559123029776970206730985736536654074428270116094954213600622941004035770678024968555316356e-05 -6.7574401232629440072810489035816305198136917812034658982859667473779751561978848492313074626970269015e-06; 8.3736423286503587636238812465627390331568936838186851620742245762365516548928450865762607677304030680e-06 -8.8064568352374151245863102699331877975153485629826336276532464535007678865670906221176186327528229741e-07 -1.5484565953292279660905775322614072342557538929048226235480627244054007936804729319875138547338381288e-04 -4.9556626111361357252906981552471800205434676828483422769690657710310503182403099309497944927855188280e-04 -2.5012409937862740821274024881116614360611009223789383399017066361601568472009212701975432384486743574e-05 3.5729706243719511876192819108667488471834307414917143393361835226750217572848631451807909822576793941e-03 1.1006558274703787596883138472805572036604359377851803191712433573349360951527281107465446075818702269e-02 2.0516243015094773190881933170847886687812028198693205694735171771376066004121065204425693049848170192e-02 3.0997237048780816305871085869748365938735038405528038028988874727719207356796544129864870855887961953e-02 4.1859836998502329043931998876813305126447001884740689292127153269178834385695504826864896654154671514e-02 5.2452550789386179862512727148816729137687050791430386267959416259644318592854802386004316863186970848e-02 6.2220137068612309791117616156072603019457777949097906552093904203902957007039203400967329424125993958e-02 7.0785663795267807918761347080286313255303952112632053946152396754718298963588965306469990429428970562e-02 7.7664661136901636418594014441322899293098911333069318789807644303764657332011601082205644369647039316e-02 8.2082164218458360752450366250071849378525805508779907199339762999067754391684688114184914123922998324e-02 8.3645200368191676187490605211683373935577419823122792062529738709637757717148330310158546838477205495e-02 8.2126998625593693903856825211311692419129584081834888154164544219606818617697214539562194368226009116e-02 7.8308379492648660140265124566151810178384419771331556361490335519046525003411559769794836291117811593e-02 7.2817388667515952822753169068705114898864355241377622496885600142456841075367265367874509278497536270e-02 6.6392080150931737662326307803065294277436353861885824816196709427355928262071574387835763646398792212e-02 5.9571465080564849371397509536188634084249775216601128955936874128897822630077341860785184274039245745e-02 5.2544314124453969842314717528468223842747792482436527610650310128065642398092535268052282768755417431e-02 4.5518212856925104567492436584985783883870714883254787323832838093981158234453574477501496404511006875e-02 3.8699760124687693361879616723070555516862228216665362284145971633525595379983270741587004869715457172e-02 3.2202371869397689183500119480340435396349040792340272178636035553406064923693338282669441127650227629e-02 2.6137354978760481616196487500663593167645843470481643693055401285191299087668042994476567785191873591e-02 2.0617863761723935040297117961470972571739712446560643050198765406885606625180060913809309658722722080e-02 1.5686760939673972583891034186867724122227643979326003915010835758407596000061368915562338336364984861e-02 1.1364202327433801353833369332883366010873384178866047276918474838757116048037228215103274923469647935e-02 7.6925426899852250154884066246043082707776021157085727996219249248622673203801917410176435953203285337e-03 4.7312130366450200906807452845256445019981330072400795297882277985381819454717682110631745502552905560e-03 2.4928630491611664551054973775581422772798061760876665045453293184486785584981715289482071729777339463e-03 9.4210298789826366486503628971157082396740832109668140069679516467379934801893024160594002517349575293e-04 5.9116672484506949802438055710062951541661560319416114608591068423286546407175290168407363894914026064e-07 -4.5130960876185286883374014509165762064040436146765611462974317583134734963778761406327435239898746159e-04 -5.5690399236547759465968075216873672079017529473640928488904976194569856875727769829360414533645670205e-04 -4.7954924381961944496843746054067358388991937100236426642363328104590504700969191848128408507802884965e-04 -3.3101744393328454268220310919706240970565216648367351204844438590552851229391449646943205208969758532e-04 -1.8739775644955821158879519339668537097968069013153144459059432290153790945641652105085479470959232615e-04 -8.2855344593234154504068478114013896467312700539386531746064895965446236797226657269561676854186052891e-05 -2.3211118361887321266493635945874318077276461985044438609262091944663305491550364891011412259752453700e-05; 8.0906897907913775033593555649387099010045882183797499675022209114382531500485102236052233208331270334e-06 1.6192853134130539080477407490137998425016841611379415881198138182667229511177960709547316458665140796e-05 -7.5951065296100987988733517815829251296145828394543135262103805944706865227250632302050287850333260571e-05 -3.5293906026971475243777538799704247714838972222962856043127562755987132947682358453210157974979508885e-04 -5.4407286840597733870513123373041723803816460078926820529572160951203871997126099229001037955656190763e-04 1.0354577972996484417790452433197545226154527569947800074700453098219297799828115144528687924640535841e-03 6.1162207477862123680388236740591141212536653488467891992944678819136474524854771297088551908505599370e-03 1.4082484429408495701685373330398521668794156985366010402148088113183361651406687584161998710804232467e-02 2.3518767862083300970412026355672844761546604708276920338467144529377931818091846029895167593892099571e-02 3.3703863983192804527868612479078682914878578076260289829238577067982493260555678302533018691747053452e-02 4.4129389770354062762859605879308388883946379909610335303908172311021933192179318779188836110617654642e-02 5.4191008794016300922361066795279225129703051080743329327619378851703814774816330533027599900797135738e-02 6.3436029870646333151116751224038474920501700682037287404324886428028059749343096300547536477691139814e-02 7.1534950081166395135391224737062588903785466310841127468890162783328208850614136275746797918428682588e-02 7.8032744627938948051862337673198348048539011965769757066856044309513763437438640846501392734735199063e-02 8.2126998625593693903856825211311692419129584081834888154164544219606818617697214539562194368226009116e-02 8.3573743623492143035438548096009555637172908385059670406304280569521947542177790324135199079072656246e-02 8.2157079410724948430380078394643333428488411904290765667818136933227986722933500330046956439178034771e-02 7.8567114589548488757410151850666471703017778956179923241372743068596099023850006103605270754579889479e-02 7.3441077080499143760098455580937525498094235446669071586801183482113773105200294528596031682898051090e-02 6.7378687872492921690574205136004938611270336771349411844576486030836558548482979149035470814665017178e-02 6.0870624881057737433218604554145097325658095107396063748353620643477714797858336237004325638963908521e-02 5.4137635699596474034168444160650190089071066343554271019991736027185665712570432549193353558651457035e-02 4.7341199240563539666064866864494741815775035175111164489682789137367379710015794983172691726369615201e-02 4.0677815407223653885239950458069130264428917437929677687872975221535821025822269721303523121073799222e-02 3.4294367449434969935605194344886627972579407934342842222943198646991306891487212960676463223672786393e-02 2.8294875169318558625991050714656569885038084214855203804717475036424551831933849781341960569654869091e-02 2.2767598455470250065276790009787045783475980561617228259391798652191071455319440056155406861270311885e-02 1.7779764989945876459426532752678816900864684414880069457809428341649925630927443956154967608521134451e-02 1.3356748308270149674083031935730924017970523151269436440225490623349199853430912787100831876590937667e-02 9.5335163770442135084869687082715344360791135959149918274131046686826677182466989542434802065214461704e-03 6.3574176099406066213403394677152609654535261138980486873627212975714759771798034759254780166741047034e-03 3.8640583440397238091646722116473489512757622521685594993896439369588834104060544514684505402906356742e-03 2.0525870885296915145166600839902411228208536573745277846152895536761305665054676351256590700133877908e-03 8.5514251949568144952364697591770480320424499088143177959667148703122471700076854609867112016616081858e-04 1.7519528867372389432794262977609099877381582034952104599695527597027346339198025652634428342910223523e-04 -1.4175605370182339146317776766667976035047819578080958917855998267053740269484346235876633373086210423e-04 -2.1881060064322654074990971382959273964471814208867117291720105559996809138120013574867991397565542452e-04 -1.7358834024738178628031212013855218739186426718875132021153765228393113746544775632464731122568864397e-04 -9.4634436821545862942463198921699664916365493000333964060283013019864062688661822382546260057900195373e-05 -3.2172554256234415175218253792652300108250215654847678251660261811484143627566134818651058108231680779e-05; 7.5781089230644514379303037152150443419764075037836974582001125033786127653441003038065017673449801440e-06 2.2593017428097356776981188398147368680604406033731907343504786780138544229515483516839289802257149308e-05 -3.0885313766893004876182720348975548564118772101672350351786894393635559222118783051419323896548638723e-05 -2.0449654549888921394082481397294404223290039448171652139792268284317476925721452334626387444901963809e-04 -5.7021927593184789410772629323281250265341375014095600822141140671461359487834030924855288653868144258e-04 -2.1061042832544004218507814028046551356652407312561678363977990959572984057235468949744726568509263994e-04 2.6633806936653113180374541317986891942739223190660718614383672191330349567078806637902005636550679952e-03 8.7548497989564048370218123821074922938244814956894790136567354605655374814204863589264964607833097968e-03 1.6940673257173448371009158009144413837734992575223698507475538614262883446681160174720141639815133444e-02 2.6238849297959031857275412555622723187257815444557223557540807289545381366313491714667102776133101955e-02 3.6142926038619221647323680927728294391101217076122112966330909515529601632209262961401103036685253190e-02 4.6149429547906582546712352472239838879223383458309581706483577091333293389852321956751148127401480354e-02 5.5716706986124594247110216852892179526792200900545751506359253241062090222291934659672232908418044480e-02 6.4526603160004969089098253818051710435570413805783776083435209994275049731081574796961736518478371021e-02 7.2212641241169958599736711115057316239300785357129402818289859696337760000053724172503947315859230310e-02 7.8308379492648660140265124566151810178384419771331556361490335519046525003411559769794836291117811593e-02 8.2157079410724948430380078394643333428488411904290765667818136933227986722933500330046956439178034771e-02 8.3504432509012594640997966578600118109663978245832781270395223041904294533344951522659685528674420188e-02 8.2212110808053784024966285729397417750968522201076932966810917249993144740113203650355889604132995818e-02 7.8877966231458303880861656293529948139562845338358603843443343776790662441094470883139511783308785453e-02 7.4107877007509814161796500132919015484641365435928441775996176411085811491004258247767068100667065935e-02 6.8374046913102975676571538486008402973371700647728314656161752464145083377154770734993880960021985360e-02 6.2147964528765145608133820416569379461774602670887951984452838200768847259514202522593308799689448668e-02 5.5682301225256262933885400902603341374444411718527334336346068482589465264976868305369541894745251365e-02 4.9096908342068444139329095258468311335510770410742906496320524820321377495122703880838168793577958020e-02 4.2580797593649616584883612457949093221526216763195618425183097092760379466795872546008258501408254696e-02 3.6313068713348508372567114402459018752743850590330786250810287274354018558870596364608002015207653962e-02 3.0380094788522195051334773292430726664435220763387049779582007553545113744530241523914194769455631801e-02 2.4854437969467194263469346167305935599174032606920923329181039709602135207292756374239195932014170387e-02 1.9817416763320543150822469380800039638668577170684474330792654619539101517856150880024994735867708738e-02 1.5314586587435417043247839173118565432116997778421717125959893244792439587522496313987933680109445834e-02 1.1368434070297441371364149623847636836764477268530095192221379660789134260191071257170833501815093344e-02 8.0082719766709724582048065950341692841181861114548464296023768869544610349843473018618226901901559722e-03 5.2954691759901328310312847408859587248873995849621501370600276246528868705268337365854284426419255196e-03 3.2324416609054024803658344923219927537285466403293974598698346971971430326615364112710586931623786612e-03 1.7855621307301007030892470365788226363739142035484042572016185057510980235708996734477160224731136700e-03 8.4249694391825345050122155249196237626344366836497353010360211000386589796236339607009055739166855731e-04 3.0325067794440393198791327046623115682048707474824659989324138220643297897487330142813771056993787594e-04 5.5484431507273671692179115093609750483769701655698329867182443812239410464045038599016867901194059072e-05 -1.9368057684959866215965667724850987550346278049642601919888819719646085106616954755056214703921810071e-05 -1.9558145800141350038981075819908774908444067479318458885364995793583316115238820425750322092407780734e-05; 6.7877816343478208332445564113764088396029489031261723548446631030151399616166663358726189655768270259e-06 2.2618372620918391679328833699835457216828585162155979413993125515715571214326977312485548092124781132e-05 -6.2878555219456206042054259817285726232737898851172241125105514071100837620055789324848272010994017135e-06 -1.0365615396103184587552435117354821387450238915370022000440074607635509333175985890249584999137618951e-04 -4.1930398538497602509817811808400777959408004180110953867239048277397706492831085335729368093067528553e-04 -6.2067722662167291800868282930496148298819863710488452174975082497364297728288471660635412306969540048e-04 5.8439995653670287278021832989865519453618986757273269341608068029591906153797937563118155880847282157e-04 4.6518998715327464491124569056083124001629184487376426809003357980594979537616000695199936232775605009e-03 1.1327463968984093330649376451509901957698253008613271735114363421555738824634351149848867965608915568e-02 1.9581755365606990904003688658180932008941192768534411035794147655636496147698802544688279349353989972e-02 2.8727297363260518326990740276768799421088493545358054854977994414335355928897145674031017035691226808e-02 3.8339469999205215048326396935108662513700940364868226425123624348496273508101067094589166838665095296e-02 4.7952156457664461440992218690219653179992805047073169506968342170124421100307889718243030768236514867e-02 5.7104241867081981329697972770203196982050733352705637691311805444338519662076115145928007585509648191e-02 6.5480475607809610587327898978064432475106969985881525591375219335028955896448394353504084000024335213e-02 7.2817388667515952822753169068705114898864355241377622496885600142456841075367265367874509278497536270e-02 7.8567114589548488757410151850666471703017778956179923241372743068596099023850006103605270754579889479e-02 8.2212110808053784024966285729397417750968522201076932966810917249993144740113203650355889604132995818e-02 8.3463276442501753597084064799074726879934950755894988387174862072069203369752792164246198987977836837e-02 8.2250459925043975918978678712265338601837232095594172950767813112833572396921877711936637240687708879e-02 7.9093544516571730735319496786699320725882403741525596765096114011724434533647355844760530355326893345e-02 7.4555193877537391005486592030276499722864568391603035125740330678638032724733508970519868377415378936e-02 6.9058141699987401122305587092039551700770139882517982862972126038884013779043173601270192908111208184e-02 6.3040174316258082331752660515450565926156097870457297086187069877041004178940309216277204731014082339e-02 5.6769011161085622120152219832182615292348248980045482573084688328324482449692452675076676407448712591e-02 5.0356538715665032024374066468068627504171496161279216715702299771926534260364458348872822992870542694e-02 4.3964219649203586464691927421433750775813393816156021814300030727557653023178983231797462718457452072e-02 3.7786853489763876181840422619697837055561998352727916790263073039917855122554148291965253876971957602e-02 3.1910559750022112088406986820446139950070664539981739201239796360070907042605342888291332992266010769e-02 2.6401278720554207897807804885499716871182417351044237530124286510559662513728875504605031831955049415e-02 2.1327511513510939148944284375641966112709021635471458738738323354392224892081162285763140759549750612e-02 1.6769011308466054889599620924761936466774241764670950918176847362319145415575990289805546480556003800e-02 1.2725417802245659999783332133988835330929830180190815428711249336859921769735953532326151681566800895e-02 9.2333571692575888060032305321458061165307885266998944857358841318801792803873406605108962911822716260e-03 6.3299541202353373307969138554157023666224818926248655998179736478206329965749440496003662943795401530e-03 4.0622416331567546666607007659132750293368935152207323857116582575842265999829855829409408953367785913e-03 2.4062930603742838859083869948068784847015318745009308027653526546779468302484441218283960439273506646e-03 1.2725723144287842729301539790990073933137517554506012301245607290530404084888504801845035346145733507e-03 5.7234040307633522078173964323830565051580240481535777602476396799878655199176859398675631808068160338e-04 1.9626708141783994795141580137526319732278200620682210803750865024677362612377678106103722877592331205e-04 3.4057633921383247402520513743991133979195069916616289892506564595318976153017545268153236270288885858e-05; 5.6202702482221262555444990129708573875047989431750222351261730707652009752476646730792153694592107869e-06 1.9215288770000219418119765762109676145936769527322497119090703425247632131350034773771006845574635261e-05 7.4163369791322600607073923652551693068651055130820995779143105317422523269207532415754363606371545891e-06 -4.9571245540879273853593561870376919563046907001957684422388124270364505156212428423341208633803575689e-05 -2.5239488103140722999316369292460630066730758900138981432089947560056180152113137834302743684082800524e-04 -6.0645182287326958011162897242516195101575968647930059270938517935253816703923460764645472050163420203e-04 -4.0208478339262378615641047217559676614813370667528431149745742475488428544811533538492352579609310128e-04 1.8251049421326129416320250589241620464461645531082564264250902794586155537196720211000936500700791663e-03 6.7734608867078067404997388932560261757875544742042795799800554400587384353609649090424101643995643619e-03 1.3793160568944805694569623358023172588661136346156960571774686552036439078671925035896916201685548837e-02 2.2019244308388492836365749763933834297161301729699774570092012968372226594715248358384141278022699224e-02 3.0992431284531484837244930204086503805944173349401269421510348417083635035844515904702277137449006081e-02 4.0362359654517834616375418395262645823873611654807950391919525443312626012044212872142612752212439696e-02 4.9566903204742461765526385412758891347950425098321122561895997666967014758450610315932031654954510911e-02 5.8340340309495577147014548589372906167267064726939554776716601333457108176875525567333400868752472302e-02 6.6392080150931737662326307803065294277436353861885824816196709427355928262071574387835763646398792212e-02 7.3441077080499143760098455580937525498094235446669071586801183482113773105200294528596031682898051090e-02 7.8877966231458303880861656293529948139562845338358603843443343776790662441094470883139511783308785453e-02 8.2250459925043975918978678712265338601837232095594172950767813112833572396921877711936637240687708879e-02 8.3234205396025297008446923056424057485474927318423790144921176207340254536144626238217612516539688982e-02 8.1848892520910966548506814956041158424215484302231655214834965433327642406549799720411938532502313924e-02 7.8659199283081932329154124541641513857805706688908944607412385343106868258958366602980396522559966614e-02 7.4152720688417129336278615079665719310797805147663472914470465727387427808072411773378429060896843294e-02 6.8746762716928634510991951390588022566204503887802481581068893654001052032955232439125985267565271488e-02 6.2847657766192502689846083077822943029201933319287988237735678312004310029098309736816232127768059248e-02 5.6683702778229970870877833624113810093575171322930003480180948733970061551119524607043275528517163396e-02 5.0359936432286114219423235607101385698135645534034488102304769361958750914168949796796897152986148822e-02 4.4066108322605536520482390217248080348762170319819180116974744131921376066575117514674165516234555185e-02 3.7951357913500460535054793462466971673436704367815147196696316646585934019337707776697485175553662634e-02 3.2134250493516208781570829414062231603091941238866508710160464150896211484334566252025429756237612055e-02 2.6648556964346018782641109729765278578496740788069554572895072667507517460666300256009423334546403999e-02 2.1595842424224234710482914809130219345037562385460843136580802098044155914777166672474740745413803004e-02 1.7010865352711825367244578251594995181319108514375082890791293284907053980249205100023893972855372251e-02 1.2921500926663522399493463068072651892627126627205550647032295001651328968917624528615369415144189569e-02 9.3553341425133535909849003481209414690903103589430068196040305717771608862924475894004116454200007403e-03 6.3657147177894358839681141464407083425638101216390373779043265786531754564417613621297552095483414840e-03 4.0548047353370889208608786519975769642179886129761800035601226974059115915185975614654187539186033055e-03 2.3546777008960106020361160291719372739026180381318239199255563773257588011433997562528967380964399511e-03 1.2005580672433993245558340660035050407160464360259127497397990368160427646181357143035698414528420032e-03 4.9197810681902048969637703314784951301940791797235825989830094758238569782379585409149507080755142254e-04 1.2380372161985171131345756860454857884951172417382844400635059943168818893580223383519792700888683327e-04; 4.4870485914256148337817000747878767062534648161547794855389441723846011594664862486969868657843968023e-06 1.4322437659524715442951884052023907394617632338051904173129569626322378337078050051729931292727207657e-05 1.4562506730690848620094901786531913699448863670105089156215704513983043569751896366759948497310042301e-05 -2.4888093338967710369742833609804134123980640187246966221516939502946416308265961990592050773358385132e-05 -1.2877950749500494333944107801620524994622913599578894642095983851377522897356078439737859557366874835e-04 -4.4329260689839359539931682417448449266917321895675035120133706084413073041728223184614733231423160852e-04 -6.8388743084941037478154349630464319290107200428361591897234195741021360491091693497211223631637133841e-04 1.6835045423278733334652430520134111860404915003822781098010160298433294090089565558215307647635462268e-04 3.3641020454238746639269437444757848981117255513477064643917109121973843634224406224336653637183817534e-03 8.9379953627408574478777193460413904785304178120855789433016134866817966273755904321536893956544805697e-03 1.6090074413136160776743130977287494232907353270441623348551343914204592363459597573169874635774521358e-02 2.4270798542624558797739432892251701819391822237501356415030945264299060541184473673276442913755404194e-02 3.3133769206874401660179445348296407120695308516510113127034840030252619409361338188558244339982531880e-02 4.2166789639539523824034636338725139417041436919050208658299987681518061468079205309895173568067197472e-02 5.1026636364632074014809358423698392280695585593960302337192181119116585057731282223413625722203955042e-02 5.9571465080564849371397509536188634084249775216601128955936874128897822630077341860785184274039245745e-02 6.7378687872492921690574205136004938611270336771349411844576486030836558548482979149035470814665017178e-02 7.4107877007509814161796500132919015484641365435928441775996176411085811491004258247767068100667065935e-02 7.9093544516571730735319496786699320725882403741525596765096114011724434533647355844760530355326893345e-02 8.1848892520910966548506814956041158424215484302231655214834965433327642406549799720411938532502313924e-02 8.2190920787310476230086589014711319514956194439928115690507169671909189809620525597764612391385223767e-02 8.0413275024502287597080238963986535044715342208830830698549416330197381318262981382443632293337686717e-02 7.6979439699286124406025907620279406333167591626420797608670207836231551458003034454042749377891999434e-02 7.2359953479716990732164829355609534984450095247832860912031722955086212001963543910239800096751342230e-02 6.6975567030813476815438771431806449404397485478251276406346428991666947608188161369059842292626699720e-02 6.1109330563382352819761403786971480079607648211760034442777379192798708383304015562614088274784589324e-02 5.4937430621639557504340222770538989211728135155920273603774378824515226655587259687387996060829017600e-02 4.8675637640616385172131696749056726810789754752136357545433321437599049222080191238516201534017758854e-02 4.2456170701577869089692795273206408426443666824641432678613185155654024054390068288411289899888416567e-02 3.6428404136806634565452636978057867602017647417032822974508511682361423936408647894392472332483321542e-02 3.0666950612444707489108427130208086029805252309294623597894557915253798752458261706365878496113882685e-02 2.5276025041710193726607877877335296145661386671210913660140731123443812679353894063196152476740169979e-02 2.0296126734898757335032154684118246304854802653452390845664966961997757316095429800352528936422123738e-02 1.5737111268341596551967100011192205591995934673555967819097568638909718571424423072252362157111432646e-02 1.1677067086749568522540724493048953499604336663614225487473938480952802827278996160111423625335212074e-02 8.1528137790486392741911672485187920902821473637357738291948488433629217812798669815181751742509919836e-03 5.3525421008350050919211011261589334036610216740064591740137217033036805520788041982506875940205706969e-03 3.2124574992341074502102331312194615544885072434615448748463639586821933318340033428534449989306216941e-03 1.6959376301975725501801991937034429103682187303482197587266294924587567841054347308788407341879861038e-03 7.2947444261113884131131128608947003929277551833615195548116321498062526647209192283011722457804754908e-04 2.0656228146353827088999848988585890040695497357666611462902240747054174930453509734796655017897158280e-04; 3.5118626485542812241746178679515654676543226952255850631144426576924368393699731792066284420138327867e-06 9.6919863326542896845218192715199206526780614083012514696644157728836713968507225821187966463485242964e-06 1.6502433855147321053259130611981662836275773622105385053552841036623320508190594945376577323911069013e-05 -1.3894603922041954002338497167437659571174293474047580610080213594813245957391814383690471726360677198e-05 -5.6740564246470564155386612184807116999106681140959116467525907923054612617916005852137888289792022767e-05 -2.7157482357024799707265929962522585134129048603652458139055014189241320182357428231355608396205907184e-04 -6.1478261035682895331450997491234605758872022087172828665825772712316471394315457051284642223865992123e-04 -5.7862811499489177297631339775778900866362806556209066792806048787230171438857835697090262567215242046e-04 1.0956714360679017794124888410523752949132513075200756440646314806597260060675630016161013987759487769e-03 5.0922876139616175960282436509576662233184978149853025669972057728897941333862819206721877781824579647e-03 1.1003535715304666383841752740106798338315971654626317412134130808999259198245349695202716551444153771e-02 1.8254150135338451261069147237600452447274625258166588280450264892979739559651574980743915430629673825e-02 2.6441235868188282024056532201574022171460089942474163644592467061995213780003556118993081611318994226e-02 3.5061822596299059269738761445695606233602455550266044587036209654270013775199401722153202336197853302e-02 4.3792865681657908537198227654786407823973321401727905952744808288330694724153076797203661934718259842e-02 5.2544314124453969842314717528468223842747792482436527610650310128065642398092535268052282768755417431e-02 6.0870624881057737433218604554145097325658095107396063748353620643477714797858336237004325638963908521e-02 6.8374046913102975676571538486008402973371700647728314656161752464145083377154770734993880960021985360e-02 7.4555193877537391005486592030276499722864568391603035125740330678638032724733508970519868377415378936e-02 7.8659199283081932329154124541641513857805706688908944607412385343106868258958366602980396522559966614e-02 8.0413275024502287597080238963986535044715342208830830698549416330197381318262981382443632293337686717e-02 8.0059144769186751875575355632107414652223033646396598151754701394573605534635185005513195012013520151e-02 7.7803973504413535173219069306479792926080608553009280429049004272387185754870678242593887342852448653e-02 7.4080286299669957756766533606009369998255594935776998721992680960337932736611054366009599721642828757e-02 6.9387149489000858346636081557462003245184384773483680505245252474290144431426525716082590814271427498e-02 6.3980124878473892650900651122101399757961473060612243418266959721763938590107512535343336084021720408e-02 5.8037687740690731712678661580512588604183471708764404037484505121019862141667557983984925046100865066e-02 5.1879964200480370865640292132116674156170182867621267830822413170290363653413932934476699408175214127e-02 4.5685551445285827721004837312790912680800339351380455791141375684412080162351781682936984478426217006e-02 3.9583380291399842506198740390517932995213964408482613664899230871504176252599413660360188812704242967e-02 3.3644485036378760473971641179150696721246227663886148690700248399982005529224141684453431906231666114e-02 2.8018627373617813379431830709998699028232546486050864774678574453668792394416014778407593366903084795e-02 2.2772899930730104812595856146513022444590781066176848692028311292897596822788466682957456928337947913e-02 1.7882994209219703906791522850405423906247255542666073546828373469315040704081620566740352517431206180e-02 1.3439493111341917965674466451573143521415248164643414358721318687508486740746149785876321883783472911e-02 9.5002412059798461034797772339922435761834071775058733571794486258694639457020789408891120043920309815e-03 6.3351599328486375241302318304674012422795337261126435396759865018614822124826281078953309545415915662e-03 3.8768232716197602305972473874093534484271381999359227685591354297316922255018914709320179536437914597e-03 2.0904333227913495918619071602984723202638964042229213962279987437156523741514340428450377563460725949e-03 9.1791885660011673744057924252912229551014807030249774748719234056685219940163506491766223967291198439e-04 2.6757276956638342985428575633719482785858867957061122222439746007206882463844970253609640824074945038e-04; 2.4948913631808945607209800854397860241429684076702180491480436675923114597911207362833165347124741055e-06 6.6947112659037582056526298922759599982543355564969187113705004865895488708315936809671038195772986623e-06 1.4171807171472955081698067300483495379257952199439931851344258581730922211053068821012673355504560674e-05 -7.5681820894370891532828484083577172407668854594906255233268076684075034539419648919962748955081978369e-06 -2.3930452918055435340666050827774304412745224453784693005873111815941934017949063644065842945017560588e-05 -1.4177072161180334644697739979301605928322827745295394507840864736304386656045520499661565277893657173e-04 -4.3492908035973357094365732676451773222101806559545548679448160465635057321162182566032142904721086388e-04 -7.4629573351835350618340589019727434715982332188073784959969582420837596350811699520488839735779544894e-04 -1.7179642612537299182376102288211787528031181024727823016937713689522649372440798773739507280643340772e-04 2.3029979990713580307122211850389626699961098207881435343718547141469494483301414636284665417269039079e-03 6.8260071361799064865111616072001023463055129940792716751161793581067730678636213179027881693674403339e-03 1.2996930605763163581940374047268614303736342528427758830093335912822928032160672730703191376164605195e-02 2.0391226883189370244105779420390434865894693867209758693410856135430406304416388801644279128172435699e-02 2.8401215797039021315908411432175131251861650598497048959521852420606080773231494778801598541744269962e-02 3.6822056595247298737652215663534063747674558081373534270515102328822898449199592481419145157156217929e-02 4.5518212856925104567492436584985783883870714883254787323832838093981158234453574477501496404511006875e-02 5.4137635699596474034168444160650190089071066343554271019991736027185665712570432549193353558651457035e-02 6.2147964528765145608133820416569379461774602670887951984452838200768847259514202522593308799689448668e-02 6.9058141699987401122305587092039551700770139882517982862972126038884013779043173601270192908111208184e-02 7.4152720688417129336278615079665719310797805147663472914470465727387427808072411773378429060896843294e-02 7.6979439699286124406025907620279406333167591626420797608670207836231551458003034454042749377891999434e-02 7.7803973504413535173219069306479792926080608553009280429049004272387185754870678242593887342852448653e-02 7.6766091927039013974332058907670548356487535409939441058987287651345989994688499112622870866580158933e-02 7.4071528717640969501642910174747563082032999530441199623280415878547599686169421647825423676817486803e-02 7.0187183546880047259092230633823184727303162489404467411876894195414543064738219175702594302079321171e-02 6.5406092309608412573878515426015914667675272787566973313340897741067891011855251919276317416074614071e-02 5.9861856574662588668907925725950546810390328624376056420197120808132859107255749483026022484877465507e-02 5.3901895968568599035534832903035917763471896224239970888599923952778961856182516178417447087817881964e-02 4.7801435268600687205794179412115466160668288737219000970665251468856023762566822437684923789312136071e-02 4.1736650467728232139998529466132879154054776851740950059420707168971549671588547428258566171861921003e-02 3.5750026022632994276815223441590468744345797755684446181724953583815890774653011410734036699240496481e-02 2.9988716610799341559640530284456008159987249895923160974567287882447735918900922613048800916283877642e-02 2.4561349962424168306218069858375718912411207783789037891127243633160041641652376087806059142353913702e-02 1.9445479555758108195826809333148977195112779461631235994575270658074212216671456380422607981898600021e-02 1.4739608072333117649609363559083786426572003092674882442533750111331934591626011335940865050566407461e-02 1.0489313678369964588486351692028576212059693869343507669729047258014024550037111430664201478044477880e-02 7.0454334730104050340276549073025059505071283955217623674341495067473840420158011673832926004679267127e-03 4.3535377341944674108155731876846957228821002686766535628154163589424582692445795627950150027112166469e-03 2.3811122168064395332126606042421193984861399767494923623604965447803472839203628679265133496900218360e-03 1.0673430628166304461202235358738670395661230024657582657039273943802242139771578162617730848876562353e-03 3.2146488284768835518735710876559066603729930613091990613549614940644105300356202942439555595605746216e-04; 1.6702303870100931937504583797657089667826756885978497519944467732573542358943132444377583207017020377e-06 5.4932868979863311680007106453327747009375235283083658911342132990511603506877267423539651046527721673e-06 8.7583321599351809611861949205264380169476419150226872592430034213939278722412010273998047877262872507e-06 -2.8874738472910618281450816363491114985676837076102832288941856991573616196137969640767022284700458541e-06 -1.3320548719201117778043359103251627967705920102291533408653534797524360612113723695934754380877458284e-05 -6.0579508819127948695952991104531761403597837074091866402680780616833986674673322453759122254864228622e-05 -2.6338088080509145835730203364088421497901732835077815071463355982337230436945733832974992254540808903e-04 -6.3371299528625641353967684123954032935814723347015827923306892988905650179871041047064389553789338429e-04 -6.9171114876819862532989602286335273502439330342806652075190669488020902419457984127166679505067276432e-04 5.2645732754930311567317394995534984260058906835775734594693369206711959753683614528502809136282346904e-04 3.6114801290248553080924494726444833607613886998657117893215096687349876908827503021624365568957865576e-03 8.5617962002086542307743249399667590385927123687051303047659420395249659242240217487349999271130092891e-03 1.5029590142611549665349020776058744079370919567691569533879443245117929529671073134909864498834511765e-02 2.2323322393816863991443851984812010119713451539948172416699133463806780783654244849809747243669659246e-02 3.0224822725001616251600931145020283927877066917913167590293013026112921898846164362329326377703477935e-02 3.8699760124687693361879616723070555516862228216665362284145971633525595379983270741587004869715457172e-02 4.7341199240563539666064866864494741815775035175111164489682789137367379710015794983172691726369615201e-02 5.5682301225256262933885400902603341374444411718527334336346068482589465264976868305369541894745251365e-02 6.3040174316258082331752660515450565926156097870457297086187069877041004178940309216277204731014082339e-02 6.8746762716928634510991951390588022566204503887802481581068893654001052032955232439125985267565271488e-02 7.2359953479716990732164829355609534984450095247832860912031722955086212001963543910239800096751342230e-02 7.4080286299669957756766533606009369998255594935776998721992680960337932736611054366009599721642828757e-02 7.4071528717640969501642910174747563082032999530441199623280415878547599686169421647825423676817486803e-02 7.2457155646938090617560039985865717376773527335573609208659016459832695410054620312502462358106450592e-02 6.9517574811498118545446608090539106992079365822192681938958455135822868570822771094835788309245824663e-02 6.5481891096908491556219591985984353405099589022856189001173008679669906653071877319885393609612236686e-02 6.0497872991855247378974631386731059317842874993675902488838710771972871122285862721391628938326660509e-02 5.4907696243205250733953493681838325610622044992029544029822248411017637338025608498685577393769279918e-02 4.9002616682437775144827156994146491525407727577505586828072087921728611424215205752298032042842471431e-02 4.3035162983035450940505760880649049730805154965482173202663570650969386193356142339874195088338653092e-02 3.7096891717221584376557810953605467177612989262449076042094799946097663201801541417072627394941650458e-02 3.1317008367895070206783298023362727546285222128732837328526258811718557584584371633088646928836716998e-02 2.5801824017276700337153164827781605659825109232101630206904777187923093287031631786745558534811098445e-02 2.0532069390975602401474377992624366199425678759096910912597946331769030590107768318903594108375621826e-02 1.5645391814427793844187785385779424921153572338862373737762079044747368116900486507905458002081814940e-02 1.1185142099490846252602537853051100451240726025463258066243835271717074327551804100469029532285850576e-02 7.5399251312813313572031463062104363295942648650759197136809700324449498343375204927184866204622387696e-03 4.6682384192465556529557963160748018920925964086532839215370290776910425965043807708037138176602869198e-03 2.5551972344486826601505479409269847432244952119358300174240365641634929991616098168575497270884179736e-03 1.1495103355993632821153090111108799336095781570395985684426447546325396825222002549436868941512610045e-03 3.5237912866116825953352400546455258470002959164007966846206798103457647373547245874266621072689414496e-04; 9.6391933453917963153627165860293093497167275642206424501832252616800865036038636631810601651126029311e-07 6.0264812713301078189838718377996064189305124224700706131039145183496890312363528420785852829502450302e-06 1.9354136844673386639718048997464997190315918274125957759324369949848451049594791365884655291980768237e-06 -4.5797322985831528999137701922313355127290558420372797638310599057013747306927098822150412188073868547e-07 -1.1436580908536685385219224055348779258083116353423836807719711647398550388982539055290270926674969432e-05 -1.9021586276416220257310102611537726691045127928603077856812302041895152122342124395483360108947035337e-05 -1.3722471408527285575801534084863845091519690486455921438123474948846504447571412951518362789040112481e-04 -4.4383503651252527335847835030006307778291352110727241161946319678401657884015856355794606782499709197e-04 -7.5286024854342248497901265319683923791818462148669107274686449718554539870817923903130379952948246177e-04 -3.9997054576759454212556697643325082872880512950020571807695899223024247157368294147901814850561562604e-04 1.3671390105608310086185782910438426452947013958026406200734513286773263830887638965613642904807307598e-03 5.0093840614194984266421343972098353162438795959527496733506638245008197896170216606427508752311519366e-03 1.0405518980332576540941020180067891616305863232333062158659037240903529798852602568807159715269164480e-02 1.6889050525092712188092526938959005912922315349313752388938991967410017196281120466440990912803174690e-02 2.4130626536482603769827416509535455031356776013104783552258700920564100038878605109590628465062421154e-02 3.2202371869397689183500119480340435396349040792340272178636035553406064923693338282669441127650227629e-02 4.0677815407223653885239950458069130264428917437929677687872975221535821025822269721303523121073799222e-02 4.9096908342068444139329095258468311335510770410742906496320524820321377495122703880838168793577958020e-02 5.6769011161085622120152219832182615292348248980045482573084688328324482449692452675076676407448712591e-02 6.2847657766192502689846083077822943029201933319287988237735678312004310029098309736816232127768059248e-02 6.6975567030813476815438771431806449404397485478251276406346428991666947608188161369059842292626699720e-02 6.9387149489000858346636081557462003245184384773483680505245252474290144431426525716082590814271427498e-02 7.0187183546880047259092230633823184727303162489404467411876894195414543064738219175702594302079321171e-02 6.9517574811498118545446608090539106992079365822192681938958455135822868570822771094835788309245824663e-02 6.7584293112540872017985604202384439699599136445019986092173004626897236914008294606155811030505880349e-02 6.4435896353902359576451347562963154648135367380717688481077040934422645725639604326295861584604656828e-02 6.0151355309723233414684640141658609986960553987570908674606298280718064680215975474949571713080562592e-02 5.5088856054345028285810397491665818964443586268841029350334623604921794597689401206197368623768562404e-02 4.9548388034882150514330572011576922828462837112886316896958173317367700504940976076563207633002680986e-02 4.3785978065993520633797258412478854301656029179882751040695509246788162677230331703446035617240871504e-02 3.7952227925931098224853877318710739478312634912969584313086871928908211034271094733092838441443217053e-02 3.2228224012910213733848513773930319121616461314999574558527344319742891717911127988444051887933381899e-02 2.6720377219188018043781755041754928233046624793632923516602772956270509860322313034932084749192805588e-02 2.1385772595273038830783442709583130066890759738449546647293076004435291740160581516422727178287406753e-02 1.6379470084445066837275005676484347978354406858682760724157431266328899295034530999627867517826778141e-02 1.1767572165223826409594313195293926045900764349937110153285693314742607539979861905854577789421017632e-02 7.9717906526614889624718003454531293917656507436825311420207660159283427966189504610791468187473525816e-03 4.9558956614288254266429230654324249608396995375147231444542799608691826129793723791805828577755048950e-03 2.7149706988603499073541952299180280067863994203292117540246758243302574620409453743142109559916817125e-03 1.2171704726104004200876401025061558404439078142109959729481306691005045985059141939802608370827042226e-03 3.7154095698037343432248259707966583926418882397147919711949704334865141659338435845754802778669388861e-04; 7.5072714897305915501288306173797045731153478136126132584282834041878832081543148403183308926428698465e-08 8.0532813861265396783272177451903874327947643454178835860639600656786379746705766081135465268961198541e-06 -4.4759358415168122497720558951642801500780561954280682402270581423990539093895503501326619094825526900e-06 -1.4471758799164052393156284776266618561309698298227357281380535179718495850683862408423808642025146602e-06 -1.0474317267228572483468627021403734128813218169617797387539364196522664802662041930698730295756842984e-05 -3.7192864303801804229648392431727259062058046800557767241684849013558365618849251275527601316079974943e-06 -5.6670452944256814855292200809009358163046267391847905973567509336673112939195404790438412272691979308e-05 -2.7691599061466498080014728780799682663985805163341841675111883490760292253272343412456788771786189322e-04 -6.0235321256398171770347932717940490971642370005940961876992920625645378498555215359960275517454963303e-04 -7.1989856603008107126775694363943204960323482552458028317152349467477944660547547830128327259183096374e-04 1.1774380749180633407731615188662792043843931509388088406334990320621435223110187671626944773785505933e-05 2.3668977492195443955520759604541383662922616075395938323799494016815981948507920179372852526482960884e-03 6.5867599694244488114775654861117809200792128165775227549606718107063165815187004839712446551002230328e-03 1.2125096938541722898970834747060147310854479950145130662239637693408881416960169799238040054196300427e-02 1.8637055572535942402519681516663051103449423135432702911829722561267128261899702921223879870195201488e-02 2.6137354978760481616196487500663593167645843470481643693055401285191299087668042994476567785191873591e-02 3.4294367449434969935605194344886627972579407934342842222943198646991306891487212960676463223672786393e-02 4.2580797593649616584883612457949093221526216763195618425183097092760379466795872546008258501408254696e-02 5.0356538715665032024374066468068627504171496161279216715702299771926534260364458348872822992870542694e-02 5.6683702778229970870877833624113810093575171322930003480180948733970061551119524607043275528517163396e-02 6.1109330563382352819761403786971480079607648211760034442777379192798708383304015562614088274784589324e-02 6.3980124878473892650900651122101399757961473060612243418266959721763938590107512535343336084021720408e-02 6.5406092309608412573878515426015914667675272787566973313340897741067891011855251919276317416074614071e-02 6.5481891096908491556219591985984353405099589022856189001173008679669906653071877319885393609612236686e-02 6.4435896353902359576451347562963154648135367380717688481077040934422645725639604326295861584604656828e-02 6.2237740522013766371907170419138157834112721036256669955079411876401394963174841936128242911198520782e-02 5.8785220186535355934546889714025679343727704918990124467943661409978737018304369554695547199831282190e-02 5.4391531546639103785802670555854061862366540466996228347193669502644310198337602351408726876903619047e-02 4.9363226045191316071367094606828050315008558231829428853103617613413791024853365799532159546555587625e-02 4.3967449272392144085116703074797206993936032539114221562441856665414572744712297762721039069539960125e-02 3.8344024743759693076055900812856220595589323897795369961757975071722516365365530261751946505170967772e-02 3.2734068000685863121901968008894410834110684547955097186167091437066218054378730836533976576513612786e-02 2.7293293580148335895347178247940295866624898766659726835002378920976156039653905618504964707001680569e-02 2.1985855237563215909521968375899485733072813675958687630280640539316018421381473804851669907184471669e-02 1.6942362059754202733438964894917346566997188838640055925587436203034014625075121381262201862905510801e-02 1.2240226299078833821086707993970152610573696024168378869366123630108026587693951435189497657498719466e-02 8.3410581039045417757453455080592525203345567203380759701598169713593290150077221669645376549629489544e-03 5.2194696820152803692661018465847119367560417510435323793304290510766705645486405366518573115447124117e-03 2.8841823253524442819082435125002630230685084687074425713109337344879912160877287550894861620432121946e-03 1.3039671606910126782512049510707885150217261710755555212024924239391404554879847061749099009208619401e-03 3.9749846074606601485389470979888306692499105613556113156189645057647415166241852831015023970390981862e-04; -8.9789345461497106534707900598944982475644838530200489588579193109394386317600936552576109543066812447e-07 1.0761337269514610361261159436341719328485750224129149223342220101213579090012353431753553899415800787e-05 -9.2301124488445623387817927093377893310854219726355204157738017270252634139736929030951636619856663257e-06 -5.8415728292976546903682116766457414714822484582748476288715367286632236080538505137848193027783912143e-06 -7.7561130321383150533100867874173015164102894116548603132408576455480801742270921341754896485316184437e-06 -1.4446805299038325197175396015205011622418850730060636886801543151495908833576971320030707569617824738e-06 -1.1825242266849238779679507687772542622888400570350114143556323878756079431796245886927356337185010643e-05 -1.6113935571020332720191888593416860346397785992077073730791721825840264650874110688390730414102940921e-04 -4.0531951752145735256424425905681308782695338960808142561762264340646043505859048143719339773472114768e-04 -6.8666166571565736426025909162629085234634865277824671106345934507948866987872209706508248044619825058e-04 -6.3137636748781692090657835917309848332230734656760741370228063072334798652697762635110368031263464832e-04 6.0101177308897309429417735051267585308478827334370335052362067477514746348378242716574023809733195700e-04 3.6195146982668757070877617097560784536018664202812756911848408808044667984021619662038735698508999735e-03 8.0880152770371670439081486163786626986944937309866326921765205506351965707614141918248544669010594148e-03 1.3774316710743981319827800868743862479818279160451301501780956062241709566708245927781382924150830658e-02 2.0617863761723935040297117961470972571739712446560643050198765406885606625180060913809309658722722080e-02 2.8294875169318558625991050714656569885038084214855203804717475036424551831933849781341960569654869091e-02 3.6313068713348508372567114402459018752743850590330786250810287274354018558870596364608002015207653962e-02 4.3964219649203586464691927421433750775813393816156021814300030727557653023178983231797462718457452072e-02 5.0359936432286114219423235607101385698135645534034488102304769361958750914168949796796897152986148822e-02 5.4937430621639557504340222770538989211728135155920273603774378824515226655587259687387996060829017600e-02 5.8037687740690731712678661580512588604183471708764404037484505121019862141667557983984925046100865066e-02 5.9861856574662588668907925725950546810390328624376056420197120808132859107255749483026022484877465507e-02 6.0497872991855247378974631386731059317842874993675902488838710771972871122285862721391628938326660509e-02 6.0151355309723233414684640141658609986960553987570908674606298280718064680215975474949571713080562592e-02 5.8785220186535355934546889714025679343727704918990124467943661409978737018304369554695547199831282190e-02 5.6219326272759146381315893521438011996782073904209719266964147138610923098443575845414168006423995739e-02 5.2615146912116003409580131001053335516430202863893989913853007571151867954693901994142906049580275423e-02 4.8232884614984682955183275637021579172648995544997926363966879038246595461482710734342817011909886514e-02 4.3335477404749866593187981778536230531706587437696537318767958625249831791198446445974985352045764919e-02 3.8076201309681635478893662494221639687169302057115296715909338485892988981345795201927644902329912047e-02 3.2689370725502825751345039008492505867496488349879359738705352820407409703801623336143714788294162723e-02 2.7385567751627369426141936272578330635066197945244902231325337517441807972054531415650471739762658480e-02 2.2152834392868279830875590692269473571476627037966654335588213339386519702564126903154333765040105074e-02 1.7160586998783022351034607344094940711906562437383306418209747765979968942208013752052171651136402834e-02 1.2449204813600541626165637131541362041828618436364408157507239640494048039592620304000493422525782046e-02 8.5201074199823260309692007359278165130199331950428537661015251817413485704433894126278474191237227693e-03 5.3589280351766457048181426158804225974823952827546641799511034491502028754766542229499514167995850198e-03 2.9765910971857115549253696812320630535494052396368709836904194071738545483163449249335123048679105559e-03 1.3569004198454312100493490554257526078348630104072971805292126996533184870699008435465661958240588280e-03 4.2282794769963902302711406732577747168954355173918091301343200965196184413146295218815203724524351886e-04; -1.5967344229664524553549018824752929551284675537674317405790914275022670712727324469022961436423603439e-06 1.3154356918735824295489996913242662121125711711368231556376414247000918392750288919478090728120949850e-05 -1.2012000935982907008034442511840139567975941927885757476629518091877486098737792832077783566554296594e-05 -1.2458418128351869147947973506583545531234831806808207824581384182644420661269232133632759126697973536e-05 -4.3201646250818430673580652833095299196798477981079164423734723661579417584661125316993426345773821482e-06 -2.2634882179744820917037864658463385396167526811631066866081839286934198480075633873566676034466492987e-06 8.3718619340681594144225833301209828410652901715028294399537519563920148298304315596269263208832039738e-06 -9.0186363233825347985310644719421631115994384460793959593143983800751974439104865867107856693035996256e-05 -2.4303524220187971744485214073904648308641823190293036877309068522678699972546138329559746691830244949e-04 -5.0605242402123423315781671965519653291587511096947726683548672452010001234349461393660453628130660861e-04 -7.9169847860722947357089542401035208929226018713871464809315795136821266183571817329596215516640310926e-04 -3.9717768197677363140396511520236289728543823155053203388242803638911662001106831950323971568552999164e-04 1.4960421481240743896040088242623241392258232713317658781949422599882800745846275044719137238547799637e-03 4.8412400527039280025373214659999089750985332586271281506359220982272013228126052593183962169259476099e-03 9.5706805253440052039853859177856582264716355867193296143465598954376396497279259736145108066206470493e-03 1.5686760939673972583891034186867724122227643979326003915010835758407596000061368915562338336364984861e-02 2.2767598455470250065276790009787045783475980561617228259391798652191071455319440056155406861270311885e-02 3.0380094788522195051334773292430726664435220763387049779582007553545113744530241523914194769455631801e-02 3.7786853489763876181840422619697837055561998352727916790263073039917855122554148291965253876971957602e-02 4.4066108322605536520482390217248080348762170319819180116974744131921376066575117514674165516234555185e-02 4.8675637640616385172131696749056726810789754752136357545433321437599049222080191238516201534017758854e-02 5.1879964200480370865640292132116674156170182867621267830822413170290363653413932934476699408175214127e-02 5.3901895968568599035534832903035917763471896224239970888599923952778961856182516178417447087817881964e-02 5.4907696243205250733953493681838325610622044992029544029822248411017637338025608498685577393769279918e-02 5.5088856054345028285810397491665818964443586268841029350334623604921794597689401206197368623768562404e-02 5.4391531546639103785802670555854061862366540466996228347193669502644310198337602351408726876903619047e-02 5.2615146912116003409580131001053335516430202863893989913853007571151867954693901994142906049580275423e-02 4.9853167098206810333085950055029607704985408389293726315928199135527097142607801135391374621238422170e-02 4.6225018871037157271473600305320679491927945919771881080460642959682561390752445716129045062441955512e-02 4.1954621788027501308058415992563779876738172024355843374467539567357569978098324098161630824156314316e-02 3.7183665578385938062073550898231523961951449888109101418624457947035947599087529541560741841761137364e-02 3.2163731829434120664684279796566521254941725925721355574733450036699114809998732825161052156852095499e-02 2.7093260549058369039267140776244956671134511041134777252409896151191722795087608923852450292037120536e-02 2.2007057720304299026596536771298000005033345419096650143695927505878599356856887113686866099312753570e-02 1.7094384816885022543310327316419143828830832864853770169787736708527968093262664695791737060684150308e-02 1.2442343454711776658546412952621809135525213720641582448658717724042537509535478300478580708689429695e-02 8.5450363336692884183787666783975919827820933537072102154068570767012178069301897556171841044089476586e-03 5.3859625515348625373198487183982327727863439710386518284852076853162239106681748110354064541808503289e-03 2.9978945170542981921299783229702560598349196151134526468156444051720342975516055553618616391454253030e-03 1.3687704401253963862949111026744151051801237926255729343428736665854298432448000180920750603057853077e-03 4.2560535074988842716545536042114707707191637412299544435262340366660649323461767994147716480502386962e-04; -2.0528294564855308677787780159374421716583214399785930306435532991437098950680466062317422010290355029e-06 1.4833185611706051077757338767289295913747903082470729135081626204519803925873885088747070123592593841e-05 -1.2934889945000097735307651222424247661600463109829284206741846943242389787002011735694873582008885171e-05 -1.9473244812290110926985893174321399428334618224354305678338013006268761538043737489090753786260609884e-05 -2.3692630727822767803784853550597348327334329096707510474150513234656398725543377116806032254442388277e-06 -9.1193285979073020465927039485685776791332211751969805586289070675879396179488431467870971255310278421e-07 1.3323131273563334336174989120911755337186354034480652260241720288277888000502989381365206575934394909e-05 -4.9468699418516252618747892619403415479048741604724822325096394991427633130736370892373413392970356492e-05 -1.3491136192352880275794393692960351452345893736175831383847318457328633812122979330164071891692653023e-04 -3.1012869424955713735203987448362034064803096418671807262110675282934999017449398708947288486723521460e-04 -6.9079797109028722148269740476071097674956624775610856663013164677072775410841224462137451004710565963e-04 -8.0532176643761552046708357426642070258501926046805968464398655150045043223804173655566461352799043496e-04 1.4964612650986854494700657084016610540015439233184661096519795840796898204220564083281592228850437011e-04 2.4025342763435002284198734004709630299645180672301269166711918195085158568981974381241551440308197445e-03 6.0903361752466609237014801059546977652553598086474789404034049292083292496010608533971009838717218177e-03 1.1364202327433801353833369332883366010873384178866047276918474838757116048037228215103274923469647935e-02 1.7779764989945876459426532752678816900864684414880069457809428341649925630927443956154967608521134451e-02 2.4854437969467194263469346167305935599174032606920923329181039709602135207292756374239195932014170387e-02 3.1910559750022112088406986820446139950070664539981739201239796360070907042605342888291332992266010769e-02 3.7951357913500460535054793462466971673436704367815147196696316646585934019337707776697485175553662634e-02 4.2456170701577869089692795273206408426443666824641432678613185155654024054390068288411289899888416567e-02 4.5685551445285827721004837312790912680800339351380455791141375684412080162351781682936984478426217006e-02 4.7801435268600687205794179412115466160668288737219000970665251468856023762566822437684923789312136071e-02 4.9002616682437775144827156994146491525407727577505586828072087921728611424215205752298032042842471431e-02 4.9548388034882150514330572011576922828462837112886316896958173317367700504940976076563207633002680986e-02 4.9363226045191316071367094606828050315008558231829428853103617613413791024853365799532159546555587625e-02 4.8232884614984682955183275637021579172648995544997926363966879038246595461482710734342817011909886514e-02 4.6225018871037157271473600305320679491927945919771881080460642959682561390752445716129045062441955512e-02 4.3408202382475100864059496545144004339393592131219722485281533159967348147648563016933492205549268979e-02 3.9865724514079007623789723039374436777591177058198955902822341431230278876999332826407799270104322107e-02 3.5712484525571715762645363267118309714828335364066063934512339815067103592929336923914145834969983496e-02 3.1166029220127143579896091853746636551091230666675009877191915048130514225382780424764367655897119451e-02 2.6467847683756898904370559478475774827796895134011942919677879053516882004222391327423555401551255490e-02 2.1607184710549507893817775846841335032178938590200241685071082375250653125763050468935453812827637231e-02 1.6852924081757963230861892721917349857406299147662063719732865377593248804825485088975215362093067257e-02 1.2293825696436467852078102087104504002014142673761143659810520352997995941558290636780952820118543152e-02 8.4636766275189123666877053278451702281343989683044104010721657066556057081695119154400992458418294398e-03 5.3563865104014475376023194975972106636452072982055832869591596885003867686154189410996336187528218148e-03 2.9864978412880665150655698268333724821509583209447957161223471167653722111106887935094799343076051221e-03 1.3641065705374303150772859934771362790958586057127961206516761019389788000862794486553216008729602534e-03 4.2869421655612199402158953605043103833268727185148299251631663452878853030419933691838150141040353535e-04; -2.3366116804328649346134096283764257260243096923846067998468901345324183069220976302735426270821107183e-06 1.5616398171423183052221609086976696720611245414641400213662748023696728826997212599269911359164749713e-05 -1.2477645389121938220026111803117600855961048969965238705831896434979736277344081317533818930292945341e-05 -2.5117448432237469115066396545577302732983112921443266357892067711331798360200347528233765932106759224e-05 -3.2014034885410430359020071849438205297573412952222232210160735869676854804021431646706402194627983465e-06 3.3940496387562981243260516180588382549690822700854164583287144694880703917671361578659330033614191526e-06 1.1781964836220162791843312135367208853700115125360745160949728057763425029368909937764832213017487386e-05 -2.8337861657573411059439709862032452654771107768220199309087952925856605183467267701041117622065748404e-05 -7.1201687438790919755517139798207101025910069057892034728902754612720064754753013158804382320576898911e-05 -1.5919134309284481702290084332119192576234918189607957205683246935011245449537293171140718656535935953e-04 -4.9608890070667479169547317711290105313767115116126648225976743847824351100851182463202474130232086235e-04 -8.3702400844804251239108579014835125816510549486954316362084803889450721198187881386274868284881626662e-04 -5.4530722334872571412597096603598827972241741785835528322656561288573860738918648165225933309700702607e-04 7.3388295550691521590285155408020671414805632726578346259529397845903484501205251346228308870119896324e-04 3.3751837957060938937970633591089719893709403587114971236944482636592968860891949194126287260573084644e-03 7.6925426899852250154884066246043082707776021157085727996219249248622673203801917410176435953203285337e-03 1.3356748308270149674083031935730924017970523151269436440225490623349199853430912787100831876590937667e-02 1.9817416763320543150822469380800039638668577170684474330792654619539101517856150880024994735867708738e-02 2.6401278720554207897807804885499716871182417351044237530124286510559662513728875504605031831955049415e-02 3.2134250493516208781570829414062231603091941238866508710160464150896211484334566252025429756237612055e-02 3.6428404136806634565452636978057867602017647417032822974508511682361423936408647894392472332483321542e-02 3.9583380291399842506198740390517932995213964408482613664899230871504176252599413660360188812704242967e-02 4.1736650467728232139998529466132879154054776851740950059420707168971549671588547428258566171861921003e-02 4.3035162983035450940505760880649049730805154965482173202663570650969386193356142339874195088338653092e-02 4.3785978065993520633797258412478854301656029179882751040695509246788162677230331703446035617240871504e-02 4.3967449272392144085116703074797206993936032539114221562441856665414572744712297762721039069539960125e-02 4.3335477404749866593187981778536230531706587437696537318767958625249831791198446445974985352045764919e-02 4.1954621788027501308058415992563779876738172024355843374467539567357569978098324098161630824156314316e-02 3.9865724514079007623789723039374436777591177058198955902822341431230278876999332826407799270104322107e-02 3.7113420960398012299014999256594113591709443435529957754082253594343517291560129525238366860715620421e-02 3.3657985757652120975754615061264856004378080085486357289663962245417176672685580058860000690020112032e-02 2.9718905531432142287387770650214783773537329134296798115416241749515793549715880532206714074552070409e-02 2.5467457290514257300746968205404531728181664325495126465532325165263043700819849773866918942812660846e-02 2.0986013669288530174733268452238998394911432479128762632500737760526616665933161319933428495329874271e-02 1.6460453066063587115622881132067396546175184502287860551073730578364663034881806720922476665988344194e-02 1.2054277306719364630245117926882161870850209442819831278409818518072336063446961135699774562152557022e-02 8.3221595139544338430574964592666295283199126514037197398159736368588468885277867377042224247478321060e-03 5.2746094059880890413709205009085500441733311256550161215182155313979373459599769604667718924249505302e-03 2.9574924027495996445066494423199005604242999977722501049629097602283924479356897858124468458394946263e-03 1.3600537603835150993774486039174591549862315362874714478170915861767844815431526142045916890737673316e-03 4.2436070820436378205900109125939040566883586715916795799946600289847580624810511129161260815467412178e-04; -2.4390145863143280661297379983101787823890321625856041226678029985646176250039389996819299457044413855e-06 1.5402734035257182080193598739705509409623683123213237623523739097873338761283020795556542994851549730e-05 -1.1189751168082753653451961208015868991832637914057595160840712104472899929646288374784882293239994926e-05 -2.8139475377244549236619285043012903025572266984716977868742881929147364780214082992752937323151463239e-05 -6.3947261309085932622781248008205627366617067098068818929379290045818419628185970007994682904568968441e-06 8.6844304023509905791014694777629472886046481094641855372038771403659270796176972812654270520203732051e-06 1.0276002478937525871240544193056832509441353036383534618257593389969890119827977921133965845201104810e-05 -2.0218492098466196611943624547792878405599142254425921206821873349782572122354022176256957646296309686e-05 -3.5972335721153873175840230591287296245496573590964774102483356331151263724233541954632341790059331435e-05 -6.3952409739003422709145057137133307491695766295886312717342435285153495256394336508856509794661148143e-05 -3.0796435851138384830417751572690341774834088679999780819276062852140403171012853240753863706888751589e-04 -6.8507252417472692949690641898813673380403161582471128534410159240903851162235605602063718996997939483e-04 -7.6538023101153566192160435954202053159272768959111665226401282879207231679130147154549095450920447157e-04 -2.5395904548378328544471059124427592792688461138777416394608015820512160518282909871932001543475601499e-04 1.4143145895286172819238664193673549934725775207237894561979930124780327445065325843783772773018249243e-03 4.7312130366450200906807452845256445019981330072400795297882277985381819454717682110631745502552905560e-03 9.5335163770442135084869687082715344360791135959149918274131046686826677182466989542434802065214461704e-03 1.5314586587435417043247839173118565432116997778421717125959893244792439587522496313987933680109445834e-02 2.1327511513510939148944284375641966112709021635471458738738323354392224892081162285763140759549750612e-02 2.6648556964346018782641109729765278578496740788069554572895072667507517460666300256009423334546403999e-02 3.0666950612444707489108427130208086029805252309294623597894557915253798752458261706365878496113882685e-02 3.3644485036378760473971641179150696721246227663886148690700248399982005529224141684453431906231666114e-02 3.5750026022632994276815223441590468744345797755684446181724953583815890774653011410734036699240496481e-02 3.7096891717221584376557810953605467177612989262449076042094799946097663201801541417072627394941650458e-02 3.7952227925931098224853877318710739478312634912969584313086871928908211034271094733092838441443217053e-02 3.8344024743759693076055900812856220595589323897795369961757975071722516365365530261751946505170967772e-02 3.8076201309681635478893662494221639687169302057115296715909338485892988981345795201927644902329912047e-02 3.7183665578385938062073550898231523961951449888109101418624457947035947599087529541560741841761137364e-02 3.5712484525571715762645363267118309714828335364066063934512339815067103592929336923914145834969983496e-02 3.3657985757652120975754615061264856004378080085486357289663962245417176672685580058860000690020112032e-02 3.0975089344912672065313659660113634574278871679021101481907951823372409827962057419721334005697473464e-02 2.7691374494382921797775615849262905810649286344934220698433990009059470193504904570997787896291544798e-02 2.4050749889015405947344764719630872230976907604696903627185545928025934138281745643308883475238369804e-02 1.9997805920433933703662027889349177511553485402022734251393083188401101075620573628143818027343686533e-02 1.5848079731204696565966705795442153237273166315849906146486798855490583498114411884444392879463000237e-02 1.1678518834669489880949429288203985365552447306158658884633957746834064038460144825347315408045865696e-02 8.0906183385952160907618195533966832616577277217966869720770266720855979432601733749464086836192269367e-03 5.1481348455804229239455969623858115400469686235675240238150347781921204650704723456493651741567685859e-03 2.8884057536102399828831438701929573367514849117822579818343972057108794839525458903197185659907818310e-03 1.3337685448835494402373327784806686189141338478193579575377686949464836383276852580849154191563356712e-03 4.2745773064795506688181840161327174514266970595825519645555862672298731933200015656222785304901928759e-04; -2.2403747708033706505426890446266897806381664441798870789489675454984615574502288908984988997583315453e-06 1.4160493285619722217178805197612413265770940072745370948520110442509258109352511516031042610999680368e-05 -9.6432543605621933101800715624706438238746384375632147691475313910286188568532422818899337765744837717e-06 -2.8264258865336641226052544485771643204635731288484565466696942408502097266146337922826801005591033223e-05 -1.0582974516134720736565919615816069748945505394096768001807555486625325227594215749526406555611766699e-05 1.2272366126145994125193954538636205957172524438435109159559344805132653823911866504970966542333886736e-05 1.2571063406306373267082677277406540261950822132906099186968637117193841992431597446629547707836615603e-05 -2.0047965940776492925364376832330139435449872671270197162137851867705690040377472646741223773305704638e-05 -1.8587103632743895673810932530516332679464671902728268807593066547625960507919219571772648181644393300e-05 -1.0635891420075256043110169860624862536486171860276188873676165330853212849491541746412848418602485910e-05 -1.6871283033062506733797052327855768117138602952483524869926658791002943348960378217890556918868242508e-04 -4.8617561871824624133337930256012948934340143481969635865005943118216119133725277398891671017388466715e-04 -7.0279865651853131195253592875853130653111410461828106367162666170607149839478698594983398307580863175e-04 -6.9785359265845176142624610178230463908576590008444744228611300711982997218584567696618378570346552742e-04 1.3894173892133332692495207218132253542272294425289726760501459547294162910837846876987745073647773221e-04 2.4928630491611664551054973775581422772798061760876665045453293184486785584981715289482071729777339463e-03 6.3574176099406066213403394677152609654535261138980486873627212975714759771798034759254780166741047034e-03 1.1368434070297441371364149623847636836764477268530095192221379660789134260191071257170833501815093344e-02 1.6769011308466054889599620924761936466774241764670950918176847362319145415575990289805546480556003800e-02 2.1595842424224234710482914809130219345037562385460843136580802098044155914777166672474740745413803004e-02 2.5276025041710193726607877877335296145661386671210913660140731123443812679353894063196152476740169979e-02 2.8018627373617813379431830709998699028232546486050864774678574453668792394416014778407593366903084795e-02 2.9988716610799341559640530284456008159987249895923160974567287882447735918900922613048800916283877642e-02 3.1317008367895070206783298023362727546285222128732837328526258811718557584584371633088646928836716998e-02 3.2228224012910213733848513773930319121616461314999574558527344319742891717911127988444051887933381899e-02 3.2734068000685863121901968008894410834110684547955097186167091437066218054378730836533976576513612786e-02 3.2689370725502825751345039008492505867496488349879359738705352820407409703801623336143714788294162723e-02 3.2163731829434120664684279796566521254941725925721355574733450036699114809998732825161052156852095499e-02 3.1166029220127143579896091853746636551091230666675009877191915048130514225382780424764367655897119451e-02 2.9718905531432142287387770650214783773537329134296798115416241749515793549715880532206714074552070409e-02 2.7691374494382921797775615849262905810649286344934220698433990009059470193504904570997787896291544798e-02 2.5171157906538516214870814550330861332675242817882596472021380690383984961327568947866619403312799769e-02 2.2148947665184083829775827101412024211434497695179442452649790083126413985113429425107845029825126381e-02 1.8697950192331349446902846405015054109398572055866717499663453352841041943054074500523432808727185052e-02 1.4960896079387347425859199450530524724067442818801797832598196524725183140569519258214668402136332209e-02 1.1138994355799212963405062472425787534771692754997449311242701951382276954774658256784612101894734699e-02 7.7845662784769361048347634823567751715970374377208684249574405272603795713481694100929867825698387919e-03 4.9645968115835153013515566673133051653180395094642596865529925790671616322469927646884671048104147829e-03 2.7908608861554498577388330781094087262903832129635893872517511451839198970620922039504363169456275968e-03 1.2836975756973682971517799055514842833008239008859528761726749152369023871057570043922751451921799177e-03 4.0270151437712513597836338507791500262591369963573071274482525748153684155445156715909017173356916716e-04; -2.1357642094149250482006993646320560288101229832321339571468710819912247544200414116292433392090057462e-06 1.2499350792823590695846666523007729200655516264387014492953545193535599544534169496773729837873404826e-05 -7.9982712544178057789491869008182798543213172187458180663705176331573838231675417725530593941457957833e-06 -2.6007355804283388967551623174898344440098645575304075097773176122899963488034808412529823601008619519e-05 -1.4390767726388829701520616941457389232048438059882755397470060744779029370169071717099958248493035907e-05 1.2550844010610451572094578443187545928256915901202446231470431027946560422015838387888281631841941082e-05 1.8020988180668673099958592649855431984160984569676692712069687932859391869768259532662473815106113593e-05 -2.1951866681497915273923091207886985906274450587981778666821278417396904200427329147354173687566004934e-05 -1.2056852871778407119201735000919960704135417061844972388409382158517005869718223569067632400877066153e-05 1.6878893826419729595525606039244051817822552171874491750011655610882156324386755127341473048233155801e-05 -8.2722956095977412750762355809139333944545420936878381680486655171013875562644534291366656435155303300e-05 -3.0963259758005369187680386309040609699725029342986298036563397837430331731321524566012972722584803324e-04 -5.2313302563925866213737971888315832656247876321909530513939437666179998586171304937111573720350676875e-04 -7.7187913600210294617138662969393606374621810046586688770681305385586765135548431494116285203140856904e-04 -5.5018479663148213781910242812396340634984405467154309825812403375904375080469151735375240144997088790e-04 9.4210298789826366486503628971157082396740832109668140069679516467379934801893024160594002517349575293e-04 3.8640583440397238091646722116473489512757622521685594993896439369588834104060544514684505402906356742e-03 8.0082719766709724582048065950341692841181861114548464296023768869544610349843473018618226901901559722e-03 1.2725417802245659999783332133988835330929830180190815428711249336859921769735953532326151681566800895e-02 1.7010865352711825367244578251594995181319108514375082890791293284907053980249205100023893972855372251e-02 2.0296126734898757335032154684118246304854802653452390845664966961997757316095429800352528936422123738e-02 2.2772899930730104812595856146513022444590781066176848692028311292897596822788466682957456928337947913e-02 2.4561349962424168306218069858375718912411207783789037891127243633160041641652376087806059142353913702e-02 2.5801824017276700337153164827781605659825109232101630206904777187923093287031631786745558534811098445e-02 2.6720377219188018043781755041754928233046624793632923516602772956270509860322313034932084749192805588e-02 2.7293293580148335895347178247940295866624898766659726835002378920976156039653905618504964707001680569e-02 2.7385567751627369426141936272578330635066197945244902231325337517441807972054531415650471739762658480e-02 2.7093260549058369039267140776244956671134511041134777252409896151191722795087608923852450292037120536e-02 2.6467847683756898904370559478475774827796895134011942919677879053516882004222391327423555401551255490e-02 2.5467457290514257300746968205404531728181664325495126465532325165263043700819849773866918942812660846e-02 2.4050749889015405947344764719630872230976907604696903627185545928025934138281745643308883475238369804e-02 2.2148947665184083829775827101412024211434497695179442452649790083126413985113429425107845029825126381e-02 1.9872014873677288854341024766545429480454357329791276920720953286798593849463974054450810328968807602e-02 1.7006661117893343890211741021093524401728719918868609284722930781773316387951892486659835668964071688e-02 1.3844939292193894306610844846865278395931140401688051587270177440035168935318539921542156820012218563e-02 1.0438806747256700978587508935164126414637141490072527181065754690940321962081004957888261482500501758e-02 7.3884784088473716213627930346629221449312659094792452159342336313764170366958493859947370097953510063e-03 4.7815503352225443182995735107398963420851055926755907911363900697055280879351378075664612310685435520e-03 2.7039605482933705210536268458967301783542200226967045355209261168333221421128198134721489057811556966e-03 1.2517121480862176862003012558052838187370215610703782528719367059817137946865734844077054085320280052e-03 4.0037081167438487047905015554272794782320184472846680943853527185580018496087344610235055126003034066e-04; -2.1414254889946719588899633674707303996925526740769034363408795288584519286390753854929141851050692245e-06 1.0673805811837440365801653836391084732180356348584226879082501366258167202960812925949794734900997792e-05 -6.3457603129671031781670419203108318414196432649107794845640244599818481289295646811857026586156757472e-06 -2.2157116419385254762545705213605804085871916998843124275431924811973528775046952001436568476980209848e-05 -1.6496442061826708058999599602339854671870910051685754138289505483184538642193804427147335917779189717e-05 9.8921605015418535710132250918210807219165871052391966045875190500075483986587005784568251088808091703e-06 2.3695331151240211107963895932002079499698268373561522378693634089138894770668017796830171614102095030e-05 -2.2326226007396757023943216233365552148650095841989630769628441501647018620911628139147120031406992723e-05 -1.2246233610358130828501324452102185881504088885608149673082532438822339060507114055825202721321477336e-05 3.1122198261461235138472678748402741479550469927456306296619114422682783732703012740737379234644870866e-05 -3.6804252044497251790525828642591166700734477366815414668827141332335782098653523929769292329045363193e-05 -1.8385825848331305228180899786407156685972854443212963840248037618943658604827916008582603900779388208e-04 -3.2988131287086947951860426873072909894217213888342493459672757051971421899856912045088366396921235457e-04 -6.4705660206371650713108544527785741433767287639156783561241595659707285274787357166548763681926702266e-04 -7.9775946442193037964933601996785106053707560449706601712174514731356088196034542425981017991033746162e-04 5.9116672484506949802438055710062951541661560319416114608591068423286546407175290168407363894914026064e-07 2.0525870885296915145166600839902411228208536573745277846152895536761305665054676351256590700133877908e-03 5.2954691759901328310312847408859587248873995849621501370600276246528868705268337365854284426419255196e-03 9.2333571692575888060032305321458061165307885266998944857358841318801792803873406605108962911822716260e-03 1.2921500926663522399493463068072651892627126627205550647032295001651328968917624528615369415144189569e-02 1.5737111268341596551967100011192205591995934673555967819097568638909718571424423072252362157111432646e-02 1.7882994209219703906791522850405423906247255542666073546828373469315040704081620566740352517431206180e-02 1.9445479555758108195826809333148977195112779461631235994575270658074212216671456380422607981898600021e-02 2.0532069390975602401474377992624366199425678759096910912597946331769030590107768318903594108375621826e-02 2.1385772595273038830783442709583130066890759738449546647293076004435291740160581516422727178287406753e-02 2.1985855237563215909521968375899485733072813675958687630280640539316018421381473804851669907184471669e-02 2.2152834392868279830875590692269473571476627037966654335588213339386519702564126903154333765040105074e-02 2.2007057720304299026596536771298000005033345419096650143695927505878599356856887113686866099312753570e-02 2.1607184710549507893817775846841335032178938590200241685071082375250653125763050468935453812827637231e-02 2.0986013669288530174733268452238998394911432479128762632500737760526616665933161319933428495329874271e-02 1.9997805920433933703662027889349177511553485402022734251393083188401101075620573628143818027343686533e-02 1.8697950192331349446902846405015054109398572055866717499663453352841041943054074500523432808727185052e-02 1.7006661117893343890211741021093524401728719918868609284722930781773316387951892486659835668964071688e-02 1.4863321875661870640397460087276429178178613170314783822509918390806589074821427358374482467065159572e-02 1.2274712868824460204008676069720666528389435244841384826811877456515365629738083082370838799327124627e-02 9.4073880699514396844847750859481492277841257711187581542180380989572195791023815200748976132932606339e-03 6.7586981065616111269788298499655497645485251375660028660001432659034864425049700601531871866323132570e-03 4.4285198032991356616198947533257472238523848246508504973148956736898936651651586874652912072848857070e-03 2.5540843323287559062254892658462374403019447667969099270586498506890781718688491760725508401415030517e-03 1.1930470763618419970882310311073490681174366760427395892890479225460476118335789167225718104448856209e-03 3.7762325331445994173709373399942608951002896231857718788879658549294631307582826029986247359953481666e-04; -2.3142503592826610838309782885455541032078564290002164467719704144859595891494701546457911029239792868e-06 8.9585435321274796678602412438104630196539525143484320537541363094529001237684138028609234238137432134e-06 -4.7193544784945486613050647017563023855406094247874188731319926845272194465641083680029772415085205262e-06 -1.7599513716569676041750940372637848209941408737706381855850778902090255582394622058309414142838016473e-05 -1.6510973638113571246107116855096526461309227479561605701672011245538241551887253489193516752796970970e-05 5.6893273985950528482603169034964147448759753067256848872013937972326054218678885626969318329805086401e-06 2.6725827999354311098900541043263193571175453270138629058934793147982435192275042698238640642392625262e-05 -1.9308734035024817092413912609664798764638838920221855188115214799977818179385664916250810786132377646e-05 -1.4889848111882918992685539536263162166780508575866809674475662013649997503345124064503657549733447438e-05 3.6069071141919395789753941096787415634818260906583605905538264022532669076556652970357097219937350336e-05 -1.3020508349432797122395523341463237976418876968055041479705595238672652801687712310225106639347069916e-05 -1.0656894439788409041642859919454138595416368398100249615623022005156022660892469048213667929800109547e-04 -1.7630375423498656557114228448693936967605803190630826484389511473930905806438204515249324175101909826e-04 -4.5628417207044281669210608411541677479168567918945272838136814730890176400477333619728474625278333299e-04 -7.6241689313636270153420399494763834816958251871056838711455146312516957335757295530007408843626306687e-04 -4.5130960876185286883374014509165762064040436146765611462974317583134734963778761406327435239898746159e-04 8.5514251949568144952364697591770480320424499088143177959667148703122471700076854609867112016616081858e-04 3.2324416609054024803658344923219927537285466403293974598698346971971430326615364112710586931623786612e-03 6.3299541202353373307969138554157023666224818926248655998179736478206329965749440496003662943795401530e-03 9.3553341425133535909849003481209414690903103589430068196040305717771608862924475894004116454200007403e-03 1.1677067086749568522540724493048953499604336663614225487473938480952802827278996160111423625335212074e-02 1.3439493111341917965674466451573143521415248164643414358721318687508486740746149785876321883783472911e-02 1.4739608072333117649609363559083786426572003092674882442533750111331934591626011335940865050566407461e-02 1.5645391814427793844187785385779424921153572338862373737762079044747368116900486507905458002081814940e-02 1.6379470084445066837275005676484347978354406858682760724157431266328899295034530999627867517826778141e-02 1.6942362059754202733438964894917346566997188838640055925587436203034014625075121381262201862905510801e-02 1.7160586998783022351034607344094940711906562437383306418209747765979968942208013752052171651136402834e-02 1.7094384816885022543310327316419143828830832864853770169787736708527968093262664695791737060684150308e-02 1.6852924081757963230861892721917349857406299147662063719732865377593248804825485088975215362093067257e-02 1.6460453066063587115622881132067396546175184502287860551073730578364663034881806720922476665988344194e-02 1.5848079731204696565966705795442153237273166315849906146486798855490583498114411884444392879463000237e-02 1.4960896079387347425859199450530524724067442818801797832598196524725183140569519258214668402136332209e-02 1.3844939292193894306610844846865278395931140401688051587270177440035168935318539921542156820012218563e-02 1.2274712868824460204008676069720666528389435244841384826811877456515365629738083082370838799327124627e-02 1.0368241379460208048471077428099164125672989314060464194659464076882230850078983837989514770714677737e-02 8.0593780155829942289148374915491154267237035819907071732793879183689157917367151205206997763578959845e-03 5.8954604953916709442503425279129720154116521737182606320384196779558783595143429434277416973960860553e-03 3.9407620131515362638601619595501255541598340968636710373601577626549240437374460283881096496944373856e-03 2.3062762690605879670012979463521458458799138577000459506975767506186483710337146937468334759769104458e-03 1.1131221250102388331460051181076127127081210408206615106713118588988926790044064123778017040700314318e-03 3.6851716508789838711802372386040948199894916453313264292797782410644182686449727594762537526079883110e-04; -2.1317547551724928925539016689338482451194113542147880454392023982218164527639156917097082934522765535e-06 6.9322117382568631495135665002460902013019532003377010772298572263576025484088175983032827631733717803e-06 -3.3224507522729519437864228787186772809799289191027406674086692085548163848771436768550263604700663214e-06 -1.2838472643675072753135215486756122317678874209644440084695988601380655799642512278295764439291375340e-05 -1.4280523147767760888584675737355479495639311871003742226366362241880502137899489800156945832860410751e-05 1.8442321415762042343237361152382217694029220571978543807660051380013353967168633206179681151277660261e-06 2.5764430138881530195249426975919600861834685774729147285050526685616074760725553213337111722225033996e-05 -1.4439667020282508186004235714948827472050775581691715542435331652028786368691984511109469738969322255e-05 -1.6955184013900107257100973790287278326103814539696234088588980518451051691470273492756844031902422243e-05 3.4154130408695402828980780769059792380646052010327703900860900710507955303729870974203647899884280005e-05 -1.6680972315837148423947065732741388751057242179064604040712403438839507134823269144909383459945662526e-07 -6.6442579239477534342493224496813133791309201931475056401622123553347254808647062093180988504231740722e-05 -7.4536657614805176574415722394173528666586104125186884105839896983829689717477174692410452731678277959e-05 -2.7696117926091893164733027370923938751556220335403074635499148278812435542703034268386202270795410404e-04 -5.9532574790076497365374913404864467706405394889736305120576480492203474884260978319802426453573778423e-04 -5.5690399236547759465968075216873672079017529473640928488904976194569856875727769829360414533645670205e-04 1.7519528867372389432794262977609099877381582034952104599695527597027346339198025652634428342910223523e-04 1.7855621307301007030892470365788226363739142035484042572016185057510980235708996734477160224731136700e-03 4.0622416331567546666607007659132750293368935152207323857116582575842265999829855829409408953367785913e-03 6.3657147177894358839681141464407083425638101216390373779043265786531754564417613621297552095483414840e-03 8.1528137790486392741911672485187920902821473637357738291948488433629217812798669815181751742509919836e-03 9.5002412059798461034797772339922435761834071775058733571794486258694639457020789408891120043920309815e-03 1.0489313678369964588486351692028576212059693869343507669729047258014024550037111430664201478044477880e-02 1.1185142099490846252602537853051100451240726025463258066243835271717074327551804100469029532285850576e-02 1.1767572165223826409594313195293926045900764349937110153285693314742607539979861905854577789421017632e-02 1.2240226299078833821086707993970152610573696024168378869366123630108026587693951435189497657498719466e-02 1.2449204813600541626165637131541362041828618436364408157507239640494048039592620304000493422525782046e-02 1.2442343454711776658546412952621809135525213720641582448658717724042537509535478300478580708689429695e-02 1.2293825696436467852078102087104504002014142673761143659810520352997995941558290636780952820118543152e-02 1.2054277306719364630245117926882161870850209442819831278409818518072336063446961135699774562152557022e-02 1.1678518834669489880949429288203985365552447306158658884633957746834064038460144825347315408045865696e-02 1.1138994355799212963405062472425787534771692754997449311242701951382276954774658256784612101894734699e-02 1.0438806747256700978587508935164126414637141490072527181065754690940321962081004957888261482500501758e-02 9.4073880699514396844847750859481492277841257711187581542180380989572195791023815200748976132932606339e-03 8.0593780155829942289148374915491154267237035819907071732793879183689157917367151205206997763578959845e-03 6.3806716691630163354029321781541967221913252536153405519053404702701612579232866542396934625433878929e-03 4.7357366892950117184961658717258943798673576761125871537527368522834196105302415656951341220424840397e-03 3.2145566097868587793920799368648267949416340242308164692492822352105439209859597473400238905402441184e-03 1.9155945823448990932220993262956977900673244108214722641404569438436819900453261758093015353341650669e-03 9.2653463810382615646929972709204762169802316611623646932598569893368783354677347796462706788734094150e-04 3.1730900190849255538591216067002910628148919704206835396200776015316130604393136628768189962405700381e-04; -1.9487989258597312749821032833884505017107797426377548048394571078707809431763739842808167119093533519e-06 5.2157442833508091956433066401220768299009230085763365321589312908269145208568470461366164849408104943e-06 -2.1624216414974590603332245022437261234525914756040359173403806217215774364420567359063275165981072661e-06 -8.7891863686980025043967959347765184347533671649112091416998549231940620674092322481420943163157580801e-06 -1.1234415795493243135529476199588753854876244392405326227269558120582527688498121928928555215368053676e-05 -1.0189334085479826692934443746903600176667616596764631801129621680640247576766213271666778340019636400e-06 2.1859392479400202889048419477700301251955231523572779082951351134282719982347211346754077160193058590e-05 -8.6050977231981769520143423971159884794459995267035337648519813844671234860681960217287679326151205161e-06 -1.6272852653215484227546770515535839758060403427568027093134570792455640300736720042643538423339541466e-05 2.6012289326816676952674199287523262100050913339683308949841042540871187884561404884670079980393079799e-05 8.8672243291415766423881194557641990711537775346946654665100085924714467718840192094791358685217646297e-06 -4.3588244884173123910361841277584484005411114174531309922463622964442784375550908604785443499816160172e-05 -2.3759169462520066169712107144416281325789023262015669788288361643562282174109649142294520990053979535e-05 -1.4293952952644442957519075692455701216274633639746462658981177787600482651865449690939345030292371847e-04 -4.0007239421673735248714374988582916224191628224789785235182359312771775911586675528179312354203129841e-04 -4.7954924381961944496843746054067358388991937100236426642363328104590504700969191848128408507802884965e-04 -1.4175605370182339146317776766667976035047819578080958917855998267053740269484346235876633373086210423e-04 8.4249694391825345050122155249196237626344366836497353010360211000386589796236339607009055739166855731e-04 2.4062930603742838859083869948068784847015318745009308027653526546779468302484441218283960439273506646e-03 4.0548047353370889208608786519975769642179886129761800035601226974059115915185975614654187539186033055e-03 5.3525421008350050919211011261589334036610216740064591740137217033036805520788041982506875940205706969e-03 6.3351599328486375241302318304674012422795337261126435396759865018614822124826281078953309545415915662e-03 7.0454334730104050340276549073025059505071283955217623674341495067473840420158011673832926004679267127e-03 7.5399251312813313572031463062104363295942648650759197136809700324449498343375204927184866204622387696e-03 7.9717906526614889624718003454531293917656507436825311420207660159283427966189504610791468187473525816e-03 8.3410581039045417757453455080592525203345567203380759701598169713593290150077221669645376549629489544e-03 8.5201074199823260309692007359278165130199331950428537661015251817413485704433894126278474191237227693e-03 8.5450363336692884183787666783975919827820933537072102154068570767012178069301897556171841044089476586e-03 8.4636766275189123666877053278451702281343989683044104010721657066556057081695119154400992458418294398e-03 8.3221595139544338430574964592666295283199126514037197398159736368588468885277867377042224247478321060e-03 8.0906183385952160907618195533966832616577277217966869720770266720855979432601733749464086836192269367e-03 7.7845662784769361048347634823567751715970374377208684249574405272603795713481694100929867825698387919e-03 7.3884784088473716213627930346629221449312659094792452159342336313764170366958493859947370097953510063e-03 6.7586981065616111269788298499655497645485251375660028660001432659034864425049700601531871866323132570e-03 5.8954604953916709442503425279129720154116521737182606320384196779558783595143429434277416973960860553e-03 4.7357366892950117184961658717258943798673576761125871537527368522834196105302415656951341220424840397e-03 3.5979215102871817866368970958163753935736002097872384906810076027552693797868319715105948447010281723e-03 2.4909796240319501450629008979812634219757308441226699319563895167596745839086072821556325144557010371e-03 1.5079210355683474748518422040351889049860419966456382544255625326113004019529652763526637874979785525e-03 7.5113082492453912086183148099949041087349486283871336475282613088460328045526846654492888296826341214e-04 2.5956469034930602316105715646191277895978726334815052364642519964650044608594907840333827447423377712e-04; -1.7345584273733844867876607067518742048156661103280734202215771695086288653121886052616522291588284777e-06 3.8100692402765377515222858088358951314650087181795735873972129804595643988234051697452414929331334248e-06 -1.2099966088681927170670384098337076249290716799588588792173541337848329885970532004892507234931261717e-06 -5.5732314018170813970935945620921595877200764285139995780468066322431796557829261443253347236855137139e-06 -7.9530131495411065793156637374429719221308049001979073270962843693138089346000159536507605260849993290e-06 -2.3429787705719780311669674743397872870384189374413496767151328013720519457956688047646816669643361204e-06 1.5874750202121532440247436879801087429091302213562892966240132363723393396752630900691714170349657176e-05 -3.5807446355657268362063601624696295807336455562084671040981383988908055764624005611120162989917697544e-06 -1.2402327724154795117587590494912039966823146170413337529302061290789572682154516777744670809343836774e-05 1.5337232536355230800403025986900783164067731361950589642439530920982440970121576023934072965686328658e-05 1.3033723305041742179365871500510610685069849432798647447911858101238243954077876161513045259690030738e-05 -2.6286220334377296858720932710343070616971823949992145476456588330037323709069509344468661066133907040e-05 -6.8422550991566432522808371776727950388950144912933957283589659554724445251930632391946346167485973945e-06 -6.0200778304788754827926425770355878434049281716438610965071925038192468266919522157255434703364072802e-05 -2.3044686498331613197520776123030336371104111289754744717710182845719024839941056509710218381745489130e-04 -3.3101744393328454268220310919706240970565216648367351204844438590552851229391449646943205208969758532e-04 -2.1881060064322654074990971382959273964471814208867117291720105559996809138120013574867991397565542452e-04 3.0325067794440393198791327046623115682048707474824659989324138220643297897487330142813771056993787594e-04 1.2725723144287842729301539790990073933137517554506012301245607290530404084888504801845035346145733507e-03 2.3546777008960106020361160291719372739026180381318239199255563773257588011433997562528967380964399511e-03 3.2124574992341074502102331312194615544885072434615448748463639586821933318340033428534449989306216941e-03 3.8768232716197602305972473874093534484271381999359227685591354297316922255018914709320179536437914597e-03 4.3535377341944674108155731876846957228821002686766535628154163589424582692445795627950150027112166469e-03 4.6682384192465556529557963160748018920925964086532839215370290776910425965043807708037138176602869198e-03 4.9558956614288254266429230654324249608396995375147231444542799608691826129793723791805828577755048950e-03 5.2194696820152803692661018465847119367560417510435323793304290510766705645486405366518573115447124117e-03 5.3589280351766457048181426158804225974823952827546641799511034491502028754766542229499514167995850198e-03 5.3859625515348625373198487183982327727863439710386518284852076853162239106681748110354064541808503289e-03 5.3563865104014475376023194975972106636452072982055832869591596885003867686154189410996336187528218148e-03 5.2746094059880890413709205009085500441733311256550161215182155313979373459599769604667718924249505302e-03 5.1481348455804229239455969623858115400469686235675240238150347781921204650704723456493651741567685859e-03 4.9645968115835153013515566673133051653180395094642596865529925790671616322469927646884671048104147829e-03 4.7815503352225443182995735107398963420851055926755907911363900697055280879351378075664612310685435520e-03 4.4285198032991356616198947533257472238523848246508504973148956736898936651651586874652912072848857070e-03 3.9407620131515362638601619595501255541598340968636710373601577626549240437374460283881096496944373856e-03 3.2145566097868587793920799368648267949416340242308164692492822352105439209859597473400238905402441184e-03 2.4909796240319501450629008979812634219757308441226699319563895167596745839086072821556325144557010371e-03 1.7756420482801652341208895412823279300714135804401189712889805338631498069102232072273668417594653775e-03 1.1032475482986896494278755288328708808982438054578172635977601138376331396236149002007368006566069989e-03 5.6236475136824617949745470550830635282243857947509309597409501543652857481706258771037523986285224733e-04 2.0510966608280890048814602883666469907704270925494410444142052040304219644350037928637986565527373386e-04; -1.3836071830973694141883019058844430295045673972710545847375312590177686132227678835696635293669413281e-06 2.5808714683002806817678231689629303556752707974433429567970871328893799919066103170281509513026244390e-06 -5.2960262620628259410142717342435370577255380027654869551642178139424880374887071012616885213050168976e-07 -3.1835833749015987961031916622192376597759208547632656799634861599858808700156908550788994333518520828e-06 -4.9285763591074603609544704538223591126925302150354120742390816683651814114449654118628324514909829214e-06 -2.2925677536435028562543292522051111962017650900965944486703334546322885876205267732584148508255950005e-06 9.5859234248618089841232508715386477169211190740031236487293102510059658943157313951698156081388807874e-06 -5.1939264264053006197774621798406159533255903318608046663431920842614913345705453703633213796328669829e-07 -7.3046137579093699179902648965919290557337738825526092450005088660777342950343234455421828324412472007e-06 6.4630947996765016913586650635240539849700018642954069235111795297214456599978050305221137466748549430e-06 1.1951027951326501923827767636297037213284734139212201593714624860770058767105835308617782393951798313e-05 -1.2464380241084153020465215498980932998981873986485958835037764379332944296306138021331462630193774783e-05 -4.6295392283734686808938697064931414259285014510799167336312177377037471159495962592274208902923721281e-06 -1.8889917773053594234785610947418400821852323010891883572314077342677700166155651904774042558489162352e-05 -1.1024894575957122232370183169477539128301618315975797414506924128617079821346142932811965757555423764e-04 -1.8739775644955821158879519339668537097968069013153144459059432290153790945641652105085479470959232615e-04 -1.7358834024738178628031212013855218739186426718875132021153765228393113746544775632464731122568864397e-04 5.5484431507273671692179115093609750483769701655698329867182443812239410464045038599016867901194059072e-05 5.7234040307633522078173964323830565051580240481535777602476396799878655199176859398675631808068160338e-04 1.2005580672433993245558340660035050407160464360259127497397990368160427646181357143035698414528420032e-03 1.6959376301975725501801991937034429103682187303482197587266294924587567841054347308788407341879861038e-03 2.0904333227913495918619071602984723202638964042229213962279987437156523741514340428450377563460725949e-03 2.3811122168064395332126606042421193984861399767494923623604965447803472839203628679265133496900218360e-03 2.5551972344486826601505479409269847432244952119358300174240365641634929991616098168575497270884179736e-03 2.7149706988603499073541952299180280067863994203292117540246758243302574620409453743142109559916817125e-03 2.8841823253524442819082435125002630230685084687074425713109337344879912160877287550894861620432121946e-03 2.9765910971857115549253696812320630535494052396368709836904194071738545483163449249335123048679105559e-03 2.9978945170542981921299783229702560598349196151134526468156444051720342975516055553618616391454253030e-03 2.9864978412880665150655698268333724821509583209447957161223471167653722111106887935094799343076051221e-03 2.9574924027495996445066494423199005604242999977722501049629097602283924479356897858124468458394946263e-03 2.8884057536102399828831438701929573367514849117822579818343972057108794839525458903197185659907818310e-03 2.7908608861554498577388330781094087262903832129635893872517511451839198970620922039504363169456275968e-03 2.7039605482933705210536268458967301783542200226967045355209261168333221421128198134721489057811556966e-03 2.5540843323287559062254892658462374403019447667969099270586498506890781718688491760725508401415030517e-03 2.3062762690605879670012979463521458458799138577000459506975767506186483710337146937468334759769104458e-03 1.9155945823448990932220993262956977900673244108214722641404569438436819900453261758093015353341650669e-03 1.5079210355683474748518422040351889049860419966456382544255625326113004019529652763526637874979785525e-03 1.1032475482986896494278755288328708808982438054578172635977601138376331396236149002007368006566069989e-03 7.1539909859996970352242465422498204606970835281648411099077399823236649717582729594097452757605310715e-04 3.7385818186039921675042458643070454733375667244958849703373130758385627079196114428555604111595814783e-04 1.4218220694737314536798245782105319777889336212045372150571151795189086191592470447475822276930581392e-04; -9.3488032693419980319713189436176205345333545030357953656223261649826652764774801807307976006769300217e-07 1.5262585846778654204805579718878387715084392542161726047311062754919611723837374283626285959760582594e-06 -1.2463244029023858725170051453667773307372325926287681267128861059850865261943189000122695460593429943e-07 -1.5458969006137166170332096364049502289515620814574758455835810225428515561458543091396530246648585264e-06 -2.5275317131615093896468560286607351014606932230887983709910770737239513529846599047002660582696368577e-06 -1.4918417586972492786143587436074470758344100330400082518851095037502945262646710791928587337257182217e-06 4.4413498650045430609161844658344912589828507097516494098395707237838411439995313043166316097927147612e-06 6.8383628516493177752192059789881635427030384182336676524685047629245947389807304471135288573243254123e-07 -2.9640681566109256619804358402507111603289330026766472077832695100450498332727359643356312954951435817e-06 1.3308023982231981463066093347452786775671618573796785216445548102336156301649136636646668072152682681e-06 7.5720276366075184116075230707205026002745629652624755453503089755635461530523073654087834631262033886e-06 -3.1172046709774755081323799331422800139249400034882705483655347833410993279454582708558573519199680011e-06 -4.9055394441611124193440163711822674070245894143404297494067770692396774624841343877318890838012137153e-06 -3.7900858510348995892130822643591259803869429844872440299387319080440184305971512961328057003577951106e-06 -3.9320841603559123029776970206730985736536654074428270116094954213600622941004035770678024968555316356e-05 -8.2855344593234154504068478114013896467312700539386531746064895965446236797226657269561676854186052891e-05 -9.4634436821545862942463198921699664916365493000333964060283013019864062688661822382546260057900195373e-05 -1.9368057684959866215965667724850987550346278049642601919888819719646085106616954755056214703921810071e-05 1.9626708141783994795141580137526319732278200620682210803750865024677362612377678106103722877592331205e-04 4.9197810681902048969637703314784951301940791797235825989830094758238569782379585409149507080755142254e-04 7.2947444261113884131131128608947003929277551833615195548116321498062526647209192283011722457804754908e-04 9.1791885660011673744057924252912229551014807030249774748719234056685219940163506491766223967291198439e-04 1.0673430628166304461202235358738670395661230024657582657039273943802242139771578162617730848876562353e-03 1.1495103355993632821153090111108799336095781570395985684426447546325396825222002549436868941512610045e-03 1.2171704726104004200876401025061558404439078142109959729481306691005045985059141939802608370827042226e-03 1.3039671606910126782512049510707885150217261710755555212024924239391404554879847061749099009208619401e-03 1.3569004198454312100493490554257526078348630104072971805292126996533184870699008435465661958240588280e-03 1.3687704401253963862949111026744151051801237926255729343428736665854298432448000180920750603057853077e-03 1.3641065705374303150772859934771362790958586057127961206516761019389788000862794486553216008729602534e-03 1.3600537603835150993774486039174591549862315362874714478170915861767844815431526142045916890737673316e-03 1.3337685448835494402373327784806686189141338478193579575377686949464836383276852580849154191563356712e-03 1.2836975756973682971517799055514842833008239008859528761726749152369023871057570043922751451921799177e-03 1.2517121480862176862003012558052838187370215610703782528719367059817137946865734844077054085320280052e-03 1.1930470763618419970882310311073490681174366760427395892890479225460476118335789167225718104448856209e-03 1.1131221250102388331460051181076127127081210408206615106713118588988926790044064123778017040700314318e-03 9.2653463810382615646929972709204762169802316611623646932598569893368783354677347796462706788734094150e-04 7.5113082492453912086183148099949041087349486283871336475282613088460328045526846654492888296826341214e-04 5.6236475136824617949745470550830635282243857947509309597409501543652857481706258771037523986285224733e-04 3.7385818186039921675042458643070454733375667244958849703373130758385627079196114428555604111595814783e-04 2.1551689178289028237989371925905163835009481495599083513500778741351354805267961984995835846229335003e-04 8.5790471011231969381416731030791776394629930821412935244738125482740513551263973136234706525372773931e-05; -5.4725855036554425244464242284212597135582524317143247603265037997369369092039213861741759681975545514e-07 7.9828635741409557146586405323749288912535576934747746697185450371146534499328030025193019250122597785e-07 8.0010881770251912668007676481567164214561484277400233513175657677522910765641004155767933804422035059e-08 -5.8772449445064322086781030241118631286601910439289373833114365223883245676246432689459598972509479048e-07 -9.9324389715311523146383141167208302075916819893167945908985230223724992842134620199944433322818515360e-07 -6.6152383446366996994422138895941273108219628823341933489246434166423784912621829196624682801044811237e-07 1.2287481613726404457869085934025033685899385715012758716745255942935043984555411879000796968841198306e-06 7.5190065283318495377318861674830792471061238965710808416083943185574847799531761561389946465067729170e-07 -3.8254312824510849257867442920869137864191535184703693569405395424550659908532398917223648576368254859e-07 -4.0042761578459145561325699977341370698383636561101999433226532492246051134791549071262738881649380554e-07 3.0510391429965276895497750125002396281484341547563268011747565628265382152420272598519285247677683212e-06 1.0468030610091263955446188636207950158687882927975614022629927745355177965668565109581720805994257502e-06 -3.3846888577969273948610426627199619792864626718786742026596622936083885156356436229194782462918148060e-06 -7.2973238747684930847070423099276895010572815709877419180557193877735189739274747177596449102006626585e-07 -6.7574401232629440072810489035816305198136917812034658982859667473779751561978848492313074626970269015e-06 -2.3211118361887321266493635945874318077276461985044438609262091944663305491550364891011412259752453700e-05 -3.2172554256234415175218253792652300108250215654847678251660261811484143627566134818651058108231680779e-05 -1.9558145800141350038981075819908774908444067479318458885364995793583316115238820425750322092407780734e-05 3.4057633921383247402520513743991133979195069916616289892506564595318976153017545268153236270288885858e-05 1.2380372161985171131345756860454857884951172417382844400635059943168818893580223383519792700888683327e-04 2.0656228146353827088999848988585890040695497357666611462902240747054174930453509734796655017897158280e-04 2.6757276956638342985428575633719482785858867957061122222439746007206882463844970253609640824074945038e-04 3.2146488284768835518735710876559066603729930613091990613549614940644105300356202942439555595605746216e-04 3.5237912866116825953352400546455258470002959164007966846206798103457647373547245874266621072689414496e-04 3.7154095698037343432248259707966583926418882397147919711949704334865141659338435845754802778669388861e-04 3.9749846074606601485389470979888306692499105613556113156189645057647415166241852831015023970390981862e-04 4.2282794769963902302711406732577747168954355173918091301343200965196184413146295218815203724524351886e-04 4.2560535074988842716545536042114707707191637412299544435262340366660649323461767994147716480502386962e-04 4.2869421655612199402158953605043103833268727185148299251631663452878853030419933691838150141040353535e-04 4.2436070820436378205900109125939040566883586715916795799946600289847580624810511129161260815467412178e-04 4.2745773064795506688181840161327174514266970595825519645555862672298731933200015656222785304901928759e-04 4.0270151437712513597836338507791500262591369963573071274482525748153684155445156715909017173356916716e-04 4.0037081167438487047905015554272794782320184472846680943853527185580018496087344610235055126003034066e-04 3.7762325331445994173709373399942608951002896231857718788879658549294631307582826029986247359953481666e-04 3.6851716508789838711802372386040948199894916453313264292797782410644182686449727594762537526079883110e-04 3.1730900190849255538591216067002910628148919704206835396200776015316130604393136628768189962405700381e-04 2.5956469034930602316105715646191277895978726334815052364642519964650044608594907840333827447423377712e-04 2.0510966608280890048814602883666469907704270925494410444142052040304219644350037928637986565527373386e-04 1.4218220694737314536798245782105319777889336212045372150571151795189086191592470447475822276930581392e-04 8.5790471011231969381416731030791776394629930821412935244738125482740513551263973136234706525372773931e-05 5.2140222132114422596648533802462453432695614665736859115648914858010865177472652653770771031912245842e-05]
[8.4471554604467370243778027791669082748384540280501916745799339219082753111011788066610519231096895453e+00 7.6988085966394332710419473772916844525930861967982018779155169115388371083072594591070768928980710863e+00 7.0736499797973850332281547207769885940063346537413811304366785171357493669336165774378831180027871831e+00 6.5371408686791053074263063212912924045207447880651499948689892752882710591828868031168723220944413548e+00 6.0658844549524954167774343040174127319551154528893769178900042035161436265320872865572276631020731342e+00 5.6435524089628354017805310677935299938913268620757413771550657858886318534470210892704920408681869907e+00 5.2587737504156904578011583941710822828111785637118052173100664434094770513036313902754434656372538806e+00 4.9036547570187210300092475219934332182135507786904888604928098530937778136560726840095914466836060296e+00 4.5723595935567272453272824910712711405246604478909098829999863060040265493758149909963308693150537511e+00 4.2605836843047205702048449969622648559055915033831984794229084191875244817433522823133240458546754190e+00 3.9651694555048966050392147569440215091354971455264006153102607412205637135344443282030683071081126590e+00 3.6840168367077583332351346521909923693001821098962547672258935810387230126061287750967294712696145228e+00 3.4152016943740382685000567906747710925227728935765130704157440041198000280786723727196081787094941148e+00 3.1569167498145936302117128477374470750348327834608677514655676710215307496010618356877483476076343059e+00 2.9081663753527728503918786338684261251477354512595369322433753062914534646336065944905925988749435998e+00 2.6677670905421916132159152239666396104873217069628554919349441305517807568192028845845803443217601633e+00 2.4341124800028084147576927331449662639752096529796051775158007641749917358626233864795834631662930516e+00 2.2061234144145792799685179505942039990114306049716544912835472985293902629231506959783645269596602624e+00 1.9836866747158357846775192519759547477794889634880846039936238098513783211088801420161846699191198763e+00 1.7682098748098333636977821362387304250628054754700024180728211408607971134794899355566924719629836780e+00 1.5623486297641178763359310789055900431538737132476005097415932239928042493403447265117790389077326150e+00 1.3684485213535485819036449713438904520883302222647305750430108527434199260291241166591945965400455782e+00 1.1878204947131062984667396609545507778646494366490755606048130179007141598780475341670611906827597598e+00 1.0213877243727395074123025501649752908263883700499618047473726985650738143980827986275185788806447410e+00 8.6931459056280031070506098462365551433119080784270424477483367193098101503009324096025013026729536853e-01 7.3131885391945866939958581789474057140754984366642396710139156026953263096317480532804948070091392832e-01 6.0728541610729234416244231424626050575378876548225076974754119376874814489539838480879720785935718451e-01 4.9716822202548842006114647233038891112925697549983672498951435904739945216589993930646190483542749017e-01 4.0032587339107401316084684045745005362186556100122288514750557293446910609080310604195154138386518497e-01 3.1618330229338894324027169860546180123405852352399082825647727177915825507239368384438071838154726099e-01 2.4397956504645607458339565984509935763088879094982034089707825960067678573292440767966593810972262576e-01 1.8324059195042972885473056478644101862448306467518347184095332644903133518944074591708006439522948288e-01 1.3286914222160503631181234318219883400028452932121819587105472089468688099717634804671766273091710500e-01 9.2320930538991919489654800637963644946346123678774550059095052659318497652349615617751174130231030721e-02 6.0686180434671149363162603235785844534096475975491257086356334931099966369926802477017642839179677746e-02 3.7395709571269734938416384150043011502247403767714673725169616910264734916295506713709561560635795762e-02 2.1211780551742144376389473999760368571666992954427549842229531410124568805910387076363913970402191768e-02 1.0685210057909638718619208735612951228012816393789346303320948251922172438794016447298009398134340487e-02 4.5427701676774532111769375736043103744254338855755884164372152302133675207214821294544665769222402822e-03 1.4212968238425596354562271089289111123135533803259100736778586799629058762703296890205871905491322742e-03 1.4878456981924049149400277427537901080663089103078577182679880037471971077058102556436659005443664135e-04; 7.6988085966394332710419473772916844525930861967982018779155169115388371083072594591070768928980710863e+00 7.3200661010454168120798075829616691262399855884041560036711779808197353008429807893674940317189095915e+00 6.8923131576347559932696662616181763966372375742347948091791765589244091890606788988626243876005511252e+00 6.4578154334442832016796994950207236087563116049242315743752423548349874109192433593195630635063904212e+00 6.0354194752447605746695733539488809961406048805344807009277326589061081897960378674365625749903988679e+00 5.6341124575825905752555263762752848600420573836673443903300027864697765820641001618919865975412306840e+00 5.2571140938403494129420792078532503197184245433510951412523872774313903527782245389454423570457728495e+00 4.9042156781721991648696184305265299857440095799446175711084012116536881888148897456975939660932460143e+00 4.5731849504395302930792696392395576157058334963906184297833909160365882557661006134971353720348529884e+00 4.2611799422315427270343635853896436472130683288981903955902764081506215131564982012544340230499805705e+00 3.9655261308215626295482856749499734170817205792380834562699390279994934180338299495613711303571461063e+00 3.6842252796627347442267792068549856840529304290545874952510033358613045207662833003454251290874849398e+00 3.4153397768585368077727075768406201723772717459948762299455274506139814306713823853184214164917808450e+00 3.1570305721502724434827905383287739963464721021273403920358882206234288434784369034398934988534377639e+00 2.9082776740120824748568671500292359511853177328815038658982624009187966644268285869870067008040169223e+00 2.6678829808332222695644760073236475061926044097876654888571963162068144308241318150677919884621229815e+00 2.4342324598314092684383388595358651769596615145400802130547671443208896438787756598462188590058575464e+00 2.2062433038767408418914543425755446551253712611587416696544393645554384160592195782063963333576222651e+00 1.9838013592815691283542964283693199784282948245586685725909679720836670950304783283746208925801484593e+00 1.7683152889119709110313725550236951180762372548993176532261307710613301268180166924074332033105637880e+00 1.5624423129131103458957069875218090743701546929236336171961060246388254916937509087215640995574044585e+00 1.3685291460895848468950029216338418132194413193789886115475859607410856836156603985679652179636358538e+00 1.1878879748287337533573785542014247666973987754279207961286243581009793470803338102239036238749637826e+00 1.0214427772363936770412347890021924967110080850554707789447068283810656535782954933419948601583285692e+00 8.6935832440212669051446767073672078056200014260932970179582356561678783956278365844321645287745768788e-01 7.3135281410921075845058775659381565079100642855416753532035203863953196389217881128311083092379654736e-01 6.0731134293825846089245568382429465347842017538031035438634298512239825997836940815397392996333456784e-01 4.9718745223780568923575909311148941663581679146376015950524425171743724135523588168980927466630302350e-01 4.0033947301646698444811954255020994148355166258997491870298138871131988834167798073218566142085268718e-01 3.1619210823783371627293255315768665704730831648177896515294744552810409363770822165252340842650973479e-01 2.4398436472122520950562414328657601917546886953924515789129369075090958468589354225530558162365065515e-01 1.8324192393907234885001903801301203359853665531080408506035296988150214437890952613018057391501315080e-01 1.3286773513623276381547385491445260581558080015971782579178277602073240848771408413730931800499595796e-01 9.2317644638236797523749065962497774930241293761687701512493562118405313759837323006661418775750808395e-02 6.0682027465023560716975227486931280875896109723876681093989971163228239364768872848448519439817785635e-02 3.7391522266452376768727149295359311815548649622604158853712626397425927253234671726128448964776085569e-02 2.1208074155749454973107122671627585978249947816397777670880953772405693434711274254325170341973829362e-02 1.0682410199025345553376653246705066671685758911435842173502391115749748741916299412078600304479280825e-02 4.5410152923998088454056527408278412514758548614221242931092866969612617179842295094917090127427059373e-03 1.4204808168221526808103192068069166803149314944425099897342505258811356521691088074472799811524302391e-03 1.4861569614356512474470110824119427262078149898063600428319258569540579699779710793154419248269905610e-04; 7.0736499797973850332281547207769885940063346537413811304366785171357493669336165774378831180027871831e+00 6.8923131576347559932696662616181763966372375742347948091791765589244091890606788988626243876005511252e+00 6.6177859900012745532786681423490804548606356928123235120451082351899920489551297135392110270800963782e+00 6.2884824693093859991726873262929411620886714528432396538339102623417151381366413878682049091748818226e+00 5.9377450311043809861504365632653756958234363754852424654305774735972574248529157802455320672378422583e+00 5.5831267254047229830376221169191099719174622903053982270314200201342849352135215285908401451519457288e+00 5.2339555948164441873383493721002579496087165919145813152826575284531921269975280817639932318861879222e+00 4.8957226050008950438939200025862973351902823268072143168449941853854901024664418773434101802999338133e+00 4.5712784747064478032307061089239447077819006998703898851479011470361634066196767700833608923394651501e+00 4.2616043205394807712010929310972655827878563214005106671894899238903762487588690762978318928710857051e+00 3.9664167796011353507678217118335147391998790241155593444606709796814401491080074639577921903858996838e+00 3.6849598255667166395229127697155016746833793358341178168272329071366373454726454255501085021279786062e+00 3.4158191256788803052525273337074319507255898612331540291491698584928462248317071117499139421039790440e+00 3.1573165402153232490879590774360582074060350209344399312382477748289125286425965256872870109408467581e+00 2.9084487572938809008772527508874933294593181587232994368561759182417687050846328260749036778356232962e+00 2.6679951968141790621004163777353977981721419883643385974389730373855450127751763094073980839044138840e+00 2.4343188144499628397303227724254303819795698790412709849434464663543520240785174540524257745702067173e+00 2.2063214797557250877687766007196118521541063527495059118550605699656387817447783320308490782513578213e+00 1.9838800693088589615007815725920937821273378680373962631224810242138102894606440067209202743271844265e+00 1.7683979304614220490487460342927200513662055404018903409347551338538822607467672904839143100488846769e+00 1.5625287508790114919531516245656856506000199263488038323110550687340206204855631491048422291623613984e+00 1.3686168362486871796260696178733161585335412627740300408743598465316980778101753719652193328490946129e+00 1.1879732464081210125322541267559678914797970105464149446270576732285324374123444070860750057547397305e+00 1.0215218727790085965038238852923960231128439973902971734594266028618166373232732076713470518492939166e+00 8.6942819476011663662261798459283420724268131730451315487159056668746389541811833838243021173851412093e-01 7.3141164892501313150467550346857056513689306200807422082799700763013646884635376385311566447575782999e-01 6.0735864121191041394860475378047787044049005628266829176546294827472535821840759552636031211276931737e-01 4.9722369644738240937067406340765052897336341331879977847324508778792624090195996472908051915498046341e-01 4.0036586889337118589146023267177530227836381841837557021949584832250829357420325221310531224511906537e-01 3.1621023738776862831172905178934594920521256587086725175124171926912073255359892974902384907881413244e-01 2.4399595395964488182021360003298480755733240678127695092264801500867685362833708626449718852037498428e-01 1.8324856529101712335651883454274990038792323849374242950860316526045068635429157902445784037605647963e-01 1.3287088799452443477181409303127127139572422524371557650734581314634300446354337503902397590811504045e-01 9.2318542183807826753700195960245903628542519988394176644797789313916170255166414715481531740972451279e-02 6.0681686614240214182996195700442118086101177932629047667207495374104896922380120590349241790759215485e-02 3.7390659566248190599768348743309927633630849306409540638639590237342128829288039507514552130046883250e-02 2.1207120089629149586109557829172544265802403864312016272359407439635901994202097495081285465333131416e-02 1.0681632550506653925232152425683431456142060785765543252345358181861557707635607872445799089591875897e-02 4.5405125755197274978511862411896891046012721807499680260734204019586161079982519345496982097130017513e-03 1.4202429266312718379557613908675413812088551672930517520676781857671545866802315555978756515079022450e-03 1.4856474463725520135977954914107576913160586269634064607411477123532325912233767182888585056499177028e-04; 6.5371408686791053074263063212912924045207447880651499948689892752882710591828868031168723220944413548e+00 6.4578154334442832016796994950207236087563116049242315743752423548349874109192433593195630635063904212e+00 6.2884824693093859991726873262929411620886714528432396538339102623417151381366413878682049091748818226e+00 6.0571300423924788237250973131574760937432410782452936640605516401344294176072111663043015656441858148e+00 5.7824767342885312615111152093897269662118698534294397222005411261584057562368843788581179377538199320e+00 5.4832762239158502601804016882027986672026611042185376896012680401881170440556238839322690521193238499e+00 5.1734545066275931383309411502232432169198499867643101779407200802988023694755592818926617373550745270e+00 4.8622116500613326178383059079268710865013090784589609883822917280202200638115442057101888203368502399e+00 4.5550260892638610861955300280537489432737361635514580012729586526834812066577145083153110841311444149e+00 4.2552320169329979395959235965118190135545614724734756408335811932797608540864517449750989391192032600e+00 3.9648865465302818775882736053708403980804926835762675779114324719255137750751821634208654804905900953e+00 3.6853006184414973914217703761219217524046154588678830267124889737860378018101255149587715961806459177e+00 3.4165732926862534190637828780399357467306741633333807996647349724770458751272453705601946520412224362e+00 3.1579360361083582991397625014563424830229408285554519575785527991495529807426078344949683822665649795e+00 2.9088261131538678847897039997955035576512678242132177532493282652328310599644421327152052335680767727e+00 2.6681810939829458418754431891760033523746454143564757183612745503433119165984314333193839371501647471e+00 2.4343892031252249815549219153024844554579600903399770913846573754069726848546494926836863301147419996e+00 2.2063330691165293393914996777143317870435323850595336003219848565503594702310370984758413994260877410e+00 1.9838658837987981583948319718384313471206937088470656109288002385203973000248402647750886607410039776e+00 1.7683750166842109659001047375716135618182419786401078467704855284337786920095777129014475257052135273e+00 1.5625057877967034088519020018945796561539017636175956372002567764272203412501442475173215741434924917e+00 1.3685985331030380040964525618725317056061531539799466863832931318224998384108977626989619481166156766e+00 1.1879621754504164728184945192742835778161387910565658649091654653967540715332861166629687477965546585e+00 1.0215188113547030093426578002233762508044023882523882501331989609112260882232142996171701481204822997e+00 8.6943225362972847678766712000669688510796744116312288461642933023355480114828925981368201847145811260e-01 7.3142074257007949116805066348383826105035416188491022713253597147691163499356188980185663546014020534e-01 6.0737015138002269549486437107142718402964537529566048128516127438066597285518704006703865647296973389e-01 4.9723509402354311542716189526478323194656411249596291679884085358697231208365029358550695529765157475e-01 4.0037530474157329592130593252330478986142243932238022684944089623766039408212888490184847046686588994e-01 3.1621675679477451868370964722150402274685601270128376953266469584095572665629230923828772623517805726e-01 2.4399946552315425367472910527855171490047740017315419509960244205779204188160855810461422136726292730e-01 1.8324952128255022079539041873441277247664066658778245285492190929662392014643061779899468659729488652e-01 1.3287007979179592582959783768343514295677714282693836080887721532470673938033940547632452071911823220e-01 9.2316791857618826898309359348034177769483142338914258214984447979174842903087725048874789347226761069e-02 6.0679703462877348013029045242304225899653003420989730104642188558135320162030456765398146385744795782e-02 3.7388888171478875900534117327586036360727872445455640459840603037743775406738477179910822123455350041e-02 2.1205757674143980997301221309672571207933719063118428301017335563509936433870716284626166224995973518e-02 1.0680735435591511531640033773819100008800204091411987258950231763344850251267951002164092087668110488e-02 4.5400166410272589895509019940322165561435609378344019093126882303166896035699020064651565403971781520e-03 1.4200360148889095137230893758716632942423778331888867999679934970494704625892280356906315199896240393e-03 1.4852660988267638203154089544938689850050702056942121325173767342712989467351098115594054353551810580e-04; 6.0658844549524954167774343040174127319551154528893769178900042035161436265320872865572276631020731342e+00 6.0354194752447605746695733539488809961406048805344807009277326589061081897960378674365625749903988679e+00 5.9377450311043809861504365632653756958234363754852424654305774735972574248529157802455320672378422583e+00 5.7824767342885312615111152093897269662118698534294397222005411261584057562368843788581179377538199320e+00 5.5786117905253024355822440870854813512200610056150794403965268769164585992705839452033608247656970621e+00 5.3381898882112118870663418913254827841370980389886436937730443605712990987140161834583544781302084412e+00 5.0743065388316678255230003008266624550131468424607987639842152473040392201580793089290976441146794838e+00 4.7974307026261845986092537440880607332080093867450934050716874216859304986391897064536308564235792565e+00 4.5151440012331902913325134813633513496339143775321771604038398552569808610955688758635694859651816423e+00 4.2327318719634198270468896514240013063452715434934422288246412310994984290100939250060029240685244961e+00 3.9537689043183667962529004402408899875571931042419070344973917146995372107525303975775389680510264562e+00 3.6809101771879031144882889110528392069983832011306043849754173834943408959631576800903522502457434464e+00 3.4156004833982622589494044617107236190989076625461013508924530775666388369335025488945420562539195417e+00 3.1583249655840585493928157743605611441754696032288974349069299298952331866382488186327077463046303221e+00 2.9095076305181893765403784302206261082887541305452181170563093115216237783493384217795880398659088688e+00 2.6687269237553006352908024422629274989139020970288399059576322857086987270547323620365390947552598165e+00 2.4347084575881745819922320830239544167002487829542359602358400948544964498121882008757653407298710287e+00 2.2064692727137318032050540357552671861580192919635490766468652447694840047531029996126442043337401941e+00 1.9838903065270313980080417441735685658436407175481547493970772149617881282552119635842269025046528087e+00 1.7683447359166916172956441603522784147617119661230615999406487962296466829428110762118788733276542995e+00 1.5624552702163151265126494973187544739654021049081028301558783537176202822813706647413038226251565298e+00 1.3685444025372786584203409971691143477038515254294193198921566191874324886914948476182145402505033801e+00 1.1879108492437045344120221592329252886492223225281849350602056250040649722623327653179023874850917897e+00 1.0214724814535426763384384606836937459409023888739326555653585991350925584898721203458210241112351990e+00 8.6939213553923660066496915000063635920214390188039545025855048363439588126903585414423710891705514816e-01 7.3138809754355354193049405720486331335847124759868765724707583363058067754720594596348994951830694434e-01 6.0734600673244615418267619393751783378294409762064933961496133870899233709615171495940609094721474386e-01 4.9721961322223701817118560485037003606471850530539277327331876702733090686373743901620113116830023081e-01 4.0036755102627580489107929177234720938819632768993350329305801488158406619852440306152937109799007553e-01 3.1621491173992139144526601059168287610172969782039236421015709096552049981830894350644018648735218834e-01 2.4400134018386555900581205779191946596693944604685391262992277634959905616048669805812577676595841980e-01 1.8325306488823665352000124963937781710163144925749119259609072362629813881929888026390013433618104424e-01 1.3287376944865981408562382086745181506267048134296936214316606353925495383817433413867218671081957398e-01 9.2319772543244855509922475917609933217695542933163981256696250820418667252421203541857291666569218689e-02 6.0681697273392700242073056437772517661935716188538874972725912265848749330217758204218266620674509611e-02 3.7389988945039259429371085951501611195704656724121074532876203224386854232866159352587416654159829718e-02 2.1206214669680670214577867131099423097400169381786761742403582754592671683927222746497175272097611435e-02 1.0680833892396905106221736126383036492956543412916494309470223974506756469365991011499517690172800759e-02 4.5399781324344021153848471869495010367019515671720939232830862790623916827307285109283067579278484701e-03 1.4199876512621880174043301083787401181478244578683786412264820759708422162415002437769416421660115594e-03 1.4851067148323679796306262410480775672559391528360332590518359056318794646104399080447828134204223806e-04; 5.6435524089628354017805310677935299938913268620757413771550657858886318534470210892704920408681869907e+00 5.6341124575825905752555263762752848600420573836673443903300027864697765820641001618919865975412306840e+00 5.5831267254047229830376221169191099719174622903053982270314200201342849352135215285908401451519457288e+00 5.4832762239158502601804016882027986672026611042185376896012680401881170440556238839322690521193238499e+00 5.3381898882112118870663418913254827841370980389886436937730443605712990987140161834583544781302084412e+00 5.1537707914386837801077186794895342445419968549343926472960475824946761454753756027701134867191250457e+00 4.9377734870988579141909629394571589563135222920795754748280417965500343823178397273898125123518323761e+00 4.6998323860541468947378573375056457893516965581604926040048939518918393733509119567026442014391680274e+00 4.4480681256840365170768857205283818915012545842439053203459791014512204643341606123780169569815761698e+00 4.1887367636232649846165839406622037460880363338110884785666387639321672975617658611993677100789643407e+00 3.9266525524757576100879576694805153443234854332482774346075553105151687337457725734004130084535215306e+00 3.6656446916556185830192995182728090325110732238434264111713125936053667144177382492439441698246315784e+00 3.4081328350608256252228166091779799523153057768719042236690998838184289010330659602508357361062083657e+00 3.1554892663074588910492472007513022897573278103034285508074163061498331137198525489540712383283520084e+00 2.9090270146852331874854441314450944304870344169399761650832971395031865754697661585446597841603714262e+00 2.6691639361040501054314594694387886981348159623566955577044414601372344328299930859202269209590383956e+00 2.4353038733237019170361162232609420716879676224420025609388665747937931769823404621941209526542137735e+00 2.2069176196364758030087650202754138785350236467042352534949267082442558162668291611195124131676373300e+00 1.9841316786883368835505878085625120430534691356214627275854308269060382746317018123052294949518562757e+00 1.7684197065404641299719064476605287556362740053923596504445722120241197919643130887647199543449825905e+00 1.5624261633438108496115378270474994144985894619609261120057310745006811855364802619418194017006906334e+00 1.3684630758910839953948579756434411075382474632907825474085572956185422849504709188914859325620639332e+00 1.1878110898093322277171417165775443326927371347053848461856959866178100820045865706272293281743392440e+00 1.0213723493626498502163873209628755038807721879434099003560003106290467389312385049742008197301662215e+00 8.6929914215944445792608354408697785504952862914398178480454839139495581089884460124350960477935715700e-01 7.3130425612407649936485482096323879870616809421997640652716297398604018756397654790703977217531783221e-01 6.0727148375586305746640503338789113130764501976033204545240286557726695023298840378876272311930087795e-01 4.9715460830928495898316195888197046163112406751082829714881993301804509292916726439825103326109967392e-01 4.0031271985266919968066883446996559171546466355486659988508219837005680888157974130843018371967689823e-01 3.1617090964241630949597579658965217343054138895192893580761464688445473493227836785894183152636849069e-01 2.4396819764190584207188012805603836381067572990813968747086132581853412384257409759124546801239761361e-01 1.8322986374811669432026159748958861578871894124874023149703350113480282161749260818124828557754480028e-01 1.3285879399159083364743446082263007535778506489509740817156585169538030610106407982651691162789103615e-01 9.2310922963228948198860084850263303343981785368199631133608192526743113962532613774276504885682789608e-02 6.0676940646870409310171516320126332599025299604149556620203430972717320401360024313916039846690948600e-02 3.7387667737945463969233472341420762722087163121415901675185385788814857017022005438731304686388083285e-02 2.1205174706908085736134738488214591041847291903805596392454377898448750817645411514684813165369641319e-02 1.0680398093681461668239595031698836250297712398542078901581051698312132058554714029414884470166520352e-02 4.5398052796610288425432899524637960797336363457742549272030850987187798689590891813942191880515015758e-03 1.4199282108465850377820250106355404555896480544885130498589816674587900366048920007525386316544658285e-03 1.4850055252387144259284697806338494595545749670140188625768383346249431491222523315298156337944394692e-04; 5.2587737504156904578011583941710822828111785637118052173100664434094770513036313902754434656372538806e+00 5.2571140938403494129420792078532503197184245433510951412523872774313903527782245389454423570457728495e+00 5.2339555948164441873383493721002579496087165919145813152826575284531921269975280817639932318861879222e+00 5.1734545066275931383309411502232432169198499867643101779407200802988023694755592818926617373550745270e+00 5.0743065388316678255230003008266624550131468424607987639842152473040392201580793089290976441146794838e+00 4.9377734870988579141909629394571589563135222920795754748280417965500343823178397273898125123518323761e+00 4.7678798022775236667973593923385182194198532366751306374837554825422642814817484175178495707128142664e+00 4.5704906093238535086423472481146735415072701546938944343912057720437134068922501070584255214737181266e+00 4.3525456978005686703142476451597621826136811484551996478431844370460106285880540440160498880771665343e+00 4.1205520354887770708457632475254850701571227596457338146259039515729498707313435400519087949546796842e+00 3.8798939651060193461073115842522789622088109069048410980555731929288136674820388398137230672113965300e+00 3.6351297124528403288995167285874893320626173265516735102113682758704479617121182067440965007568692206e+00 3.3895108206848055928660400323972159889829656457900860080825078999241195735864425954875607926467750710e+00 3.1451942895463450830156494677272895402519333365168502086721423430071259091362289142042667525535821944e+00 2.9041766642214506899245911532433617278610208324057151598412289009013686178259022525821589346957309659e+00 2.6675136821676877684777678544419713541965634489341784073084208813899014083657830318763082094202121401e+00 2.4352430171395772258743304570163338940813161852135453525877903438212789040708064554953185352515617721e+00 2.2074304907759781585589810550080729535872432863304030080446139760456435500902055867028573500202667701e+00 1.9846863927070763753630635295669969353975791979362909131059711033558552554226604840723162435234003063e+00 1.7688114109546268551056409954905879989338582884705341574595159957315038644118540445844157594907337791e+00 1.5626274064407617749990443922764565971836644537191164392262972352583678184140129840750975164552421716e+00 1.3685169330291782412825944255934138851585672152598337642869054163547544633265391581216439455131515718e+00 1.1877728579758335345966037778855106922149716039176585762155248054909552408227668922844662042937062747e+00 1.0212867983908652945263151416846479248397732428777245489153906003730673976688244463996717097529466140e+00 8.6919616395488881215464322573738877082611610020371612305547933715175672159420244460051330826368983846e-01 7.3120105474554181951412148581339726602153204517124967260162613504342708547064874389048286490708999879e-01 6.0717614712050220970262177639058009371736354568178520822535703226539607317919344159597236964567104386e-01 4.9706962410663252082355792017533539063462489416772527292165490593983913776991754348263950437577910033e-01 4.0023792031332197329170669695914117993034420594390817362243122416763580508187557871624595757051007819e-01 3.1610561031907628204330553095619834373079840464803377792429975637269370556190931445097598472112888397e-01 2.4391223823164851855969707682020543237890003970673668526611569921692996832052245261249980370370667988e-01 1.8318366159082017389342521982230915319120404730239099105623850237736464924936393701583902630210748376e-01 1.3282274685455474175635180276391287429593626599492847115497220862166931965337718325510316239484556453e-01 9.2284795695677501359054218693443621449352341637964129334775559126342804900334585467307108965259218504e-02 6.0659625809444788977519661269369192304695494808332740964279524531146315790105298966012865159410741109e-02 3.7377367597768618348463159109605266380036193343233062985507260819208704592755750171675991824999121672e-02 2.1199841519666300059327090139288164025888780863862973325878902919781505839423733347317697380465966698e-02 1.0678107065817572815398844825074396306445915234452350866844219342021324016921451196552323845232537550e-02 4.5390623207897783928588543471406030319742566926936539596447360070823017818674023218629047525690711505e-03 1.4197860925341494164640184917381094552107858363259601363363440223338177704276565167177682837160139756e-03 1.4850014074516637630104260823846272550408620546545261113001290042489832352993906147453448720533672226e-04; 4.9036547570187210300092475219934332182135507786904888604928098530937778136560726840095914466836060296e+00 4.9042156781721991648696184305265299857440095799446175711084012116536881888148897456975939660932460143e+00 4.8957226050008950438939200025862973351902823268072143168449941853854901024664418773434101802999338133e+00 4.8622116500613326178383059079268710865013090784589609883822917280202200638115442057101888203368502399e+00 4.7974307026261845986092537440880607332080093867450934050716874216859304986391897064536308564235792565e+00 4.6998323860541468947378573375056457893516965581604926040048939518918393733509119567026442014391680274e+00 4.5704906093238535086423472481146735415072701546938944343912057720437134068922501070584255214737181266e+00 4.4122542839966254322412488209500184455961968059467644680727841316193195978849162558059282828007333681e+00 4.2294401519308817199528750668521154513693085990044165230141923331488135423072351627142589467382910478e+00 4.0273966926436139891525462895290681230557207639140431134896411478160881517057350920930701800203982038e+00 3.8114758753164522108409887895600319500534883069309887983966368568895968966079379528551847610651090769e+00 3.5866091036294010535063707146503261646038072020284494704527607810675351062862553805820091120112651996e+00 3.3565371280640674241416563924206913973751988569186353498764021118461921174456417152386371962208230625e+00 3.1239850129780395576063223508374981204502546613352189089424189357302886250228728164896234438055988847e+00 2.8915443833149730874675524819862848242580172276386702005417452407167325621159376105720493131787844412e+00 2.6608290477534439756573753003866529788052822571557454772010943606944933763521232718945195791411509338e+00 2.4323859158985436169428463382653011074764993907686948797506739015820971693640754002144144185917757631e+00 2.2067683355580827284773287629422490594452673483205080315035893171744165565019230448762353429543494400e+00 1.9850636001672246965567066125638857363947391435494931878869163691720908385684919572802476482504042138e+00 1.7695095516811338072671111962517065173267423368753027929797586677131311980391348239082826657545081944e+00 1.5632788658888485626187085777374503699491854846117520243893848450997879447461208752252416713667860226e+00 1.3689907585966435778148052885502956945360485910305883075733079838633891261421051139071115064839984237e+00 1.1880658275246769111438957147754869539315208600443040983903727888398782040956560451692780055702509217e+00 1.0214438002860342792720818143424593368541754154657535800225407359980325413767425602284025251105645947e+00 8.6926670822906769475034092844479409126945239091147712606419687932606277376021327846982701276104828352e-01 7.3122315524185163994925719601769779430603651033454252709331129257298146700683337759480450890962096926e-01 6.0717451062818116643062680797971322621174079934680537682290927806737665290016713622361431877115177882e-01 4.9705865832401982684929577702092197124193415112270618674877355276593926027916787306872569227846926330e-01 4.0022521799693903964204227314037438872032227266401312359789109371807246208141571923234479336043867518e-01 3.1609417557918353278166683324255518748069042775773482388557917830159942690634844302583356436476565694e-01 2.4390236179102500420681024887859638065421917560122378197039840033396984003962494737978556107546202900e-01 1.8317439554354938396869177345118004535262884679183009780953304545403409476243990911347953024828702032e-01 1.3281348583025230010568782575694869895261423427787614377960849187047289132308209462796356005816554497e-01 9.2275563510144078799459776135561595152453285521229753151760438671640426065351072708326395306651521777e-02 6.0651110695926462603327886422153030888281110541423742333296474061056666020857595418953221126219246778e-02 3.7370229730345058045618810732071434016486562964153897045427514962282784125558456033845240856026185936e-02 2.1194558475852837385985287132063775990356478617271226432855414967887333512447278108053981716503292908e-02 1.0674795766572313538207728111991288354123263241354811243164582462863707885559627462546325893580248971e-02 4.5373801791330251430439295110069225572642487351258939285160113405713775479031317214369727305591627441e-03 1.4191850645510985712659205293369421453787884370142541656807763363112573197892588007084940680590729971e-03 1.4843480425824795624819630454969802917687629901302430138872944199805852657313031692203434540214448236e-04; 4.5723595935567272453272824910712711405246604478909098829999863060040265493758149909963308693150537511e+00 4.5731849504395302930792696392395576157058334963906184297833909160365882557661006134971353720348529884e+00 4.5712784747064478032307061089239447077819006998703898851479011470361634066196767700833608923394651501e+00 4.5550260892638610861955300280537489432737361635514580012729586526834812066577145083153110841311444149e+00 4.5151440012331902913325134813633513496339143775321771604038398552569808610955688758635694859651816423e+00 4.4480681256840365170768857205283818915012545842439053203459791014512204643341606123780169569815761698e+00 4.3525456978005686703142476451597621826136811484551996478431844370460106285880540440160498880771665343e+00 4.2294401519308817199528750668521154513693085990044165230141923331488135423072351627142589467382910478e+00 4.0806887811427962259642677930928824517480388070681895769942520611582073419907296968707107184364831519e+00 3.9096083114607626138498898685890304184635905695629418626657242834738772222337178282146666692837294244e+00 3.7205531084318353247308016078490272999275565928135678174362414130995080012657158197137922164842297348e+00 3.5182880041723948503952511870057778756268006682703739706977978248178520052312469440468098685618545858e+00 3.3067612185107918189615228520911075484084404531404312684656922334980106877968114940965402942930666379e+00 3.0890369394237130062784336514274943248024950047094032631818744373258463982934470975037916253586918763e+00 2.8681192244940203362831851277482651640059540945216244368880023481136644856010856951747168438080106437e+00 2.6460739909265319023528594866251907164538899225593459991614186939434043344319992272392793452978960004e+00 2.4238955186386814333814021581274160448240979619037853209432733663283384387413713448250369086537752586e+00 2.2025554529515324561427837539421417752887725368236412760780580201023940344911459551398418485507536638e+00 1.9835366157512461867262960812727093913660813805785183628354684622772490292097029521407632324107315679e+00 1.7694630196652129553436697039006261493393508633839752116385200848695957170771097596790295878260345625e+00 1.5638789508323157542200470831296097850845243749999689649638012727883923346044225191336327148917791293e+00 1.3697337842915566906679108071233899291121220319395717469896691142390667001787409845597908798933531391e+00 1.1887059748759033639930337237550181940957771077092759890192658294639765503845693894593190893499605501e+00 1.0219054896655503909699785648096358017438695879868444173086613254699717493017603053685812028425828716e+00 8.6956388658823367448348272103029164900064722955803944940969131159863984589396312838697790696444310008e-01 7.3140110088123477566400094873905559134134192043452016693685325256715574221535753876638239130727274584e-01 6.0727775931756401691569542520140642949356917803666440344056720021532250441710195183147470352075311985e-01 4.9711946939984315134591580777466875292336136158381935118925679476358917534284779228924995258886015914e-01 4.0026346290639431417989264032182448295226232107401976489944185126147441530920696698383510606619838428e-01 3.1612104954043675905157664642258968538063536893910402377432844095652656749268256508389572238213065776e-01 2.4392373837455993778039617420462050550783864112259226253376507909284527449856281827449610263008140000e-01 1.8319290277726121742319851328767017777757931240871807777453828969045439934983078812782247148068519079e-01 1.3282970083597773962465858347955085666860630352211022295777272121155968344122312754636396523262853350e-01 9.2289071459925660463853191157136838393104350760688474022958155064381227783592275755791994554317266092e-02 6.0661349454823542733139752657171010140287233065009711415788131632622314833067659450173236457784461383e-02 3.7377108029861556613867802422396347276265022359763103925595713513911612901256075552537817043665198245e-02 2.1198543033458619846376401310856733199486732399756978189373123151358726354699120624169923422249903738e-02 1.0676717090445123233742883717908639577515533675733103203150373862636982869138475118913218098000866708e-02 4.5381113078651709775079431762226576999423566598487553994993900197757811299380569513084374536187918966e-03 1.4193778892242811443611267067490123868415001194499135707431818694313768947924424331397145931175168603e-03 1.4845308021761029895222996936218911532770179657417797233048602141762244078130707478733990376218385791e-04; 4.2605836843047205702048449969622648559055915033831984794229084191875244817433522823133240458546754190e+00 4.2611799422315427270343635853896436472130683288981903955902764081506215131564982012544340230499805705e+00 4.2616043205394807712010929310972655827878563214005106671894899238903762487588690762978318928710857051e+00 4.2552320169329979395959235965118190135545614724734756408335811932797608540864517449750989391192032600e+00 4.2327318719634198270468896514240013063452715434934422288246412310994984290100939250060029240685244961e+00 4.1887367636232649846165839406622037460880363338110884785666387639321672975617658611993677100789643407e+00 4.1205520354887770708457632475254850701571227596457338146259039515729498707313435400519087949546796842e+00 4.0273966926436139891525462895290681230557207639140431134896411478160881517057350920930701800203982038e+00 3.9096083114607626138498898685890304184635905695629418626657242834738772222337178282146666692837294244e+00 3.7686627348546345524227788532715823592080683018200721847924948414841224165475021519906989772943799958e+00 3.6072966021885439591107039552993806907489501553755903819213355948759651256768630803197779229583399511e+00 3.4293876562511676059058188128443245148322134531176067825350290859812775999269259851850873444217413854e+00 3.2386571827035055288616005884025351642595737250497882070191749373644367323333600406306677368100549305e+00 3.0382818380966469836292758403076700940730198212878544315268424933013466019109306361357187634270486856e+00 2.8315004446785027064772699704805186194654685423207010405838927516410616814285572544496477289711093913e+00 2.6206788074275593767349299212575871507398035702277708120522511804289348455981219597935658177559236132e+00 2.4071583981128260030221856340229727539947013098264392262814762740529400293924955126447497272648416141e+00 2.1922734973446838731876890380050131711357585524268556831884456554423754066597424259737418683875748851e+00 1.9778557844895684710111015056551607663399624816568964924321921824021239641732145120742378669158844571e+00 1.7668583452690293631632263475697502474243051184147433145628831760221268030595552049124055899742866565e+00 1.5631437761269134796640494014099676688917982284526096110923076339003352227850696201133788894130250643e+00 1.3699733200251117133552193965231043146431801414265984489470898351754673479008996261241007864980697839e+00 1.1893197358561103029005973761235406407594139488591221099239419749627384723053250503928881480023958271e+00 1.0225466250390686275224829088440374676980631017075642736676223988910989401663888487517952805201718913e+00 8.7007631080257426999983512244218361056139273342378619698579972955693355804856812735722688407945069693e-01 7.3174948693627281816990756508605653581662736706017288854661804591565125987763987682005796240196388424e-01 6.0748704773255330606306724931841284864053728089796171532103757119693034308460893317289430802858124758e-01 4.9723285605863604374160552995910065919639319044409880329677686072108341275157976164627020746141952998e-01 4.0031958403929296266893509818120632679462506412382297261781897618041235435597746241698955793597769974e-01 3.1614671928551911054259677615197398275033523861910196159453437527815882212611707425555289784384495012e-01 2.4393487106855225171518435960253527284146387889724538887112448986402595700167005402332337553436474474e-01 1.8319836345145071136758707257147192559749794492625009382032284871235902662654123470240312637551014085e-01 1.3283390096654793600286081847737366774622794996051922466049660785956504765204519251164036258591140600e-01 9.2294026417616387898753215238642199350801782987272815608056509886480697480161963804563067520501570822e-02 6.0667276067415472139325630810670665880393585212315917680909778561391112300316043735823761804839569840e-02 3.7383378138303237589823396245793874021833594984249021087810365478754338107967557022414455893406171055e-02 2.1204081897926463291177595113853932715014434370102447569412379379776373610774209236987054756818977655e-02 1.0680643366092797367974971897680830527773478072371800643238883522202824487163917900230066383358613242e-02 4.5402787487663462561738336768365726219869955990195002791290948416380800789571146759779826472037660883e-03 1.4201961786453013035337130115653502596832285121327079718142786739424529442630212910869933462747810880e-03 1.4854872949551974034988539891783028726392688251973818692606782219539590311061416242236832524633715737e-04; 3.9651694555048966050392147569440215091354971455264006153102607412205637135344443282030683071081126590e+00 3.9655261308215626295482856749499734170817205792380834562699390279994934180338299495613711303571461063e+00 3.9664167796011353507678217118335147391998790241155593444606709796814401491080074639577921903858996838e+00 3.9648865465302818775882736053708403980804926835762675779114324719255137750751821634208654804905900953e+00 3.9537689043183667962529004402408899875571931042419070344973917146995372107525303975775389680510264562e+00 3.9266525524757576100879576694805153443234854332482774346075553105151687337457725734004130084535215306e+00 3.8798939651060193461073115842522789622088109069048410980555731929288136674820388398137230672113965300e+00 3.8114758753164522108409887895600319500534883069309887983966368568895968966079379528551847610651090769e+00 3.7205531084318353247308016078490272999275565928135678174362414130995080012657158197137922164842297348e+00 3.6072966021885439591107039552993806907489501553755903819213355948759651256768630803197779229583399511e+00 3.4729459682730460976990378919476928013842524927767824669154370463768057374854185694101967949298084563e+00 3.3200693444117526845076695080629312452893570352804715891012737212015303914518676796061474797556045123e+00 3.1516165085029637427900501174346785225852108156700411202200667742398007737527092930572068197957406789e+00 2.9705018515198353504366833340293494637237827629030336179959205286785344187385282398744562211517864774e+00 2.7800077638755598996737381772771575894779937669592587576222063415880366104518204229725372251561820988e+00 2.5826667645693489368797439724696520175566078249734697637038004890337251781878351654246852919868079489e+00 2.3800444577486850298264222979135679392988216384021882012905398054774733367900705950800826471310438572e+00 2.1737424427998862055181775745984294499819409107400275549910610169793530553910285185600680268657184510e+00 1.9658848140033543080465729444076644399086230120594292863343887313540161971858348608970589681894958567e+00 1.7597171969292385491910913503648004327849456479075181370414680582441135090968195720992838458732662937e+00 1.5593825709836070528392437360267379291154010012800237787124821023577170052423968671021136733957144242e+00 1.3684120009269110196421644150626939997629456641955361763714008458740695178888321250521390821954194299e+00 1.1890412432201845055000647888513577021253179286132769911298481090278507371729668798077545670675311115e+00 1.0228882342565265410800029593212415374857803397154714766325767945169590052684921872489171026251331792e+00 8.7060937517913806209413546287737856258718401863932718935512571434502510449986155927144654861007295874e-01 7.3224024311976925436012348945310245464647586664015400371708030233880445660518841327800230614143428275e-01 6.0784261475448409507042588154079435059148667498933273975772802235539548885321990670635207167456890617e-01 4.9744537452491123841435158751396033195965534334932859528926915159291353465570761369939907550374838978e-01 4.0042038875020073787719621762897140618296830680239068991352123480783541605347108486411586181293420538e-01 3.1617579397969854311482262249013816368410629740311451377105389694605499423115982657284580098402631269e-01 2.4392542933422615648094182302710106938154999508489928426121976275228712571732853487362139880216496614e-01 1.8317226895107425329809600429140544918707023796026527984920956063745666746138638793207748081092455233e-01 1.3280352121268998730628741703687238661284896941498689885398015026485592489011689899583059829269915428e-01 9.2265442218782139539860112815379621098971776934666488614148736839964355182350271832596559109608707321e-02 6.0643457362692321094704835587549025835659513839893288881323845778194332730842351785116332087557803360e-02 3.7365504010143589009686087092782620700782870713208982408735607075365660198225658858171767039817152750e-02 2.1192331181510258950789315212161470019805453190351739397905616273991338404018555391658089738826527548e-02 1.0674177099052428634635310567709862233114270793134137263203041243772824133055924588328124456388655219e-02 4.5374874402876112911491025944459334332660867217367582313118284620487153542142194781325866774530188076e-03 1.4193952446506072798572269854860366600583506793957401297168769451246165310608028161527206438950951726e-03 1.4849905194848979673583245311965011395747753953790122124060404751606393050271222140870345204496867348e-04; 3.6840168367077583332351346521909923693001821098962547672258935810387230126061287750967294712696145228e+00 3.6842252796627347442267792068549856840529304290545874952510033358613045207662833003454251290874849398e+00 3.6849598255667166395229127697155016746833793358341178168272329071366373454726454255501085021279786062e+00 3.6853006184414973914217703761219217524046154588678830267124889737860378018101255149587715961806459177e+00 3.6809101771879031144882889110528392069983832011306043849754173834943408959631576800903522502457434464e+00 3.6656446916556185830192995182728090325110732238434264111713125936053667144177382492439441698246315784e+00 3.6351297124528403288995167285874893320626173265516735102113682758704479617121182067440965007568692206e+00 3.5866091036294010535063707146503261646038072020284494704527607810675351062862553805820091120112651996e+00 3.5182880041723948503952511870057778756268006682703739706977978248178520052312469440468098685618545858e+00 3.4293876562511676059058188128443245148322134531176067825350290859812775999269259851850873444217413854e+00 3.3200693444117526845076695080629312452893570352804715891012737212015303914518676796061474797556045123e+00 3.1916760956407655854496789833528834877805377559537667420581426391390913306557038163833317083433414025e+00 3.0460648891902522115520298617634831842166088517046432621207408642689571126406045134493664329646970147e+00 2.8854745275884969243974420087650475536924635485012082008295310874770199034805686132057638900308735338e+00 2.7129165032644431122416888463341724580697008944745449600811178114835223030455324856143924310598963253e+00 2.5309207208850317834795080655053781043706898717388197757301885392003847449621084499469513972715115195e+00 2.3411685461293910809348201766429117153897386813540613029439831996154231842449283587107211605144393264e+00 2.1454312574393132550272435685561207574485058345091796809529307664230155142257949225130818723665288144e+00 1.9460406806910641626548700714910514830993473881732308466902512000915946359154583960913043861029416578e+00 1.7464789375879498445446420945082156355431149255214619708857440187318293411671109080309327756971432654e+00 1.5511338813444390923922181259497590281651951189753287500258860931320733205359668816260138996330695567e+00 1.3637750652135905589432486787380630924084902586002975310191652340954776018327482747867363437116039782e+00 1.1868693548161013856861023132161947143764004995312509124973166546008162175438743325953874529990136120e+00 1.0222610233278608322645240552719297371533219265215442321484921143394744201898236033026408676544106172e+00 8.7082780630499270082976772642686432910415869707751580358226593775981995533555273763830530193587951726e-01 7.3281538329083206721641952303957713455093310496167280993439660714687369787686273240294745666476244111e-01 6.0847237620105454201218562889487122407830735735317085455776240357490327116178528033265176563949620814e-01 4.9797740995786332896329773095607847176433615961487235768116959333208081483253782761605100987366400534e-01 4.0080621866743870294380238753495721778365195927642389180852312220843959994932697961370164010282912552e-01 3.1642546688087766359781901990475522479852762904898738488672173870118014075692020830971963064162545905e-01 2.4407256897584125679665736850413548463031414578775966802952333252923322111176767201600872338225519275e-01 1.8325247663810908162671280901155652377241814589052376770840910866912766412686942284711533876404489655e-01 1.3284494650241481137366972517339802376409572871190215475928634107473418354536805886112785280702303041e-01 9.2286177326081088508782569372808285068671092230340762313533280682998106251282329108050363116831402778e-02 6.0653484158321996516436738794827135339921442087565257220874851434360287519462694799038055341171402631e-02 3.7369596734974903581993995658224926434413764005045314800488340968085169199227330074870778038512712726e-02 2.1193105226958480415952336176191974028683271537060670574986521736097283569112615769133239751819268326e-02 1.0673518454875506103783204712344668659661739916820796759685183253523780182345707666965170796322435940e-02 4.5366432182184956665175467295337349354348985188593797507300201034443438534656121513148523815215589132e-03 1.4189472486604548739992668151760913250859428120017396145415384338911025917462113908161522377916920089e-03 1.4844423814196645307211621252148123809510808723624784165627470049829120071165801426908202670373627683e-04; 3.4152016943740382685000567906747710925227728935765130704157440041198000280786723727196081787094941148e+00 3.4153397768585368077727075768406201723772717459948762299455274506139814306713823853184214164917808450e+00 3.4158191256788803052525273337074319507255898612331540291491698584928462248317071117499139421039790440e+00 3.4165732926862534190637828780399357467306741633333807996647349724770458751272453705601946520412224362e+00 3.4156004833982622589494044617107236190989076625461013508924530775666388369335025488945420562539195417e+00 3.4081328350608256252228166091779799523153057768719042236690998838184289010330659602508357361062083657e+00 3.3895108206848055928660400323972159889829656457900860080825078999241195735864425954875607926467750710e+00 3.3565371280640674241416563924206913973751988569186353498764021118461921174456417152386371962208230625e+00 3.3067612185107918189615228520911075484084404531404312684656922334980106877968114940965402942930666379e+00 3.2386571827035055288616005884025351642595737250497882070191749373644367323333600406306677368100549305e+00 3.1516165085029637427900501174346785225852108156700411202200667742398007737527092930572068197957406789e+00 3.0460648891902522115520298617634831842166088517046432621207408642689571126406045134493664329646970147e+00 2.9228370435547399930204727208136348160140705555367187611990153361857155299018755882322687564439302663e+00 2.7832494833412322635789730552800886796220127727944530722779162878601795782824770666561238149957164124e+00 2.6297200591193512462757848610156807564368526802718575523815873565467925489778025791484058422470331259e+00 2.4645081460106504451702171750929098250663541434117226785166053052308380731692427751148269980394465880e+00 2.2892607519050031980679649002344314647851573870324348387324851545306809431408097551246712884798902802e+00 2.1058268098273088606121139105287158777925455197950276406538358897596376343017681523415744349559738145e+00 1.9166696769610095609111143123925632089536667184518773185063011259911337165586398388945164850630387593e+00 1.7254337362118325194753576793710145232207380979749422251226096051614402393622584545851896712839863911e+00 1.5366961565492498615768384909023728213064271768503692565797040273345565705138556394336122660188725190e+00 1.3544332058534456385550023002939124559438614043747769052954328170166538468530622117118099904210185518e+00 1.1813182194501340320257723852521682278339228216153938349107622913259921959805891691817831504153257184e+00 1.0193950132797982984115509444196866743419759669080513972547987469495683410424943492212389127069471034e+00 8.6973679401733293902932661489289282233000374478872093816025106405154691661233187204900204260500910838e-01 7.3278288352541047719451764658569417470735501559336431067771539890557687194922341559865639815328990666e-01 6.0896960020753834270387056385327833215650210679920392514852965076200910205289736511745993183893810523e-01 4.9864863460352050898436165699162989938818312102985277028386750459697001469248338666561827253028487449e-01 4.0144373163456687652728241979894085202962993210213008020359984552262550637724902652331139401881569254e-01 3.1693600551440704862435427464051330740441110371700640058507037362789167744003413285387177791807142558e-01 2.4443807467723198754876247499716611017571494617996026855492752878248276452826286809004127012802866645e-01 1.8349421570321438692739198389934894826636762651934677373918223142219535851428215775884193055958197006e-01 1.3299614220915491821359895692124091439482868130891235177685804054553479148302193172501796300263268195e-01 9.2378142322877773285357980414843328358061335968297426913480324172381210929392852908274172123384196292e-02 6.0709276566560144443764170827875747272836414121858316071708920748855564758917659227919505168019636277e-02 3.7404158067018262532057000636121293521506012885746360695366610808907855985112900211428438995309210996e-02 2.1214409707058703970172980917135204076580683309085380616643431009194061200290732547825551599830471325e-02 1.0685617138078037874099078221574348391537184351196529251723736813026111450748783531424896659197468763e-02 4.5424061762489824044975497548055926969909863436185220810115720239693610370689925890891094861732973663e-03 1.4208693270236509123849705459153948518212122874948641275645206788384656183634997176973291548218293939e-03 1.4861977114778464434154181986328538824638432053337550797004766048102277652960897043261429182301872588e-04; 3.1569167498145936302117128477374470750348327834608677514655676710215307496010618356877483476076343059e+00 3.1570305721502724434827905383287739963464721021273403920358882206234288434784369034398934988534377639e+00 3.1573165402153232490879590774360582074060350209344399312382477748289125286425965256872870109408467581e+00 3.1579360361083582991397625014563424830229408285554519575785527991495529807426078344949683822665649795e+00 3.1583249655840585493928157743605611441754696032288974349069299298952331866382488186327077463046303221e+00 3.1554892663074588910492472007513022897573278103034285508074163061498331137198525489540712383283520084e+00 3.1451942895463450830156494677272895402519333365168502086721423430071259091362289142042667525535821944e+00 3.1239850129780395576063223508374981204502546613352189089424189357302886250228728164896234438055988847e+00 3.0890369394237130062784336514274943248024950047094032631818744373258463982934470975037916253586918763e+00 3.0382818380966469836292758403076700940730198212878544315268424933013466019109306361357187634270486856e+00 2.9705018515198353504366833340293494637237827629030336179959205286785344187385282398744562211517864774e+00 2.8854745275884969243974420087650475536924635485012082008295310874770199034805686132057638900308735338e+00 2.7832494833412322635789730552800886796220127727944530722779162878601795782824770666561238149957164124e+00 2.6642787106829941419999499857156079763209848725589787473247586724702639884902749280753743279700163500e+00 2.5301887705300448306478806047665273336974615058277752849061232059156102573098490681329970391829997446e+00 2.3827147518617817639140436827776635513511808889500969135551084371228207251140915438680595215344786413e+00 2.2232384597303090218521377845554382572215739781439591115525342091683863328658579113152353497595117344e+00 2.0535555249263470462548258976326046268156258193428604925748012397541224414609939156856522015830031672e+00 1.8761749948724672051644063291397363835575339202752754782320948182843942952221819526106231870622511554e+00 1.6948433553949839203908068770215862246526901358003421732395904794789247669196161493376135606303515528e+00 1.5142734726295172262691924453012915649772321687140336656400406483495948828316135651221726350150371206e+00 1.3385951052378669939489249292831981238022877555792288591275317772989327175950469648395539815129857149e+00 1.1706523454660595410634302603850469459444927014128226719353280762432422819434600987215585711031647299e+00 1.0126684429293866457874403173153876967264564177740520054345504343554514876042049144553493233038728732e+00 8.6589105192622606225585944633306861190035106077271419752364223788610543874673816725107394131436719789e-01 7.3092814418064789225249219686399215471902118247644980801121689140320921567827717264243892228105454522e-01 6.0838479451561236408102107269240255706977804242666733941388783897001972107497512527944009458094621776e-01 4.9878036122445124068746477971673082150486705610106299107225426447063419353972756129500974432519407826e-01 4.0189708818068136056597030828835175354610156142982375941605642062020846097275702339224024982640938732e-01 3.1745727863952500698288303245112191370657275803992486019817339886072706612406046779045866137454518584e-01 2.4489012621241089456031472398738636877047522076629061704057423120914228003800415585753101915263610314e-01 1.8382575777945602306422894337167601242985409917479030974219657860046795275777573571385523492127349635e-01 1.3320880179150633320983592661104215754086958615196891370772518444515264463798502856628875567379938342e-01 9.2497981770747713101380085911475950517117333026160298432467895301498756511818761844103451985188361078e-02 6.0767574926748866755156364653425927424240190465562560354467990216866797487503607069819847028713268932e-02 3.7427456313220914973398547867628559822089273319969792843497770143155157113113548022481648286161436452e-02 2.1221270054360194044127201772708997582542925621928678488761073503559950264938579614902152953054604080e-02 1.0686640740155001874585631966142059999200401065150889784674080548760235217645987531641852419092237009e-02 4.5422503896365012581068588490081197152245018612999113344596263825499058141307293615988482622052443522e-03 1.4208080880180162903586871631478983385907136468035724557480822508026346444724986019358408629302324157e-03 1.4864786163217644571090290977025595837697161043166869491670210735712097026663519227805902666080618656e-04; 2.9081663753527728503918786338684261251477354512595369322433753062914534646336065944905925988749435998e+00 2.9082776740120824748568671500292359511853177328815038658982624009187966644268285869870067008040169223e+00 2.9084487572938809008772527508874933294593181587232994368561759182417687050846328260749036778356232962e+00 2.9088261131538678847897039997955035576512678242132177532493282652328310599644421327152052335680767727e+00 2.9095076305181893765403784302206261082887541305452181170563093115216237783493384217795880398659088688e+00 2.9090270146852331874854441314450944304870344169399761650832971395031865754697661585446597841603714262e+00 2.9041766642214506899245911532433617278610208324057151598412289009013686178259022525821589346957309659e+00 2.8915443833149730874675524819862848242580172276386702005417452407167325621159376105720493131787844412e+00 2.8681192244940203362831851277482651640059540945216244368880023481136644856010856951747168438080106437e+00 2.8315004446785027064772699704805186194654685423207010405838927516410616814285572544496477289711093913e+00 2.7800077638755598996737381772771575894779937669592587576222063415880366104518204229725372251561820988e+00 2.7129165032644431122416888463341724580697008944745449600811178114835223030455324856143924310598963253e+00 2.6297200591193512462757848610156807564368526802718575523815873565467925489778025791484058422470331259e+00 2.5301887705300448306478806047665273336974615058277752849061232059156102573098490681329970391829997446e+00 2.4152095388736423313221363574075541590392969988223617726711518534935342719281175681680908063529689949e+00 2.2858284605269688752776249974731632867329484461974339549960594443562827735856238327003394653878619886e+00 2.1429662085062924840351519917699030925849691571916450749801878602878103591399921409838651883269716260e+00 1.9881569067342681286335542934787343331809834626152663738132772254475428274530236375120247350767689061e+00 1.8238454431825345876803489550379729979857867005973033951083374734548169160535876247712642381501688157e+00 1.6538071049916304270651406207655201996453968651997255762395973223453480669719128212747769922838218228e+00 1.4828268154627624617797965429777189644992319349960528627753465967762681915875178945785607554996284621e+00 1.3151452419273270389688497263374222997117362990354403530817574348014650892287415425933918211733009155e+00 1.1537360426309865226276160607800882878380413539972779975114713351314116337339911055435960593467101751e+00 1.0009630124968104536394638257433365404010665790016791794212898308883150121354864711826228750408854767e+00 8.5822747870065374413360177769753292409521465476556050376564202258677065259156685286216786938492482021e-01 7.2629350595791739325585436461065810351079462903276883890708796896121853129476773736878221065640526390e-01 6.0591553292827587643509305654186645420252768892202673528894267515570367936034983423202924441404279943e-01 4.9775959610616130107253872777834582187452207168623071539300467349387206328421423456483772421174974627e-01 4.0175636361527741527430950042112550883447621238025594375351368092221148310251036156199408120145315890e-01 3.1777288987524591924176087987752667761131276014110827766114206488671606501379565180737738565424510054e-01 2.4537139377229431510491678931441042231875298152521902058111279376218865973708716701796078327514686359e-01 1.8429653111443389514605408967891202995479350569872984667644326768531090277346433889572496310641430722e-01 1.3358432777256844588361481753114765249524687849868031827967324615843511536036133334280782913683876316e-01 9.2756886903852048957579427346528713380565047376620223963437320760728132366238231912662114143066009729e-02 6.0924421886564208864010656504725774736625421982587499773409109095177502040302836745827626263273895009e-02 3.7510353741470947782753768708880179230133460101951991500754796257450683247192012702434317253296338845e-02 2.1258361935296982287638583335095205387321149181918968401429960384806432780521479659097806471488812559e-02 1.0699818289512287973530295829339881584953888769803773466252848951034788810757357872819539742652336739e-02 4.5454206950641507360031844313585205998748832518140746546955078811752728314026067951110308409572901661e-03 1.4210928432352096930312395753057461119302057670774796559986368346506231977970125135134509850130207458e-03 1.4863246918920194353095569048113772852609858535813318782930056492094207815256305965460940218774745662e-04; 2.6677670905421916132159152239666396104873217069628554919349441305517807568192028845845803443217601633e+00 2.6678829808332222695644760073236475061926044097876654888571963162068144308241318150677919884621229815e+00 2.6679951968141790621004163777353977981721419883643385974389730373855450127751763094073980839044138840e+00 2.6681810939829458418754431891760033523746454143564757183612745503433119165984314333193839371501647471e+00 2.6687269237553006352908024422629274989139020970288399059576322857086987270547323620365390947552598165e+00 2.6691639361040501054314594694387886981348159623566955577044414601372344328299930859202269209590383956e+00 2.6675136821676877684777678544419713541965634489341784073084208813899014083657830318763082094202121401e+00 2.6608290477534439756573753003866529788052822571557454772010943606944933763521232718945195791411509338e+00 2.6460739909265319023528594866251907164538899225593459991614186939434043344319992272392793452978960004e+00 2.6206788074275593767349299212575871507398035702277708120522511804289348455981219597935658177559236132e+00 2.5826667645693489368797439724696520175566078249734697637038004890337251781878351654246852919868079489e+00 2.5309207208850317834795080655053781043706898717388197757301885392003847449621084499469513972715115195e+00 2.4645081460106504451702171750929098250663541434117226785166053052308380731692427751148269980394465880e+00 2.3827147518617817639140436827776635513511808889500969135551084371228207251140915438680595215344786413e+00 2.2858284605269688752776249974731632867329484461974339549960594443562827735856238327003394653878619886e+00 2.1742596555622474107210150211947802117495683935044359505667257748662707363477897748677202803121793904e+00 2.0483154346955500801518994271384558374356519160050385519415512550979402973608872987885413619363568858e+00 1.9091277888244375132346065324249931276695875698774183736278942880621087081744317622702809728684839646e+00 1.7588945296656823356834107708897297705412915602203565890655688546751209909536784703830568108601073358e+00 1.6013110677115288466608001845664369767782305175080442283646507723456211237013999159911475389878681496e+00 1.4411819011291656061526007527694703921526961105505525265050636191274134553815369024116660463115198706e+00 1.2827988861810060009524197063053633414439547027232786630021473936302110536081769107391681285579202198e+00 1.1292204375244292067547825134712510283772860370533977115041895795644012152624422255000822513352816028e+00 9.8292152307108145719856012890240732135667184188210302692323951549195736062596534888228972774259991467e-01 8.4542298196437224506683475968848579554143929594299435935561448496255098962017152598255820740777944637e-01 7.1761823050462067399308299461463200451960917139882054050797958503399319245763656894144626589440151983e-01 6.0039957134479353844745212498188333761612822300304524237854758606960096780795502538722851506436748276e-01 4.9456816556639586626357074229892790060363713424166837959968816587383623942994048581596609042576580003e-01 4.0018374228312585799677883493219641222065139462181066587094615367493713867831841308300381289710405547e-01 3.1724378668509068218905298643825492577781175508982641250776141823116341865043978759780686481890852879e-01 2.4544130934278501876045227106287510140972928245555969854780746116390184038135951806560860443057500916e-01 1.8464625739377070921895017660315727277584128003207893422782619215388132628292231727907398089606934430e-01 1.3400418816222737108547268382176551576713256164289638205657142044763618702269320168887689741712904707e-01 9.3129995499801817242529047430020137402330380313417611557501961864529350830692496849598644230130064023e-02 6.1202712414714695123878917458604734713466826095086367412957231282574344929756455330509751423641862311e-02 3.7691628964059091034260118158045007788342021896215133852698762888208704237529323435946466797301343925e-02 2.1361850648690556257188384360367726103442576076713693243445490063705265988777788588694245655478687289e-02 1.0750467874080673506513231569314438176638359247927377752292160786321773917063708325104153892811780354e-02 4.5656517889924902554278801275103513700567291094817364506698139217726128292525131460481648020024991250e-03 1.4267910986190604393758061117818859929945845829203259964320426143843778662038614344053355219599013548e-03 1.4908816169787753312561343065449657785679411331279551461543690970082070460470374951607225673845681288e-04; 2.4341124800028084147576927331449662639752096529796051775158007641749917358626233864795834631662930516e+00 2.4342324598314092684383388595358651769596615145400802130547671443208896438787756598462188590058575464e+00 2.4343188144499628397303227724254303819795698790412709849434464663543520240785174540524257745702067173e+00 2.4343892031252249815549219153024844554579600903399770913846573754069726848546494926836863301147419996e+00 2.4347084575881745819922320830239544167002487829542359602358400948544964498121882008757653407298710287e+00 2.4353038733237019170361162232609420716879676224420025609388665747937931769823404621941209526542137735e+00 2.4352430171395772258743304570163338940813161852135453525877903438212789040708064554953185352515617721e+00 2.4323859158985436169428463382653011074764993907686948797506739015820971693640754002144144185917757631e+00 2.4238955186386814333814021581274160448240979619037853209432733663283384387413713448250369086537752586e+00 2.4071583981128260030221856340229727539947013098264392262814762740529400293924955126447497272648416141e+00 2.3800444577486850298264222979135679392988216384021882012905398054774733367900705950800826471310438572e+00 2.3411685461293910809348201766429117153897386813540613029439831996154231842449283587107211605144393264e+00 2.2892607519050031980679649002344314647851573870324348387324851545306809431408097551246712884798902802e+00 2.2232384597303090218521377845554382572215739781439591115525342091683863328658579113152353497595117344e+00 2.1429662085062924840351519917699030925849691571916450749801878602878103591399921409838651883269716260e+00 2.0483154346955500801518994271384558374356519160050385519415512550979402973608872987885413619363568858e+00 1.9390463508144354387072031032652195242400258229297323722339070019720129233646574684593047886802999840e+00 1.8157458259253946501562485146711050990816253414948621895233408869193317430395222481370741601992649946e+00 1.6802499638278681400177990642054938274010499379861726840184606706610702069237940356710584233042710610e+00 1.5360347611380240520927235313300086068658346587058234002615237809433841678832548237465351377474334041e+00 1.3878182376551370412343455960439313677918343472362306257509977530501781592842495184890983953342313933e+00 1.2398992537493668523357062906312473016848701116402790538575031400903594442312625627783368099905915043e+00 1.0953732092090185643543201151479098612085291022772356022389236097471348238350433148182719876390049089e+00 9.5677820591992733008312404658211812505398816474691030621475878844692918733845234259364662545729459657e-01 8.2572414977469818111694766830671039929257926730997813444110564306709101523533621639077065520437959478e-01 7.0320623827922858661111661707214306426188067439880535010488140558902927286731448412945355535226590428e-01 5.9022816824401299569829742338642762025495280106829462201488596850238041409011360710002629170235156125e-01 4.8771140937241637548631472406739071369189824235108023988169274974618732200567713929240728893311576941e-01 3.9583502802650943431562804051583848266023186277352840193083932545214169277193146233172697346331719264e-01 3.1471305129074472947603855583367335174414274152612118913732174619857123233730831297413382686095459413e-01 2.4415301193581789820370319285473225475506546866123323410997077825548945847900674125532144008242548596e-01 1.8414259238311900128428915988420982429257504672766753316629971807829404744212742600564519015172432507e-01 1.3393965481042957087201212235980293595288028533414896980237706243106069166592259774860210318327490419e-01 9.3265823316844429906620428297358052252083452396418555363053419434426301688586545746757436340256938289e-02 6.1389794410644493576869040961559745911141976458498273688662580849244178352658618785582967557379999420e-02 3.7854183294573362576136623320757413927661839806823120963749587959044087458675072605106608865274346575e-02 2.1473163107989225522596279601857513001168230171739456545792694636785552340275199774821547797131082727e-02 1.0812408048463540784868047251861146905664175444870318430357360272820199590917403391220974929122907564e-02 4.5930591291366662440176982009618026728539736639746210032594311200703570610833753402916895277299814449e-03 1.4353044142328106281873087535947999650041426320521360475180579835052811165473474194062844727245473385e-03 1.4989737356333834451346572788208397038413587008044786015817665265906042721762369846480611696793654318e-04; 2.2061234144145792799685179505942039990114306049716544912835472985293902629231506959783645269596602624e+00 2.2062433038767408418914543425755446551253712611587416696544393645554384160592195782063963333576222651e+00 2.2063214797557250877687766007196118521541063527495059118550605699656387817447783320308490782513578213e+00 2.2063330691165293393914996777143317870435323850595336003219848565503594702310370984758413994260877410e+00 2.2064692727137318032050540357552671861580192919635490766468652447694840047531029996126442043337401941e+00 2.2069176196364758030087650202754138785350236467042352534949267082442558162668291611195124131676373300e+00 2.2074304907759781585589810550080729535872432863304030080446139760456435500902055867028573500202667701e+00 2.2067683355580827284773287629422490594452673483205080315035893171744165565019230448762353429543494400e+00 2.2025554529515324561427837539421417752887725368236412760780580201023940344911459551398418485507536638e+00 2.1922734973446838731876890380050131711357585524268556831884456554423754066597424259737418683875748851e+00 2.1737424427998862055181775745984294499819409107400275549910610169793530553910285185600680268657184510e+00 2.1454312574393132550272435685561207574485058345091796809529307664230155142257949225130818723665288144e+00 2.1058268098273088606121139105287158777925455197950276406538358897596376343017681523415744349559738145e+00 2.0535555249263470462548258976326046268156258193428604925748012397541224414609939156856522015830031672e+00 1.9881569067342681286335542934787343331809834626152663738132772254475428274530236375120247350767689061e+00 1.9091277888244375132346065324249931276695875698774183736278942880621087081744317622702809728684839646e+00 1.8157458259253946501562485146711050990816253414948621895233408869193317430395222481370741601992649946e+00 1.7081136759233055563889763464215707215728713982001563163888933379410649818658642541571688819521480720e+00 1.5875919539128921215923486572063199636423358700994444161522908247154115707975046506313609212589516088e+00 1.4573331025670497404741107347003331801723332757302960832285936868174719619053042584375273491342506620e+00 1.3218625211591928813593090103151541828678202857673550978249731451971681151040522010690794726224507358e+00 1.1853864916090806429805954422299758452330572988773447361628684215756630653499707468379780765052120477e+00 1.0509901046192243011501703800738082858844283396854595226771912612023643287319454209715738835596382943e+00 9.2123833946465390247157492077716908100911555925107506239185428998636753138398008672787928294725241283e-01 7.9778501372750510879571756091816929903692561068765399433472418765559449667454328981522225104836770123e-01 6.8169486700042085951120247002590638530681575104344434590369912282181110898426154601900425721426258473e-01 5.7406108325562330736829720805185663086255758663652379278780030771450018080229801502892746148996650485e-01 4.7590252133567371483247572766231518278390575832195042704203453640730253823141952406009939648623968161e-01 3.8749911829062098369045142025715964652383748807650896219531066271022534828148041262899851478576490998e-01 3.0907153217814116699307619028896311349401658495094043348349862160593138220885412879295961678767790093e-01 2.4053169418245038842073413282131203881432163399654091306081390669224248645207410949499974387860497138e-01 1.8197110369769195967347957246772316982132741237674148417101993791250242470505585261347668194424056398e-01 1.3274852823865084280459878947049615428722443535905475431292506197241143613804202720943659446752411532e-01 9.2690700799372002571748174591624136140534465674670006138406834236380610965420088539056582722883263725e-02 6.1164514859216805686830678306362250147932590960312993383276016916000742222047575844025127100980626819e-02 3.7801901436745670053779975753434803641470756695702038241221412651813084893963305234727503381807086768e-02 2.1487301096228767471308564695926989282257589361276520408573334593854293388570967195249219776076362003e-02 1.0838090161806388833157464618809727956141134044347477205002488478660315603922631416849312290020070042e-02 4.6103588332452117321063998897428155861999665407046085593701122023531306600019641798081616860905798494e-03 1.4422092612090997190824052262117586436929616704353314965153767337666524491361522882454584453889502574e-03 1.5071332058930599594117216630153326176264953611492044680617785060236955060969674187745011050353442947e-04; 1.9836866747158357846775192519759547477794889634880846039936238098513783211088801420161846699191198763e+00 1.9838013592815691283542964283693199784282948245586685725909679720836670950304783283746208925801484593e+00 1.9838800693088589615007815725920937821273378680373962631224810242138102894606440067209202743271844265e+00 1.9838658837987981583948319718384313471206937088470656109288002385203973000248402647750886607410039776e+00 1.9838903065270313980080417441735685658436407175481547493970772149617881282552119635842269025046528087e+00 1.9841316786883368835505878085625120430534691356214627275854308269060382746317018123052294949518562757e+00 1.9846863927070763753630635295669969353975791979362909131059711033558552554226604840723162435234003063e+00 1.9850636001672246965567066125638857363947391435494931878869163691720908385684919572802476482504042138e+00 1.9835366157512461867262960812727093913660813805785183628354684622772490292097029521407632324107315679e+00 1.9778557844895684710111015056551607663399624816568964924321921824021239641732145120742378669158844571e+00 1.9658848140033543080465729444076644399086230120594292863343887313540161971858348608970589681894958567e+00 1.9460406806910641626548700714910514830993473881732308466902512000915946359154583960913043861029416578e+00 1.9166696769610095609111143123925632089536667184518773185063011259911337165586398388945164850630387593e+00 1.8761749948724672051644063291397363835575339202752754782320948182843942952221819526106231870622511554e+00 1.8238454431825345876803489550379729979857867005973033951083374734548169160535876247712642381501688157e+00 1.7588945296656823356834107708897297705412915602203565890655688546751209909536784703830568108601073358e+00 1.6802499638278681400177990642054938274010499379861726840184606706610702069237940356710584233042710610e+00 1.5875919539128921215923486572063199636423358700994444161522908247154115707975046506313609212589516088e+00 1.4818484975954265887490261614319765624157292355298857857801683189418781124258329981489567404339422770e+00 1.3657574675926143493018013863810228246927925305362555093055866517887583437947148313525333223671202262e+00 1.2435520908268901197098737790546641712728634707734676214874335640897033222237133650712805712444138707e+00 1.1192599410853289073297919576930727468270723532037637484462947628137711111086321594060272345639373466e+00 9.9586862647973701370504479011024735507301440853802896916159977058671207489178834229543958198580881810e-01 8.7592148395394464807974367911380692345750054836435302745356416566225858229503600616213239565744026585e-01 7.6109007053529642201410737335242489048650584634399164372903003972641938978355331793553989491508736853e-01 6.5247189171679665905031173057994253963431354621331468747281547225216085692281273701090378501105495269e-01 5.5121575917921622008897931499692415921895877972030608449741617917017297233215173679040821394509683188e-01 4.5841800253336229511380980644039328909830944901284881910169883113118623952709782740690446654807680105e-01 3.7444214261097212011059052958515002929839448544516420392265807029947123045808515970928068652240472871e-01 2.9959676201729589611289970805513285501791661662992663399603895403540982296843738531737642914405990478e-01 2.3388705087955314018851146025691520530352978468770052501657692912074791035477508525188357538137444803e-01 1.7750042181019402917268311348055402559744602088089271247868837742940724322065547906832130302956729585e-01 1.2988754308986492235700522289111119832169330130642645601252763445800219494569825931502387594218454460e-01 9.0967178276892698787274226313746217275654739031242191086134206579739536345759576272392385745267775854e-02 6.0200059797102634365687603578521348762206531040096595690308363747111054176361850629569750555509992892e-02 3.7310862648084242944363617496361842527646390590997211527904367861038340521179919644651940966270075675e-02 2.1267857144552991050973254578441266176377690880073541170173009908818378879587124632593583332814629423e-02 1.0756976665372183152539984059552704886460687389157350141532828494558602480594209053203970203166718286e-02 4.5884258227222672902306961177661706623340712265535941549022585390425723189673412896318915890609082106e-03 1.4391888565251591353082254363627142074581579683814162503709315150389922219557689498500357953558436493e-03 1.5083085682125507147076362637995494305421899706879976589018443425143749788699219558793756794185119025e-04; 1.7682098748098333636977821362387304250628054754700024180728211408607971134794899355566924719629836780e+00 1.7683152889119709110313725550236951180762372548993176532261307710613301268180166924074332033105637880e+00 1.7683979304614220490487460342927200513662055404018903409347551338538822607467672904839143100488846769e+00 1.7683750166842109659001047375716135618182419786401078467704855284337786920095777129014475257052135273e+00 1.7683447359166916172956441603522784147617119661230615999406487962296466829428110762118788733276542995e+00 1.7684197065404641299719064476605287556362740053923596504445722120241197919643130887647199543449825905e+00 1.7688114109546268551056409954905879989338582884705341574595159957315038644118540445844157594907337791e+00 1.7695095516811338072671111962517065173267423368753027929797586677131311980391348239082826657545081944e+00 1.7694630196652129553436697039006261493393508633839752116385200848695957170771097596790295878260345625e+00 1.7668583452690293631632263475697502474243051184147433145628831760221268030595552049124055899742866565e+00 1.7597171969292385491910913503648004327849456479075181370414680582441135090968195720992838458732662937e+00 1.7464789375879498445446420945082156355431149255214619708857440187318293411671109080309327756971432654e+00 1.7254337362118325194753576793710145232207380979749422251226096051614402393622584545851896712839863911e+00 1.6948433553949839203908068770215862246526901358003421732395904794789247669196161493376135606303515528e+00 1.6538071049916304270651406207655201996453968651997255762395973223453480669719128212747769922838218228e+00 1.6013110677115288466608001845664369767782305175080442283646507723456211237013999159911475389878681496e+00 1.5360347611380240520927235313300086068658346587058234002615237809433841678832548237465351377474334041e+00 1.4573331025670497404741107347003331801723332757302960832285936868174719619053042584375273491342506620e+00 1.3657574675926143493018013863810228246927925305362555093055866517887583437947148313525333223671202262e+00 1.2636468033218263558033378883476878746935531225803149050443325646782383748050508385808807406181647550e+00 1.1548581178985009796248047727893125026836114261533028361253124090392018132890351076242426197406613436e+00 1.0431536187095390605612903187942002686841062970442227515986923033955617417558396728989055844555038203e+00 9.3135700039878387185987232364856065140044238840077107203437887404252285158930385234472057203952267769e-01 8.2191876915757251162102115704819912776489422649801335733161017726955412321350503004348516910088882778e-01 7.1648573539390942705477639959350288089191713094343527330082834870237673917494526267663377863934731757e-01 6.1616894251372603019161231865892394018448939638348785281434084560090935981091854998172481223841520589e-01 5.2214302820783969402238392018011083934323391645605910757785046250043737521378752287275145792448427619e-01 4.3554842577217486454054675915911847167522219470835348582322794057360631591453784407447192528779585685e-01 3.5681675891826848879796786745089592847625976978720536883733919942962338140086183644000525620119506769e-01 2.8633198083150216949288695077598065588032299138678340596746435223576933142193914121678744254430911374e-01 2.2417842250232596148083847013716403290353610736399453758291412390085534273069939136962596082646168336e-01 1.7062420454603696580015121523506975848808942276634497285492377579430744673742215793164386087724853623e-01 1.2521017301545134813521904624991698103309406363650808766485896036883159609113783409407323854959575507e-01 8.7937349058644289313149223254322251982701036161465099756274628811100404556850367701952210509594152049e-02 5.8352637577509087534256098208522884093476504000162263362661705813290877830214534378199178194650046725e-02 3.6263294752956955837295306166959275812328446095443537320245604253998843887109190277049085875641516304e-02 2.0727713615699181788492723015743630507459097370156145292300597651071853416155691083727096367157088218e-02 1.0513412767237228844252995881466126359555860568993380486234826768128656221871270922611348501795556571e-02 4.4983864210822230039413851263548746460125039632240443925948973292188139935050813434369720733928635985e-03 1.4158367281432009784719925611087521460983587575947309385631782393240436992939481024160585626215875620e-03 1.4912268948487032426434763636776435192044334988513831367559938906345760035977427213153973625922459983e-04; 1.5623486297641178763359310789055900431538737132476005097415932239928042493403447265117790389077326150e+00 1.5624423129131103458957069875218090743701546929236336171961060246388254916937509087215640995574044585e+00 1.5625287508790114919531516245656856506000199263488038323110550687340206204855631491048422291623613984e+00 1.5625057877967034088519020018945796561539017636175956372002567764272203412501442475173215741434924917e+00 1.5624552702163151265126494973187544739654021049081028301558783537176202822813706647413038226251565298e+00 1.5624261633438108496115378270474994144985894619609261120057310745006811855364802619418194017006906334e+00 1.5626274064407617749990443922764565971836644537191164392262972352583678184140129840750975164552421716e+00 1.5632788658888485626187085777374503699491854846117520243893848450997879447461208752252416713667860226e+00 1.5638789508323157542200470831296097850845243749999689649638012727883923346044225191336327148917791293e+00 1.5631437761269134796640494014099676688917982284526096110923076339003352227850696201133788894130250643e+00 1.5593825709836070528392437360267379291154010012800237787124821023577170052423968671021136733957144242e+00 1.5511338813444390923922181259497590281651951189753287500258860931320733205359668816260138996330695567e+00 1.5366961565492498615768384909023728213064271768503692565797040273345565705138556394336122660188725190e+00 1.5142734726295172262691924453012915649772321687140336656400406483495948828316135651221726350150371206e+00 1.4828268154627624617797965429777189644992319349960528627753465967762681915875178945785607554996284621e+00 1.4411819011291656061526007527694703921526961105505525265050636191274134553815369024116660463115198706e+00 1.3878182376551370412343455960439313677918343472362306257509977530501781592842495184890983953342313933e+00 1.3218625211591928813593090103151541828678202857673550978249731451971681151040522010690794726224507358e+00 1.2435520908268901197098737790546641712728634707734676214874335640897033222237133650712805712444138707e+00 1.1548581178985009796248047727893125026836114261533028361253124090392018132890351076242426197406613436e+00 1.0592519602932191651223336802255762110946775375467578388532585544385982996251237634243051635210842924e+00 9.6016358675407079364706552385596707103047779489518667738959629242381287859652254012173540024329964497e-01 8.6019032282908380055779413353315589139839101876223285574116259917383231504293785783771887018706163354e-01 7.6163564662540055195297735396051733371362013139067624484954240963862977814807604574852832098660939840e-01 6.6607153733073577491609412916011308401975395256077197862342784199131589538632405364257937772113965920e-01 5.7458868739523547437796984795314022794554495271529066256616366893323375743812763246754282187853860375e-01 4.8836623970368460189753326743635080736416500571260372973030674358274876704620707631515077608559318338e-01 4.0856444331114148106819308864820474805616216530538930326602100050205756374224336217333446569769542080e-01 3.3566323999436431096615833643287646689616966438233515803417166627401582622827119410047611528458311519e-01 2.7010537648786656737422393769913558824748880828250481971692164165996085728555086755124187819500992491e-01 2.1204687039259995578679205924494737620360261659454978392838445837723178146432563541434059177045214838e-01 1.6182203708266110714413694733761645909750313138488854169820203226831626831033450234808180069081306487e-01 1.1905730626656123253482679501466709039670498228753653036120597713301964259717889048776607623103817037e-01 8.3825026031178673133055289329401130319954838036335571125603438411132724266788246393094347525593452908e-02 5.5756536285585764359647743898468831284488926679337311758332835079692759525333568940980162307348883325e-02 3.4731848805238977053043384544495307034343801370293292278959571548459116529136433104954990956100200413e-02 1.9900215494296413164694208490652502872539965459450164844151985391096254083607646978165874403999550267e-02 1.0118122164771000681729962555795768215080726780326525776435637321442594514375453918857052511505290972e-02 4.3402268179826366070864816061351548701175975468117415186735884306273090182662793440593981794261845968e-03 1.3698985382640012746630089975959289302800162058116998553462695523981204337795778839006857189573265538e-03 1.4498965480287345496482287907471517327535102008113348172693484481569731517659641963866216885242114145e-04; 1.3684485213535485819036449713438904520883302222647305750430108527434199260291241166591945965400455782e+00 1.3685291460895848468950029216338418132194413193789886115475859607410856836156603985679652179636358538e+00 1.3686168362486871796260696178733161585335412627740300408743598465316980778101753719652193328490946129e+00 1.3685985331030380040964525618725317056061531539799466863832931318224998384108977626989619481166156766e+00 1.3685444025372786584203409971691143477038515254294193198921566191874324886914948476182145402505033801e+00 1.3684630758910839953948579756434411075382474632907825474085572956185422849504709188914859325620639332e+00 1.3685169330291782412825944255934138851585672152598337642869054163547544633265391581216439455131515718e+00 1.3689907585966435778148052885502956945360485910305883075733079838633891261421051139071115064839984237e+00 1.3697337842915566906679108071233899291121220319395717469896691142390667001787409845597908798933531391e+00 1.3699733200251117133552193965231043146431801414265984489470898351754673479008996261241007864980697839e+00 1.3684120009269110196421644150626939997629456641955361763714008458740695178888321250521390821954194299e+00 1.3637750652135905589432486787380630924084902586002975310191652340954776018327482747867363437116039782e+00 1.3544332058534456385550023002939124559438614043747769052954328170166538468530622117118099904210185518e+00 1.3385951052378669939489249292831981238022877555792288591275317772989327175950469648395539815129857149e+00 1.3151452419273270389688497263374222997117362990354403530817574348014650892287415425933918211733009155e+00 1.2827988861810060009524197063053633414439547027232786630021473936302110536081769107391681285579202198e+00 1.2398992537493668523357062906312473016848701116402790538575031400903594442312625627783368099905915043e+00 1.1853864916090806429805954422299758452330572988773447361628684215756630653499707468379780765052120477e+00 1.1192599410853289073297919576930727468270723532037637484462947628137711111086321594060272345639373466e+00 1.0431536187095390605612903187942002686841062970442227515986923033955617417558396728989055844555038203e+00 9.6016358675407079364706552385596707103047779489518667738959629242381287859652254012173540024329964497e-01 8.7338001050174628079094178322959919823141584719924703760724979801933417397353141491396890178018165652e-01 7.8512857360976117857508815822033704550010559111739067252841492653033904081328860544592534504871478799e-01 6.9751517286112551075012303359626037297108326228106324638734357566263514922210479634710801315183438334e-01 6.1199929110001256670536659619970639416014617416608504853980434772293861469073616326005270457875110052e-01 5.2961398312140664832990554353113100023593875220340051338918300966435160457947524053439532047927742720e-01 4.5150945152921712514914400423707500184263584241490897492193580826912180988490186529294158594296682870e-01 3.7884470128632166327777412046641198794201092532030713764073656125688893337444505554214735339152746156e-01 3.1213670232352560850198072395813229122152731627308317078521701780939388905158317515576602110886486983e-01 2.5187023251427694802286620067215832832408221592187559181884432293665788511747047689235247055665881344e-01 1.9825976659193576212587866501266498096174416522052825282971569661637970731597989193686781069603060146e-01 1.5169489949410692705418213824733048313587737679324384669820447179212788382202790470774602587834664250e-01 1.1188503314857917601884778376548406230265377660732326903732777781617512069474103146361958290023247691e-01 7.8963342937350700741525741314590610703224490526025015266307187147851778879271269083781908293450546869e-02 5.2639826604202357267887074132402435098672595319704394624504293458825047100107210084555240029095690393e-02 3.2861203257074780789114070079994454310626363393932994194877291016979851174122112228841515799812584970e-02 1.8869668688153617437714240700556177113146204088358968395502824874234261839335402881296607854917824746e-02 9.6157542366914253507672164030971073054322363329044906532870498707839834309472217116579849677268192572e-03 4.1348065908716791368541909507817745778685911882958443988334807725797852960692126576802289122468419788e-03 1.3085727378727351546722218750318220744047826730709567712822146583110772884908515681264001542870341688e-03 1.3906539581799937628557662459291640504273286797469622495433060287666587556847607780849312002142111395e-04; 1.1878204947131062984667396609545507778646494366490755606048130179007141598780475341670611906827597598e+00 1.1878879748287337533573785542014247666973987754279207961286243581009793470803338102239036238749637826e+00 1.1879732464081210125322541267559678914797970105464149446270576732285324374123444070860750057547397305e+00 1.1879621754504164728184945192742835778161387910565658649091654653967540715332861166629687477965546585e+00 1.1879108492437045344120221592329252886492223225281849350602056250040649722623327653179023874850917897e+00 1.1878110898093322277171417165775443326927371347053848461856959866178100820045865706272293281743392440e+00 1.1877728579758335345966037778855106922149716039176585762155248054909552408227668922844662042937062747e+00 1.1880658275246769111438957147754869539315208600443040983903727888398782040956560451692780055702509217e+00 1.1887059748759033639930337237550181940957771077092759890192658294639765503845693894593190893499605501e+00 1.1893197358561103029005973761235406407594139488591221099239419749627384723053250503928881480023958271e+00 1.1890412432201845055000647888513577021253179286132769911298481090278507371729668798077545670675311115e+00 1.1868693548161013856861023132161947143764004995312509124973166546008162175438743325953874529990136120e+00 1.1813182194501340320257723852521682278339228216153938349107622913259921959805891691817831504153257184e+00 1.1706523454660595410634302603850469459444927014128226719353280762432422819434600987215585711031647299e+00 1.1537360426309865226276160607800882878380413539972779975114713351314116337339911055435960593467101751e+00 1.1292204375244292067547825134712510283772860370533977115041895795644012152624422255000822513352816028e+00 1.0953732092090185643543201151479098612085291022772356022389236097471348238350433148182719876390049089e+00 1.0509901046192243011501703800738082858844283396854595226771912612023643287319454209715738835596382943e+00 9.9586862647973701370504479011024735507301440853802896916159977058671207489178834229543958198580881810e-01 9.3135700039878387185987232364856065140044238840077107203437887404252285158930385234472057203952267769e-01 8.6019032282908380055779413353315589139839101876223285574116259917383231504293785783771887018706163354e-01 7.8512857360976117857508815822033704550010559111739067252841492653033904081328860544592534504871478799e-01 7.0822740304904441316718038181433038477952429342872641665938349512187059469872651933062453583159271048e-01 6.3135917959842564190452915916157409530546225643559957833447417162821787746253367625998691858442600526e-01 5.5583211962133942294100125165141878884008774348506189433868705967000820843632489065137295042752281342e-01 4.8259273467162067262761898927420787727540819421340543336707560108291290063037383848378349901227712096e-01 4.1272888870574524811936001173707637210969946057084705430970619219489069424040876388688738613159791570e-01 3.4736733732192619104788730907946256480717699166958374365921626057088430753001489283681967959387602341e-01 2.8704792148647296995128396013412811760589296857811411232307711058936389307957907682424790110234449477e-01 2.3228718261802739753900385939647929472635920221114066653473597018665528393268072810472971608961843623e-01 1.8334622439580750277094853150375849868897762480426836933996202789834362768410552516147144656866799117e-01 1.4065518790350997833725617992906077405049367965326486631590358004604874650083806226261459705295111848e-01 1.0400190520679925250805622149228847148293323087335256973561116124207324505226184430162339323941072132e-01 7.3573408083613651387209644090334122004981419518812662214777483197144818159386439619587901465326718536e-02 4.9153658073578462472454535037861440807538475114153947470710696341078036197961700296249085196732752242e-02 3.0747771225282944538347963758891072368133777541323305130909237164728997259656818807943322591552825515e-02 1.7691140173363054002198728377580164979404209820637647985589897765866416296020417026327149940710078341e-02 9.0328057689292982734709856967315096367753879564167218308543772694912615360020947691867162908610904357e-03 3.8923618216982812132311065452601059866035273402923090283631739257306933155996399886994665798966375682e-03 1.2348986644753343393380338378346385575528878727833368323638104402857126643808218915628383623687610205e-03 1.3179333189806965596937147069231099894550486011117194142061462985897249443636732951932974551042046302e-04; 1.0213877243727395074123025501649752908263883700499618047473726985650738143980827986275185788806447410e+00 1.0214427772363936770412347890021924967110080850554707789447068283810656535782954933419948601583285692e+00 1.0215218727790085965038238852923960231128439973902971734594266028618166373232732076713470518492939166e+00 1.0215188113547030093426578002233762508044023882523882501331989609112260882232142996171701481204822997e+00 1.0214724814535426763384384606836937459409023888739326555653585991350925584898721203458210241112351990e+00 1.0213723493626498502163873209628755038807721879434099003560003106290467389312385049742008197301662215e+00 1.0212867983908652945263151416846479248397732428777245489153906003730673976688244463996717097529466140e+00 1.0214438002860342792720818143424593368541754154657535800225407359980325413767425602284025251105645947e+00 1.0219054896655503909699785648096358017438695879868444173086613254699717493017603053685812028425828716e+00 1.0225466250390686275224829088440374676980631017075642736676223988910989401663888487517952805201718913e+00 1.0228882342565265410800029593212415374857803397154714766325767945169590052684921872489171026251331792e+00 1.0222610233278608322645240552719297371533219265215442321484921143394744201898236033026408676544106172e+00 1.0193950132797982984115509444196866743419759669080513972547987469495683410424943492212389127069471034e+00 1.0126684429293866457874403173153876967264564177740520054345504343554514876042049144553493233038728732e+00 1.0009630124968104536394638257433365404010665790016791794212898308883150121354864711826228750408854767e+00 9.8292152307108145719856012890240732135667184188210302692323951549195736062596534888228972774259991467e-01 9.5677820591992733008312404658211812505398816474691030621475878844692918733845234259364662545729459657e-01 9.2123833946465390247157492077716908100911555925107506239185428998636753138398008672787928294725241283e-01 8.7592148395394464807974367911380692345750054836435302745356416566225858229503600616213239565744026585e-01 8.2191876915757251162102115704819912776489422649801335733161017726955412321350503004348516910088882778e-01 7.6163564662540055195297735396051733371362013139067624484954240963862977814807604574852832098660939840e-01 6.9751517286112551075012303359626037297108326228106324638734357566263514922210479634710801315183438334e-01 6.3135917959842564190452915916157409530546225643559957833447417162821787746253367625998691858442600526e-01 5.6480926264201558995713926740815031017849075555020831308261121840401442603022055817590353034629275951e-01 4.9899718682558101328821640790656711271953031721960431240109850501250699683300176059494709552171359675e-01 4.3475221013765406013900642496916337335526692650758376098155366160872016413744723546859688373563031964e-01 3.7307328165265645792109742523221389006675874755634242049500206791873720973490121534901998850296991232e-01 3.1502538978597486824761244233815567060772338660708514125368222635409279361329291698524107906716551072e-01 2.6114718500425385510686307724003590985626012780728699057635129126767013132614925333196648907671138238e-01 2.1197276264351712728681664974348085266951035613363555615640866912644762830381428535257516369473839621e-01 1.6780276974617122030197908543371377052027331621342643690741437797491101205853561118821772029809715560e-01 1.2909623407471355798249458863276769046578271007760824809315063459529104043765704671960523088378986558e-01 9.5710898126892899801534268038067192524384486693146550138701708400059641358245088360500909556182296518e-02 6.7879012712653669954486686097805368066566577453982838892340465334145219519905134871226283128759276058e-02 4.5455143062234058986553857994252720850489377491865574884076869986321631776836020408474275692192616310e-02 2.8497070400841137950745338502889653833590167543800267137717940822248995798240047011587314796836866573e-02 1.6430962474952272918421051619337589777769434830353339702240496273045543385425563903699731474182331685e-02 8.4060711672309252733419317585968462831953665436252839426079198577550709120617173366975996879576642376e-03 3.6293030541895279953451093224156248163253215454989388129377800996929532755040353998996986323896982171e-03 1.1537568639687849490626484245691240787701111590331220169443050097268396902908663990088513110200657402e-03 1.2355071944451172453356994713186498955538627736695159905401534347411396469365443311520770081856900104e-04; 8.6931459056280031070506098462365551433119080784270424477483367193098101503009324096025013026729536853e-01 8.6935832440212669051446767073672078056200014260932970179582356561678783956278365844321645287745768788e-01 8.6942819476011663662261798459283420724268131730451315487159056668746389541811833838243021173851412093e-01 8.6943225362972847678766712000669688510796744116312288461642933023355480114828925981368201847145811260e-01 8.6939213553923660066496915000063635920214390188039545025855048363439588126903585414423710891705514816e-01 8.6929914215944445792608354408697785504952862914398178480454839139495581089884460124350960477935715700e-01 8.6919616395488881215464322573738877082611610020371612305547933715175672159420244460051330826368983846e-01 8.6926670822906769475034092844479409126945239091147712606419687932606277376021327846982701276104828352e-01 8.6956388658823367448348272103029164900064722955803944940969131159863984589396312838697790696444310008e-01 8.7007631080257426999983512244218361056139273342378619698579972955693355804856812735722688407945069693e-01 8.7060937517913806209413546287737856258718401863932718935512571434502510449986155927144654861007295874e-01 8.7082780630499270082976772642686432910415869707751580358226593775981995533555273763830530193587951726e-01 8.6973679401733293902932661489289282233000374478872093816025106405154691661233187204900204260500910838e-01 8.6589105192622606225585944633306861190035106077271419752364223788610543874673816725107394131436719789e-01 8.5822747870065374413360177769753292409521465476556050376564202258677065259156685286216786938492482021e-01 8.4542298196437224506683475968848579554143929594299435935561448496255098962017152598255820740777944637e-01 8.2572414977469818111694766830671039929257926730997813444110564306709101523533621639077065520437959478e-01 7.9778501372750510879571756091816929903692561068765399433472418765559449667454328981522225104836770123e-01 7.6109007053529642201410737335242489048650584634399164372903003972641938978355331793553989491508736853e-01 7.1648573539390942705477639959350288089191713094343527330082834870237673917494526267663377863934731757e-01 6.6607153733073577491609412916011308401975395256077197862342784199131589538632405364257937772113965920e-01 6.1199929110001256670536659619970639416014617416608504853980434772293861469073616326005270457875110052e-01 5.5583211962133942294100125165141878884008774348506189433868705967000820843632489065137295042752281342e-01 4.9899718682558101328821640790656711271953031721960431240109850501250699683300176059494709552171359675e-01 4.4245500673451415801295424718544466689732709225029814122728058194160375202816514823386403188166677060e-01 3.8689824951134001449588529200751986832799768864650222809918124730574703572339388231136201285426754370e-01 3.3320919328973913597640063138970561370510957245277793913983422995240970737032596854250531175217634308e-01 2.8236605183789459710242452305258002850980097862691143485762479910120613650506604903014505956004398568e-01 2.3488317496692846685342699375250882077995573945413197213568692106586050643819166626342921387034397037e-01 1.9128986786669007845992364271728232736457633649350185495794571255120464774086322327155918241840612305e-01 1.5191308914192385731518856169754563066039352986665745473369594403558187592196852323125146279653607131e-01 1.1723329212073598109977441818134131598898033544707215223297490886968413518054973958482835013609193120e-01 8.7171346308086562303317966684832504652361452440146198837858323097850539747266590229317321301912989244e-02 6.1995128463386928131867416217825287023546523992438368991491937181889813313578310280734515671970879964e-02 4.1622646909682196597060270848985010788565966484629774890654900591904873508052878439327857312093749117e-02 2.6159480251324612422479416479550892820480053167294758373629609408991763217069294629544403247556675274e-02 1.5120376419288914883770392794324558020275651914367009495269380315856589791675963901563908499109417044e-02 7.7542704657474107805785277237242863982004435929262647180571073989537192957150901459092515433668027068e-03 3.3559395382820000288873055852995174287539817609029361689136463489517005515090476215441066333856504541e-03 1.0693774619188664234844528700867894373045847910903099036952702654494075881444832885740725100502174695e-03 1.1487485241115936953106103840567411872784475615235709702833194023034895653420063155419902584632050997e-04; 7.3131885391945866939958581789474057140754984366642396710139156026953263096317480532804948070091392832e-01 7.3135281410921075845058775659381565079100642855416753532035203863953196389217881128311083092379654736e-01 7.3141164892501313150467550346857056513689306200807422082799700763013646884635376385311566447575782999e-01 7.3142074257007949116805066348383826105035416188491022713253597147691163499356188980185663546014020534e-01 7.3138809754355354193049405720486331335847124759868765724707583363058067754720594596348994951830694434e-01 7.3130425612407649936485482096323879870616809421997640652716297398604018756397654790703977217531783221e-01 7.3120105474554181951412148581339726602153204517124967260162613504342708547064874389048286490708999879e-01 7.3122315524185163994925719601769779430603651033454252709331129257298146700683337759480450890962096926e-01 7.3140110088123477566400094873905559134134192043452016693685325256715574221535753876638239130727274584e-01 7.3174948693627281816990756508605653581662736706017288854661804591565125987763987682005796240196388424e-01 7.3224024311976925436012348945310245464647586664015400371708030233880445660518841327800230614143428275e-01 7.3281538329083206721641952303957713455093310496167280993439660714687369787686273240294745666476244111e-01 7.3278288352541047719451764658569417470735501559336431067771539890557687194922341559865639815328990666e-01 7.3092814418064789225249219686399215471902118247644980801121689140320921567827717264243892228105454522e-01 7.2629350595791739325585436461065810351079462903276883890708796896121853129476773736878221065640526390e-01 7.1761823050462067399308299461463200451960917139882054050797958503399319245763656894144626589440151983e-01 7.0320623827922858661111661707214306426188067439880535010488140558902927286731448412945355535226590428e-01 6.8169486700042085951120247002590638530681575104344434590369912282181110898426154601900425721426258473e-01 6.5247189171679665905031173057994253963431354621331468747281547225216085692281273701090378501105495269e-01 6.1616894251372603019161231865892394018448939638348785281434084560090935981091854998172481223841520589e-01 5.7458868739523547437796984795314022794554495271529066256616366893323375743812763246754282187853860375e-01 5.2961398312140664832990554353113100023593875220340051338918300966435160457947524053439532047927742720e-01 4.8259273467162067262761898927420787727540819421340543336707560108291290063037383848378349901227712096e-01 4.3475221013765406013900642496916337335526692650758376098155366160872016413744723546859688373563031964e-01 3.8689824951134001449588529200751986832799768864650222809918124730574703572339388231136201285426754370e-01 3.3959241250463278577349942865552691413807036628617945453901563054378955731186207510053050654680477185e-01 2.9358251587018920388963287795106422088666427380759688425971267425165049931450123273215791448672921245e-01 2.4973554858275337823456280270520425637110736434418456106850860690958043867026584806618374052157569723e-01 2.0851961048631732036498239415100481872649585256520350940520023894898597076536606597407476408998166300e-01 1.7043844913600810600665950518853917467517746297946628675595483251769935803756390907239045037852355486e-01 1.3582534624260394503202195690373745365084369581176817304922068232612278807912826526260196033059351776e-01 1.0516910065977559524015271903278178423781507636960596151467912162716773058358849529327214148141047683e-01 7.8447822294123477691754518650209986719361328611839433841973160628137338939455461467673862188986358527e-02 5.5958406428320996126239481236109341228607291515012356469718198892126941171505513549629334286343657677e-02 3.7674064647145897499273938181489980192649788122345571782362692806051746374814835117866204440245989741e-02 2.3740813102995248493428823813838372787396523006968129650718737291762874965049816278296392372309480659e-02 1.3758513641949824887966876885138940168422704360730779091055697861423037393581222406862797836016013065e-02 7.0744012567517968670815968065925761336726658116842511112429050938234263959264624217874498594897497166e-03 3.0703962518530321365106871657486424326708482724309420013728844795102383979910904607119978120549953111e-03 9.8148615668187115268619488179757519689163082421133290368443845187338835267976095755267996442893524557e-04 1.0589379036906535960565890726896063427864101336864437584581456448737488652055663861857706357046412795e-04; 6.0728541610729234416244231424626050575378876548225076974754119376874814489539838480879720785935718451e-01 6.0731134293825846089245568382429465347842017538031035438634298512239825997836940815397392996333456784e-01 6.0735864121191041394860475378047787044049005628266829176546294827472535821840759552636031211276931737e-01 6.0737015138002269549486437107142718402964537529566048128516127438066597285518704006703865647296973389e-01 6.0734600673244615418267619393751783378294409762064933961496133870899233709615171495940609094721474386e-01 6.0727148375586305746640503338789113130764501976033204545240286557726695023298840378876272311930087795e-01 6.0717614712050220970262177639058009371736354568178520822535703226539607317919344159597236964567104386e-01 6.0717451062818116643062680797971322621174079934680537682290927806737665290016713622361431877115177882e-01 6.0727775931756401691569542520140642949356917803666440344056720021532250441710195183147470352075311985e-01 6.0748704773255330606306724931841284864053728089796171532103757119693034308460893317289430802858124758e-01 6.0784261475448409507042588154079435059148667498933273975772802235539548885321990670635207167456890617e-01 6.0847237620105454201218562889487122407830735735317085455776240357490327116178528033265176563949620814e-01 6.0896960020753834270387056385327833215650210679920392514852965076200910205289736511745993183893810523e-01 6.0838479451561236408102107269240255706977804242666733941388783897001972107497512527944009458094621776e-01 6.0591553292827587643509305654186645420252768892202673528894267515570367936034983423202924441404279943e-01 6.0039957134479353844745212498188333761612822300304524237854758606960096780795502538722851506436748276e-01 5.9022816824401299569829742338642762025495280106829462201488596850238041409011360710002629170235156125e-01 5.7406108325562330736829720805185663086255758663652379278780030771450018080229801502892746148996650485e-01 5.5121575917921622008897931499692415921895877972030608449741617917017297233215173679040821394509683188e-01 5.2214302820783969402238392018011083934323391645605910757785046250043737521378752287275145792448427619e-01 4.8836623970368460189753326743635080736416500571260372973030674358274876704620707631515077608559318338e-01 4.5150945152921712514914400423707500184263584241490897492193580826912180988490186529294158594296682870e-01 4.1272888870574524811936001173707637210969946057084705430970619219489069424040876388688738613159791570e-01 3.7307328165265645792109742523221389006675874755634242049500206791873720973490121534901998850296991232e-01 3.3320919328973913597640063138970561370510957245277793913983422995240970737032596854250531175217634308e-01 2.9358251587018920388963287795106422088666427380759688425971267425165049931450123273215791448672921245e-01 2.5481154078270407676544820429420366979503892373677687370043797309333972497873169672252802426839034919e-01 2.1763585146435127996486303415224155299923369972922628594367559051063824774668301607564451484679942829e-01 1.8245685989057986533625866451943744304646221044417725090402802305177069276103999019140282887777742164e-01 1.4973262496263699499972217298809202630437139193934703389894286826128609305121890426336777143481571017e-01 1.1978526643580602074410480165138998219606717119846299230428604749054614314878657690739307048980479786e-01 9.3092917293407976405109386186945351728282171832405657646737217547359320752127030867772116167524756933e-02 6.9679897089962964519514157601163398644697589288664268907132792787331363584781932668331916308884664939e-02 4.9864293122486380302264481450233440086830631128641263853234208063086824496281083335189328034489734401e-02 3.3670621707894601785476366925455154332299658841716307619441074576533036435580356611262291990444692876e-02 2.1277165884441625016990382287161718537137128449557731571742417226589228895901830191479745447373956654e-02 1.2364128108179171881918371473191653626685398431367649082168766003767869858606463589165596810222939613e-02 6.3741390530153619656553016968435986844291629963137361242114588001814228526193232492322694944492403467e-03 2.7739270525750488668637973638568844894896594227972726226445221413213019997075830036480158097999639288e-03 8.8934781488933371844604509693278207262248847071030580982570890873040671229702390438206086657523048229e-04 9.6465677351226272997763277237583246431103402748760561120133609769662983511512842146543406049815622434e-05; 4.9716822202548842006114647233038891112925697549983672498951435904739945216589993930646190483542749017e-01 4.9718745223780568923575909311148941663581679146376015950524425171743724135523588168980927466630302350e-01 4.9722369644738240937067406340765052897336341331879977847324508778792624090195996472908051915498046341e-01 4.9723509402354311542716189526478323194656411249596291679884085358697231208365029358550695529765157475e-01 4.9721961322223701817118560485037003606471850530539277327331876702733090686373743901620113116830023081e-01 4.9715460830928495898316195888197046163112406751082829714881993301804509292916726439825103326109967392e-01 4.9706962410663252082355792017533539063462489416772527292165490593983913776991754348263950437577910033e-01 4.9705865832401982684929577702092197124193415112270618674877355276593926027916787306872569227846926330e-01 4.9711946939984315134591580777466875292336136158381935118925679476358917534284779228924995258886015914e-01 4.9723285605863604374160552995910065919639319044409880329677686072108341275157976164627020746141952998e-01 4.9744537452491123841435158751396033195965534334932859528926915159291353465570761369939907550374838978e-01 4.9797740995786332896329773095607847176433615961487235768116959333208081483253782761605100987366400534e-01 4.9864863460352050898436165699162989938818312102985277028386750459697001469248338666561827253028487449e-01 4.9878036122445124068746477971673082150486705610106299107225426447063419353972756129500974432519407826e-01 4.9775959610616130107253872777834582187452207168623071539300467349387206328421423456483772421174974627e-01 4.9456816556639586626357074229892790060363713424166837959968816587383623942994048581596609042576580003e-01 4.8771140937241637548631472406739071369189824235108023988169274974618732200567713929240728893311576941e-01 4.7590252133567371483247572766231518278390575832195042704203453640730253823141952406009939648623968161e-01 4.5841800253336229511380980644039328909830944901284881910169883113118623952709782740690446654807680105e-01 4.3554842577217486454054675915911847167522219470835348582322794057360631591453784407447192528779585685e-01 4.0856444331114148106819308864820474805616216530538930326602100050205756374224336217333446569769542080e-01 3.7884470128632166327777412046641198794201092532030713764073656125688893337444505554214735339152746156e-01 3.4736733732192619104788730907946256480717699166958374365921626057088430753001489283681967959387602341e-01 3.1502538978597486824761244233815567060772338660708514125368222635409279361329291698524107906716551072e-01 2.8236605183789459710242452305258002850980097862691143485762479910120613650506604903014505956004398568e-01 2.4973554858275337823456280270520425637110736434418456106850860690958043867026584806618374052157569723e-01 2.1763585146435127996486303415224155299923369972922628594367559051063824774668301607564451484679942829e-01 1.8668317814326408958151246464946234352442608033354329985997326241837739308254166436920144423450870640e-01 1.5719956434421007744095126454656793505159881523267621600485061226030680899264755560005947234730544440e-01 1.2957970715283432520879911313158109434942430389369196759671078616092737097764091372987749339493105650e-01 1.0411646078926022490858327737682353740146337683118158237099877504891636991644043010132970243631979504e-01 8.1260871695378361233180148493001460827187239365567863104812054517688689914342145154048037962668496621e-02 6.1067194110552959659245937847736362881286996151777428723124378667401874599993104889718869505339546882e-02 4.3863723349470755201086631000294951701972558749653660342182928062400586177146194269376611661936781332e-02 2.9718877510683807125102585546318175751722961811334208303776184813351427721874000892534307681323206548e-02 1.8839995487416654447442438921133389283270478110994102095722431394635544602242824486533850905828503007e-02 1.0981963769669240782020075310919244571583960282869973756706408588963607865278460369526754628762701404e-02 5.6784955146867945570713939204174242131702631231982607049442124838305350404434139942137110148990673207e-03 2.4786877322171623215246248679846244578441516618081077116507938416939755520490579808453583972841197692e-03 7.9722055178057778379018713593639481356128936242234257653845215013921731294070986896089681935376761926e-04 8.6852934136994886550307934561096089883987141820214967893439517416608711309400776155592363061869602817e-05; 4.0032587339107401316084684045745005362186556100122288514750557293446910609080310604195154138386518497e-01 4.0033947301646698444811954255020994148355166258997491870298138871131988834167798073218566142085268718e-01 4.0036586889337118589146023267177530227836381841837557021949584832250829357420325221310531224511906537e-01 4.0037530474157329592130593252330478986142243932238022684944089623766039408212888490184847046686588994e-01 4.0036755102627580489107929177234720938819632768993350329305801488158406619852440306152937109799007553e-01 4.0031271985266919968066883446996559171546466355486659988508219837005680888157974130843018371967689823e-01 4.0023792031332197329170669695914117993034420594390817362243122416763580508187557871624595757051007819e-01 4.0022521799693903964204227314037438872032227266401312359789109371807246208141571923234479336043867518e-01 4.0026346290639431417989264032182448295226232107401976489944185126147441530920696698383510606619838428e-01 4.0031958403929296266893509818120632679462506412382297261781897618041235435597746241698955793597769974e-01 4.0042038875020073787719621762897140618296830680239068991352123480783541605347108486411586181293420538e-01 4.0080621866743870294380238753495721778365195927642389180852312220843959994932697961370164010282912552e-01 4.0144373163456687652728241979894085202962993210213008020359984552262550637724902652331139401881569254e-01 4.0189708818068136056597030828835175354610156142982375941605642062020846097275702339224024982640938732e-01 4.0175636361527741527430950042112550883447621238025594375351368092221148310251036156199408120145315890e-01 4.0018374228312585799677883493219641222065139462181066587094615367493713867831841308300381289710405547e-01 3.9583502802650943431562804051583848266023186277352840193083932545214169277193146233172697346331719264e-01 3.8749911829062098369045142025715964652383748807650896219531066271022534828148041262899851478576490998e-01 3.7444214261097212011059052958515002929839448544516420392265807029947123045808515970928068652240472871e-01 3.5681675891826848879796786745089592847625976978720536883733919942962338140086183644000525620119506769e-01 3.3566323999436431096615833643287646689616966438233515803417166627401582622827119410047611528458311519e-01 3.1213670232352560850198072395813229122152731627308317078521701780939388905158317515576602110886486983e-01 2.8704792148647296995128396013412811760589296857811411232307711058936389307957907682424790110234449477e-01 2.6114718500425385510686307724003590985626012780728699057635129126767013132614925333196648907671138238e-01 2.3488317496692846685342699375250882077995573945413197213568692106586050643819166626342921387034397037e-01 2.0851961048631732036498239415100481872649585256520350940520023894898597076536606597407476408998166300e-01 1.8245685989057986533625866451943744304646221044417725090402802305177069276103999019140282887777742164e-01 1.5719956434421007744095126454656793505159881523267621600485061226030680899264755560005947234730544440e-01 1.3299464545696721015262321456281613715684816758701943505680067426004859168610056998259990591471644301e-01 1.1016131869442789870805835941958547378509837226656671389898616264932492288401591417742653873979150871e-01 8.8947368537435012353129965648901702220770979886833851126124611204051253809318263687867542233479179108e-02 6.9759375744379056264482680526344873023347939705211274381955465453354978989233836805736783931194518723e-02 5.2667639340632191351701933343734268272280937322247601945552715556968955775923385038355616882159989443e-02 3.7994824673597605555740813651184190420999924831716456098900828201946823994776073057366860030931465151e-02 2.5844117849264067884455372395678460752640263599897491750101651305652769164224507485639783426414572706e-02 1.6443535694869163462288662982095266088588440731151340878344839001015995173674635910185807500425189741e-02 9.6187197507366245834046384565825954921898491592777878422739474553534912665787133994354086192427400519e-03 4.9905797277877179034468137754257888221439678777970737156055282627160226306166117024306428340318204009e-03 2.1857826860044769732540174995702986370818457349853152071177878671716071248531380173071895593375365444e-03 7.0540933842994744558918213241133124034297764318139867286203662072859393747787803963264397054408442260e-04 7.7279136002081153604007798633681996897249805382153717070593529691156614409074968705947779089314582470e-05; 3.1618330229338894324027169860546180123405852352399082825647727177915825507239368384438071838154726099e-01 3.1619210823783371627293255315768665704730831648177896515294744552810409363770822165252340842650973479e-01 3.1621023738776862831172905178934594920521256587086725175124171926912073255359892974902384907881413244e-01 3.1621675679477451868370964722150402274685601270128376953266469584095572665629230923828772623517805726e-01 3.1621491173992139144526601059168287610172969782039236421015709096552049981830894350644018648735218834e-01 3.1617090964241630949597579658965217343054138895192893580761464688445473493227836785894183152636849069e-01 3.1610561031907628204330553095619834373079840464803377792429975637269370556190931445097598472112888397e-01 3.1609417557918353278166683324255518748069042775773482388557917830159942690634844302583356436476565694e-01 3.1612104954043675905157664642258968538063536893910402377432844095652656749268256508389572238213065776e-01 3.1614671928551911054259677615197398275033523861910196159453437527815882212611707425555289784384495012e-01 3.1617579397969854311482262249013816368410629740311451377105389694605499423115982657284580098402631269e-01 3.1642546688087766359781901990475522479852762904898738488672173870118014075692020830971963064162545905e-01 3.1693600551440704862435427464051330740441110371700640058507037362789167744003413285387177791807142558e-01 3.1745727863952500698288303245112191370657275803992486019817339886072706612406046779045866137454518584e-01 3.1777288987524591924176087987752667761131276014110827766114206488671606501379565180737738565424510054e-01 3.1724378668509068218905298643825492577781175508982641250776141823116341865043978759780686481890852879e-01 3.1471305129074472947603855583367335174414274152612118913732174619857123233730831297413382686095459413e-01 3.0907153217814116699307619028896311349401658495094043348349862160593138220885412879295961678767790093e-01 2.9959676201729589611289970805513285501791661662992663399603895403540982296843738531737642914405990478e-01 2.8633198083150216949288695077598065588032299138678340596746435223576933142193914121678744254430911374e-01 2.7010537648786656737422393769913558824748880828250481971692164165996085728555086755124187819500992491e-01 2.5187023251427694802286620067215832832408221592187559181884432293665788511747047689235247055665881344e-01 2.3228718261802739753900385939647929472635920221114066653473597018665528393268072810472971608961843623e-01 2.1197276264351712728681664974348085266951035613363555615640866912644762830381428535257516369473839621e-01 1.9128986786669007845992364271728232736457633649350185495794571255120464774086322327155918241840612305e-01 1.7043844913600810600665950518853917467517746297946628675595483251769935803756390907239045037852355486e-01 1.4973262496263699499972217298809202630437139193934703389894286826128609305121890426336777143481571017e-01 1.2957970715283432520879911313158109434942430389369196759671078616092737097764091372987749339493105650e-01 1.1016131869442789870805835941958547378509837226656671389898616264932492288401591417742653873979150871e-01 9.1725345036552927798946237943883472797306300975288862720010594269121598447503033759393316953257857253e-02 7.4462478010753331243174662548210638012546252737158178380271721718586439067937140491721474917178722032e-02 5.8722255714223087932343426775093106079305169980503123605860648697595547262566625232544657657108525278e-02 4.4573202783544829444492017862878659030302836604440073232256829944599145925245754970385057094929158831e-02 3.2322264989493616238650295737242177623104652045369356902179644376709497807728293106660740937084593937e-02 2.2090099771604532870075566933511012641867220303280012514785332972349296261905488558522923102785655830e-02 1.4117323207999305988214639492071094515741515488007504000965965958276105302134800506371976728200298544e-02 8.2928154642919747380522436617967390130890167697380930311702496271246231898214824744387109957201766337e-03 4.3197967069276693579311809414045980601941176103626682272695310708345883830513531138054110575366428430e-03 1.8999721574096721896341946333636790458402170682817553651355138426659469149510923934497368624353501222e-03 6.1605672572359692488566815373454081827059190149345837125324468862405997634604976523515733159661157300e-04 6.7904559406525686105622715386707875842990904339029232504875704601659800067586181078584810899313806903e-05; 2.4397956504645607458339565984509935763088879094982034089707825960067678573292440767966593810972262576e-01 2.4398436472122520950562414328657601917546886953924515789129369075090958468589354225530558162365065515e-01 2.4399595395964488182021360003298480755733240678127695092264801500867685362833708626449718852037498428e-01 2.4399946552315425367472910527855171490047740017315419509960244205779204188160855810461422136726292730e-01 2.4400134018386555900581205779191946596693944604685391262992277634959905616048669805812577676595841980e-01 2.4396819764190584207188012805603836381067572990813968747086132581853412384257409759124546801239761361e-01 2.4391223823164851855969707682020543237890003970673668526611569921692996832052245261249980370370667988e-01 2.4390236179102500420681024887859638065421917560122378197039840033396984003962494737978556107546202900e-01 2.4392373837455993778039617420462050550783864112259226253376507909284527449856281827449610263008140000e-01 2.4393487106855225171518435960253527284146387889724538887112448986402595700167005402332337553436474474e-01 2.4392542933422615648094182302710106938154999508489928426121976275228712571732853487362139880216496614e-01 2.4407256897584125679665736850413548463031414578775966802952333252923322111176767201600872338225519275e-01 2.4443807467723198754876247499716611017571494617996026855492752878248276452826286809004127012802866645e-01 2.4489012621241089456031472398738636877047522076629061704057423120914228003800415585753101915263610314e-01 2.4537139377229431510491678931441042231875298152521902058111279376218865973708716701796078327514686359e-01 2.4544130934278501876045227106287510140972928245555969854780746116390184038135951806560860443057500916e-01 2.4415301193581789820370319285473225475506546866123323410997077825548945847900674125532144008242548596e-01 2.4053169418245038842073413282131203881432163399654091306081390669224248645207410949499974387860497138e-01 2.3388705087955314018851146025691520530352978468770052501657692912074791035477508525188357538137444803e-01 2.2417842250232596148083847013716403290353610736399453758291412390085534273069939136962596082646168336e-01 2.1204687039259995578679205924494737620360261659454978392838445837723178146432563541434059177045214838e-01 1.9825976659193576212587866501266498096174416522052825282971569661637970731597989193686781069603060146e-01 1.8334622439580750277094853150375849868897762480426836933996202789834362768410552516147144656866799117e-01 1.6780276974617122030197908543371377052027331621342643690741437797491101205853561118821772029809715560e-01 1.5191308914192385731518856169754563066039352986665745473369594403558187592196852323125146279653607131e-01 1.3582534624260394503202195690373745365084369581176817304922068232612278807912826526260196033059351776e-01 1.1978526643580602074410480165138998219606717119846299230428604749054614314878657690739307048980479786e-01 1.0411646078926022490858327737682353740146337683118158237099877504891636991644043010132970243631979504e-01 8.8947368537435012353129965648901702220770979886833851126124611204051253809318263687867542233479179108e-02 7.4462478010753331243174662548210638012546252737158178380271721718586439067937140491721474917178722032e-02 6.0800449748176513948293225711111233656278771827505668553883134308187978895781120031624347133720447468e-02 4.8241503125499427351595748874798819387410367844072092053793203628998661792537544996179412111194507584e-02 3.6842886662621745176718322137758427694992798920326353675831690424057619692887161121076927419579085777e-02 2.6876447478485076293715108064690040755881410689617450487620900070182600130351113734251586605723972859e-02 1.8472616657206649633006489722496154981804110732655940049217928026313551620748575323573104963409335185e-02 1.1868929172648947296477516176970410010825454081885105653974061429593532404218573687773187245318957218e-02 7.0076082839401027324220787199691740483964565275796774820093810822863010846803970344953651185142429454e-03 3.6678295016405319132267232555034002308782928933875387234073411462891110023893726459283283701659430740e-03 1.6205817421025194601845468984416010507512914967406580608509507444536758648584703263637143998415146325e-03 5.2793186897905198165769371167796392300579332038174354137360636815212958959571121195893512484165007100e-04 5.8718599466971521811699204856679705338963731870279398733329266054056346630622486888413520670586528719e-05; 1.8324059195042972885473056478644101862448306467518347184095332644903133518944074591708006439522948288e-01 1.8324192393907234885001903801301203359853665531080408506035296988150214437890952613018057391501315080e-01 1.8324856529101712335651883454274990038792323849374242950860316526045068635429157902445784037605647963e-01 1.8324952128255022079539041873441277247664066658778245285492190929662392014643061779899468659729488652e-01 1.8325306488823665352000124963937781710163144925749119259609072362629813881929888026390013433618104424e-01 1.8322986374811669432026159748958861578871894124874023149703350113480282161749260818124828557754480028e-01 1.8318366159082017389342521982230915319120404730239099105623850237736464924936393701583902630210748376e-01 1.8317439554354938396869177345118004535262884679183009780953304545403409476243990911347953024828702032e-01 1.8319290277726121742319851328767017777757931240871807777453828969045439934983078812782247148068519079e-01 1.8319836345145071136758707257147192559749794492625009382032284871235902662654123470240312637551014085e-01 1.8317226895107425329809600429140544918707023796026527984920956063745666746138638793207748081092455233e-01 1.8325247663810908162671280901155652377241814589052376770840910866912766412686942284711533876404489655e-01 1.8349421570321438692739198389934894826636762651934677373918223142219535851428215775884193055958197006e-01 1.8382575777945602306422894337167601242985409917479030974219657860046795275777573571385523492127349635e-01 1.8429653111443389514605408967891202995479350569872984667644326768531090277346433889572496310641430722e-01 1.8464625739377070921895017660315727277584128003207893422782619215388132628292231727907398089606934430e-01 1.8414259238311900128428915988420982429257504672766753316629971807829404744212742600564519015172432507e-01 1.8197110369769195967347957246772316982132741237674148417101993791250242470505585261347668194424056398e-01 1.7750042181019402917268311348055402559744602088089271247868837742940724322065547906832130302956729585e-01 1.7062420454603696580015121523506975848808942276634497285492377579430744673742215793164386087724853623e-01 1.6182203708266110714413694733761645909750313138488854169820203226831626831033450234808180069081306487e-01 1.5169489949410692705418213824733048313587737679324384669820447179212788382202790470774602587834664250e-01 1.4065518790350997833725617992906077405049367965326486631590358004604874650083806226261459705295111848e-01 1.2909623407471355798249458863276769046578271007760824809315063459529104043765704671960523088378986558e-01 1.1723329212073598109977441818134131598898033544707215223297490886968413518054973958482835013609193120e-01 1.0516910065977559524015271903278178423781507636960596151467912162716773058358849529327214148141047683e-01 9.3092917293407976405109386186945351728282171832405657646737217547359320752127030867772116167524756933e-02 8.1260871695378361233180148493001460827187239365567863104812054517688689914342145154048037962668496621e-02 6.9759375744379056264482680526344873023347939705211274381955465453354978989233836805736783931194518723e-02 5.8722255714223087932343426775093106079305169980503123605860648697595547262566625232544657657108525278e-02 4.8241503125499427351595748874798819387410367844072092053793203628998661792537544996179412111194507584e-02 3.8536229142388008449623848779095337045605094207619158796969290182096071704043814943856859348860949607e-02 2.9635977952683779149271168343649664992594781488649801695312393238399719132189862402938239559010966786e-02 2.1773155998964525454687049630955986864862920054326716612004212006795846596599382513992482633046177088e-02 1.5067421114294606715026724023848221635068567289482150929402611014575534601808264799861098645449101865e-02 9.7472627840272554507945305923441090808135019688274392552292614143776125577486158074405156519119876062e-03 5.7945391978139729339572294212412250159991956505163536937504914224051827382137285712856238515316343168e-03 3.0528130983978241123708263153990954952258884647940278206486903081254622362701798943243900267568354913e-03 1.3577642830949644280602159128201138177542931564137971557108063265922336607184499619362950658080127921e-03 4.4520879449036717185629819401873789761728822261455987279771814115376588236215335311831067100388731460e-04 4.9869071647904770677741472073860776193986110040145917135661095484806285188525519093666345736502612353e-05; 1.3286914222160503631181234318219883400028452932121819587105472089468688099717634804671766273091710500e-01 1.3286773513623276381547385491445260581558080015971782579178277602073240848771408413730931800499595796e-01 1.3287088799452443477181409303127127139572422524371557650734581314634300446354337503902397590811504045e-01 1.3287007979179592582959783768343514295677714282693836080887721532470673938033940547632452071911823220e-01 1.3287376944865981408562382086745181506267048134296936214316606353925495383817433413867218671081957398e-01 1.3285879399159083364743446082263007535778506489509740817156585169538030610106407982651691162789103615e-01 1.3282274685455474175635180276391287429593626599492847115497220862166931965337718325510316239484556453e-01 1.3281348583025230010568782575694869895261423427787614377960849187047289132308209462796356005816554497e-01 1.3282970083597773962465858347955085666860630352211022295777272121155968344122312754636396523262853350e-01 1.3283390096654793600286081847737366774622794996051922466049660785956504765204519251164036258591140600e-01 1.3280352121268998730628741703687238661284896941498689885398015026485592489011689899583059829269915428e-01 1.3284494650241481137366972517339802376409572871190215475928634107473418354536805886112785280702303041e-01 1.3299614220915491821359895692124091439482868130891235177685804054553479148302193172501796300263268195e-01 1.3320880179150633320983592661104215754086958615196891370772518444515264463798502856628875567379938342e-01 1.3358432777256844588361481753114765249524687849868031827967324615843511536036133334280782913683876316e-01 1.3400418816222737108547268382176551576713256164289638205657142044763618702269320168887689741712904707e-01 1.3393965481042957087201212235980293595288028533414896980237706243106069166592259774860210318327490419e-01 1.3274852823865084280459878947049615428722443535905475431292506197241143613804202720943659446752411532e-01 1.2988754308986492235700522289111119832169330130642645601252763445800219494569825931502387594218454460e-01 1.2521017301545134813521904624991698103309406363650808766485896036883159609113783409407323854959575507e-01 1.1905730626656123253482679501466709039670498228753653036120597713301964259717889048776607623103817037e-01 1.1188503314857917601884778376548406230265377660732326903732777781617512069474103146361958290023247691e-01 1.0400190520679925250805622149228847148293323087335256973561116124207324505226184430162339323941072132e-01 9.5710898126892899801534268038067192524384486693146550138701708400059641358245088360500909556182296518e-02 8.7171346308086562303317966684832504652361452440146198837858323097850539747266590229317321301912989244e-02 7.8447822294123477691754518650209986719361328611839433841973160628137338939455461467673862188986358527e-02 6.9679897089962964519514157601163398644697589288664268907132792787331363584781932668331916308884664939e-02 6.1067194110552959659245937847736362881286996151777428723124378667401874599993104889718869505339546882e-02 5.2667639340632191351701933343734268272280937322247601945552715556968955775923385038355616882159989443e-02 4.4573202783544829444492017862878659030302836604440073232256829944599145925245754970385057094929158831e-02 3.6842886662621745176718322137758427694992798920326353675831690424057619692887161121076927419579085777e-02 2.9635977952683779149271168343649664992594781488649801695312393238399719132189862402938239559010966786e-02 2.2963494378803536622804610687970799807662578773951463777008726290909439342251691118231567437709002921e-02 1.7002010688202137692375456651256587867452587199415278685408231911571073893685200765569977163787035013e-02 1.1857440335317567256879659483578826951638904164749356406711003591446423647332563827234018145702939848e-02 7.7310074922174729170458607303080796022035962888090523032357583740882801948211615691725156575268943600e-03 4.6334566853272389063905430787688451541986411175631947230856019993673456399805724442088349070668789194e-03 2.4615933810841644718361840351340426550905025920089555522517667777311509273110679271433350693238107723e-03 1.1039650437778849717717447698913594147582251076738869146053108591118449796084756516794534781397181203e-03 3.6511444522178973307103059201379848718245552633985261441696454184191240278281548436952963875813749646e-04 4.1481046581183018107042926136186474067365530343804593936340903872187232929796006679101401660604795771e-05; 9.2320930538991919489654800637963644946346123678774550059095052659318497652349615617751174130231030721e-02 9.2317644638236797523749065962497774930241293761687701512493562118405313759837323006661418775750808395e-02 9.2318542183807826753700195960245903628542519988394176644797789313916170255166414715481531740972451279e-02 9.2316791857618826898309359348034177769483142338914258214984447979174842903087725048874789347226761069e-02 9.2319772543244855509922475917609933217695542933163981256696250820418667252421203541857291666569218689e-02 9.2310922963228948198860084850263303343981785368199631133608192526743113962532613774276504885682789608e-02 9.2284795695677501359054218693443621449352341637964129334775559126342804900334585467307108965259218504e-02 9.2275563510144078799459776135561595152453285521229753151760438671640426065351072708326395306651521777e-02 9.2289071459925660463853191157136838393104350760688474022958155064381227783592275755791994554317266092e-02 9.2294026417616387898753215238642199350801782987272815608056509886480697480161963804563067520501570822e-02 9.2265442218782139539860112815379621098971776934666488614148736839964355182350271832596559109608707321e-02 9.2286177326081088508782569372808285068671092230340762313533280682998106251282329108050363116831402778e-02 9.2378142322877773285357980414843328358061335968297426913480324172381210929392852908274172123384196292e-02 9.2497981770747713101380085911475950517117333026160298432467895301498756511818761844103451985188361078e-02 9.2756886903852048957579427346528713380565047376620223963437320760728132366238231912662114143066009729e-02 9.3129995499801817242529047430020137402330380313417611557501961864529350830692496849598644230130064023e-02 9.3265823316844429906620428297358052252083452396418555363053419434426301688586545746757436340256938289e-02 9.2690700799372002571748174591624136140534465674670006138406834236380610965420088539056582722883263725e-02 9.0967178276892698787274226313746217275654739031242191086134206579739536345759576272392385745267775854e-02 8.7937349058644289313149223254322251982701036161465099756274628811100404556850367701952210509594152049e-02 8.3825026031178673133055289329401130319954838036335571125603438411132724266788246393094347525593452908e-02 7.8963342937350700741525741314590610703224490526025015266307187147851778879271269083781908293450546869e-02 7.3573408083613651387209644090334122004981419518812662214777483197144818159386439619587901465326718536e-02 6.7879012712653669954486686097805368066566577453982838892340465334145219519905134871226283128759276058e-02 6.1995128463386928131867416217825287023546523992438368991491937181889813313578310280734515671970879964e-02 5.5958406428320996126239481236109341228607291515012356469718198892126941171505513549629334286343657677e-02 4.9864293122486380302264481450233440086830631128641263853234208063086824496281083335189328034489734401e-02 4.3863723349470755201086631000294951701972558749653660342182928062400586177146194269376611661936781332e-02 3.7994824673597605555740813651184190420999924831716456098900828201946823994776073057366860030931465151e-02 3.2322264989493616238650295737242177623104652045369356902179644376709497807728293106660740937084593937e-02 2.6876447478485076293715108064690040755881410689617450487620900070182600130351113734251586605723972859e-02 2.1773155998964525454687049630955986864862920054326716612004212006795846596599382513992482633046177088e-02 1.7002010688202137692375456651256587867452587199415278685408231911571073893685200765569977163787035013e-02 1.2695901899267096455278030975529666266499431858386126476111376982725995749141410496252709149128217918e-02 8.9296444330906149926432761565377420621445386319923644911934330343042715171689803371203432830930201264e-03 5.8742862242227550562694158634198556689212063942383264173264261767207880839220092168478319735536381063e-03 3.5542333847655454190843485173746066230878220980891504664309583765363988129392577732550079479851668272e-03 1.9069179841981139707036428434901151675198215586226146516241026611834467360223797202237327039790491217e-03 8.6497806554701017531765521895127033076890213597057031009352061338606534943362684065419122654925540629e-04 2.8958689679904696889081889207479908009643168764299736183055872151566024768667954162795106458287836315e-04 3.3406560297303435094550154499948435796088500526853526060602123218776481168500622548046532953506761331e-05; 6.0686180434671149363162603235785844534096475975491257086356334931099966369926802477017642839179677746e-02 6.0682027465023560716975227486931280875896109723876681093989971163228239364768872848448519439817785635e-02 6.0681686614240214182996195700442118086101177932629047667207495374104896922380120590349241790759215485e-02 6.0679703462877348013029045242304225899653003420989730104642188558135320162030456765398146385744795782e-02 6.0681697273392700242073056437772517661935716188538874972725912265848749330217758204218266620674509611e-02 6.0676940646870409310171516320126332599025299604149556620203430972717320401360024313916039846690948600e-02 6.0659625809444788977519661269369192304695494808332740964279524531146315790105298966012865159410741109e-02 6.0651110695926462603327886422153030888281110541423742333296474061056666020857595418953221126219246778e-02 6.0661349454823542733139752657171010140287233065009711415788131632622314833067659450173236457784461383e-02 6.0667276067415472139325630810670665880393585212315917680909778561391112300316043735823761804839569840e-02 6.0643457362692321094704835587549025835659513839893288881323845778194332730842351785116332087557803360e-02 6.0653484158321996516436738794827135339921442087565257220874851434360287519462694799038055341171402631e-02 6.0709276566560144443764170827875747272836414121858316071708920748855564758917659227919505168019636277e-02 6.0767574926748866755156364653425927424240190465562560354467990216866797487503607069819847028713268932e-02 6.0924421886564208864010656504725774736625421982587499773409109095177502040302836745827626263273895009e-02 6.1202712414714695123878917458604734713466826095086367412957231282574344929756455330509751423641862311e-02 6.1389794410644493576869040961559745911141976458498273688662580849244178352658618785582967557379999420e-02 6.1164514859216805686830678306362250147932590960312993383276016916000742222047575844025127100980626819e-02 6.0200059797102634365687603578521348762206531040096595690308363747111054176361850629569750555509992892e-02 5.8352637577509087534256098208522884093476504000162263362661705813290877830214534378199178194650046725e-02 5.5756536285585764359647743898468831284488926679337311758332835079692759525333568940980162307348883325e-02 5.2639826604202357267887074132402435098672595319704394624504293458825047100107210084555240029095690393e-02 4.9153658073578462472454535037861440807538475114153947470710696341078036197961700296249085196732752242e-02 4.5455143062234058986553857994252720850489377491865574884076869986321631776836020408474275692192616310e-02 4.1622646909682196597060270848985010788565966484629774890654900591904873508052878439327857312093749117e-02 3.7674064647145897499273938181489980192649788122345571782362692806051746374814835117866204440245989741e-02 3.3670621707894601785476366925455154332299658841716307619441074576533036435580356611262291990444692876e-02 2.9718877510683807125102585546318175751722961811334208303776184813351427721874000892534307681323206548e-02 2.5844117849264067884455372395678460752640263599897491750101651305652769164224507485639783426414572706e-02 2.2090099771604532870075566933511012641867220303280012514785332972349296261905488558522923102785655830e-02 1.8472616657206649633006489722496154981804110732655940049217928026313551620748575323573104963409335185e-02 1.5067421114294606715026724023848221635068567289482150929402611014575534601808264799861098645449101865e-02 1.1857440335317567256879659483578826951638904164749356406711003591446423647332563827234018145702939848e-02 8.9296444330906149926432761565377420621445386319923644911934330343042715171689803371203432830930201264e-03 6.3373960210609777170990654189867205818030584893943312614248471370380808800224984503904608638748939788e-03 4.2078858775119233741962237865956073082054658237738558091200722861727537262533813239570150760578913540e-03 2.5720844494537714954534995912016563433669467626848415290504883785690596154432980458773529695208690315e-03 1.3950180582179768608844501502223702300360738774960816297466726677538853475914674209349122995329689040e-03 6.4019693300094363808728688518126672037038793791369082234546380046855664075129709225810734844646453502e-04 2.1756610892762822604458833549179751200981662376904811432200699630086086451858320013637624280712885538e-04 2.5810554721377966305013846685409574182210681685446975877901717734229568993460380086606939169298196725e-05; 3.7395709571269734938416384150043011502247403767714673725169616910264734916295506713709561560635795762e-02 3.7391522266452376768727149295359311815548649622604158853712626397425927253234671726128448964776085569e-02 3.7390659566248190599768348743309927633630849306409540638639590237342128829288039507514552130046883250e-02 3.7388888171478875900534117327586036360727872445455640459840603037743775406738477179910822123455350041e-02 3.7389988945039259429371085951501611195704656724121074532876203224386854232866159352587416654159829718e-02 3.7387667737945463969233472341420762722087163121415901675185385788814857017022005438731304686388083285e-02 3.7377367597768618348463159109605266380036193343233062985507260819208704592755750171675991824999121672e-02 3.7370229730345058045618810732071434016486562964153897045427514962282784125558456033845240856026185936e-02 3.7377108029861556613867802422396347276265022359763103925595713513911612901256075552537817043665198245e-02 3.7383378138303237589823396245793874021833594984249021087810365478754338107967557022414455893406171055e-02 3.7365504010143589009686087092782620700782870713208982408735607075365660198225658858171767039817152750e-02 3.7369596734974903581993995658224926434413764005045314800488340968085169199227330074870778038512712726e-02 3.7404158067018262532057000636121293521506012885746360695366610808907855985112900211428438995309210996e-02 3.7427456313220914973398547867628559822089273319969792843497770143155157113113548022481648286161436452e-02 3.7510353741470947782753768708880179230133460101951991500754796257450683247192012702434317253296338845e-02 3.7691628964059091034260118158045007788342021896215133852698762888208704237529323435946466797301343925e-02 3.7854183294573362576136623320757413927661839806823120963749587959044087458675072605106608865274346575e-02 3.7801901436745670053779975753434803641470756695702038241221412651813084893963305234727503381807086768e-02 3.7310862648084242944363617496361842527646390590997211527904367861038340521179919644651940966270075675e-02 3.6263294752956955837295306166959275812328446095443537320245604253998843887109190277049085875641516304e-02 3.4731848805238977053043384544495307034343801370293292278959571548459116529136433104954990956100200413e-02 3.2861203257074780789114070079994454310626363393932994194877291016979851174122112228841515799812584970e-02 3.0747771225282944538347963758891072368133777541323305130909237164728997259656818807943322591552825515e-02 2.8497070400841137950745338502889653833590167543800267137717940822248995798240047011587314796836866573e-02 2.6159480251324612422479416479550892820480053167294758373629609408991763217069294629544403247556675274e-02 2.3740813102995248493428823813838372787396523006968129650718737291762874965049816278296392372309480659e-02 2.1277165884441625016990382287161718537137128449557731571742417226589228895901830191479745447373956654e-02 1.8839995487416654447442438921133389283270478110994102095722431394635544602242824486533850905828503007e-02 1.6443535694869163462288662982095266088588440731151340878344839001015995173674635910185807500425189741e-02 1.4117323207999305988214639492071094515741515488007504000965965958276105302134800506371976728200298544e-02 1.1868929172648947296477516176970410010825454081885105653974061429593532404218573687773187245318957218e-02 9.7472627840272554507945305923441090808135019688274392552292614143776125577486158074405156519119876062e-03 7.7310074922174729170458607303080796022035962888090523032357583740882801948211615691725156575268943600e-03 5.8742862242227550562694158634198556689212063942383264173264261767207880839220092168478319735536381063e-03 4.2078858775119233741962237865956073082054658237738558091200722861727537262533813239570150760578913540e-03 2.8232251682034713060290085830805322818508872927711490916169110248087236681043731300743488827710586272e-03 1.7456088952147669862990057256726908750900698723562305558627667023614564647490813811854997893806282350e-03 9.5850730887705912503647743615419025424225186463578617673112926526286911139531616063144534836565435527e-04 4.4603664151358163722789521194023848527069415274678334589138958868418424883093599165214527044399007766e-04 1.5364577341223002119183870370655275991694719988723919719022559440592236893089928073358859468817332968e-04 1.8707941219020248895624807935609066664262249573267395247397575301908567001384634137669440151120009959e-05; 2.1211780551742144376389473999760368571666992954427549842229531410124568805910387076363913970402191768e-02 2.1208074155749454973107122671627585978249947816397777670880953772405693434711274254325170341973829362e-02 2.1207120089629149586109557829172544265802403864312016272359407439635901994202097495081285465333131416e-02 2.1205757674143980997301221309672571207933719063118428301017335563509936433870716284626166224995973518e-02 2.1206214669680670214577867131099423097400169381786761742403582754592671683927222746497175272097611435e-02 2.1205174706908085736134738488214591041847291903805596392454377898448750817645411514684813165369641319e-02 2.1199841519666300059327090139288164025888780863862973325878902919781505839423733347317697380465966698e-02 2.1194558475852837385985287132063775990356478617271226432855414967887333512447278108053981716503292908e-02 2.1198543033458619846376401310856733199486732399756978189373123151358726354699120624169923422249903738e-02 2.1204081897926463291177595113853932715014434370102447569412379379776373610774209236987054756818977655e-02 2.1192331181510258950789315212161470019805453190351739397905616273991338404018555391658089738826527548e-02 2.1193105226958480415952336176191974028683271537060670574986521736097283569112615769133239751819268326e-02 2.1214409707058703970172980917135204076580683309085380616643431009194061200290732547825551599830471325e-02 2.1221270054360194044127201772708997582542925621928678488761073503559950264938579614902152953054604080e-02 2.1258361935296982287638583335095205387321149181918968401429960384806432780521479659097806471488812559e-02 2.1361850648690556257188384360367726103442576076713693243445490063705265988777788588694245655478687289e-02 2.1473163107989225522596279601857513001168230171739456545792694636785552340275199774821547797131082727e-02 2.1487301096228767471308564695926989282257589361276520408573334593854293388570967195249219776076362003e-02 2.1267857144552991050973254578441266176377690880073541170173009908818378879587124632593583332814629423e-02 2.0727713615699181788492723015743630507459097370156145292300597651071853416155691083727096367157088218e-02 1.9900215494296413164694208490652502872539965459450164844151985391096254083607646978165874403999550267e-02 1.8869668688153617437714240700556177113146204088358968395502824874234261839335402881296607854917824746e-02 1.7691140173363054002198728377580164979404209820637647985589897765866416296020417026327149940710078341e-02 1.6430962474952272918421051619337589777769434830353339702240496273045543385425563903699731474182331685e-02 1.5120376419288914883770392794324558020275651914367009495269380315856589791675963901563908499109417044e-02 1.3758513641949824887966876885138940168422704360730779091055697861423037393581222406862797836016013065e-02 1.2364128108179171881918371473191653626685398431367649082168766003767869858606463589165596810222939613e-02 1.0981963769669240782020075310919244571583960282869973756706408588963607865278460369526754628762701404e-02 9.6187197507366245834046384565825954921898491592777878422739474553534912665787133994354086192427400519e-03 8.2928154642919747380522436617967390130890167697380930311702496271246231898214824744387109957201766337e-03 7.0076082839401027324220787199691740483964565275796774820093810822863010846803970344953651185142429454e-03 5.7945391978139729339572294212412250159991956505163536937504914224051827382137285712856238515316343168e-03 4.6334566853272389063905430787688451541986411175631947230856019993673456399805724442088349070668789194e-03 3.5542333847655454190843485173746066230878220980891504664309583765363988129392577732550079479851668272e-03 2.5720844494537714954534995912016563433669467626848415290504883785690596154432980458773529695208690315e-03 1.7456088952147669862990057256726908750900698723562305558627667023614564647490813811854997893806282350e-03 1.0947083348702765291762302971436179087909551859594579041811115987745949047833157580539192268416507360e-03 6.1056574617980211903375900475925885498030070526597543307504506935984523079623367276617650354394462947e-04 2.8915146055573062249632728695940377354356697356510689369237167570665523972185698537855524619075393749e-04 1.0184964107106700895009563272750156120765543014362535669502804600921552662752427315528903148906821738e-04 1.2816619056467582150973715365797780161608304105556245620811660490282575466842170602831964962927477145e-05; 1.0685210057909638718619208735612951228012816393789346303320948251922172438794016447298009398134340487e-02 1.0682410199025345553376653246705066671685758911435842173502391115749748741916299412078600304479280825e-02 1.0681632550506653925232152425683431456142060785765543252345358181861557707635607872445799089591875897e-02 1.0680735435591511531640033773819100008800204091411987258950231763344850251267951002164092087668110488e-02 1.0680833892396905106221736126383036492956543412916494309470223974506756469365991011499517690172800759e-02 1.0680398093681461668239595031698836250297712398542078901581051698312132058554714029414884470166520352e-02 1.0678107065817572815398844825074396306445915234452350866844219342021324016921451196552323845232537550e-02 1.0674795766572313538207728111991288354123263241354811243164582462863707885559627462546325893580248971e-02 1.0676717090445123233742883717908639577515533675733103203150373862636982869138475118913218098000866708e-02 1.0680643366092797367974971897680830527773478072371800643238883522202824487163917900230066383358613242e-02 1.0674177099052428634635310567709862233114270793134137263203041243772824133055924588328124456388655219e-02 1.0673518454875506103783204712344668659661739916820796759685183253523780182345707666965170796322435940e-02 1.0685617138078037874099078221574348391537184351196529251723736813026111450748783531424896659197468763e-02 1.0686640740155001874585631966142059999200401065150889784674080548760235217645987531641852419092237009e-02 1.0699818289512287973530295829339881584953888769803773466252848951034788810757357872819539742652336739e-02 1.0750467874080673506513231569314438176638359247927377752292160786321773917063708325104153892811780354e-02 1.0812408048463540784868047251861146905664175444870318430357360272820199590917403391220974929122907564e-02 1.0838090161806388833157464618809727956141134044347477205002488478660315603922631416849312290020070042e-02 1.0756976665372183152539984059552704886460687389157350141532828494558602480594209053203970203166718286e-02 1.0513412767237228844252995881466126359555860568993380486234826768128656221871270922611348501795556571e-02 1.0118122164771000681729962555795768215080726780326525776435637321442594514375453918857052511505290972e-02 9.6157542366914253507672164030971073054322363329044906532870498707839834309472217116579849677268192572e-03 9.0328057689292982734709856967315096367753879564167218308543772694912615360020947691867162908610904357e-03 8.4060711672309252733419317585968462831953665436252839426079198577550709120617173366975996879576642376e-03 7.7542704657474107805785277237242863982004435929262647180571073989537192957150901459092515433668027068e-03 7.0744012567517968670815968065925761336726658116842511112429050938234263959264624217874498594897497166e-03 6.3741390530153619656553016968435986844291629963137361242114588001814228526193232492322694944492403467e-03 5.6784955146867945570713939204174242131702631231982607049442124838305350404434139942137110148990673207e-03 4.9905797277877179034468137754257888221439678777970737156055282627160226306166117024306428340318204009e-03 4.3197967069276693579311809414045980601941176103626682272695310708345883830513531138054110575366428430e-03 3.6678295016405319132267232555034002308782928933875387234073411462891110023893726459283283701659430740e-03 3.0528130983978241123708263153990954952258884647940278206486903081254622362701798943243900267568354913e-03 2.4615933810841644718361840351340426550905025920089555522517667777311509273110679271433350693238107723e-03 1.9069179841981139707036428434901151675198215586226146516241026611834467360223797202237327039790491217e-03 1.3950180582179768608844501502223702300360738774960816297466726677538853475914674209349122995329689040e-03 9.5850730887705912503647743615419025424225186463578617673112926526286911139531616063144534836565435527e-04 6.1056574617980211903375900475925885498030070526597543307504506935984523079623367276617650354394462947e-04 3.4720163672429264894559401273084230078085496965461453364620702731894008791159563802812000851266579274e-04 1.6827026773610851863595967158172262699797424620944854515610017456343175833723833770057110750008970330e-04 6.0870927587844750004986607014869639680545679009257033770097273784008939742745016626784746294631856883e-05 8.0801669030082883409473810078290684469606070373574015332375987034682312234165458481292141891152821473e-06; 4.5427701676774532111769375736043103744254338855755884164372152302133675207214821294544665769222402822e-03 4.5410152923998088454056527408278412514758548614221242931092866969612617179842295094917090127427059373e-03 4.5405125755197274978511862411896891046012721807499680260734204019586161079982519345496982097130017513e-03 4.5400166410272589895509019940322165561435609378344019093126882303166896035699020064651565403971781520e-03 4.5399781324344021153848471869495010367019515671720939232830862790623916827307285109283067579278484701e-03 4.5398052796610288425432899524637960797336363457742549272030850987187798689590891813942191880515015758e-03 4.5390623207897783928588543471406030319742566926936539596447360070823017818674023218629047525690711505e-03 4.5373801791330251430439295110069225572642487351258939285160113405713775479031317214369727305591627441e-03 4.5381113078651709775079431762226576999423566598487553994993900197757811299380569513084374536187918966e-03 4.5402787487663462561738336768365726219869955990195002791290948416380800789571146759779826472037660883e-03 4.5374874402876112911491025944459334332660867217367582313118284620487153542142194781325866774530188076e-03 4.5366432182184956665175467295337349354348985188593797507300201034443438534656121513148523815215589132e-03 4.5424061762489824044975497548055926969909863436185220810115720239693610370689925890891094861732973663e-03 4.5422503896365012581068588490081197152245018612999113344596263825499058141307293615988482622052443522e-03 4.5454206950641507360031844313585205998748832518140746546955078811752728314026067951110308409572901661e-03 4.5656517889924902554278801275103513700567291094817364506698139217726128292525131460481648020024991250e-03 4.5930591291366662440176982009618026728539736639746210032594311200703570610833753402916895277299814449e-03 4.6103588332452117321063998897428155861999665407046085593701122023531306600019641798081616860905798494e-03 4.5884258227222672902306961177661706623340712265535941549022585390425723189673412896318915890609082106e-03 4.4983864210822230039413851263548746460125039632240443925948973292188139935050813434369720733928635985e-03 4.3402268179826366070864816061351548701175975468117415186735884306273090182662793440593981794261845968e-03 4.1348065908716791368541909507817745778685911882958443988334807725797852960692126576802289122468419788e-03 3.8923618216982812132311065452601059866035273402923090283631739257306933155996399886994665798966375682e-03 3.6293030541895279953451093224156248163253215454989388129377800996929532755040353998996986323896982171e-03 3.3559395382820000288873055852995174287539817609029361689136463489517005515090476215441066333856504541e-03 3.0703962518530321365106871657486424326708482724309420013728844795102383979910904607119978120549953111e-03 2.7739270525750488668637973638568844894896594227972726226445221413213019997075830036480158097999639288e-03 2.4786877322171623215246248679846244578441516618081077116507938416939755520490579808453583972841197692e-03 2.1857826860044769732540174995702986370818457349853152071177878671716071248531380173071895593375365444e-03 1.8999721574096721896341946333636790458402170682817553651355138426659469149510923934497368624353501222e-03 1.6205817421025194601845468984416010507512914967406580608509507444536758648584703263637143998415146325e-03 1.3577642830949644280602159128201138177542931564137971557108063265922336607184499619362950658080127921e-03 1.1039650437778849717717447698913594147582251076738869146053108591118449796084756516794534781397181203e-03 8.6497806554701017531765521895127033076890213597057031009352061338606534943362684065419122654925540629e-04 6.4019693300094363808728688518126672037038793791369082234546380046855664075129709225810734844646453502e-04 4.4603664151358163722789521194023848527069415274678334589138958868418424883093599165214527044399007766e-04 2.8915146055573062249632728695940377354356697356510689369237167570665523972185698537855524619075393749e-04 1.6827026773610851863595967158172262699797424620944854515610017456343175833723833770057110750008970330e-04 8.4329418930838758091502082310631825470472624372352630958033431887099127203109389781104414376585318793e-05 3.1691197442022250630391637664412962593816796786873097269512566085547189182810814602430201634882363029e-05 4.5051201840794756775955018767503522054442399098896542223938514817904152255451343951176945953222097281e-06; 1.4212968238425596354562271089289111123135533803259100736778586799629058762703296890205871905491322742e-03 1.4204808168221526808103192068069166803149314944425099897342505258811356521691088074472799811524302391e-03 1.4202429266312718379557613908675413812088551672930517520676781857671545866802315555978756515079022450e-03 1.4200360148889095137230893758716632942423778331888867999679934970494704625892280356906315199896240393e-03 1.4199876512621880174043301083787401181478244578683786412264820759708422162415002437769416421660115594e-03 1.4199282108465850377820250106355404555896480544885130498589816674587900366048920007525386316544658285e-03 1.4197860925341494164640184917381094552107858363259601363363440223338177704276565167177682837160139756e-03 1.4191850645510985712659205293369421453787884370142541656807763363112573197892588007084940680590729971e-03 1.4193778892242811443611267067490123868415001194499135707431818694313768947924424331397145931175168603e-03 1.4201961786453013035337130115653502596832285121327079718142786739424529442630212910869933462747810880e-03 1.4193952446506072798572269854860366600583506793957401297168769451246165310608028161527206438950951726e-03 1.4189472486604548739992668151760913250859428120017396145415384338911025917462113908161522377916920089e-03 1.4208693270236509123849705459153948518212122874948641275645206788384656183634997176973291548218293939e-03 1.4208080880180162903586871631478983385907136468035724557480822508026346444724986019358408629302324157e-03 1.4210928432352096930312395753057461119302057670774796559986368346506231977970125135134509850130207458e-03 1.4267910986190604393758061117818859929945845829203259964320426143843778662038614344053355219599013548e-03 1.4353044142328106281873087535947999650041426320521360475180579835052811165473474194062844727245473385e-03 1.4422092612090997190824052262117586436929616704353314965153767337666524491361522882454584453889502574e-03 1.4391888565251591353082254363627142074581579683814162503709315150389922219557689498500357953558436493e-03 1.4158367281432009784719925611087521460983587575947309385631782393240436992939481024160585626215875620e-03 1.3698985382640012746630089975959289302800162058116998553462695523981204337795778839006857189573265538e-03 1.3085727378727351546722218750318220744047826730709567712822146583110772884908515681264001542870341688e-03 1.2348986644753343393380338378346385575528878727833368323638104402857126643808218915628383623687610205e-03 1.1537568639687849490626484245691240787701111590331220169443050097268396902908663990088513110200657402e-03 1.0693774619188664234844528700867894373045847910903099036952702654494075881444832885740725100502174695e-03 9.8148615668187115268619488179757519689163082421133290368443845187338835267976095755267996442893524557e-04 8.8934781488933371844604509693278207262248847071030580982570890873040671229702390438206086657523048229e-04 7.9722055178057778379018713593639481356128936242234257653845215013921731294070986896089681935376761926e-04 7.0540933842994744558918213241133124034297764318139867286203662072859393747787803963264397054408442260e-04 6.1605672572359692488566815373454081827059190149345837125324468862405997634604976523515733159661157300e-04 5.2793186897905198165769371167796392300579332038174354137360636815212958959571121195893512484165007100e-04 4.4520879449036717185629819401873789761728822261455987279771814115376588236215335311831067100388731460e-04 3.6511444522178973307103059201379848718245552633985261441696454184191240278281548436952963875813749646e-04 2.8958689679904696889081889207479908009643168764299736183055872151566024768667954162795106458287836315e-04 2.1756610892762822604458833549179751200981662376904811432200699630086086451858320013637624280712885538e-04 1.5364577341223002119183870370655275991694719988723919719022559440592236893089928073358859468817332968e-04 1.0184964107106700895009563272750156120765543014362535669502804600921552662752427315528903148906821738e-04 6.0870927587844750004986607014869639680545679009257033770097273784008939742745016626784746294631856883e-05 3.1691197442022250630391637664412962593816796786873097269512566085547189182810814602430201634882363029e-05 1.2868775115631216587837793163302581792267935265841682539466085495050022994747026804826288649588940097e-05 2.0659499698331157654925891673993919373467805546212397175172436997129370892837107923248103515738785561e-06; 1.4878456981924049149400277427537901080663089103078577182679880037471971077058102556436659005443664135e-04 1.4861569614356512474470110824119427262078149898063600428319258569540579699779710793154419248269905610e-04 1.4856474463725520135977954914107576913160586269634064607411477123532325912233767182888585056499177028e-04 1.4852660988267638203154089544938689850050702056942121325173767342712989467351098115594054353551810580e-04 1.4851067148323679796306262410480775672559391528360332590518359056318794646104399080447828134204223806e-04 1.4850055252387144259284697806338494595545749670140188625768383346249431491222523315298156337944394692e-04 1.4850014074516637630104260823846272550408620546545261113001290042489832352993906147453448720533672226e-04 1.4843480425824795624819630454969802917687629901302430138872944199805852657313031692203434540214448236e-04 1.4845308021761029895222996936218911532770179657417797233048602141762244078130707478733990376218385791e-04 1.4854872949551974034988539891783028726392688251973818692606782219539590311061416242236832524633715737e-04 1.4849905194848979673583245311965011395747753953790122124060404751606393050271222140870345204496867348e-04 1.4844423814196645307211621252148123809510808723624784165627470049829120071165801426908202670373627683e-04 1.4861977114778464434154181986328538824638432053337550797004766048102277652960897043261429182301872588e-04 1.4864786163217644571090290977025595837697161043166869491670210735712097026663519227805902666080618656e-04 1.4863246918920194353095569048113772852609858535813318782930056492094207815256305965460940218774745662e-04 1.4908816169787753312561343065449657785679411331279551461543690970082070460470374951607225673845681288e-04 1.4989737356333834451346572788208397038413587008044786015817665265906042721762369846480611696793654318e-04 1.5071332058930599594117216630153326176264953611492044680617785060236955060969674187745011050353442947e-04 1.5083085682125507147076362637995494305421899706879976589018443425143749788699219558793756794185119025e-04 1.4912268948487032426434763636776435192044334988513831367559938906345760035977427213153973625922459983e-04 1.4498965480287345496482287907471517327535102008113348172693484481569731517659641963866216885242114145e-04 1.3906539581799937628557662459291640504273286797469622495433060287666587556847607780849312002142111395e-04 1.3179333189806965596937147069231099894550486011117194142061462985897249443636732951932974551042046302e-04 1.2355071944451172453356994713186498955538627736695159905401534347411396469365443311520770081856900104e-04 1.1487485241115936953106103840567411872784475615235709702833194023034895653420063155419902584632050997e-04 1.0589379036906535960565890726896063427864101336864437584581456448737488652055663861857706357046412795e-04 9.6465677351226272997763277237583246431103402748760561120133609769662983511512842146543406049815622434e-05 8.6852934136994886550307934561096089883987141820214967893439517416608711309400776155592363061869602817e-05 7.7279136002081153604007798633681996897249805382153717070593529691156614409074968705947779089314582470e-05 6.7904559406525686105622715386707875842990904339029232504875704601659800067586181078584810899313806903e-05 5.8718599466971521811699204856679705338963731870279398733329266054056346630622486888413520670586528719e-05 4.9869071647904770677741472073860776193986110040145917135661095484806285188525519093666345736502612353e-05 4.1481046581183018107042926136186474067365530343804593936340903872187232929796006679101401660604795771e-05 3.3406560297303435094550154499948435796088500526853526060602123218776481168500622548046532953506761331e-05 2.5810554721377966305013846685409574182210681685446975877901717734229568993460380086606939169298196725e-05 1.8707941219020248895624807935609066664262249573267395247397575301908567001384634137669440151120009959e-05 1.2816619056467582150973715365797780161608304105556245620811660490282575466842170602831964962927477145e-05 8.0801669030082883409473810078290684469606070373574015332375987034682312234165458481292141891152821473e-06 4.5051201840794756775955018767503522054442399098896542223938514817904152255451343951176945953222097281e-06 2.0659499698331157654925891673993919373467805546212397175172436997129370892837107923248103515738785561e-06 6.5348656337301132377308473088983251601398625054012034907802035497508512858148463785828059746433046315e-07]
[1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00, -1.4795392966527011622799683885205370766580114081516383758824589165694921130580233852181880657915771232e-01, 7.4656164690371829623657287008519949333530950351073683998662981225453959936287692600424139555878001115e+00, -1.4169377606788635362942619551483975494863131233071813139307213814061296776100922699125260489008289503e+02, 2.8231562975554131892810252247841455038581065218375945916842297051640564520413271779915910808529782382e+03, -4.1684477599538948781322361123179090359205489814282525559697647625166942992095532813576574120281767006e+04, 4.4279203636630039187453220154866662352637553136998258856884810659739714864984813740962850643281728662e+05, -3.4817408748671665787891495455278523173512586651435935970229028990208911131808088943645157074844602227e+06, 2.0905396792581175183360479001641895283906546384547902578260798560183208319692053691135551343768947084e+07, -9.8608202092051976272639195535195796774149685066134797978221431889000887354251785072569873279387762185e+07, 3.7460138511285530985762346761894970685963219415674146049146739676950581661553543693608879175029173852e+08, -1.1709246310897943314949935537509076719121318888567288150052540590229950289589577189737367913512003595e+09, 3.0669777795235351479319877819197502795563235680947938775006944883592739802427036133735748670798968192e+09, -6.8358967747399953709798295181145544893484825365038556827149670268722762989592568475884849073533743786e+09, 1.3132837754134342074626720529801936704466210296829724709940045994362360566560132554264349477299175562e+10, -2.1978030348087355678901048609779981937822230645652387137547889385637765743026729401424834606638946916e+10, 3.2315351409790120202310495092613000538607504820295317930934756799012846244419592825223436469477068166e+10, -4.2034379376471207901522605097087111637051809316275169015005422924590053624301830253598828936197277605e+10, 4.8636441310090148708194603280106689803951862579954723765391228866495946809776158006508992797987428338e+10, -5.0280849468796605540951659183084456710344110439711867046048283480816607623828965901046650608119836602e+10, 4.6613333602199922754812105980145579575411560116651537817812119860885485582596403590391943362527078999e+10, -3.8871508384112397451490670691801810906392904869171592996215892811164760443578262640510916996791373231e+10, 2.9238494429698603001440097345461103415208228949789141925478756315420627117189210854471597618674393916e+10, -1.9886817756510377581503681225303085891228837274435207450319788769524185603247736388622359169967370583e+10, 1.2259590568210038446117451057028735278987239874597971469354385677251020376121058908865314265803124589e+10, -6.8651373415111656825035434846462745967168877672865625962837863119798503212408788817702533796707846685e+09, 3.4994922890145445720445772353730179120472776485380934423055017011838572817835767094583719333018512244e+09, -1.6271381916939901615969649975813330976732613591333273161054280349437389085044148219576750741420524144e+09, 6.9143241611725295838439882406216387070497603335939881630341381412366204452471446270096011262536621399e+08, -2.6901924228856315279936340649836145634558453942238644061170599647542098889389174515719847882186415224e+08, 9.6003324938529479019600101426405988957626988956503851116375692400217752894756143756337514536056652139e+07, -3.1475804860668722321609824937595461653679563288724253625710325546763493534237718225395589754129971829e+07, 9.4957621938366906024542888747106056309214568030108136274106862302957624237401189260435667823544273069e+06, -2.6398307888595521741629891405574145749884473665810208390116503288306028525387020816372078420865222395e+06, 6.7717766503462569666855799981390548730220494984705248202710891086193652872780921141287471189059035891e+05, -1.6049185306017008782882377248483132474264252861944985525925209894448998542710636753158978122263145357e+05, 3.5182602131543283247372104864570161609251139197474569380809277102806584672512172288117222182389254526e+04, -7.1414488801647844911243888665907196541163932837087726653737180034374872474749306881792943826012318471e+03, 1.3435253756790555747539633513183431542210876574248264671470193742722001623276487922390913571201910325e+03, -2.3446834299957741068132867634243207829151361557801584353237483257742303766384829479190592745082749790e+02, 3.7987415764240795333373549200136358264197837801617935340130871535697509036905864835388921481290198202e+01, -5.7175826732201782820937105574614539687301691878461906631438777025183317180215214514548930571907304051e+00, 7.9995318357122711931114699659646086320018869594202201553317243625348909631250771924284906074458989565e-01, -1.0409291947321377775186102943374244031096303400244466739835954430957681574296334580311850563337238772e-01, 1.2602904015391727147312939285609324012567131483402694496693334548431925841590655213553726011484929160e-02, -1.4202495648596901762514335632215018360277708581922428381248522587854503096734897848636954676795024644e-03, 1.4901107477127407222929844255223051205413709184674686405486127883038090254254859227388779403424040688e-04, -1.4558304530183074326145192207325904352455199644553411289821564909442601801685077298617503023293867335e-05, 1.3245940092384594552499449741810695625168212223896013790147483788885003787531771981889770627710043375e-06, -1.1223750852520584748811668695959629396371716246043918960111406578309551622661570642478166545629819287e-07, 8.8560726515232126612397336823897207120237304318509382114618466230698954695652870105244739142660569312e-09, -6.5060410516309231079707105393387584530102252521483474859925692299994575871396932014734260609295575025e-10, 4.4488492378319275136780158842818357911863123283878737652291134016226443088907632724763022560080586117e-11, -2.8305629393284493309955691130292072487336212563224231580576417797952881878874091000937382500937049213e-12, 1.6748844832250487066856876870455253647147029101241481671110062178809292022791080728120430930349300088e-13, -9.2114327000000973186238057858480861998848448889867468022208123229932656462738376370353816125860287594e-15, 4.7053315047775226643040607034905167692743779497751964773549907740565250359901947978371302691395190100e-16, -2.2305253706786762842842535799020094688890842258291031782705565012579677227661352568778128916694478217e-17, 9.8027687364199091613666320035076545819831493694105819166167479372580876966328950370409232863946804168e-19, -3.9894876892345548673704390774176789580364597208919018979063520669408696743179645117739551519620152445e-20, 1.5015451296439894615023340174190234398879655985264303139744310261215908224464591945165907348373564169e-21, -5.2185962761430644391594290838762925445077432326567702415685529482604184669709938694774719732141242856e-23, 1.6718930962122754782590948551124280532780545752131686481827929973910358071126089567450796571724228283e-24, -4.9276451806272640194780912464725654557229592354744452106036456371198273368743297459530928252905744312e-26, 1.3330861981826653561071586441261413917564404725052812117237875113807487839294648467244764165833953313e-27, -3.3016572025259824898222637285485524839233350060083330749380756371066078045893558248781939800431613056e-29, 7.4637708067057239392264402557313270486742386600658340193474783525966650820976826520092209591257689938e-31, -1.5347374955797744282331416432898916485609580344961708185754018325089703377589194438393292700257293992e-32, 2.8590098340496049414285887537948119380225597386077174562255955573506019482432212695834284331006975200e-34, -4.8024905779563097534330382541737321512452358860429768023885050188825640003926589679972324170805244379e-36, 7.2341734427135501161156418386713002416654671584373649043863213702197106855905309624389998833141220104e-38, -9.7080234711597544397263176677759980192218937020006829922097555795815324087136210666579052744979903150e-40, 1.1514831521007578020001671055950306240525293693997020264001778535154118924351017571371000207494068032e-41, -1.1955539694150862596264058911321918541608453628699253302843711555796782305029561309546931743589533119e-43, 1.0735711394314943995600237620900566222287408532801030781086982498073313331812303142772500883674695275e-45, -8.2102999889435056142056352003464583229091036726014531453706699640785675055538676420283727459979272419e-48, 5.2402348350365113982061364392376180034823657106936910364611847628799164428917711994462612893896709270e-50, -2.7146848393579635252736775621148136511688470211083868941907515584606235301106411974632184969610316304e-52, 1.0961762039473684732019064749246679410084646566721934505006185032766736201129337865431678907718228970e-54, -3.2355297177064839142628271260386006012375369250664535258950534482056552725536152141408183577886578045e-57, 6.2072471006338913983564524999229137485595455046672983415016405665888720119392652297985255343328943553e-60, -5.8067929583464938542895664402098121430158050672119626717346016481064121724470678220714172745880728524e-63]


==> anc/P-40.txt <==
1.0034208257534715494990721198426132459867393055781871412676657195379004559518974127231324756726994023e+00
[5.5883558978219242643444835513133851824922260048801577079078138698220905661029301095280028752244406089e-01 2.1014644904585860611899737303026149687504847273678679140509205249887063447447188132742861786688995033e-01 6.8566821341468661729484016305297560518130554477595069453065811441197557938302249956896743569180704791e-02 3.8198440568868752112316015819777614810285119822041617159368029534604634062789366549968847505118037702e-04 -3.8504375443045679773886299250511295046960456768453231879723943003465058475034693693968751609251989493e-02 -6.2379404341643141501971850005137118917877873033378372842913529658601503152126589309848338980688340649e-02 -7.6937104759045537721231706730593146576204917001894765773538785335237284308608268088073041106692672314e-02 -8.4555351919751555356782378680816228686107127411347117535874201092089809712974890075987020359283875078e-02 -8.6009974229653909291809363204015176733014176052258052252921607885443026077845685712611349151667947622e-02 -8.2363517674796771364675365669913698972420266640650480083231691356494449477897586213138605438729658683e-02 -7.4399967230887796594658892734440016424332628673234865858044992461011557752873334312959710135118290779e-02 -6.3246054785448095411642804322544289901170019836901426490005152900911005895350749027676884064129450068e-02 -4.9958813771580882575667583180362498691983340352970660673075296353447089715827273602732875290362605137e-02 -3.5092649988887433406120320274578738973034310986019714475942843606650747441305256985709865680466468779e-02 -1.9818483618917445958658922997611991350410997291926964037099850238060235588396988442463403999740452810e-02 -5.1974824973051215666189867877577836491120568417834499399601597462499784001962386046342486662530554954e-03 7.4183230035702789225646004088597827667926670037159588715187540584932664673535277266726682092581949892e-03 1.7138498648628439514600501727418625487754340496597533906349158793699761941887928834453687055838329873e-02 2.3415626050879861669510598236115410790703698472693742100349835857463961352913883002687154727322641555e-02 2.5917340964363678023366378559286672508756709348571131658629040556368350266601288729481597043950865520e-02 2.4715870169477930004374015772191499816656540904984414551278610414008022315294791307701716773100764209e-02 2.0766027556791956730607867314691658863132160437550867664595885341972978634214757419700717968091863857e-02 1.5181366040445417185355836026146537197868711009330557567674322715650209521733605445205670706138432752e-02 9.2520506834804677033139161065250588962559242953164424712888597118444945762973992426313825419762865717e-03 3.9968645389172615304684191862636178104326414396730407011489418926531470492501504631403803525405983102e-03 -2.3347925836235595070321273472448235090676348556744653278996152008179416408162562370168194157066481084e-05 -2.6495037723656569738512290565708662707787235909707949060571757646148732006991507681457371180184128548e-03 -4.0471169712593768239319777217090887408061559889934239321862999718963649730991170701043624842135423138e-03 -4.3468669661098319372961657244103315400600897323060808987855368365469744018987415059803502121712926784e-03 -3.8391248734486483716112356068850265805529951097604723378971975280667462085615561452855421824662702661e-03 -2.8464238528771938361721982333716801181416066812732209841763744655196703703924512439377836632903529031e-03 -1.6883833951588456835737937387509427617830845580685733976003176518331289277014834110880493437794972834e-03 -6.8009970006121173234325485436504256227461272059538380384774555455195345384741571941856892804627197614e-04 1.3339192177999605737840693930588033293884417294056565714539232137716035795974848643987613793023520898e-05 3.3470208215504471894757519842630213994243217871120424361568082268038711457873685379394870262763902856e-04 4.0107610408002795459666940250529732647103844370952453397116743530419469914856738384180016098541191254e-04 3.1691316247269921511063761576590987476405162038635402724580814733564829103196269299776278942263735607e-04 1.4556502306871216661212067857170699310113492594376975558275928060557355076936628190332463519006476487e-04 1.7964359859191951915936481005426960234019586905267110924659703761855909021976254793600659773362620003e-05 -1.1863893751240289442318690547144235701327207339159783663522305364731452124948806480464591788424371885e-05 -4.1497294599559733532439963726871485834796768439950698261249962183601937748053357146960286974928062221e-06; 2.1014644904585860611899737303026149687504847273678679140509205249887063447447188132742861786688995033e-01 4.6998867053772838432744917396073945931882887911176689179192159135147952267697006347010290086121010987e-01 2.7031737595329187205671006037732668407667683338090595406828802960690539127958950915146935769260526463e-01 1.0363446992030281066053686693371057578566800021260781416112344261721931671502519398787223611579142146e-01 7.4751769569088315063417724854263811776802109716529556711897229069758749503626670399385023309756943981e-03 -4.4455956774018651460757387603320381625119837843429545870125198066185406655492517328079275645316513899e-02 -7.2250108159184820342551625889999265564043362922328790117776486387031974217510406111295798138158242965e-02 -8.5974801143399401708699422526357368311364080472200051877861183844893107587571231055189535665134149512e-02 -9.0132239067944376511044289406588858233745410397740666767551078582272341385612496708857060603931090996e-02 -8.7758294754513679380567287670758412299015675068568117575031899294630373382470510364677738076511478926e-02 -8.0651541735945181862517032027315648240588378479124858858618824005215191072164875509110745046389717938e-02 -7.0369609647584609406268237916584368740974565506405864465291497484112677198361388291639115688691942951e-02 -5.8048554853032242693292475457872265672057477699082361215188509215844529632243542121824543553841985656e-02 -4.4036033565706150825734888089940252353471023503165118491996297319733489965201735122993370661851994081e-02 -2.9204928806670295417836194135820883939641785565721152424872149975164403236757799739785692067739689779e-02 -1.4379811315235648595950657254881594057259442082894161146385279753319705300376272817984658196176749073e-02 -8.3653907663242927960335026435919493305542437757848408982198096087223463839371505195651960877063055165e-04 1.0443807670584679688373225767224829982062640258568424814659664279270251981242167043219265944756817121e-02 1.8729708858068705718333054432280697582634768764396357032387640786655586854527196175028433455150624817e-02 2.3427317015404790609541534376589154390444182660468184379210135925414579271675891382348268809089337377e-02 2.4276672070873646767437500350487671604579105565445843281972137283356303640710572307378014203742947322e-02 2.1940736614154637890068071987645801380648885589599548721388660039196854789801394554592446016892055383e-02 1.7382138713807628500564716853397044659680687841042572126162402788100873629740874740006873400597139746e-02 1.1875484602516148837703019484337071538248832092741537411537096332410850025977687599906540764417287042e-02 6.5386809062821578639634822687458503848480301336136224655503365309069442687813987467164707985185772521e-03 2.1162028323211610929675549578836498249378560997145735621505193009452875012818404641900531394627723687e-03 -1.0719791120591760046773069467430669485156970173723779261869141377425688371104451548976267933665088590e-03 -3.0619516709281915379501775167431239458479299132825935990021588465790168107222259258851954766430175143e-03 -3.9041949797207081793848551505068838132591548679862435569545546704553958302116754162299556142116178593e-03 -3.8143799370222980789854963318205085166825474715505242509682142693625593553191744807937048649679997892e-03 -3.0891144735759173915201058167565271341684586582154599634115452399007196722531980393792600730531877063e-03 -2.0437733485884168976754391470739354571050984120874368196545798447830657894123281969575739513814892679e-03 -1.0158414448893593075399789031549951425193716740101353183699336134754467739234829809832879797981823347e-03 -2.3826773881396005804116310521078064520641715077520067160094770791345280966778937508963753395159814677e-04 1.9241013601015137297008707571565103764458878848786697258075287205310952028008427558285188167647873910e-04 3.5033385818155152604012243629932579102087101253952331091289285650281410945902009315497662242758281773e-04 3.2055504236205218716669385840106516788688099596950550719320371393403071670541075146947426592762995618e-04 1.7353387446646220621081304379440489788693542844471323651265800216455183458146742313297893524475179303e-04 4.0484724381470895060112539715080449362927275076127521982289692512549773034046448971285716585494579118e-05 -5.9563326200848189131452946499510921270082240315488452826947586996888094839514519574398085069899897803e-06 -3.8870044556519412941503965530745158910679847951426692016794868431951575016414772835638026704667900976e-06; 6.8566821341468661729484016305297560518130554477595069453065811441197557938302249956896743569180704791e-02 2.7031737595329187205671006037732668407667683338090595406828802960690539127958950915146935769260526463e-01 3.8937637526055267997930725517556765323564007633693957848558728721999042489117121757192936954654554450e-01 2.7410362662281565648994093388431816170897984962142943691432316569888355484271820596288086637183865541e-01 1.2535227508349236442858457659248049192291423974360307702591487093787416575158216668484270582801025635e-01 2.0995906758502603894726409934568216257572599064326572954023458830644358447966492226939939627322845854e-02 -3.9220247602219703582790999009414257368523982646649725146790064934667051216498080607354044695091443881e-02 -7.1853483348998273436764385639937814039671642853333018726448569122563332925529413872749474539934846799e-02 -8.8018157745149340191940249968004575289319047895862929535575024494624127354805531270485281490887193782e-02 -9.3625001311044349892911503614388297414174544009327652660949954933511779326988646072730626017952729137e-02 -9.1461415816811256493916711247161086022005296672471552200563876298272726499027616088559031077702116469e-02 -8.3649690648471795077260651775226697001831828074500487968698870038894939560383587912176286040086181617e-02 -7.1946963761474968060404047052579281160518513472349771458477175336118743536017047498301625251403532431e-02 -5.7287126809108618471273059062266255261884506990917685299388117527126869923294143043698129297296079096e-02 -4.0978819985673809006406556398206627071720565059318839406875056810743197109609945590256792324827512335e-02 -2.4182751351533902797803685024753859388694619239456324976265608406058116563781900515648306575612203687e-02 -8.4283405096625828669951424654031709350356774847800633393680718026414216436407541661474654358110065789e-03 5.0802299762319763541335483971758568265569498196226945774359342168396561393117444736168331866535384200e-03 1.5460496638256525715083786033684393718763669127831788180936186774412111301033957284437420521701894154e-02 2.2019069587107820811913246366783970222036021495391262186461536892489992030218800475076071992521512383e-02 2.4389830570169372717961371761878844519382750590971491443178579116297505926191735861625000535571692727e-02 2.3135391246556193369287565175958278958137770158209741357718037055720187664180636061460941232390026247e-02 1.9202654051415153234340824631297274669782610376085113648693924292080611646896374377605266794439145989e-02 1.3905524118244600385331474557496266086106145891462895709761458004808997846531942860067518080801130640e-02 8.4542938675987658713988131607369854881376515521527586653181973477399350818736621309659779843755855553e-03 3.7281993491647816722513555826064611907510826675082277016745031609607988990853453683178914674918333477e-03 1.5133404565114856798793943614476332953911106818288039281530071604007274370315331223498213545227669625e-04 -2.2368585056528882222213985157724933386547829914142484719614984415764812176710624988511395107973439598e-03 -3.4542129195649333911367088940089586050144960492200459012657184612757112504421928101717245379657112646e-03 -3.6741684839646081568629677530517484891315020056342737340771455746051087805723630421834298694503647201e-03 -3.1730067851662196037863807445422348882181434196126719123343728316564715350989331158631937159471409895e-03 -2.2522356952615181099808681221450576735671778740147612671589397068527229968330153316616434938836371569e-03 -1.2498720203293486759257604615075821142779490891993484396453503646614502609613750093997418574842593371e-03 -4.3760331851669793587498462623721380982839620631971156210797972303425421596715228705245259585526074242e-04 6.2838034041769356748862780311990275861401505171591747357562872759006025216116801160854570380078602524e-05 2.8932770948058889260554987932508599298937024411078023547770051421059054227844817177775342225465220440e-04 3.0733517071426850048222267600666500051545565128571610859601830399663211192162493718238198235403866771e-04 1.8836457003085125891068819669404127600316300792373514712864239938508948496839235482355885716016926168e-04 5.7853437867946643461774813443298269403704602937312053113676365151799515963648689507073922378465750197e-05 7.1132879043390040147502056675353308264279539964238246474807469922599819493380502770282284825221086618e-08 -3.3560519965678229482411906382213651725044548251999389749553384319204667180313167960044684245944210356e-06; 3.8198440568868752112316015819777614810285119822041617159368029534604634062789366549968847505118037702e-04 1.0363446992030281066053686693371057578566800021260781416112344261721931671502519398787223611579142146e-01 2.7410362662281565648994093388431816170897984962142943691432316569888355484271820596288086637183865541e-01 3.3848084104567380705232420686617415172543503659366872065743081862565482546084417248480989385390659295e-01 2.6401722021248210477917798882332409297856760047412951045326530579388256404386060434042361759755268460e-01 1.4092993029402179967673291482668286703910366540952358564272011465651995191395130837870146385458345913e-01 3.5509020465972052093958766039978754310845778433690517356260184003731238170505749984917117383046520176e-02 -3.3380134533365175179454341123402341728739043888901796406592530603345806069659954059042255934607939908e-02 -7.1658795588576912745799085240853589297661308880856386257546130117788091292052167619968119702901917659e-02 -9.0133314443116782609748901793027024385621544657945933810049180866536358213709164640372245473379936563e-02 -9.5963956150518797669122164116531066562686427264326402359164628009815186100013320900057168320402577515e-02 -9.3296393029893592033092938333201470594926771743304286958460080463411401455699188317929538419330903123e-02 -8.4622129994645165075849213589855116902305887637341072059605475106531089614820998712348427316543107722e-02 -7.1245251788686729312568765248403821272868002020362834866656999608607354466882672729569492574825283152e-02 -5.4837026685290954274879252329367878450190938489328404173924970854653087580919752154541594580569550844e-02 -3.6931975954269836132895139665821980112590553930052855711473177759095008932687957511958673426201248842e-02 -1.9369386850505926721603990240074428298824475071231582452163816735057845252009603402206221838472587293e-02 -3.5999024625437534129645352257077095271053362295894190130031590030450054672576168509938443895468574418e-03 9.3015888837096389489391303112786492362987978186472565139811010736339465360179412030108226232278728556e-03 1.8440330424083641944595539794716253629267801897601011850271457003963451099615941253831070138006515982e-02 2.3193553506686242534849723737438128402956684809925732990425123356802492828299880291011427883346713209e-02 2.3864223726174069527151307256830775892675434149044016617865247501086663053117435693229226795075643453e-02 2.1238602629605164618504546412884078971631104821513306344704641435135848944030357783583496992676062231e-02 1.6581530219056951053788574496767460924316199729791250934914444066374915152550587108390771857863934102e-02 1.1175855763817765445288143462013468994855911911098235531026107450232152350206467650899090855416867663e-02 6.0781555965941906324578295086498007677144100985880039646583099574018780834816035863936538587210270600e-03 1.9015250995983684283675720139580698720592240560972373311755839080330731769353294541412958631694905009e-03 -1.1393841061320791362899063384517318577767279341486170955478095785165720465259801514855622176531857366e-03 -2.9468353514818948064472998497672649184427634839255086194122465751769940470264279881381746588182689201e-03 -3.6071362511452577118531479631654567789298376741456929317683439305410934163890620626227797010405804073e-03 -3.3748971076076312797069924367946319325163836271761244288453329914225862088384541341411779474581875360e-03 -2.5629411938850691891826699595612604286017566161617200221212571515364623843483802790517514731227184348e-03 -1.5438795710436674635665431783693760292045865073878279297641590536358121673364268716660118605097788486e-03 -6.5730117235623907773185566337766983011987965860815368953382618948689754197729376532947849488671086360e-04 -6.2156294458915593960214455193768090968552269357319083517755339178458621064843466222292341190748405674e-05 2.4131136774908290734017116878818323328076008940368834338689233127652087614965838287890189216137342938e-04 3.0426536836507633638780493552177895881688203123233293474189771020164532511759900576582764340087940100e-04 2.0728752129804740432578606017524867272413551462774863738819023559163654578470232700933621805340131464e-04 7.4753261891532745290243195272000635668916243700821244824153227191770983042070737678915872143378553120e-05 4.4954749749561288594339093272076233181260378587726413125472799164306967783769979305493579820338217179e-06 -3.1110510000818474670963559865001600864201865117140290856343602533313410824325489949295582018073381527e-06; -3.8504375443045679773886299250511295046960456768453231879723943003465058475034693693968751609251989493e-02 7.4751769569088315063417724854263811776802109716529556711897229069758749503626670399385023309756943981e-03 1.2535227508349236442858457659248049192291423974360307702591487093787416575158216668484270582801025635e-01 2.6401722021248210477917798882332409297856760047412951045326530579388256404386060434042361759755268460e-01 3.0696185685629412475617335989820250519648463236698129657824538630369635930741982314304080294521094376e-01 2.4888431820294093881399857320400079321812921435733744126717188311915640922232910005164126547358713735e-01 1.4521201129546241644564087110564357981116858015950599591311443005329717056707386131188073507464201146e-01 4.4752072128273491446006234495595795323939377029798986377370908101394037954081329273813865306534748064e-02 -2.7742933177118845244638313030852717253117338968267894282645602220031649986617100529570287522676884756e-02 -7.0353525917864253665748963725500038858353319764161525236991486036146172235526048469751220252775587102e-02 -9.0450047655701031130992820464476010652091666152490127400414525892148197487549017383959650517913527396e-02 -9.6049024105433303106556154746671199249632765431733620333830735079005158118571283960217286697637632653e-02 -9.2663737513176210246513287625567775676766604861168016804299344519170547616188243152543878288138799978e-02 -8.2880798545983784530689115031305068871260687281200491761871796955247033756026673945820536745995794712e-02 -6.8509752169363930414518345662229937114970928443282174537065452351008738630681961513415242521214921786e-02 -5.1022575829657592027858069717102849036519482675129570371322567310704775620699496425192031184191314301e-02 -3.2396452673941454376778455837959774991867834285900204176732658672826118791690889943335723521302604504e-02 -1.4523136652799951631735872436335360576303956079728105262076352292230399969809635639218817049734550533e-02 1.0340436743308479984880507421689097540585610794530322596573122403559927783834318684634807872908169399e-03 1.2971723154310407969494279880011135165900874124178094998957914045558646140859216043577168445231985611e-02 2.0310748575702170656179752692057711719756080861417092286829635659518474166816553291068301028088709831e-02 2.3066546133545781948044197841352437180209981671775407625360476084251975041699653046385397899040798404e-02 2.1937956112523328226205571790121712818136592870229782931064110056019549560758607899760952694490413672e-02 1.8200087593059248119271019349867938676820051618316606280329543307845114358868332190365538713936988736e-02 1.3223064700150458027155390958261570056204247166877925811244767712226663844558470829791297047357200966e-02 8.2135457764958351392567075216939539983450084228088806704799944262039506076090615964872010489080838467e-03 3.8779873007274384323946418382646827514058271478502635927691712382616547707745647118958143029552449854e-03 5.0498410853295241940605375125059532375911905469646267511369308769233167642857817350654929388487557506e-04 -1.7761621606143784112186754647080411848137314686660395753790070212123724318549888193523140816708903892e-03 -2.9500088358720027572170125490395712488441144547507444309147847924387778810816861408292107803499452419e-03 -3.1846358335400836494456527522568845844133412898657868969124064979900804311091461591013827855240257543e-03 -2.7082535126962928582723530292629947334701570363003723492115444959587474393636320091506433538233711184e-03 -1.8427864846830237004697619967073559341841089662361256696719006239364080851892294477620500013240082999e-03 -9.7443090223794883085174544178712426555110504854511969361471729234288460026067447133626297043493948960e-04 -2.9646111537957895417374316560335200432004429517343311270656497543521193795518873844015587719628491894e-04 1.1476225085272412519870515513573909614020516309992724041489811401872409871186268942890193690429528927e-04 2.6313932841054874426324012338224841406240371326018298358744713795371311713603890206608407895809327624e-04 2.2490924801569837705074476279628506232678393567465401682013730256561896135573744117614981660440009546e-04 1.0307458825756845987951072639602092254514518375779960776948593018239281883627316829829345439757124127e-04 1.3834716125199342168840357728076076810883091919709022729381499340086954664949542243439880319004969350e-05 -2.2853650884567725739146835812966984115829107805106905626524693181251190427079320775734370390187711947e-06; -6.2379404341643141501971850005137118917877873033378372842913529658601503152126589309848338980688340649e-02 -4.4455956774018651460757387603320381625119837843429545870125198066185406655492517328079275645316513899e-02 2.0995906758502603894726409934568216257572599064326572954023458830644358447966492226939939627322845854e-02 1.4092993029402179967673291482668286703910366540952358564272011465651995191395130837870146385458345913e-01 2.4888431820294093881399857320400079321812921435733744126717188311915640922232910005164126547358713735e-01 2.8068944412918962160191830616081533305041549188100804473540201526895499388707982424414175963507785855e-01 2.3207238609734402704691396269574283037909221939475859652336239500500434754970198539172777544846933718e-01 1.4281715003490034898791324122874404029179702411311848448889619107817817828504284631893007552669020851e-01 5.0566584748591781699825228709235531890901551536911534192835110863417694030330376765691143473345178844e-02 -2.1507686305004002935820974663502933937856442856945109304143407673412769667249871632145999236143252370e-02 -6.6578677433974057381008898507583143338062498678361067811546130177429384183941120339241825547991427739e-02 -8.8858874432159877762018728017998026617942075402148886080009783673594678084670319243731817481420005038e-02 -9.5487061827227529919406772023432359476160736528332740542186078728986899901750801535186483365585474588e-02 -9.1619114279022753011632812974265710440272025764371689182688141657120837125783691558706752625993689456e-02 -8.0721741591503558192366913602523442537308559582511290757980880277483456325794845858093065116385060846e-02 -6.5061335587789314273117497452231787225520222181660827730692197072393717639467822090617751068173218549e-02 -4.6795559069258663618647167159789449546320438477521707224554292401240697129496861986089303824870553571e-02 -2.7914110132282333622206173315655188106729506796103774642389488540904629257581904471125634298145052011e-02 -1.0183441266814562996701476153773868769033851577697112997544688992067845148253322002786813311274203093e-02 4.7381230193551633896221508556714086059965622451772702937302319236688621875050764747952199238818715548e-03 1.5375573359005713031124312460018941932333189834411650331954486662760239762894191173230267202804721274e-02 2.1164146839042045798450776893554056565228076987390374199557760664731879565679208480921894289290891438e-02 2.2402778413223135812344916640950861241274463741255421184530326308017345452837767556763654423748160135e-02 2.0147201470436946352993819756146647416351860746986506351270184075829365200673009235655930563851873467e-02 1.5777759031820635953493215017433276263033234608911525067775316437982139034382999919989287403226059201e-02 1.0714115093404348393259355136337782460849068901198579593194852165301750097651463049288938866486406872e-02 5.9396296854701463778027565819860518162680358947291536094475278193122221791534917911061536522083431762e-03 2.0007504991762222298081611137008678794960790230586207050701734632121236261948388406026152520304209922e-03 -8.3409411060617086457405395746393304049562109149987801037205457545096226513112447921780183114457564161e-04 -2.4631726198345289218674273144855834484305047889600948914804302990902103144145947776335280651648591731e-03 -3.0332176468709106073786259803524617297337007405727754543848758986835131268814252642473620641468004328e-03 -2.7752800597537666561732648405071817351659834864406155975645244163675967422213540684173537163724832491e-03 -2.0152310148325856947948301524314214603921554453084671519328126195167247060815757988602888836682855460e-03 -1.1718799195203137387622658559150409113582970434484795798322689552798999952158781475334469705931952237e-03 -4.5867293915609503700070295710954555292530690462835853566385454932710713190842553360575562021302349401e-04 8.2087887371076811237044019649093438138929124605910249910738551106922979377680196961975952053341498550e-06 2.1001900177884493262800105735942296127738512633215077874895127295017626082215941721434151014633473801e-04 2.1888335226481820134052751516691479202254572015809407606873871707184233947024971529816508513886529843e-04 1.1692769147836375871668144686610686045283162233055317941833226321203511947157892992213664669878815032e-04 2.2037552247260211719517766034132232667052704444400884330380361127950446610524079231595441339423327534e-05 -1.0412202841378586453174798060699637770005618723947579853106109616718965539171910212040122168012099940e-06; -7.6937104759045537721231706730593146576204917001894765773538785335237284308608268088073041106692672314e-02 -7.2250108159184820342551625889999265564043362922328790117776486387031974217510406111295798138158242965e-02 -3.9220247602219703582790999009414257368523982646649725146790064934667051216498080607354044695091443881e-02 3.5509020465972052093958766039978754310845778433690517356260184003731238170505749984917117383046520176e-02 1.4521201129546241644564087110564357981116858015950599591311443005329717056707386131188073507464201146e-01 2.3207238609734402704691396269574283037909221939475859652336239500500434754970198539172777544846933718e-01 2.5713924899603607474620465278115401896380448543636270744900206432224523521529736686878359220376269100e-01 2.1579283675400280250249188411022232428021902167517615959325588774399886439677255338556709061905704124e-01 1.3841629672148764149620715168680175616741823618417059135542138651885674709349616132626565811660592134e-01 5.4527005752748672101481897633843495374716536785369824096676420809625902417164740735699358989300684108e-02 -1.5323323050800109711011646169923440714810643328632212021933032801793913047023097866163855798386669101e-02 -6.2001332224633868952652455365750572188358566179810251635431478510741226768789661700947804958971364552e-02 -8.6491603614442871045651563186129369206514911424916322055094170228430101958711493106603418690861345688e-02 -9.3915554607334960587097191819572590004449862241194778100070997973246584036182169228643346876499007480e-02 -8.9640275273744569553706844013404347716383622056451469136118184389798696437658146841892055653224104107e-02 -7.7589798039706880418119913890753452752317237103152041274030657614176874911697890268302958975064446356e-02 -6.0903180305404246281158184810882812386750913546589766800889122041823274296266439654187955142078144686e-02 -4.2113024100898723015028136156738577639935454994619932920902866851684107213711646939583365113569808003e-02 -2.3228075876864287671050277633078164008134684201986158113319007696614036514605653785854169902887866774e-02 -6.0713020517569415230150570039016814794227889488291960392343605335292050287146103028179009927364355910e-03 7.5619434500362608415864256351239003786217154205445050970445494895947817190557426792926902043210242199e-03 1.6571237315441086002355737375471880057446462610255897255442649829954981290811272645175255665993682483e-02 2.0744759537637352875533796859820250319054436018219943931266576335753085760679454823607568062066219416e-02 2.0749386452024607891355531073025408689747299464254485429165968963891358439336780839125762144215490433e-02 1.7799673791040737478647322205009996194471028440370404593268599051954068482484981980521880819165428280e-02 1.3367448146372635983768537551972133804168646424993262533183376908127623911206433370573006723188682589e-02 8.5871438251153319783733265965113125879581247832836096933996008155726079986412777013834433865969560113e-03 4.2207825455468600837456110758398346993989722393696106708381146488498360202720925383368866053646785842e-03 7.2505826940470531781733521730968182452079241179355578530668748063017186576611709548922983796953945337e-04 -1.5934309827040591042507243284407276613522448001229410714644857154530560889761725924807835966250481492e-03 -2.7414179821634219007344934493666747076821764591649080651184256887679931082456834739066606443358739623e-03 -2.8690513968091549458183449188839609418938095581979236020611774506359911060471746319668685394741246279e-03 -2.2807344350216025716239348972365207132749296876276023556390286799911460005433073867107512068131383544e-03 -1.4579417854677250882833984851074493293104930595790997550734748661690832252918481991373619222734374275e-03 -6.6928160282053499854374764196437967798486107957953610310141711824994823011209572297494200938494171428e-04 -1.0833139260037453693992939122817840979665847820910687390350628313645203715733763496082174601900770939e-04 1.6508133504334649352607511209696384803789315125988333164449402832018638906626677350945481412856008352e-04 2.2313654171322119437618790763721234846527253646249452553525508042346761804358216575889685661219415543e-04 1.3424136682867419028165360807462878794249018426590073510404451252044301984343410161252956779967583876e-04 2.8410775989362321000205697763254379852809160026875955818555218595393031226790383345912797397541668598e-05 -2.9892679110283866082543066896493160977731643296983217420345781454957728052391226829140738798675621732e-07; -8.4555351919751555356782378680816228686107127411347117535874201092089809712974890075987020359283875078e-02 -8.5974801143399401708699422526357368311364080472200051877861183844893107587571231055189535665134149512e-02 -7.1853483348998273436764385639937814039671642853333018726448569122563332925529413872749474539934846799e-02 -3.3380134533365175179454341123402341728739043888901796406592530603345806069659954059042255934607939908e-02 4.4752072128273491446006234495595795323939377029798986377370908101394037954081329273813865306534748064e-02 1.4281715003490034898791324122874404029179702411311848448889619107817817828504284631893007552669020851e-01 2.1579283675400280250249188411022232428021902167517615959325588774399886439677255338556709061905704124e-01 2.3620768135230969109882118843086632132278907675361734298052996636698700122106080622188351057451305068e-01 2.0077223697893997471697194896613537792926477588405471421772948711845210333674746398237559353785947048e-01 1.3224359966969878013767106247850247415830301967235002303984431538518218818422204945758411800282791180e-01 5.5933630548711177068231301316721878743681628932773318343361180294295791851953774103120457613367417899e-02 -1.0453830728078228537018054577852772429774231961147094668926549983793987336537916064145188934168426825e-02 -5.7588767332660089827333265898926565938737954235308441061820590220639399993593595099496879079231915669e-02 -8.3432788349670812005858309917706398358712796929611445275493273749771784621130256308133887987772698990e-02 -9.1320344648993235260997919791785801105439469993932987836587258461336973207632532998947544550599000862e-02 -8.6373612132659804521709812829351887809387308268757130222956485477079054437175861578877022351562026146e-02 -7.3266261205357664367635559658592792366358238326122027402677336980056506742146634213785698571407883380e-02 -5.5676084813347972643071659404418856636740065987879985088159797449845436125910103224716352173623895300e-02 -3.6371105197405495658458809856468414021306118501088516397356238143699692597934700322855064931180940403e-02 -1.7691431806280451024591011415425788193966030383595504571055367978086937504928167166597950929028992131e-02 -1.8207787765753915831082786034932854342265266775089542007819077647847046732452432773447493202169216934e-03 9.7594666582165368643765332797559653306110713118403918759408453801704318396745728619747074240020851152e-03 1.6601780410000050215113802419717635453839106968874337140160243953016727264366590268480121482686224975e-02 1.9056575668695227586669166118492619214255149381627752046920201513392540039090385451856676100153682351e-02 1.8041074423452619373328486517904722702220025799614618612257813933517190008006348073595402933178492350e-02 1.4900951520824535662140340833595647581537673531767584448855469527002010332404803098234441520579277400e-02 1.0766130221096106929748865788125215338584058300894725409836282724868140057754317965613380359578551778e-02 6.5201337289787768829965024529670508897411258621999862636674343654240239689753518371519228644609090945e-03 2.7254120991903418166917666242352629060355934216983986541697509881585118314380570033514750339714808518e-03 -1.2468400401889386028342323695691253037277850002895087254299286691848820541200138799456252787718108720e-04 -1.8820916285397741751710943594490868540376759643180662031331107713058072963161512668938825243162400532e-03 -2.5563686612816055967243795709682942000049196675297379480550166866806830656085281423685282046650732052e-03 -2.3395210943365164696871067894989509039072410535563650253965220282373154966744048350297456087193550564e-03 -1.7103282422742480729788829026141768044571151584167698262242540542111206611221052885312532240551619604e-03 -9.4386315665578154795622045028837232298194953206244586314646689551329346584062821909329347493613719212e-04 -3.1527607123104705732219646946357804504694125885440788858306575103837473206044072234129750159224156357e-04 5.2022003564362655059534534478232679447149872880754810076621339388823640485222517641378160501314507372e-05 2.0440479214178203259104978377310659225614503472862830659984723916231558879660679773842552231380661140e-04 1.5640492551362212322517147008397614817171535596806962040304260967228497861377180537969998522233630698e-04 4.0748068609897332651542834289432778760166094046092213206412311040114143846264729560650756462132244359e-05 1.5251900433724462026879623044161516330641728339544969208082789975749106691622542730730199299713702251e-06; -8.6009974229653909291809363204015176733014176052258052252921607885443026077845685712611349151667947622e-02 -9.0132239067944376511044289406588858233745410397740666767551078582272341385612496708857060603931090996e-02 -8.8018157745149340191940249968004575289319047895862929535575024494624127354805531270485281490887193782e-02 -7.1658795588576912745799085240853589297661308880856386257546130117788091292052167619968119702901917659e-02 -2.7742933177118845244638313030852717253117338968267894282645602220031649986617100529570287522676884756e-02 5.0566584748591781699825228709235531890901551536911534192835110863417694030330376765691143473345178844e-02 1.3841629672148764149620715168680175616741823618417059135542138651885674709349616132626565811660592134e-01 2.0077223697893997471697194896613537792926477588405471421772948711845210333674746398237559353785947048e-01 2.1699657522079491635792757228122295235988037976249091779234794450310805193723426283940537121563837738e-01 1.8589522035968603239365459764691044093779400443232231799123310431443296585122293221317212490317283687e-01 1.2484653943729570535998591410837259875878919812898511485068939852477056194493548955856186176972714869e-01 5.5146508961132650835719421599578592916993795393694831748819090893536716918130862833023056626109657900e-02 -7.5529005453629472782696642355045029064409072864433546793519585661214748063034720682817868125916873833e-03 -5.3883588363083353972027736908279629443725321349110207259633224645093136747366074300701046461073440315e-02 -8.0219457240946227503780212128547312475847401160477024524249692434591652129689477353293100190459309645e-02 -8.8174219974880941119173736984494426224034341412787656585801625685838695770212807033373594438228265362e-02 -8.2427902504658053276796624363013659749317716390904704328303529477817747710084213884226902067089786712e-02 -6.8291810505571600422961904780204492796513348748913353722238652364691523655973389610506853015050299696e-02 -4.9910465570351156639521175704945388710072941281444788121650375006242366338402895568530099176109393473e-02 -3.0338872788814973719662422854131837005044128424308795983228387599354113490016804756672038602908631305e-02 -1.2278715531796333274938869891790158712356336347909464387861378782999281647485742874553354284381526791e-02 2.0560224715383505254989620160560216013455943011605150501484728824986988052656320706760516551346576388e-03 1.1617188484568219266566630321267075377635878402904309740974960305276124293209500486947610684931727195e-02 1.6384651628027661649973685486892290519107266474960869191641226423749067952966713109590654148142336301e-02 1.7178890770481186623817058053166696850715920374506062106680044008734507955106701363989061528711944206e-02 1.5371844929763278500670731556363476631380020762799685187874473492219834775849496379882057715943987145e-02 1.2122903045618041930008037646017353093891051807390647118369775379337979822491146933165867406786687634e-02 8.3339567752149888161428556066548506278411138592080724503027408429050067098637277487884513492635990037e-03 4.5647688863518895650589935790980081346354426688355477433226523699909363445354089121160718253801303019e-03 1.3964458820865019762281323310331015677349232427067373756274530324060591785460940173546211675333973503e-03 -8.5969518995571808751927433203360474147888242348152774211999060341716220494225265416626799192359781477e-04 -2.0485607436416685046648707079523235516940043231845058609746151284624009076086173384297928848391683437e-03 -2.2287436096342514980656501147295421218225982971870207313719202714449095590204270252045135417391248902e-03 -1.8225511530850222091818887862819009351288637050733384064312467555319799639388383217003125647346516653e-03 -1.1259587565558824815829938489912024239898390065449700363998078143791054011835903097568916987410281656e-03 -4.7982633778808022025129515451044620988705155285833985940298496977650848995251976438456202234588272300e-04 -5.7837470490873422266963621913215741524535727739613172694284838452139681504293217471354547041599998883e-05 1.5926193130985298929282974397283048291272596396631965389037511584695635586084776503809981511717436250e-04 1.5524374922830798809396061424695722891093516986988921864197288779681186964398878088319430026921190360e-04 4.9521781454102515186697600298301951495833690117235522732854337424902780576124794702243301281462355100e-05 3.6121731669685639072776603234730269016747165749458193407394745618228713515268254277511765547391226061e-06; -8.2363517674796771364675365669913698972420266640650480083231691356494449477897586213138605438729658683e-02 -8.7758294754513679380567287670758412299015675068568117575031899294630373382470510364677738076511478926e-02 -9.3625001311044349892911503614388297414174544009327652660949954933511779326988646072730626017952729137e-02 -9.0133314443116782609748901793027024385621544657945933810049180866536358213709164640372245473379936563e-02 -7.0353525917864253665748963725500038858353319764161525236991486036146172235526048469751220252775587102e-02 -2.1507686305004002935820974663502933937856442856945109304143407673412769667249871632145999236143252370e-02 5.4527005752748672101481897633843495374716536785369824096676420809625902417164740735699358989300684108e-02 1.3224359966969878013767106247850247415830301967235002303984431538518218818422204945758411800282791180e-01 1.8589522035968603239365459764691044093779400443232231799123310431443296585122293221317212490317283687e-01 1.9898022373278904719070768853247587379810623000164539755368391094745833515655949492595416947750419225e-01 1.7133298187476710559146705397597834461558356616305022259597828274105089548639643537333852723991168689e-01 1.1676078355374811176754861425764358918453286739854306359085661504671184037750687357712348359689961407e-01 5.2756904425321339556291601798646144455377899748233032693192897908079019860290790644169486368194436227e-02 -6.1829284270999310191272648977898926970831192094474920606171370955126748783245216864996520510279071785e-03 -5.0449932074217931449428463266713687040424591323792154260240472416194075616297091180727816386530485634e-02 -7.6044195993900861294932153119821077282287706558433420215181090041168021166141204314410972237118098660e-02 -8.3678406616656371111867110932229383536349359586859245072539359251876960954990969729988839612279741293e-02 -7.7536506721519203591921436530653841631339465735552241328036544892001656516640273049454124852186046907e-02 -6.2700247004506118670956447299665784487223072649710412497730434903184978987418491443878530687320166609e-02 -4.3698992251768289343856293521212764702530878866045035060247070251632631222703059922700094719451306613e-02 -2.4325427072122303729323880384073207410362027649357653067224459837671896947799127355094517698817393097e-02 -7.5937093505617517186451139365789806168636436032129725490751530159620739483854251398435323794410691854e-03 4.8798540230811042939829765195443805758951711883405094714850025196655896128476218869940922434384485985e-03 1.2458597690848051822995364014660612354020906853079663178268995974959603423619917633116495831650203200e-02 1.5493394338574471656367155102594004778264120628276146561946702449985393051022074337912914340515885912e-02 1.5203495909919440686221242448077826081183774995421547771547387744991017634864698768276237385161953660e-02 1.2858866722386462032322932929497467503433439480154600447371793111375630061274817363404238184501138815e-02 9.5748444817371722683484816612769793019501728128471399664900414597445462791298569064777638460112307139e-03 6.0150834580624446252662800341939319130413101861296324064732920309422802868665085170376454360617316232e-03 2.8168275884721525299358469818971347898985149055874869101856557428378731509964116834382695897275230650e-03 3.2647163539671051351196119249207856689876163658284610241714616331993757913321234388362015936784920807e-04 -1.2423730991206791520206801329137916905122062195056447264789797158869287321666464759327585859860692970e-03 -1.8329246756465220273550139722969119260985144197074147093594636764141308541359168396909432873082044560e-03 -1.7582783071525776321021079488212927403068076602834869669286760436540107205996853808824726357889082463e-03 -1.2503035254875407582513146936430772020737329700382849057227206876013896147008741492370784717732788816e-03 -6.6207081065633800896437930811087921387436532056726555683367951426910607700041654910784859715903489822e-04 -2.0591581865597681944883479610344667788743617935635432786754095316697022514207214415425977289302360057e-04 9.1148348281599562559657640811496273415954050083543537350944415647529161873160722020962235582340430386e-05 1.4863647523850526322585089338460725037008857320117806326758817465137506956332955168813840620739886323e-04 5.8457521853462216600056525229177142638959334606913183955130562698145791235794275377253597022544702171e-05 5.9804377965337115141315439289073408255155873868774625986861564894689218016080490598496958684358306309e-06; -7.4399967230887796594658892734440016424332628673234865858044992461011557752873334312959710135118290779e-02 -8.0651541735945181862517032027315648240588378479124858858618824005215191072164875509110745046389717938e-02 -9.1461415816811256493916711247161086022005296672471552200563876298272726499027616088559031077702116469e-02 -9.5963956150518797669122164116531066562686427264326402359164628009815186100013320900057168320402577515e-02 -9.0450047655701031130992820464476010652091666152490127400414525892148197487549017383959650517913527396e-02 -6.6578677433974057381008898507583143338062498678361067811546130177429384183941120339241825547991427739e-02 -1.5323323050800109711011646169923440714810643328632212021933032801793913047023097866163855798386669101e-02 5.5933630548711177068231301316721878743681628932773318343361180294295791851953774103120457613367417899e-02 1.2484653943729570535998591410837259875878919812898511485068939852477056194493548955856186176972714869e-01 1.7133298187476710559146705397597834461558356616305022259597828274105089548639643537333852723991168689e-01 1.8213486292303630130601573740794333342271509180290302293541850092156002282243381512470479129658098448e-01 1.5724145247010725852715456574096461244996683781688817918910216870759234943425429969471410129791234742e-01 1.0793548147947181577917904149201246297144370958837324230446971416595209522302340098060081665384229690e-01 4.9141504923732230182597386119892264946862849502806484148333064071849151525273136898767695331276037833e-02 -5.5370976117176386498524548387621498034436013588936728138450543464218990629632374904574732416997379393e-03 -4.7201295931883287865748853209183092704594792199651047763815414324190413177668034771927436062022871758e-02 -7.1408874374615717941985014205621616019157606221717046296104545231399955889326622391952349291202627133e-02 -7.8548266649029857404380428216517774085234369539039499398290105971192189471642892466841333378360600360e-02 -7.2101744909144489576721014979505968782430668903455801115690935354428822606292070707634426697498697297e-02 -5.6814912284028349884881567301026836688779997366374388284093759671222784766718841703160735308553911880e-02 -3.7636893238749419990574455230899339154937297505662027778631170739941531477756155364242428892766421683e-02 -1.9029787266371452454224583447981551587174380227652193426107188599635152855853183655410636272483670980e-02 -3.7015628366382148235484747666729884636057361372618448861546339597535425117419358779611436193122761877e-03 6.9320113025328687367765709255159002148342159147234877825119729938690928243011467329381864792633717615e-03 1.2685566453342516831796630449387888855267318287566686777153948608629587884166187321467020108130462040e-02 1.4435412819610428909347864500054619280802103666256350335399807383374714726654264333051685839210020714e-02 1.3376453528283981622704862456161399553288646199865374958026860270150339546712891134488494456242763260e-02 1.0745863442900905629092781261191709684114554588168190829436034838198436824806284967013837701338199271e-02 7.3799819792595894124690457248611074030402062269123878125907199404305336320720725802925586209942867467e-03 4.0766643613291466911444189585605468361542666636661965098190127135109574283862712609545399136970770101e-03 1.3353686998045542758587123226050239692098536575428755293095271087412232878015213142909606191610295400e-03 -5.4252074919690331074024653021667965871407731246376422711818389457506289164388584053223293460082533581e-04 -1.4376794929177251031675859301401638101898120323867637956816953036582585810634116641548679730108801067e-03 -1.5971369436200834034542888355363403097147110858325224001235807212849294296847859029364453211156358333e-03 -1.2498815233993053576178211269244609231759410613184983354878549925077789342346370207844881512466652278e-03 -7.4964495114578669752469254464592740970409484249158471474318389976139897784731428785054139557526045410e-04 -3.1161774154478021692874978265418201884357794608115825375508549244278883346355223077672435934782604309e-04 1.5722187844960606895358841885223509729770066841082379524521952376503972799811456548941495564710221786e-05 1.2195922538459532786896958500029789299488515241498465891032381826029953021650473779577145215386022956e-04 6.0801345636522033110457852763850602193328333303614335159474507186307470218717657808486763458664076785e-05 7.8177301371262349679874354413056819683809155932560377926988449507277242309686162574535156806015995489e-06; -6.3246054785448095411642804322544289901170019836901426490005152900911005895350749027676884064129450068e-02 -7.0369609647584609406268237916584368740974565506405864465291497484112677198361388291639115688691942951e-02 -8.3649690648471795077260651775226697001831828074500487968698870038894939560383587912176286040086181617e-02 -9.3296393029893592033092938333201470594926771743304286958460080463411401455699188317929538419330903123e-02 -9.6049024105433303106556154746671199249632765431733620333830735079005158118571283960217286697637632653e-02 -8.8858874432159877762018728017998026617942075402148886080009783673594678084670319243731817481420005038e-02 -6.2001332224633868952652455365750572188358566179810251635431478510741226768789661700947804958971364552e-02 -1.0453830728078228537018054577852772429774231961147094668926549983793987336537916064145188934168426825e-02 5.5146508961132650835719421599578592916993795393694831748819090893536716918130862833023056626109657900e-02 1.1676078355374811176754861425764358918453286739854306359085661504671184037750687357712348359689961407e-01 1.5724145247010725852715456574096461244996683781688817918910216870759234943425429969471410129791234742e-01 1.6631512561046370180903941922864247729264253933261190097191983836232173986936797821836257800411180381e-01 1.4383484666399200781533950233986889150131597091891902507108177883452880817994050231199192317416617166e-01 9.8888150137384672393522511991134331223959376374053347106342954890628964532631179591243347330746241094e-02 4.5098656764680136845510393091572205482744868132169110141656974293879127327686512245175031502772751116e-02 -5.2765228686509315201861379196867129750892769326158170717481443830160140296540230365649826999565634515e-03 -4.3695562892244993499117859602921105568645223609768977688776984139198799923124909838230288583208275946e-02 -6.6257389292493400168408675766134446737104349073000791778463864195589294307698581553658257674040539291e-02 -7.2776020864140693492105010969990370760272630915568481122681178937588028259263183992130191829608609484e-02 -6.5997841263554623240946381450105965408591684043183052331353014286165147682874503444679809093996249929e-02 -5.0610352459447517381636202351266227815447892212170017498285150985335044509273219071495454503242264885e-02 -3.2090576165705300105911503207005513423465030315654048041182620606014138186391025153002490779243526950e-02 -1.4639813270068449051021568362137428463018256764795572028996509378497911491765218753861362093900265651e-02 -9.8250244585059129372299484702966325085799781534159063583747821808081881443339763043012988375592728448e-04 7.8651726637794944030061505270132013629078713029837502904942390049694436133041632916325120052177657632e-03 1.2280230923299864822716333464519986387067311910761672460398210445593171816043482896948637868053197946e-02 1.3198446685135858814307557075907452039348800733063731506974860386195843434055034600980588583780621776e-02 1.1771733740879783521349636628340631344282346122651207310572194694558006637135251926744433216153836129e-02 8.9113595623286911738795354574111708588879560056373215638682553491322306520902249978451574204636724422e-03 5.5870204015017014109299199206465783255452597627213681720572269250558212613591401414924197773608626098e-03 2.5337599731860474471070366447757214076935755020053350076837189705134695932050847114702604828477226123e-03 2.3834783123684505810700792249814823814075060567343383070241156449812071458597459549966621219233317757e-04 -1.0481461948205711558132419438469274454734734713492282408625155354359503514055876025788404379148871735e-03 -1.4726297782069521201465821051828386748423973451834944057960012982933883960978150355860968159274462071e-03 -1.2679328211858853762698613154831335322284634511310634399917042235713095133294616997083001358582899268e-03 -8.2049236078108943581175658996778078225913012526148673237310332642048860361753800781314891646990367927e-04 -3.8453503625064332675266595490015955605002704958651849166200893391094258352514185493123444021339372367e-04 -4.0309617339525734712616198615428374303065706116900568714281687385151039222274712819969538536595594468e-05 9.5486020174695581983450167879339894333687337599895364290637774287874221961161382581886738120300333371e-05 5.8141896838170983536505388899134200287399692818517484209717765189588025876317012252966524767772854695e-05 8.5868164111813899064144031613799696748700088295419156895954878079928070661656506121871223640287617013e-06; -4.9958813771580882575667583180362498691983340352970660673075296353447089715827273602732875290362605137e-02 -5.8048554853032242693292475457872265672057477699082361215188509215844529632243542121824543553841985656e-02 -7.1946963761474968060404047052579281160518513472349771458477175336118743536017047498301625251403532431e-02 -8.4622129994645165075849213589855116902305887637341072059605475106531089614820998712348427316543107722e-02 -9.2663737513176210246513287625567775676766604861168016804299344519170547616188243152543878288138799978e-02 -9.5487061827227529919406772023432359476160736528332740542186078728986899901750801535186483365585474588e-02 -8.6491603614442871045651563186129369206514911424916322055094170228430101958711493106603418690861345688e-02 -5.7588767332660089827333265898926565938737954235308441061820590220639399993593595099496879079231915669e-02 -7.5529005453629472782696642355045029064409072864433546793519585661214748063034720682817868125916873833e-03 5.2756904425321339556291601798646144455377899748233032693192897908079019860290790644169486368194436227e-02 1.0793548147947181577917904149201246297144370958837324230446971416595209522302340098060081665384229690e-01 1.4383484666399200781533950233986889150131597091891902507108177883452880817994050231199192317416617166e-01 1.5156661147915196073707584455989746829658650462034203960298623091919819890910226364632873076793145989e-01 1.3064440810984498996889937078367720353805263873968058001317309036841401337752451438398782775608279146e-01 8.9936701667097472039749014655901141951506700478916905914736212987438250594840296705038777030403255718e-02 4.1039610843036131898050614690467498064531025181407384616852594708415086797300666204835691412251279772e-02 -4.6877416113480100055502121125553249105020346423078949547206331977951453514866895501985774664530513442e-03 -3.9719288119152161212842266984378797169564317465008883854211997653484345442581900954890358582812920436e-02 -6.0304150233702659819079287925694273484605817163542302100707445381078602320055103395983338022401188628e-02 -6.5841185825060134874568622443722629514350346574083951099729370244462799024816846805446855598968666282e-02 -5.8844166962708205570770973129380133015268455570981521255185109143113142850138534713824883231959665703e-02 -4.4353360758895301208889766937640643898396472629289863529445768824329348278240765241217131390092198539e-02 -2.7236894318460342851267491715265768343382367071287579195145984915446527925820038227298437781230058645e-02 -1.1534640396061267891139903204264214343391197241929838792433097544444174284787838233008239427553049120e-02 3.5102469124076711451440378356578120502036623692581118528755414302805281402994578930128499278336784159e-04 7.8050121933721279747500363464462559929051039934629430949014924202267694271615067099080965021079730436e-03 1.1272187664461574580145991349382031682797704707042419471888073633502284954807127832430975456515261968e-02 1.1753002171153251448121160881246063248682935993306859180415382383757755334967633708217220078439699111e-02 1.0080770670423127640686176961907669383448685624244819776431702312924029799919157173552642007953319821e-02 7.2554398897985257677039177143281193450906229555445163907442212554159824324825997537382705287563662085e-03 4.1462411802210856069015004658453570308300856226231473566650073201879496424007469688165662315172222751e-03 1.4575387363001503825606027778777915962946902258672789566420873341816202646262897213918571099869852816e-03 -3.2442917057249922185888154936196926671904549220725617656329510971280332583202416986893484390918610050e-04 -1.1849288722565006963599737134837146226569585782266004384904169300751992736100111156680045695930746384e-03 -1.2681706670138097502980032592380456645356573997365538636517086296714032152768917203970131134547878334e-03 -9.5529736711963147427293079868051403543496134789824335607256012479889193178299203615866066412752582396e-04 -5.2890356050743007808856060800734733836525839121190819859289965932865023982215233653170533902931033022e-04 -1.1979073800338656844646160760538896279400551779659177478033602077682815418881814093297278025167237591e-04 7.7490804819554983069244423762261423338811750081848594096759655472730883771910309581049735163513856180e-05 6.0898680000397491687479073529181059169957490904175935482575692348229460695882705025425371132710252676e-05 1.0048714527037359413497948049376171511947834949719034503257135707447873226454541088247402940039584735e-05; -3.5092649988887433406120320274578738973034310986019714475942843606650747441305256985709865680466468779e-02 -4.4036033565706150825734888089940252353471023503165118491996297319733489965201735122993370661851994081e-02 -5.7287126809108618471273059062266255261884506990917685299388117527126869923294143043698129297296079096e-02 -7.1245251788686729312568765248403821272868002020362834866656999608607354466882672729569492574825283152e-02 -8.2880798545983784530689115031305068871260687281200491761871796955247033756026673945820536745995794712e-02 -9.1619114279022753011632812974265710440272025764371689182688141657120837125783691558706752625993689456e-02 -9.3915554607334960587097191819572590004449862241194778100070997973246584036182169228643346876499007480e-02 -8.3432788349670812005858309917706398358712796929611445275493273749771784621130256308133887987772698990e-02 -5.3883588363083353972027736908279629443725321349110207259633224645093136747366074300701046461073440315e-02 -6.1829284270999310191272648977898926970831192094474920606171370955126748783245216864996520510279071785e-03 4.9141504923732230182597386119892264946862849502806484148333064071849151525273136898767695331276037833e-02 9.8888150137384672393522511991134331223959376374053347106342954890628964532631179591243347330746241094e-02 1.3064440810984498996889937078367720353805263873968058001317309036841401337752451438398782775608279146e-01 1.3657799668862132810617121999583236101780623023870540707952461421862945001743804711483599046331037237e-01 1.1728990911688699772436024103198704035075750708542623678829502336587110893378145705530532510073966265e-01 8.0375237762168908241181943634717966539610747156592619374925040299725616649620439210934729159792105117e-02 3.6613229231849288587353258822398299904217700948444204523364561627616026787355783306704026940382653178e-02 -4.4020779099405762354881190377536236395950690704004204180836378155177082670304917602279432244311513390e-03 -3.5723080137910561272293089211746535266632158748732835186857460997864718977520504147882973701188649050e-02 -5.3662574083703803452472509044825474301335691156502892336312968686817880792524310358052024364163753270e-02 -5.7790530063011736183058679477709219703621938440842906681764524377752680936246040546158375696745416500e-02 -5.1063650330322219115746131804132385640972699801054520502767773034144497839133301812082052901550305731e-02 -3.7749299055697668813635696742590659225690470521422714009463725171735828347075729019799753475221842281e-02 -2.2547539847280167411530739329653199262172682912231727642166970593230660764091774654749195925527556113e-02 -9.0002115370336629927557133097073736325723130054953694210386240062950081534396333995564926065076508438e-03 1.0837845737228225888914543867863751807004799926354117138465979801177560286724001197435646114291284168e-03 7.2784210159154152602749034629781711894447502356277179608768010342126707725987671882092626394858211258e-03 1.0059660080206938599722026137040804747885951245025069024638636748811697818948601955638229065833799264e-02 1.0077589576678034803911757968539138306447867747492064652281852203263201226434433479896939240614236645e-02 8.2671997324034764510123085090480907973143911568947201033832104646874337379549053036215041809371866990e-03 5.5834538244480117856916978832658100322473879839335826556542289576943329244089014115528533532277282407e-03 2.8260899689486309538271724606677843399859912531027841716148193939269551994814809583370071073133395388e-03 6.5055073274077565284027914409845357243954528463755254075790801892248468400512657726712434206056214140e-04 -6.3998087099617305867050305036936181774061510349217871565638465521150849625840823007780924101006515875e-04 -1.0769021932163122908893665463266448927455811369086939943065570071720555313002793567208975808506328838e-03 -9.7465935600064174274768669037029214806176865739020392335815015474066353976064630214769241331870777645e-04 -6.2652807808880440569767453252818733289117326347239009806336343732128828106075586460641862267159765349e-04 -2.2593007576080127094087349094806938643219026140546690592599067748499810953027730594216237020847950372e-04 2.0902589654515430090424815603184760922879363551671150788323393088500223940048742918923052906526043359e-05 5.7501482185460518745736789248632097237560995058258092986403418741258571570811018568893587696305587422e-05 1.1916205265687559136595477234920949453436411954738004835488338232860097839971481331508044356808082889e-05; -1.9818483618917445958658922997611991350410997291926964037099850238060235588396988442463403999740452810e-02 -2.9204928806670295417836194135820883939641785565721152424872149975164403236757799739785692067739689779e-02 -4.0978819985673809006406556398206627071720565059318839406875056810743197109609945590256792324827512335e-02 -5.4837026685290954274879252329367878450190938489328404173924970854653087580919752154541594580569550844e-02 -6.8509752169363930414518345662229937114970928443282174537065452351008738630681961513415242521214921786e-02 -8.0721741591503558192366913602523442537308559582511290757980880277483456325794845858093065116385060846e-02 -8.9640275273744569553706844013404347716383622056451469136118184389798696437658146841892055653224104107e-02 -9.1320344648993235260997919791785801105439469993932987836587258461336973207632532998947544550599000862e-02 -8.0219457240946227503780212128547312475847401160477024524249692434591652129689477353293100190459309645e-02 -5.0449932074217931449428463266713687040424591323792154260240472416194075616297091180727816386530485634e-02 -5.5370976117176386498524548387621498034436013588936728138450543464218990629632374904574732416997379393e-03 4.5098656764680136845510393091572205482744868132169110141656974293879127327686512245175031502772751116e-02 8.9936701667097472039749014655901141951506700478916905914736212987438250594840296705038777030403255718e-02 1.1728990911688699772436024103198704035075750708542623678829502336587110893378145705530532510073966265e-01 1.2176854546329165769541151405234547814042052475247571279219218057854806854860564096988520853978363108e-01 1.0385874025215395312528814144453956382873972371341598609998747358817322734303948488695257828421397222e-01 7.0929824723275270183710762017677050421042447703350758661182725760714762063520191874199633352772258473e-02 3.2108773310460318834911541837517675661165541152653499863769226484323142011000659042602737402663419696e-02 -4.2366071118196943265433804290413992097739863110527925595992781644321948391457676686315366929475220638e-03 -3.1597819284837210135692014805797685297463504252972660518723199133035727521607288132133034803597924791e-02 -4.6507825689711322585802865773874284924480508999008367584406604311197084603036587169007386887313685315e-02 -4.9540157988726159802523110187509261177734706578290478634092660105859049449239423703796003851081580447e-02 -4.3231849601184364888229661601215078376017270760719006980028551033085041033479964178268230285668449930e-02 -3.1573434299218761068664998508241690000823069936779391907987601333706635236014062000468530130287774293e-02 -1.8552140846698332475307657838649532197746175218646443926382082711735043156546882788229273506276185188e-02 -7.0821136609534241080636758955712223411461825834742891468595464341529023149177802463301046525640834581e-03 1.3953532016571272746869869735506069413581640085601487789766830771247965089128866270398499683594077916e-03 6.6132428609874745698724881364425355719455903623956760803296343646267910737204181984559799266697916877e-03 8.7401731755062091803177876031472624910309755555672254976162023765995419701821709485401305340948956833e-03 8.4144521439829858076491565924832533438709857654765804130570461142356140107567170184053848435795320249e-03 6.5646246315054160553784396650687198838856667910174406666011223602425515817744274958662012472733328924e-03 4.0836906596071155886859778535531053978269570058489407809368560551983737871908962206616138940794006647e-03 1.7716076430020366441227417206332952976116822052283032521473790940853958845838031654585522296309835936e-03 1.4828885121881356618742825232836811918738877709677155335448843840626340788569488634982313234415286247e-04 -6.8631605009303895328162360361559681965767868899914633759346632929227749940805459272425861844678461089e-04 -8.9971444730466978765040543375137969055413407162054049378561405716914879455950412688573200693093661332e-04 -7.0877649729034643134159565546316572790818424078958412731551038469228299864672797462110891204259639482e-04 -3.3819391612930498772977604689775639413488523227061655237457949254194296813931417907768323557912472680e-04 -4.1247370504044175845569155175645852623493342039309350778278414934462224491770330410375000268686422017e-05 4.8979581399173049904963638661504540101650545344479186482713408798183671025772646126743983594751737530e-05 1.2783269207368347052669001816065084973352763954896388335533637111553760385588762991926911162626335720e-05; -5.1974824973051215666189867877577836491120568417834499399601597462499784001962386046342486662530554954e-03 -1.4379811315235648595950657254881594057259442082894161146385279753319705300376272817984658196176749073e-02 -2.4182751351533902797803685024753859388694619239456324976265608406058116563781900515648306575612203687e-02 -3.6931975954269836132895139665821980112590553930052855711473177759095008932687957511958673426201248842e-02 -5.1022575829657592027858069717102849036519482675129570371322567310704775620699496425192031184191314301e-02 -6.5061335587789314273117497452231787225520222181660827730692197072393717639467822090617751068173218549e-02 -7.7589798039706880418119913890753452752317237103152041274030657614176874911697890268302958975064446356e-02 -8.6373612132659804521709812829351887809387308268757130222956485477079054437175861578877022351562026146e-02 -8.8174219974880941119173736984494426224034341412787656585801625685838695770212807033373594438228265362e-02 -7.6044195993900861294932153119821077282287706558433420215181090041168021166141204314410972237118098660e-02 -4.7201295931883287865748853209183092704594792199651047763815414324190413177668034771927436062022871758e-02 -5.2765228686509315201861379196867129750892769326158170717481443830160140296540230365649826999565634515e-03 4.1039610843036131898050614690467498064531025181407384616852594708415086797300666204835691412251279772e-02 8.0375237762168908241181943634717966539610747156592619374925040299725616649620439210934729159792105117e-02 1.0385874025215395312528814144453956382873972371341598609998747358817322734303948488695257828421397222e-01 1.0675248540675122297935090573662553450876659249083363357751212867732956258389272847903609291465705955e-01 9.0625441177608602346276788917175414450799418492345000300935877646074719846068290124096380846579227930e-02 6.1442256893874607097455772116415111191517282536350551453122282741911934377039168854919509131079520306e-02 2.7207782858680611910496230773365100150414374239491348451469717013194557356631420859434205871723508626e-02 -4.2569728974726399595770228344294366007965538019189489508942961279872898514485647221857565660925247647e-03 -2.7120592363952878162860015279074336077752417457251835167537842763971657319162592152195941041707968209e-02 -3.9270009127860682883202776291901941432712416175295409033312232731401156513018958039282749184719307768e-02 -4.1214807837666111728219538808412865014831434117977016012985409195830994065804226573604255178352980478e-02 -3.5611778304178155830515751778833149454831589152889360074500301447216711201283686130123652487114889845e-02 -2.5819774884656324571737194167996459416680641676411482837212234419486552914963779779107016564336858709e-02 -1.5043896300084312053425942526694374236662989059639781274599565245759138442199696844440691887308094576e-02 -5.4948815272300621569564910940087076342980200860276683198721358416702094019243512285004010757078317827e-03 1.6392515580669891221171926943520403969219578867848097480255846543269242141697844777121950281827577564e-03 5.8828154269706667314135226939765397849576271613793917009896472733815362637781922516073549847510474641e-03 7.3476061039131368807463816931264036694801938591441670317697115247282589347012314876779087301357384423e-03 6.7585433223599712493741282067474481367965545591802623174330752036893801379292282608623438437417914545e-03 4.9369182409886605386296792336559384603328619608171014062834168106281844150197568284038587971639360527e-03 2.7417820082004122191436737975126781889831229354620638809726933531502711685919202794145243188380068282e-03 9.7293409530067785141473797733007668385503357410355351370506030456894775415525873180754665307445287641e-04 -1.5341469158022893239917432268543816309681570115400015545492260672930569712335415823164394886949916548e-04 -6.4813581581691231942835524324598831391825892240280039778279353373393924564902904216951104281834841050e-04 -6.5529516166608215183900735880087098713710132065569135924152603029058152649169321143431167583545122703e-04 -4.1473456420719095611092214405795659823756455444036290988394868259245897634728936894019205341007491637e-04 -1.2409191672220865713488676061586102464323863634195026038731943261274216964263367710959828922991695811e-04 2.7862224878590922629112201288887783129180355782971356136896351311283612086359260337027358902367917997e-05 1.1901465159166094975893668118837368635707358364524543655581216622946943111039519085814521486652523676e-05; 7.4183230035702789225646004088597827667926670037159588715187540584932664673535277266726682092581949892e-03 -8.3653907663242927960335026435919493305542437757848408982198096087223463839371505195651960877063055165e-04 -8.4283405096625828669951424654031709350356774847800633393680718026414216436407541661474654358110065789e-03 -1.9369386850505926721603990240074428298824475071231582452163816735057845252009603402206221838472587293e-02 -3.2396452673941454376778455837959774991867834285900204176732658672826118791690889943335723521302604504e-02 -4.6795559069258663618647167159789449546320438477521707224554292401240697129496861986089303824870553571e-02 -6.0903180305404246281158184810882812386750913546589766800889122041823274296266439654187955142078144686e-02 -7.3266261205357664367635559658592792366358238326122027402677336980056506742146634213785698571407883380e-02 -8.2427902504658053276796624363013659749317716390904704328303529477817747710084213884226902067089786712e-02 -8.3678406616656371111867110932229383536349359586859245072539359251876960954990969729988839612279741293e-02 -7.1408874374615717941985014205621616019157606221717046296104545231399955889326622391952349291202627133e-02 -4.3695562892244993499117859602921105568645223609768977688776984139198799923124909838230288583208275946e-02 -4.6877416113480100055502121125553249105020346423078949547206331977951453514866895501985774664530513442e-03 3.6613229231849288587353258822398299904217700948444204523364561627616026787355783306704026940382653178e-02 7.0929824723275270183710762017677050421042447703350758661182725760714762063520191874199633352772258473e-02 9.0625441177608602346276788917175414450799418492345000300935877646074719846068290124096380846579227930e-02 9.2485923173412218367331936887954208494120525812993130367308429102532979611519596560418100435595284730e-02 7.7882081169600585690253917922894873469824104332184539623956480824608324484946226932134778525379574926e-02 5.2114513468619151319415109372304284531387843933784267220806166549860289098922457091706649518437395145e-02 2.2422345223472971568332715888002098173323992831543725473176248683537821124492780087818348452953937051e-02 -3.9994190137430609014561012333678485508908227363733899659485438071804160824130593275192691791135542369e-03 -2.2792114532196599087893233955075847810846639295502404189874462576412962475859664765919001872052137279e-02 -3.2364502347910931783783718185842706764329589421816662839889727629934566378811290015295391708653801759e-02 -3.3626602042100399796603451728175957074963061091172790484766919775122441939536275953098676093327667524e-02 -2.8860318612175314509461977591101385690524644335764915987569932539156756085159402416746574785931925979e-02 -2.0896999564971157700385034514812843023408219323336300462603946773401843002182488437310743266715016982e-02 -1.2067360023976337034431551512150265889283735396532046463466516933921289182467303845865761884844337534e-02 -4.1245801868414843583964088249171905499791093976120964745444948765968655291872825438125586537617107582e-03 1.7977881777996752842315144703883914635204470395485901169932259277361566638263973448419564847792950837e-03 5.1205962867296997059187482019081926960618288788289632808890333086510806454344673795160784844203984127e-03 6.0964133547320862739945038939821379747087538586947823856596141038320190059284629600206098781923569813e-03 5.2918105437625644342233166752005124366015952710591791623905639159854308279304891483494629429097083019e-03 3.5179967880204026542503587121037367348655538870323469802468319344405114436310199793331479497053411521e-03 1.7634509495528351941526190594332144859582648237577802113469119989427940317415629984942163738367551665e-03 4.1655951567673958646445210643107885066451170112375523921995924487964085983452360196207536534135350411e-04 -3.3807763973794059608929581187770904770720159460891998846658546951337886124575725652786552383627651642e-04 -5.4529322525199949784986613964006249592521223557216082951782561621173265913650457175884717601970148389e-04 -4.3951462196324012539201426587733362259114838237733774253593811556045767964979217941311064763259261977e-04 -1.8347583830576800464562903980321151251717393139755149652153100758446094052712654996227765467871825807e-04 1.8131188454528321719593036890864502577352404707030684869179884960914182449682237496416044230451686150e-06 8.8297311002270647093362371280974227911389604907662891937739586681799847194375763527382814640462352930e-06; 1.7138498648628439514600501727418625487754340496597533906349158793699761941887928834453687055838329873e-02 1.0443807670584679688373225767224829982062640258568424814659664279270251981242167043219265944756817121e-02 5.0802299762319763541335483971758568265569498196226945774359342168396561393117444736168331866535384200e-03 -3.5999024625437534129645352257077095271053362295894190130031590030450054672576168509938443895468574418e-03 -1.4523136652799951631735872436335360576303956079728105262076352292230399969809635639218817049734550533e-02 -2.7914110132282333622206173315655188106729506796103774642389488540904629257581904471125634298145052011e-02 -4.2113024100898723015028136156738577639935454994619932920902866851684107213711646939583365113569808003e-02 -5.5676084813347972643071659404418856636740065987879985088159797449845436125910103224716352173623895300e-02 -6.8291810505571600422961904780204492796513348748913353722238652364691523655973389610506853015050299696e-02 -7.7536506721519203591921436530653841631339465735552241328036544892001656516640273049454124852186046907e-02 -7.8548266649029857404380428216517774085234369539039499398290105971192189471642892466841333378360600360e-02 -6.6257389292493400168408675766134446737104349073000791778463864195589294307698581553658257674040539291e-02 -3.9719288119152161212842266984378797169564317465008883854211997653484345442581900954890358582812920436e-02 -4.4020779099405762354881190377536236395950690704004204180836378155177082670304917602279432244311513390e-03 3.2108773310460318834911541837517675661165541152653499863769226484323142011000659042602737402663419696e-02 6.1442256893874607097455772116415111191517282536350551453122282741911934377039168854919509131079520306e-02 7.7882081169600585690253917922894873469824104332184539623956480824608324484946226932134778525379574926e-02 7.8930246451133482368803341182514483400633403639053477984387936963478913396514869096438669007585497899e-02 6.5720518241889718642976502080505105286854113372992174315221911858499029752280779391565231928159101192e-02 4.3252553736417365996568725042247155339271737834619748446687180932501342943619696218763224192034934003e-02 1.8297234909330777062063502656543832510481515639415303626504612498860281782237362083513891462466709390e-02 -3.4305066351944489305035476630580546375801607150538151632188075277895855959280633671449737878559314434e-03 -1.8485244588950919444486642449536372532231825993724496233851577279361899708875182142455185485275967592e-02 -2.5975168243914445276810591147745201248363268126429568128017210044606052240967679812320187995858124029e-02 -2.6809253784650962804086455167581525043121064504529697118074955823496061729043904903967942828685053458e-02 -2.3065753635977831586341371864600041494173864544664428578041619660186402892706632492510835139896226676e-02 -1.6725725324156969067882675571139755937689984881689328264582076523992397316591817833675522065644736522e-02 -9.5521703433328385507917542236274054290376301684188755774194948654375041784725004900773592488341507217e-03 -2.9755701027019253269717486593119352720282367430792884371987076006616937288195610698281337927500594891e-03 1.7798601700203950423796869940114387291989233720332231471769506163384923892853775342177062179368288111e-03 4.3554211501191842430425067205091251372313041856822451710030330980040152744422681045534384277964927234e-03 4.8846662833950552281670595332298584428353053376052604624633150505969065242884054977931156594488643646e-03 3.9247919486420681665807971230999985552746408493228403598177508563266049694050334465028213192004565128e-03 2.4695654779259825654569456435637414858399923488337232901649973664374187734777954234929125118163671701e-03 1.0360765237186947382417560522906452444864741303361843643550206750976701463581137407542392666368320650e-03 5.0055291390208721645679109005888588722537330125285576361667655713910330761468302293130329413471250196e-05 -3.7321001959705084560934027239052873501048260399718441867416442873385566904311295050356184783055465382e-04 -4.2636174817213172838964077685256494956984409979339500085566339288629230302213801501584017103954892386e-04 -2.2912075229540367967149341915375449380067445094799223300713708770374014058111641919514667365276382037e-04 -2.4880309280066819619258005860987195578856875472964615751095898478940920611946597350219120950139529699e-05 4.9820674274000110749948906567640399533204964343370320963814098245343764795091223189839681859954582146e-06; 2.3415626050879861669510598236115410790703698472693742100349835857463961352913883002687154727322641555e-02 1.8729708858068705718333054432280697582634768764396357032387640786655586854527196175028433455150624817e-02 1.5460496638256525715083786033684393718763669127831788180936186774412111301033957284437420521701894154e-02 9.3015888837096389489391303112786492362987978186472565139811010736339465360179412030108226232278728556e-03 1.0340436743308479984880507421689097540585610794530322596573122403559927783834318684634807872908169399e-03 -1.0183441266814562996701476153773868769033851577697112997544688992067845148253322002786813311274203093e-02 -2.3228075876864287671050277633078164008134684201986158113319007696614036514605653785854169902887866774e-02 -3.6371105197405495658458809856468414021306118501088516397356238143699692597934700322855064931180940403e-02 -4.9910465570351156639521175704945388710072941281444788121650375006242366338402895568530099176109393473e-02 -6.2700247004506118670956447299665784487223072649710412497730434903184978987418491443878530687320166609e-02 -7.2101744909144489576721014979505968782430668903455801115690935354428822606292070707634426697498697297e-02 -7.2776020864140693492105010969990370760272630915568481122681178937588028259263183992130191829608609484e-02 -6.0304150233702659819079287925694273484605817163542302100707445381078602320055103395983338022401188628e-02 -3.5723080137910561272293089211746535266632158748732835186857460997864718977520504147882973701188649050e-02 -4.2366071118196943265433804290413992097739863110527925595992781644321948391457676686315366929475220638e-03 2.7207782858680611910496230773365100150414374239491348451469717013194557356631420859434205871723508626e-02 5.2114513468619151319415109372304284531387843933784267220806166549860289098922457091706649518437395145e-02 6.5720518241889718642976502080505105286854113372992174315221911858499029752280779391565231928159101192e-02 6.5965308808131771327994551105625538266082382477887346575820558195824826011862322424871730310095763308e-02 5.4165448464859701116658514243726758950975360986826967139351397902729565256011759954324922780638867377e-02 3.5233854946581703564514855712598172113505818530720110842696619259656393297166090281803580984558704884e-02 1.4857762574259312109252946408936221684856356786204289050289167592069849455110450925075733705495507515e-02 -2.4960045713799839905714505060217367946207193643095261462595604183725288102264490942592441453627894401e-03 -1.4321720369790155241854085529610751071446146506932118257519382455450040201908682343261675027227138883e-02 -2.0111746017073717136968631599302995525800820310713047015168914402518652106318130249005228432688475796e-02 -2.0932407352992708735750218416746764251942620100897252559671982810448948663877853400185297198497160744e-02 -1.8108968376909180004616998015795755389706173281274966306849682286795749932270494820052079933461043620e-02 -1.3139431016129194358879534661369693548486576276416616787111716449768690109550040025922343286367914690e-02 -7.3342103487620046631391974150337465660071956155847499098908384153501668260958151091823847661050265665e-03 -2.1263886015511639478937999582510173080072617865699842996024746700628520011295270807426603397938403352e-03 1.6462812545078003198214815456557198421693241911685870133288726514767529532632914603699568067095774435e-03 3.5352124733384229974627580472846070368109572010550666018045102217942539858729195130028276533467373714e-03 3.6502538515052105848560727416660204262273141693037474820663984067869745343328963746714566171067539197e-03 2.8387033240033425242547005571767797077771447245155028426167750915643950672861626841913675491092899920e-03 1.6097752573479705577560193706443101980920737100843331337183566120297435333692050440793006352367575074e-03 5.3605978175510211083088830026175066199791860088128179412319278473273262833935014539583349270109873699e-04 -9.7701749703755516051752176199621576932118007399261055024764261969052105042461502386847184927222561055e-05 -3.6054743451842156864442421253636666383288335286738993714358149932638350803101533360675638417401077988e-04 -2.6254968625998975616859777140716893161178045078962700252508608062301797647040532654990452617504346352e-04 -5.3046174699173824610220968057434609274548337231059628456194259205604679982824481749348880124925453795e-05 3.1390814119412547122208388050256851692095898479552809178126385108913182670032148973559430271526738929e-07; 2.5917340964363678023366378559286672508756709348571131658629040556368350266601288729481597043950865520e-02 2.3427317015404790609541534376589154390444182660468184379210135925414579271675891382348268809089337377e-02 2.2019069587107820811913246366783970222036021495391262186461536892489992030218800475076071992521512383e-02 1.8440330424083641944595539794716253629267801897601011850271457003963451099615941253831070138006515982e-02 1.2971723154310407969494279880011135165900874124178094998957914045558646140859216043577168445231985611e-02 4.7381230193551633896221508556714086059965622451772702937302319236688621875050764747952199238818715548e-03 -6.0713020517569415230150570039016814794227889488291960392343605335292050287146103028179009927364355910e-03 -1.7691431806280451024591011415425788193966030383595504571055367978086937504928167166597950929028992131e-02 -3.0338872788814973719662422854131837005044128424308795983228387599354113490016804756672038602908631305e-02 -4.3698992251768289343856293521212764702530878866045035060247070251632631222703059922700094719451306613e-02 -5.6814912284028349884881567301026836688779997366374388284093759671222784766718841703160735308553911880e-02 -6.5997841263554623240946381450105965408591684043183052331353014286165147682874503444679809093996249929e-02 -6.5841185825060134874568622443722629514350346574083951099729370244462799024816846805446855598968666282e-02 -5.3662574083703803452472509044825474301335691156502892336312968686817880792524310358052024364163753270e-02 -3.1597819284837210135692014805797685297463504252972660518723199133035727521607288132133034803597924791e-02 -4.2569728974726399595770228344294366007965538019189489508942961279872898514485647221857565660925247647e-03 2.2422345223472971568332715888002098173323992831543725473176248683537821124492780087818348452953937051e-02 4.3252553736417365996568725042247155339271737834619748446687180932501342943619696218763224192034934003e-02 5.4165448464859701116658514243726758950975360986826967139351397902729565256011759954324922780638867377e-02 5.3603030002907593784898516098406454787089914349490774944346782995843596052633906381358834833417480914e-02 4.3404553175543722659219980919294262168070302504857603224067658422358076487790194846051145545762883934e-02 2.8071271799319312713257848336221054672302603065375298675230653075419441582526492760053646368938767084e-02 1.1961053733122191307635824112022006849399513415423316618959723220287143044922980300630722308762075900e-02 -1.5212478631311215144036301944954823497793689333525744509232200008274371064508642168878430523800662170e-03 -1.0545552472326122386316060027198701440491149389285833891625759020507971428933163831172210961775270674e-02 -1.5137451485009073458499354229635426720961532167286054253806770050311321809241922786626575682008957524e-02 -1.5922310394170433354364579087894060680264554492741657759322929774669413286967094113957657327465053294e-02 -1.3898160565238890865247648770289017491645339823069305155789795536273233709995972678979376080862835545e-02 -9.9531030811973259035983996849136037318970920417678133315696947876035696985444461973640812272802188243e-03 -5.4448701129703979235534405853278771873744344059598726737069069437630475154490484067306731215725469103e-03 -1.3813918497557917670952650651968530873764800573360972951953185760367265270861043988800599163994583090e-03 1.4389745438435403140961261354972043546547295600753475334372656092166997393367302837049780189670252029e-03 2.6299260922988732206633927482799629086476965614677634338357905647777946321552004396823650545339056325e-03 2.6544727151884750843664653044145135715345237459884512107093569714431065746085429164951989467577839696e-03 1.8831975012191220120659107881640271000124133794099621046601382788038469003083672245983518041046203040e-03 9.5611030522740341569372392945485838792569263506945453230042216008413481008582393729887216223995508272e-04 2.5244013023429583435043574429868276682825355349815469240658648253924882282540680674269382199938889246e-04 -1.9839302172850252680881842053293722624213713916204323808721870524473079206926592216601890081145930452e-04 -2.5328620067202602331338303688656238152735469091243274877581552487457596894428215362343033136416724202e-04 -8.2152014974601054067269334935841112821207352089793612915190518668112136314705851482522670070013179584e-05 -6.3285504509936627089558685494434531222838838287298014522867627537324093644372474559970255114243471832e-06; 2.4715870169477930004374015772191499816656540904984414551278610414008022315294791307701716773100764209e-02 2.4276672070873646767437500350487671604579105565445843281972137283356303640710572307378014203742947322e-02 2.4389830570169372717961371761878844519382750590971491443178579116297505926191735861625000535571692727e-02 2.3193553506686242534849723737438128402956684809925732990425123356802492828299880291011427883346713209e-02 2.0310748575702170656179752692057711719756080861417092286829635659518474166816553291068301028088709831e-02 1.5375573359005713031124312460018941932333189834411650331954486662760239762894191173230267202804721274e-02 7.5619434500362608415864256351239003786217154205445050970445494895947817190557426792926902043210242199e-03 -1.8207787765753915831082786034932854342265266775089542007819077647847046732452432773447493202169216934e-03 -1.2278715531796333274938869891790158712356336347909464387861378782999281647485742874553354284381526791e-02 -2.4325427072122303729323880384073207410362027649357653067224459837671896947799127355094517698817393097e-02 -3.7636893238749419990574455230899339154937297505662027778631170739941531477756155364242428892766421683e-02 -5.0610352459447517381636202351266227815447892212170017498285150985335044509273219071495454503242264885e-02 -5.8844166962708205570770973129380133015268455570981521255185109143113142850138534713824883231959665703e-02 -5.7790530063011736183058679477709219703621938440842906681764524377752680936246040546158375696745416500e-02 -4.6507825689711322585802865773874284924480508999008367584406604311197084603036587169007386887313685315e-02 -2.7120592363952878162860015279074336077752417457251835167537842763971657319162592152195941041707968209e-02 -3.9994190137430609014561012333678485508908227363733899659485438071804160824130593275192691791135542369e-03 1.8297234909330777062063502656543832510481515639415303626504612498860281782237362083513891462466709390e-02 3.5233854946581703564514855712598172113505818530720110842696619259656393297166090281803580984558704884e-02 4.3404553175543722659219980919294262168070302504857603224067658422358076487790194846051145545762883934e-02 4.2132193759299475367188358554009933219329044440864647363499405595648600935164873330065381946219875811e-02 3.3768612768405697446036087699518488290006192826474772234680023460446166594781178984065558684059009540e-02 2.1625813001246246285978391414365304436088807945335831543740964622190480820607321589706034206422584087e-02 9.2823844278337509270839546917011576289252024841303378361321742782094295621493298080756668709937623678e-03 -7.6113770381901557280960078378807395248513372733629181023905387331377644549075350068291064329351181877e-04 -7.6029598189674614703476723341842651767544046964978160425364661597759518800537737053619260904862619905e-03 -1.1165310853468220475531703257965997089523593898521824085029711278791572992446552384106985044478640480e-02 -1.1902007892813513047124519602416338144695922296617207711774825535253585134789862429466313510072227137e-02 -1.0274035141929068001070757640293775148260641581036551997353362203009907903308655129458162839871232175e-02 -7.2272009000000812326451748358430726323712203365234097716114475672754301534840349143746675270372491570e-03 -3.7412599899881713297093742534159976330311732718986505081177246103124184279596281625202569372481234048e-03 -7.2351486064216810488055546827673474392085408072315703725919477403651837918520991678920830498764099399e-04 1.1724138750438132396591394891770992226976847504960444628426104028714574602546751096173934913348023165e-03 1.9399962753053456460023541971045687492068231689679024694225944961330156409163681637620230463534238011e-03 1.7659751739154388689273612412941478128043871585802157002156745419746131774132009992797978523870721747e-03 1.1565051343074378272959579478629121608794576664657729735910340803441623192357414771788612101535434672e-03 5.1186509098038722449903589423376793618312722984320268858702753373965456843849462121613910769016716870e-04 3.2297899634741683124222056650419079468727090340724654694790728305907560840797120011486290529719391105e-06 -1.7532746389055978437098275875567084686956195899190371936717103153718529525304339908836607879591982047e-04 -9.5576028970658759137043952435486028232915531451046612604975132548659239725665543241396308215145492191e-05 -1.2733176131452075201538455735211784693829931187220385449471118735146101708599787882631278927954847240e-05; 2.0766027556791956730607867314691658863132160437550867664595885341972978634214757419700717968091863857e-02 2.1940736614154637890068071987645801380648885589599548721388660039196854789801394554592446016892055383e-02 2.3135391246556193369287565175958278958137770158209741357718037055720187664180636061460941232390026247e-02 2.3864223726174069527151307256830775892675434149044016617865247501086663053117435693229226795075643453e-02 2.3066546133545781948044197841352437180209981671775407625360476084251975041699653046385397899040798404e-02 2.1164146839042045798450776893554056565228076987390374199557760664731879565679208480921894289290891438e-02 1.6571237315441086002355737375471880057446462610255897255442649829954981290811272645175255665993682483e-02 9.7594666582165368643765332797559653306110713118403918759408453801704318396745728619747074240020851152e-03 2.0560224715383505254989620160560216013455943011605150501484728824986988052656320706760516551346576388e-03 -7.5937093505617517186451139365789806168636436032129725490751530159620739483854251398435323794410691854e-03 -1.9029787266371452454224583447981551587174380227652193426107188599635152855853183655410636272483670980e-02 -3.2090576165705300105911503207005513423465030315654048041182620606014138186391025153002490779243526950e-02 -4.4353360758895301208889766937640643898396472629289863529445768824329348278240765241217131390092198539e-02 -5.1063650330322219115746131804132385640972699801054520502767773034144497839133301812082052901550305731e-02 -4.9540157988726159802523110187509261177734706578290478634092660105859049449239423703796003851081580447e-02 -3.9270009127860682883202776291901941432712416175295409033312232731401156513018958039282749184719307768e-02 -2.2792114532196599087893233955075847810846639295502404189874462576412962475859664765919001872052137279e-02 -3.4305066351944489305035476630580546375801607150538151632188075277895855959280633671449737878559314434e-03 1.4857762574259312109252946408936221684856356786204289050289167592069849455110450925075733705495507515e-02 2.8071271799319312713257848336221054672302603065375298675230653075419441582526492760053646368938767084e-02 3.3768612768405697446036087699518488290006192826474772234680023460446166594781178984065558684059009540e-02 3.2371843183479472495028545030397843693372717854644178252176741641921260573589572242319734954321860170e-02 2.5592427611455847332877518050611818474171499363840064706121754669500027148027770281816388265655561480e-02 1.6320524969644398011941981546186202641406459376269117483226396453319742473308716773991497114036854685e-02 7.1747377457986692931302777326308904264269452555505145055261462295080161741702258266896929498143066800e-03 -2.9616294988101666113935686900123031857351539042713062106890843436464024519132436746527756064578481252e-04 -5.4334498050800393719855540139380310438695238780662447906782085205202608972906250922554617635561547435e-03 -8.2236931294833657554188572882953161835846035670646069993691224770557195752055052447759815940548018494e-03 -8.7086702874424218566231046501083859474793554833084595247881964452852016540474994551859015489162422865e-03 -7.3905519959470495229935234114338314476895328563184839525545286092992239698128234730588438025319203243e-03 -5.0229696124392667591217321678986947074542156173114033691463154410706065874399832029549119815933148066e-03 -2.4090446211816871122842489889099154401528894898387899274702318220145367518901026261272190451491880112e-03 -2.9889675009862001215552046464838118433771649114833032421074720343967048478124435789496369265916384758e-04 9.5101962827335754082151563666128070250898203712448994066384914655311962076950564410446042662237534327e-04 1.3239544999747745099286023983824923963852202021350335251171412371169213264410053482014283079830375816e-03 1.1296856512712091930542137515457440493946699614451603818426532146154368643598901153547457091988742261e-03 6.7784016921311049862374888654478416147551363174596514850806129195852362814953893552754638203156572348e-04 1.8924585274707889871530607687316528815589609399207036597414472637508209456918098031730549502948051154e-04 -8.3271712983876644291246323714686971350675100577552385840998158534397430432338566076008939062285959415e-05 -9.1291893254867625391516374014906300887250165334471979632208572069414814974198224473463409702940389003e-05 -1.5811477920387228075709227792784487140176312997525024014804839041021528368022963450513959624523732654e-05; 1.5181366040445417185355836026146537197868711009330557567674322715650209521733605445205670706138432752e-02 1.7382138713807628500564716853397044659680687841042572126162402788100873629740874740006873400597139746e-02 1.9202654051415153234340824631297274669782610376085113648693924292080611646896374377605266794439145989e-02 2.1238602629605164618504546412884078971631104821513306344704641435135848944030357783583496992676062231e-02 2.1937956112523328226205571790121712818136592870229782931064110056019549560758607899760952694490413672e-02 2.2402778413223135812344916640950861241274463741255421184530326308017345452837767556763654423748160135e-02 2.0744759537637352875533796859820250319054436018219943931266576335753085760679454823607568062066219416e-02 1.6601780410000050215113802419717635453839106968874337140160243953016727264366590268480121482686224975e-02 1.1617188484568219266566630321267075377635878402904309740974960305276124293209500486947610684931727195e-02 4.8798540230811042939829765195443805758951711883405094714850025196655896128476218869940922434384485985e-03 -3.7015628366382148235484747666729884636057361372618448861546339597535425117419358779611436193122761877e-03 -1.4639813270068449051021568362137428463018256764795572028996509378497911491765218753861362093900265651e-02 -2.7236894318460342851267491715265768343382367071287579195145984915446527925820038227298437781230058645e-02 -3.7749299055697668813635696742590659225690470521422714009463725171735828347075729019799753475221842281e-02 -4.3231849601184364888229661601215078376017270760719006980028551033085041033479964178268230285668449930e-02 -4.1214807837666111728219538808412865014831434117977016012985409195830994065804226573604255178352980478e-02 -3.2364502347910931783783718185842706764329589421816662839889727629934566378811290015295391708653801759e-02 -1.8485244588950919444486642449536372532231825993724496233851577279361899708875182142455185485275967592e-02 -2.4960045713799839905714505060217367946207193643095261462595604183725288102264490942592441453627894401e-03 1.1961053733122191307635824112022006849399513415423316618959723220287143044922980300630722308762075900e-02 2.1625813001246246285978391414365304436088807945335831543740964622190480820607321589706034206422584087e-02 2.5592427611455847332877518050611818474171499363840064706121754669500027148027770281816388265655561480e-02 2.4119273458891449213819642056183285515536544574481709514216646242197933868802056323679349374284786559e-02 1.8873444281416939950745595588349520000633526336659880329639887937245725145146405039744996705659400555e-02 1.2044176393764730490745423253035178357507660800972781601414180026822992808212541977786695855705928701e-02 5.3928129687033684402041866870624298715710622608115963402395493415393324955472454743624177144548949266e-03 -1.0320901929933018830148903438272548487319863314516263097703755145857324100964201756770544034921289618e-04 -3.9791665435726040179832480858886430693185822335103576221041205756404865240733616356301937693224990269e-03 -5.9849459582286076828007626073845138839226154074288855792293816047595481345848201541361420245389188338e-03 -6.1999479894325205637324721895578548629484902975832809601741004595995483484000978051785589640692501841e-03 -5.1003838907408266636566895037174177495129846394083547609800410417830547877247679461070733237062342819e-03 -3.2732218377993431237870298153416375506384538147046432959570147616499926422847311571042615007121867524e-03 -1.3950375816113427372362178501921781295338036568288680293384103182032057959189311907810851274588679493e-03 -3.3698022995361056043316764184653982437198023892803475783737199151522642107013724047672884662441044636e-05 7.0087063263971651537930395069897721340700970769051825110340273620154866172284431351783905349754738021e-04 8.8120344707588923590248067306494257305670165446326851308796166352920469869897447272219394360892170557e-04 6.7201917751270174764416462699551873461051878748928720712878167084143997627060609631706750908220871792e-04 3.1280474513187327873936972726321037666508748811193598386395510984233146023442498051367773250435390891e-04 2.1560498292450740094244774031944117298289730758801330980493385474311157704253259545140409327598021470e-05 -6.9333651386534892015898129230462081379437411894951333639918760144159936971700010520422946285627951881e-05 -1.5759123553283350438931809260572615132229540026101564600835107429216821940180924552621712829821205124e-05; 9.2520506834804677033139161065250588962559242953164424712888597118444945762973992426313825419762865717e-03 1.1875484602516148837703019484337071538248832092741537411537096332410850025977687599906540764417287042e-02 1.3905524118244600385331474557496266086106145891462895709761458004808997846531942860067518080801130640e-02 1.6581530219056951053788574496767460924316199729791250934914444066374915152550587108390771857863934102e-02 1.8200087593059248119271019349867938676820051618316606280329543307845114358868332190365538713936988736e-02 2.0147201470436946352993819756146647416351860746986506351270184075829365200673009235655930563851873467e-02 2.0749386452024607891355531073025408689747299464254485429165968963891358439336780839125762144215490433e-02 1.9056575668695227586669166118492619214255149381627752046920201513392540039090385451856676100153682351e-02 1.6384651628027661649973685486892290519107266474960869191641226423749067952966713109590654148142336301e-02 1.2458597690848051822995364014660612354020906853079663178268995974959603423619917633116495831650203200e-02 6.9320113025328687367765709255159002148342159147234877825119729938690928243011467329381864792633717615e-03 -9.8250244585059129372299484702966325085799781534159063583747821808081881443339763043012988375592728448e-04 -1.1534640396061267891139903204264214343391197241929838792433097544444174284787838233008239427553049120e-02 -2.2547539847280167411530739329653199262172682912231727642166970593230660764091774654749195925527556113e-02 -3.1573434299218761068664998508241690000823069936779391907987601333706635236014062000468530130287774293e-02 -3.5611778304178155830515751778833149454831589152889360074500301447216711201283686130123652487114889845e-02 -3.3626602042100399796603451728175957074963061091172790484766919775122441939536275953098676093327667524e-02 -2.5975168243914445276810591147745201248363268126429568128017210044606052240967679812320187995858124029e-02 -1.4321720369790155241854085529610751071446146506932118257519382455450040201908682343261675027227138883e-02 -1.5212478631311215144036301944954823497793689333525744509232200008274371064508642168878430523800662170e-03 9.2823844278337509270839546917011576289252024841303378361321742782094295621493298080756668709937623678e-03 1.6320524969644398011941981546186202641406459376269117483226396453319742473308716773991497114036854685e-02 1.8873444281416939950745595588349520000633526336659880329639887937245725145146405039744996705659400555e-02 1.7569909325347783967215613524675326510099123624486344200049468180403464898403583725700198719017828786e-02 1.3676733753790694378122933408910954738489482998762499700985650163254786538191074196764896504642809187e-02 8.7632691245505705908500562693456250032093278155327178710654135845274549946943163944881094829991360156e-03 3.9236958598782201645754831295750816387533979802806704798862088666143498742563533874684626769437714293e-03 -1.5393748447206252323025599713174903134729881369244144082776009214551700728542120363242918148152270307e-04 -2.9910230172380370188586786673425244886211572056154136975274678142164552598268992277837774963853074056e-03 -4.2911226942645915921675366938006096579619918172674416524137590222984693464542039240634485858527384525e-03 -4.3049415891342012764912204760726972457652439600922524892291610846100491982262240590947844299220598520e-03 -3.3696335030048697648598728164960070576960578228704550078488869160619532226450419616217576661137050769e-03 -1.9659208562438302754059038546666851341509528543489132670866476800948967964955655724366588560835273084e-03 -7.5052789556080186584515000745610259833153585755341114803558504686394883751808083956098750147912519432e-04 1.0333789441872032414117434309077272040844461934640317746058949103090199304720131564027462380686240595e-04 5.1261932173437873937007302060293497383952780242493155614071704551703757988301366900008291108034461240e-04 5.3290596691994224102215127119477870196614360996267278566363044967124295623536035839338568150151711134e-04 3.5595817542660191131160466406565830997160014259758704102561195514482960211045385034885130422954445317e-04 1.0586933916432315649661626173691776376098071257220841162010003008985081332181830019229039992999706279e-04 -3.8422346327737938623080496615519713672086537899905925989462097977348511259553689740881078706765953780e-05 -1.2862757363592573357430673375544375954711272364782664386332172146336772800958876587932611419464525317e-05; 3.9968645389172615304684191862636178104326414396730407011489418926531470492501504631403803525405983102e-03 6.5386809062821578639634822687458503848480301336136224655503365309069442687813987467164707985185772521e-03 8.4542938675987658713988131607369854881376515521527586653181973477399350818736621309659779843755855553e-03 1.1175855763817765445288143462013468994855911911098235531026107450232152350206467650899090855416867663e-02 1.3223064700150458027155390958261570056204247166877925811244767712226663844558470829791297047357200966e-02 1.5777759031820635953493215017433276263033234608911525067775316437982139034382999919989287403226059201e-02 1.7799673791040737478647322205009996194471028440370404593268599051954068482484981980521880819165428280e-02 1.8041074423452619373328486517904722702220025799614618612257813933517190008006348073595402933178492350e-02 1.7178890770481186623817058053166696850715920374506062106680044008734507955106701363989061528711944206e-02 1.5493394338574471656367155102594004778264120628276146561946702449985393051022074337912914340515885912e-02 1.2685566453342516831796630449387888855267318287566686777153948608629587884166187321467020108130462040e-02 7.8651726637794944030061505270132013629078713029837502904942390049694436133041632916325120052177657632e-03 3.5102469124076711451440378356578120502036623692581118528755414302805281402994578930128499278336784159e-04 -9.0002115370336629927557133097073736325723130054953694210386240062950081534396333995564926065076508438e-03 -1.8552140846698332475307657838649532197746175218646443926382082711735043156546882788229273506276185188e-02 -2.5819774884656324571737194167996459416680641676411482837212234419486552914963779779107016564336858709e-02 -2.8860318612175314509461977591101385690524644335764915987569932539156756085159402416746574785931925979e-02 -2.6809253784650962804086455167581525043121064504529697118074955823496061729043904903967942828685053458e-02 -2.0111746017073717136968631599302995525800820310713047015168914402518652106318130249005228432688475796e-02 -1.0545552472326122386316060027198701440491149389285833891625759020507971428933163831172210961775270674e-02 -7.6113770381901557280960078378807395248513372733629181023905387331377644549075350068291064329351181877e-04 7.1747377457986692931302777326308904264269452555505145055261462295080161741702258266896929498143066800e-03 1.2044176393764730490745423253035178357507660800972781601414180026822992808212541977786695855705928701e-02 1.3676733753790694378122933408910954738489482998762499700985650163254786538191074196764896504642809187e-02 1.2583202590637591642045762364551724987574857723944402509747406941610021757282958000287776748505230794e-02 9.8018871706363187388177409264944209720909062454666122646379107293975151209963156270120496740273800669e-03 6.2347465288640660774894954429201148461945089281167783670531779734540814236815110606361381412550311458e-03 2.6618278680008981600264441797710548268176641139742123719813921602052069534740059826090625741276864479e-03 -3.4612343619472144626858826301707945228542620228592623681624643000743811322781737869381267311804982196e-04 -2.2800016764908566797788087478202221839798319675854205089865366224760570840951657757514247527139182625e-03 -3.0958924438481253957885030479066280145885206958538078036013156319076531519804374328494449703018380660e-03 -2.9148842204440005753717732488884974909307420994291924508391112166436778385772571721450375346875202922e-03 -2.0571627305244606302909898150566660781710140298309131418068890078769531942636728014766258876514074546e-03 -1.1267056960641453922868173010094978874475320270611018374754539065074796922257253743670992676844439901e-03 -3.1983045738034360624397040884181610476972971461116428701668325441863953636927311538078116238743362724e-04 1.8041053787055542326647885387096153713015722052667813142645236528170549436917701635523893709455475753e-04 3.4217679110093233054381881220099484154274057398951570459946290494259584700089197340833380751879825822e-04 3.0892168068189805453785726966363578972915762898868540654686766276508228480053886936319525647965245111e-04 1.3974808931415390263431446505283662144276349667174361127615602442800890899520399242376468134290202775e-04 -4.7488921934264524202852262816226361483749543154806512710819374487227613438365188525461669551034863586e-06 -7.1707759450558825769343070516050745583746628846359248918344182106166946261706337291502406549047898395e-06; -2.3347925836235595070321273472448235090676348556744653278996152008179416408162562370168194157066481084e-05 2.1162028323211610929675549578836498249378560997145735621505193009452875012818404641900531394627723687e-03 3.7281993491647816722513555826064611907510826675082277016745031609607988990853453683178914674918333477e-03 6.0781555965941906324578295086498007677144100985880039646583099574018780834816035863936538587210270600e-03 8.2135457764958351392567075216939539983450084228088806704799944262039506076090615964872010489080838467e-03 1.0714115093404348393259355136337782460849068901198579593194852165301750097651463049288938866486406872e-02 1.3367448146372635983768537551972133804168646424993262533183376908127623911206433370573006723188682589e-02 1.4900951520824535662140340833595647581537673531767584448855469527002010332404803098234441520579277400e-02 1.5371844929763278500670731556363476631380020762799685187874473492219834775849496379882057715943987145e-02 1.5203495909919440686221242448077826081183774995421547771547387744991017634864698768276237385161953660e-02 1.4435412819610428909347864500054619280802103666256350335399807383374714726654264333051685839210020714e-02 1.2280230923299864822716333464519986387067311910761672460398210445593171816043482896948637868053197946e-02 7.8050121933721279747500363464462559929051039934629430949014924202267694271615067099080965021079730436e-03 1.0837845737228225888914543867863751807004799926354117138465979801177560286724001197435646114291284168e-03 -7.0821136609534241080636758955712223411461825834742891468595464341529023149177802463301046525640834581e-03 -1.5043896300084312053425942526694374236662989059639781274599565245759138442199696844440691887308094576e-02 -2.0896999564971157700385034514812843023408219323336300462603946773401843002182488437310743266715016982e-02 -2.3065753635977831586341371864600041494173864544664428578041619660186402892706632492510835139896226676e-02 -2.0932407352992708735750218416746764251942620100897252559671982810448948663877853400185297198497160744e-02 -1.5137451485009073458499354229635426720961532167286054253806770050311321809241922786626575682008957524e-02 -7.6029598189674614703476723341842651767544046964978160425364661597759518800537737053619260904862619905e-03 -2.9616294988101666113935686900123031857351539042713062106890843436464024519132436746527756064578481252e-04 5.3928129687033684402041866870624298715710622608115963402395493415393324955472454743624177144548949266e-03 8.7632691245505705908500562693456250032093278155327178710654135845274549946943163944881094829991360156e-03 9.8018871706363187388177409264944209720909062454666122646379107293975151209963156270120496740273800669e-03 9.0385502376312041408597340972810006497715452799721625968556690274485336717599099533523564102878359864e-03 7.0080628380432106614934954230846671113037547076094310171544421007818692622527644418284899467614154939e-03 4.3819504978106042519558500328826246225538617806408283972984440872984139032748071795258817693541016628e-03 1.6822646457467571395061167097835625953753856045954369577106131260039400697560235245421012081402007120e-03 -4.6033740833447995850837759868477172211087821730411796785028251894920050356548969339503324177182685172e-04 -1.7898691671339258520066642369311881368406628750867092024745403757452845817636732882294673923616328511e-03 -2.2108860171887667011377740976037837406258331192576261518626289669523325323449593598550562102378608359e-03 -1.8751312177636497114239821447469369978310002283071987434694517322440023243331398329245088975600455112e-03 -1.2644299671176170889746345081776459220405401464816728280855716375617494297994239409287739268591591784e-03 -5.7592258887924355757209283119510482605082297059156791229208978034180747715687544149760999603682045155e-04 -7.0040843976841535624170379061205619978658634503386595257992604023684763794333814588370756534008090107e-05 1.6564945222078743091935611093604407424951491693874919564160393565095706876360050667137556658437466682e-04 2.3576119242348576671038943825872559804461857241596172781198606890228557483553776813902559024580622698e-04 1.4411278897450235848620822890162080809214270489014857053589015522857898865945626790337742716135764868e-04 1.7286478111912087527164278538008664875976814169866163234942080102711081121810632277280650858806184047e-05 -2.6676153722728028283575764227387109330497036066341617796923275103621530284333034148720488592198319663e-06; -2.6495037723656569738512290565708662707787235909707949060571757646148732006991507681457371180184128548e-03 -1.0719791120591760046773069467430669485156970173723779261869141377425688371104451548976267933665088590e-03 1.5133404565114856798793943614476332953911106818288039281530071604007274370315331223498213545227669625e-04 1.9015250995983684283675720139580698720592240560972373311755839080330731769353294541412958631694905009e-03 3.8779873007274384323946418382646827514058271478502635927691712382616547707745647118958143029552449854e-03 5.9396296854701463778027565819860518162680358947291536094475278193122221791534917911061536522083431762e-03 8.5871438251153319783733265965113125879581247832836096933996008155726079986412777013834433865969560113e-03 1.0766130221096106929748865788125215338584058300894725409836282724868140057754317965613380359578551778e-02 1.2122903045618041930008037646017353093891051807390647118369775379337979822491146933165867406786687634e-02 1.2858866722386462032322932929497467503433439480154600447371793111375630061274817363404238184501138815e-02 1.3376453528283981622704862456161399553288646199865374958026860270150339546712891134488494456242763260e-02 1.3198446685135858814307557075907452039348800733063731506974860386195843434055034600980588583780621776e-02 1.1272187664461574580145991349382031682797704707042419471888073633502284954807127832430975456515261968e-02 7.2784210159154152602749034629781711894447502356277179608768010342126707725987671882092626394858211258e-03 1.3953532016571272746869869735506069413581640085601487789766830771247965089128866270398499683594077916e-03 -5.4948815272300621569564910940087076342980200860276683198721358416702094019243512285004010757078317827e-03 -1.2067360023976337034431551512150265889283735396532046463466516933921289182467303845865761884844337534e-02 -1.6725725324156969067882675571139755937689984881689328264582076523992397316591817833675522065644736522e-02 -1.8108968376909180004616998015795755389706173281274966306849682286795749932270494820052079933461043620e-02 -1.5922310394170433354364579087894060680264554492741657759322929774669413286967094113957657327465053294e-02 -1.1165310853468220475531703257965997089523593898521824085029711278791572992446552384106985044478640480e-02 -5.4334498050800393719855540139380310438695238780662447906782085205202608972906250922554617635561547435e-03 -1.0320901929933018830148903438272548487319863314516263097703755145857324100964201756770544034921289618e-04 3.9236958598782201645754831295750816387533979802806704798862088666143498742563533874684626769437714293e-03 6.2347465288640660774894954429201148461945089281167783670531779734540814236815110606361381412550311458e-03 7.0080628380432106614934954230846671113037547076094310171544421007818692622527644418284899467614154939e-03 6.4906208022280625958026768799109220408560247088620509398863274544128952521492030428278541620101427562e-03 5.0038636554871221652109756435180187331716252831919886442013392997995448282081366311340896731525934123e-03 2.9831775425360483504155490739625824568542468949355631749885835202517612649541396029037536599878637079e-03 1.0096342368689232967254287617592834663566338242367652669544790752763550051038687618777883582307131547e-03 -5.2813680939336046795291483476049911531739434552720358824368688015566959040955477392005506595920610887e-04 -1.3875635654350356473094530414239447418826312529462656820773442474314264320766575769814983783245208446e-03 -1.5091192875680737760527221579122213760189178257461230685761173117416472285581495605724277290713722991e-03 -1.2102093490458620903275168766580422243506813231145097289333880136011041015007289425741048635390313544e-03 -7.1070156416918709777905567423745502905666289548777676450381201967143157061993254039719853827147830149e-04 -2.5322675063179450367791351347174054979479208750762514915309964033497670571569848101754625778566319028e-04 3.1604401463494080292737934531356243725973983560362607964056177513783573275376929862058982009014189297e-05 1.5876548768454220107558319992922351715897249284957231531964539143490728875949091861566792924349214590e-04 1.2319927722151737792795285333950057061893512114472215902547287558090613500310303258986322657416967628e-04 3.0224743254129895734188646214593587639662303331633801978568242630464717486873005127923380794856199549e-05 1.0905233171776499770818070399077054251164480850221987024206720606571984678873911672745867006426696444e-06; -4.0471169712593768239319777217090887408061559889934239321862999718963649730991170701043624842135423138e-03 -3.0619516709281915379501775167431239458479299132825935990021588465790168107222259258851954766430175143e-03 -2.2368585056528882222213985157724933386547829914142484719614984415764812176710624988511395107973439598e-03 -1.1393841061320791362899063384517318577767279341486170955478095785165720465259801514855622176531857366e-03 5.0498410853295241940605375125059532375911905469646267511369308769233167642857817350654929388487557506e-04 2.0007504991762222298081611137008678794960790230586207050701734632121236261948388406026152520304209922e-03 4.2207825455468600837456110758398346993989722393696106708381146488498360202720925383368866053646785842e-03 6.5201337289787768829965024529670508897411258621999862636674343654240239689753518371519228644609090945e-03 8.3339567752149888161428556066548506278411138592080724503027408429050067098637277487884513492635990037e-03 9.5748444817371722683484816612769793019501728128471399664900414597445462791298569064777638460112307139e-03 1.0745863442900905629092781261191709684114554588168190829436034838198436824806284967013837701338199271e-02 1.1771733740879783521349636628340631344282346122651207310572194694558006637135251926744433216153836129e-02 1.1753002171153251448121160881246063248682935993306859180415382383757755334967633708217220078439699111e-02 1.0059660080206938599722026137040804747885951245025069024638636748811697818948601955638229065833799264e-02 6.6132428609874745698724881364425355719455903623956760803296343646267910737204181984559799266697916877e-03 1.6392515580669891221171926943520403969219578867848097480255846543269242141697844777121950281827577564e-03 -4.1245801868414843583964088249171905499791093976120964745444948765968655291872825438125586537617107582e-03 -9.5521703433328385507917542236274054290376301684188755774194948654375041784725004900773592488341507217e-03 -1.3139431016129194358879534661369693548486576276416616787111716449768690109550040025922343286367914690e-02 -1.3898160565238890865247648770289017491645339823069305155789795536273233709995972678979376080862835545e-02 -1.1902007892813513047124519602416338144695922296617207711774825535253585134789862429466313510072227137e-02 -8.2236931294833657554188572882953161835846035670646069993691224770557195752055052447759815940548018494e-03 -3.9791665435726040179832480858886430693185822335103576221041205756404865240733616356301937693224990269e-03 -1.5393748447206252323025599713174903134729881369244144082776009214551700728542120363242918148152270307e-04 2.6618278680008981600264441797710548268176641139742123719813921602052069534740059826090625741276864479e-03 4.3819504978106042519558500328826246225538617806408283972984440872984139032748071795258817693541016628e-03 5.0038636554871221652109756435180187331716252831919886442013392997995448282081366311340896731525934123e-03 4.6812917158549469280096230246804694982710266404409712687761603628464947312265105143586881678189277415e-03 3.5358870174138396137563358048522057982441380506752877834344342930503294126750755113666048120667772338e-03 2.0372131154881415170903938904959310463209296596402595300004300585856789639519297119015611249410543702e-03 5.6457754032130694106960315621260448186723125454537173692944053802729545391495280189705141219000421123e-04 -5.0974438836192521231626154508488810134832563977687196194353465784322583808943601099923349410647988413e-04 -9.9972830931349327985735339882208076557753727553926258698149724459276954455757485082964342317101687390e-04 -1.0388897574648887875980737076915941003743984200758667524747443765731551285219951854982187977489023291e-03 -7.4176082146787543598193503446267098552129124646277281330744703637385196331511371389021354160556648638e-04 -3.7744713773215747574770993498835000024437909394033259944332768061857605092552151100962898286305991719e-04 -9.8880725495146888127113298648812036516128766044689220579647965450724822356602399580230839437372689738e-05 8.5243813366755962251678537679599332652053831074659829226666489226633299813089116426826699412126856464e-05 1.0772881951776910628566164722129842901017089601959307833836205641608331462295174810785553541002383138e-04 3.5312120625058858667355325343210733456518414808911167935679761081612274700196786320820442707632644277e-05 2.7847839934410454175908597864890184354695371932217610743083693214266699724437204270193492547830952167e-06; -4.3468669661098319372961657244103315400600897323060808987855368365469744018987415059803502121712926784e-03 -3.9041949797207081793848551505068838132591548679862435569545546704553958302116754162299556142116178593e-03 -3.4542129195649333911367088940089586050144960492200459012657184612757112504421928101717245379657112646e-03 -2.9468353514818948064472998497672649184427634839255086194122465751769940470264279881381746588182689201e-03 -1.7761621606143784112186754647080411848137314686660395753790070212123724318549888193523140816708903892e-03 -8.3409411060617086457405395746393304049562109149987801037205457545096226513112447921780183114457564161e-04 7.2505826940470531781733521730968182452079241179355578530668748063017186576611709548922983796953945337e-04 2.7254120991903418166917666242352629060355934216983986541697509881585118314380570033514750339714808518e-03 4.5647688863518895650589935790980081346354426688355477433226523699909363445354089121160718253801303019e-03 6.0150834580624446252662800341939319130413101861296324064732920309422802868665085170376454360617316232e-03 7.3799819792595894124690457248611074030402062269123878125907199404305336320720725802925586209942867467e-03 8.9113595623286911738795354574111708588879560056373215638682553491322306520902249978451574204636724422e-03 1.0080770670423127640686176961907669383448685624244819776431702312924029799919157173552642007953319821e-02 1.0077589576678034803911757968539138306447867747492064652281852203263201226434433479896939240614236645e-02 8.7401731755062091803177876031472624910309755555672254976162023765995419701821709485401305340948956833e-03 5.8828154269706667314135226939765397849576271613793917009896472733815362637781922516073549847510474641e-03 1.7977881777996752842315144703883914635204470395485901169932259277361566638263973448419564847792950837e-03 -2.9755701027019253269717486593119352720282367430792884371987076006616937288195610698281337927500594891e-03 -7.3342103487620046631391974150337465660071956155847499098908384153501668260958151091823847661050265665e-03 -9.9531030811973259035983996849136037318970920417678133315696947876035696985444461973640812272802188243e-03 -1.0274035141929068001070757640293775148260641581036551997353362203009907903308655129458162839871232175e-02 -8.7086702874424218566231046501083859474793554833084595247881964452852016540474994551859015489162422865e-03 -5.9849459582286076828007626073845138839226154074288855792293816047595481345848201541361420245389188338e-03 -2.9910230172380370188586786673425244886211572056154136975274678142164552598268992277837774963853074056e-03 -3.4612343619472144626858826301707945228542620228592623681624643000743811322781737869381267311804982196e-04 1.6822646457467571395061167097835625953753856045954369577106131260039400697560235245421012081402007120e-03 2.9831775425360483504155490739625824568542468949355631749885835202517612649541396029037536599878637079e-03 3.5358870174138396137563358048522057982441380506752877834344342930503294126750755113666048120667772338e-03 3.3042057021900795471578053516511850161007557978083404054234721014921712554020033437893910425260528764e-03 2.4536763471560801151270027270138047666634207887380451381599331335736543522646706047716472102682656661e-03 1.3388289419079197941450929173095394808645162688799855507266402724337740995773912955340014114823299965e-03 2.8909780939883552989554782180891010403603028520996426202587275394716687511464199088617175098119994336e-04 -4.0151518662976362494305137424984082730766006970159812052685977708489499989174429853830848145670955549e-04 -7.0325458258758356445304856049109791608088918979413061782427746880455272901053207064995252658530938076e-04 -6.5694762492838620715090270324482763494741313637734336845301178476450098651725961397870847329858165118e-04 -4.3104618307220798759905752078850436462012890669323376297525594462198741640672401409716554596524033870e-04 -1.8861394152266089356948382147966182897719451604304610724919855418590980665868743103987015815477228178e-04 1.7102875746384781297192240835687461534707757704159352769786317184003576129775663056182748217312743427e-06 7.0070283156963772996871631451274629970654752338456220058945433543659011923088393092634450454355248530e-05 3.9403688064176368397544713063385255976258442141285990607966959289042315662831521481175449851834689000e-05 5.3106566485859610593619055562247761076761960345050234691956188965918111938842446934244188007562397022e-06; -3.8391248734486483716112356068850265805529951097604723378971975280667462085615561452855421824662702661e-03 -3.8143799370222980789854963318205085166825474715505242509682142693625593553191744807937048649679997892e-03 -3.6741684839646081568629677530517484891315020056342737340771455746051087805723630421834298694503647201e-03 -3.6071362511452577118531479631654567789298376741456929317683439305410934163890620626227797010405804073e-03 -2.9500088358720027572170125490395712488441144547507444309147847924387778810816861408292107803499452419e-03 -2.4631726198345289218674273144855834484305047889600948914804302990902103144145947776335280651648591731e-03 -1.5934309827040591042507243284407276613522448001229410714644857154530560889761725924807835966250481492e-03 -1.2468400401889386028342323695691253037277850002895087254299286691848820541200138799456252787718108720e-04 1.3964458820865019762281323310331015677349232427067373756274530324060591785460940173546211675333973503e-03 2.8168275884721525299358469818971347898985149055874869101856557428378731509964116834382695897275230650e-03 4.0766643613291466911444189585605468361542666636661965098190127135109574283862712609545399136970770101e-03 5.5870204015017014109299199206465783255452597627213681720572269250558212613591401414924197773608626098e-03 7.2554398897985257677039177143281193450906229555445163907442212554159824324825997537382705287563662085e-03 8.2671997324034764510123085090480907973143911568947201033832104646874337379549053036215041809371866990e-03 8.4144521439829858076491565924832533438709857654765804130570461142356140107567170184053848435795320249e-03 7.3476061039131368807463816931264036694801938591441670317697115247282589347012314876779087301357384423e-03 5.1205962867296997059187482019081926960618288788289632808890333086510806454344673795160784844203984127e-03 1.7798601700203950423796869940114387291989233720332231471769506163384923892853775342177062179368288111e-03 -2.1263886015511639478937999582510173080072617865699842996024746700628520011295270807426603397938403352e-03 -5.4448701129703979235534405853278771873744344059598726737069069437630475154490484067306731215725469103e-03 -7.2272009000000812326451748358430726323712203365234097716114475672754301534840349143746675270372491570e-03 -7.3905519959470495229935234114338314476895328563184839525545286092992239698128234730588438025319203243e-03 -6.1999479894325205637324721895578548629484902975832809601741004595995483484000978051785589640692501841e-03 -4.2911226942645915921675366938006096579619918172674416524137590222984693464542039240634485858527384525e-03 -2.2800016764908566797788087478202221839798319675854205089865366224760570840951657757514247527139182625e-03 -4.6033740833447995850837759868477172211087821730411796785028251894920050356548969339503324177182685172e-04 1.0096342368689232967254287617592834663566338242367652669544790752763550051038687618777883582307131547e-03 2.0372131154881415170903938904959310463209296596402595300004300585856789639519297119015611249410543702e-03 2.4536763471560801151270027270138047666634207887380451381599331335736543522646706047716472102682656661e-03 2.2880538968165080037169986569337877288654636397518322351858009314527432769398365648682131079771561799e-03 1.6503189448022777819227503000580055940453852688126001204536220293240577983596198778934420551060101014e-03 8.3657664756935676853708978894971477181751860873828937815754777788115413924797706334647910057071464674e-04 1.2381295710415429822550456040991315641739280648392331532945833885077446593236635546473529038043269393e-04 -3.1899582770172425294985342259308092341830355592961449679056138015523111578365804540004337318418474700e-04 -4.6424069493613103921710155646203074532682847935698867058526108988342309733725568050019052582244912781e-04 -4.0650604811114175197843130703946885385174142315120835064936681490879757280805372258636751458169630402e-04 -2.3937821814251175141662290185559456704688133142033247271783366572070128266965093006874249758692863739e-04 -5.8528123935939258596306172329220811492128079709672881384023869167757930914674420158289722917233435834e-05 3.5402110392825771520420433755249827953647959864175818977043474722433038160230758496379015041267323044e-05 3.4103756984187992319605134048766100592084592609116136074303860538984235124056421900065733572618055306e-05 5.7063813429381057701638660492517508037386845788572498176993475635925020966232212853706915582963504355e-06; -2.8464238528771938361721982333716801181416066812732209841763744655196703703924512439377836632903529031e-03 -3.0891144735759173915201058167565271341684586582154599634115452399007196722531980393792600730531877063e-03 -3.1730067851662196037863807445422348882181434196126719123343728316564715350989331158631937159471409895e-03 -3.3748971076076312797069924367946319325163836271761244288453329914225862088384541341411779474581875360e-03 -3.1846358335400836494456527522568845844133412898657868969124064979900804311091461591013827855240257543e-03 -3.0332176468709106073786259803524617297337007405727754543848758986835131268814252642473620641468004328e-03 -2.7414179821634219007344934493666747076821764591649080651184256887679931082456834739066606443358739623e-03 -1.8820916285397741751710943594490868540376759643180662031331107713058072963161512668938825243162400532e-03 -8.5969518995571808751927433203360474147888242348152774211999060341716220494225265416626799192359781477e-04 3.2647163539671051351196119249207856689876163658284610241714616331993757913321234388362015936784920807e-04 1.3353686998045542758587123226050239692098536575428755293095271087412232878015213142909606191610295400e-03 2.5337599731860474471070366447757214076935755020053350076837189705134695932050847114702604828477226123e-03 4.1462411802210856069015004658453570308300856226231473566650073201879496424007469688165662315172222751e-03 5.5834538244480117856916978832658100322473879839335826556542289576943329244089014115528533532277282407e-03 6.5646246315054160553784396650687198838856667910174406666011223602425515817744274958662012472733328924e-03 6.7585433223599712493741282067474481367965545591802623174330752036893801379292282608623438437417914545e-03 6.0964133547320862739945038939821379747087538586947823856596141038320190059284629600206098781923569813e-03 4.3554211501191842430425067205091251372313041856822451710030330980040152744422681045534384277964927234e-03 1.6462812545078003198214815456557198421693241911685870133288726514767529532632914603699568067095774435e-03 -1.3813918497557917670952650651968530873764800573360972951953185760367265270861043988800599163994583090e-03 -3.7412599899881713297093742534159976330311732718986505081177246103124184279596281625202569372481234048e-03 -5.0229696124392667591217321678986947074542156173114033691463154410706065874399832029549119815933148066e-03 -5.1003838907408266636566895037174177495129846394083547609800410417830547877247679461070733237062342819e-03 -4.3049415891342012764912204760726972457652439600922524892291610846100491982262240590947844299220598520e-03 -3.0958924438481253957885030479066280145885206958538078036013156319076531519804374328494449703018380660e-03 -1.7898691671339258520066642369311881368406628750867092024745403757452845817636732882294673923616328511e-03 -5.2813680939336046795291483476049911531739434552720358824368688015566959040955477392005506595920610887e-04 5.6457754032130694106960315621260448186723125454537173692944053802729545391495280189705141219000421123e-04 1.3388289419079197941450929173095394808645162688799855507266402724337740995773912955340014114823299965e-03 1.6503189448022777819227503000580055940453852688126001204536220293240577983596198778934420551060101014e-03 1.5378744316931840280273678353122014182089220432301656024002451226916840168850307128029930128948188535e-03 1.0738952037016555372814198610127450586865774955806580427855774000041337130669210592464156811985952819e-03 5.0617707509118015940462397906027004517115993590286438617613465773083395982020050732594884344089244111e-04 5.0480445368726994054123338527985362680673898533878817873656293115312111700962809664578719908290125162e-05 -2.1808243293071653229344440626121758171515699482343572695509800433562995754213070452158914578913697143e-04 -2.9635225752627281488601316328184179705834316250069667460865969166428041473318243220457295262476502334e-04 -2.3697050973741111987475228133961902805600365083393684849904975419890620415764781366302574916819303516e-04 -1.1185292879471008463794755563438452380114095063667067949307527366631121287969160989788594362749136360e-04 -4.1325278637671980503026526059084685463418688341642281400911091897665707361802808329240672311437916436e-06 2.7343230934638264812598745601024099112861261794396093849629951150837513360047765189588520055979363005e-05 5.9520052393726886846272590782847982379107609892743936017453127909675061578432168722187295594566221148e-06; -1.6883833951588456835737937387509427617830845580685733976003176518331289277014834110880493437794972834e-03 -2.0437733485884168976754391470739354571050984120874368196545798447830657894123281969575739513814892679e-03 -2.2522356952615181099808681221450576735671778740147612671589397068527229968330153316616434938836371569e-03 -2.5629411938850691891826699595612604286017566161617200221212571515364623843483802790517514731227184348e-03 -2.7082535126962928582723530292629947334701570363003723492115444959587474393636320091506433538233711184e-03 -2.7752800597537666561732648405071817351659834864406155975645244163675967422213540684173537163724832491e-03 -2.8690513968091549458183449188839609418938095581979236020611774506359911060471746319668685394741246279e-03 -2.5563686612816055967243795709682942000049196675297379480550166866806830656085281423685282046650732052e-03 -2.0485607436416685046648707079523235516940043231845058609746151284624009076086173384297928848391683437e-03 -1.2423730991206791520206801329137916905122062195056447264789797158869287321666464759327585859860692970e-03 -5.4252074919690331074024653021667965871407731246376422711818389457506289164388584053223293460082533581e-04 2.3834783123684505810700792249814823814075060567343383070241156449812071458597459549966621219233317757e-04 1.4575387363001503825606027778777915962946902258672789566420873341816202646262897213918571099869852816e-03 2.8260899689486309538271724606677843399859912531027841716148193939269551994814809583370071073133395388e-03 4.0836906596071155886859778535531053978269570058489407809368560551983737871908962206616138940794006647e-03 4.9369182409886605386296792336559384603328619608171014062834168106281844150197568284038587971639360527e-03 5.2918105437625644342233166752005124366015952710591791623905639159854308279304891483494629429097083019e-03 4.8846662833950552281670595332298584428353053376052604624633150505969065242884054977931156594488643646e-03 3.5352124733384229974627580472846070368109572010550666018045102217942539858729195130028276533467373714e-03 1.4389745438435403140961261354972043546547295600753475334372656092166997393367302837049780189670252029e-03 -7.2351486064216810488055546827673474392085408072315703725919477403651837918520991678920830498764099399e-04 -2.4090446211816871122842489889099154401528894898387899274702318220145367518901026261272190451491880112e-03 -3.2732218377993431237870298153416375506384538147046432959570147616499926422847311571042615007121867524e-03 -3.3696335030048697648598728164960070576960578228704550078488869160619532226450419616217576661137050769e-03 -2.9148842204440005753717732488884974909307420994291924508391112166436778385772571721450375346875202922e-03 -2.2108860171887667011377740976037837406258331192576261518626289669523325323449593598550562102378608359e-03 -1.3875635654350356473094530414239447418826312529462656820773442474314264320766575769814983783245208446e-03 -5.0974438836192521231626154508488810134832563977687196194353465784322583808943601099923349410647988413e-04 2.8909780939883552989554782180891010403603028520996426202587275394716687511464199088617175098119994336e-04 8.3657664756935676853708978894971477181751860873828937815754777788115413924797706334647910057071464674e-04 1.0738952037016555372814198610127450586865774955806580427855774000041337130669210592464156811985952819e-03 9.9666574764189251074786227661125301524500667526390094304072132679076604810417563636783453998925023353e-04 6.5814006519698165789522258797899542200470720249003321581169414043725483685181064129556807043433397335e-04 3.0689876117941595983514619682358663311141790999265385907457811279597231967258854358291044334365130091e-04 1.6483042110120826191610168925197548220682233316981467666537323830235124148704787142792743419256092898e-05 -1.4829000035377867215755061139128847165148406080529418174436913638322112167965520108239209946357322681e-04 -1.7398770171626538869939210208955571341874222613346994996383281872905094219506931050231182408013671059e-04 -1.2837936805745122260952677924621913889433194172151975520414722289118897204310482717383593090703671805e-04 -4.1737331092821644420218681991296849093973306408476890130205095445106201131211449489824791957189379173e-05 1.6658700291442410085798372018915183351408508253853726559248846772860313591992026692889662766745282721e-05 5.3437507452748522240900430142842496499928063207420189010761235034892913750347908311128991662828345564e-06; -6.8009970006121173234325485436504256227461272059538380384774555455195345384741571941856892804627197614e-04 -1.0158414448893593075399789031549951425193716740101353183699336134754467739234829809832879797981823347e-03 -1.2498720203293486759257604615075821142779490891993484396453503646614502609613750093997418574842593371e-03 -1.5438795710436674635665431783693760292045865073878279297641590536358121673364268716660118605097788486e-03 -1.8427864846830237004697619967073559341841089662361256696719006239364080851892294477620500013240082999e-03 -2.0152310148325856947948301524314214603921554453084671519328126195167247060815757988602888836682855460e-03 -2.2807344350216025716239348972365207132749296876276023556390286799911460005433073867107512068131383544e-03 -2.3395210943365164696871067894989509039072410535563650253965220282373154966744048350297456087193550564e-03 -2.2287436096342514980656501147295421218225982971870207313719202714449095590204270252045135417391248902e-03 -1.8329246756465220273550139722969119260985144197074147093594636764141308541359168396909432873082044560e-03 -1.4376794929177251031675859301401638101898120323867637956816953036582585810634116641548679730108801067e-03 -1.0481461948205711558132419438469274454734734713492282408625155354359503514055876025788404379148871735e-03 -3.2442917057249922185888154936196926671904549220725617656329510971280332583202416986893484390918610050e-04 6.5055073274077565284027914409845357243954528463755254075790801892248468400512657726712434206056214140e-04 1.7716076430020366441227417206332952976116822052283032521473790940853958845838031654585522296309835936e-03 2.7417820082004122191436737975126781889831229354620638809726933531502711685919202794145243188380068282e-03 3.5179967880204026542503587121037367348655538870323469802468319344405114436310199793331479497053411521e-03 3.9247919486420681665807971230999985552746408493228403598177508563266049694050334465028213192004565128e-03 3.6502538515052105848560727416660204262273141693037474820663984067869745343328963746714566171067539197e-03 2.6299260922988732206633927482799629086476965614677634338357905647777946321552004396823650545339056325e-03 1.1724138750438132396591394891770992226976847504960444628426104028714574602546751096173934913348023165e-03 -2.9889675009862001215552046464838118433771649114833032421074720343967048478124435789496369265916384758e-04 -1.3950375816113427372362178501921781295338036568288680293384103182032057959189311907810851274588679493e-03 -1.9659208562438302754059038546666851341509528543489132670866476800948967964955655724366588560835273084e-03 -2.0571627305244606302909898150566660781710140298309131418068890078769531942636728014766258876514074546e-03 -1.8751312177636497114239821447469369978310002283071987434694517322440023243331398329245088975600455112e-03 -1.5091192875680737760527221579122213760189178257461230685761173117416472285581495605724277290713722991e-03 -9.9972830931349327985735339882208076557753727553926258698149724459276954455757485082964342317101687390e-04 -4.0151518662976362494305137424984082730766006970159812052685977708489499989174429853830848145670955549e-04 1.2381295710415429822550456040991315641739280648392331532945833885077446593236635546473529038043269393e-04 5.0617707509118015940462397906027004517115993590286438617613465773083395982020050732594884344089244111e-04 6.5814006519698165789522258797899542200470720249003321581169414043725483685181064129556807043433397335e-04 5.7377013049086231544666917340210315687184927377589859845234093862494033082305771545526201380172806135e-04 3.8607204613524949312808304446236093540831383351529338015613705120924971076530052266588526823308087111e-04 1.5946701370775039805513490727697993362056687420388411670468139866647237043833751614056557146819861977e-04 -1.1752225318428898983127068692605065738872699684452937283867460249970784352932199727201196432583097395e-05 -8.8237867193245720088570440803246581447431851128060319343941311757000447226797965760446944144597291364e-05 -9.6434120990832703265958589799830844000087132637239005275080179604873449482109359822876728172705020338e-05 -4.7895517733102702831731038426218316018979389186484532166682034226005699497258221102694424356674486988e-05 -2.0425295059946511646644041044556029638753718317301036219949029758842022263506219964672881795616298494e-07 2.0136826575340639298337092521850992163788344000319079914412669971447547529658938958809004139925016441e-06; 1.3339192177999605737840693930588033293884417294056565714539232137716035795974848643987613793023520898e-05 -2.3826773881396005804116310521078064520641715077520067160094770791345280966778937508963753395159814677e-04 -4.3760331851669793587498462623721380982839620631971156210797972303425421596715228705245259585526074242e-04 -6.5730117235623907773185566337766983011987965860815368953382618948689754197729376532947849488671086360e-04 -9.7443090223794883085174544178712426555110504854511969361471729234288460026067447133626297043493948960e-04 -1.1718799195203137387622658559150409113582970434484795798322689552798999952158781475334469705931952237e-03 -1.4579417854677250882833984851074493293104930595790997550734748661690832252918481991373619222734374275e-03 -1.7103282422742480729788829026141768044571151584167698262242540542111206611221052885312532240551619604e-03 -1.8225511530850222091818887862819009351288637050733384064312467555319799639388383217003125647346516653e-03 -1.7582783071525776321021079488212927403068076602834869669286760436540107205996853808824726357889082463e-03 -1.5971369436200834034542888355363403097147110858325224001235807212849294296847859029364453211156358333e-03 -1.4726297782069521201465821051828386748423973451834944057960012982933883960978150355860968159274462071e-03 -1.1849288722565006963599737134837146226569585782266004384904169300751992736100111156680045695930746384e-03 -6.3998087099617305867050305036936181774061510349217871565638465521150849625840823007780924101006515875e-04 1.4828885121881356618742825232836811918738877709677155335448843840626340788569488634982313234415286247e-04 9.7293409530067785141473797733007668385503357410355351370506030456894775415525873180754665307445287641e-04 1.7634509495528351941526190594332144859582648237577802113469119989427940317415629984942163738367551665e-03 2.4695654779259825654569456435637414858399923488337232901649973664374187734777954234929125118163671701e-03 2.8387033240033425242547005571767797077771447245155028426167750915643950672861626841913675491092899920e-03 2.6544727151884750843664653044145135715345237459884512107093569714431065746085429164951989467577839696e-03 1.9399962753053456460023541971045687492068231689679024694225944961330156409163681637620230463534238011e-03 9.5101962827335754082151563666128070250898203712448994066384914655311962076950564410446042662237534327e-04 -3.3698022995361056043316764184653982437198023892803475783737199151522642107013724047672884662441044636e-05 -7.5052789556080186584515000745610259833153585755341114803558504686394883751808083956098750147912519432e-04 -1.1267056960641453922868173010094978874475320270611018374754539065074796922257253743670992676844439901e-03 -1.2644299671176170889746345081776459220405401464816728280855716375617494297994239409287739268591591784e-03 -1.2102093490458620903275168766580422243506813231145097289333880136011041015007289425741048635390313544e-03 -1.0388897574648887875980737076915941003743984200758667524747443765731551285219951854982187977489023291e-03 -7.0325458258758356445304856049109791608088918979413061782427746880455272901053207064995252658530938076e-04 -3.1899582770172425294985342259308092341830355592961449679056138015523111578365804540004337318418474700e-04 5.0480445368726994054123338527985362680673898533878817873656293115312111700962809664578719908290125162e-05 3.0689876117941595983514619682358663311141790999265385907457811279597231967258854358291044334365130091e-04 3.8607204613524949312808304446236093540831383351529338015613705120924971076530052266588526823308087111e-04 3.6025576220918741158523782335677805858524187374452255449841365470519851376514604462473128355420842964e-04 2.2011942452825258253983617135901016814485166654646582090572113300055875428437981294906441937921985902e-04 7.7793637644133951156031874663511993996943984911519706182950326125195928813450485653902023984045117118e-05 -7.5988601753869729435736688566211095939698600627726022663857639469246494638116652228087488284610364878e-06 -6.3990984949586415894928713693409106962298105050231748189022625222412652513268139467587508482147427763e-05 -5.2620431032006548928367130027401481758434530728773802214722444505521924893260139149375886705342785235e-05 -6.9959647583082565698376845248225289454189399580440848224786079858482320268646575921506143031161686864e-06 8.2046014658058164000374361215561652442767485024445806297964083878549994666579929172662359011334894564e-07; 3.3470208215504471894757519842630213994243217871120424361568082268038711457873685379394870262763902856e-04 1.9241013601015137297008707571565103764458878848786697258075287205310952028008427558285188167647873910e-04 6.2838034041769356748862780311990275861401505171591747357562872759006025216116801160854570380078602524e-05 -6.2156294458915593960214455193768090968552269357319083517755339178458621064843466222292341190748405674e-05 -2.9646111537957895417374316560335200432004429517343311270656497543521193795518873844015587719628491894e-04 -4.5867293915609503700070295710954555292530690462835853566385454932710713190842553360575562021302349401e-04 -6.6928160282053499854374764196437967798486107957953610310141711824994823011209572297494200938494171428e-04 -9.4386315665578154795622045028837232298194953206244586314646689551329346584062821909329347493613719212e-04 -1.1259587565558824815829938489912024239898390065449700363998078143791054011835903097568916987410281656e-03 -1.2503035254875407582513146936430772020737329700382849057227206876013896147008741492370784717732788816e-03 -1.2498815233993053576178211269244609231759410613184983354878549925077789342346370207844881512466652278e-03 -1.2679328211858853762698613154831335322284634511310634399917042235713095133294616997083001358582899268e-03 -1.2681706670138097502980032592380456645356573997365538636517086296714032152768917203970131134547878334e-03 -1.0769021932163122908893665463266448927455811369086939943065570071720555313002793567208975808506328838e-03 -6.8631605009303895328162360361559681965767868899914633759346632929227749940805459272425861844678461089e-04 -1.5341469158022893239917432268543816309681570115400015545492260672930569712335415823164394886949916548e-04 4.1655951567673958646445210643107885066451170112375523921995924487964085983452360196207536534135350411e-04 1.0360765237186947382417560522906452444864741303361843643550206750976701463581137407542392666368320650e-03 1.6097752573479705577560193706443101980920737100843331337183566120297435333692050440793006352367575074e-03 1.8831975012191220120659107881640271000124133794099621046601382788038469003083672245983518041046203040e-03 1.7659751739154388689273612412941478128043871585802157002156745419746131774132009992797978523870721747e-03 1.3239544999747745099286023983824923963852202021350335251171412371169213264410053482014283079830375816e-03 7.0087063263971651537930395069897721340700970769051825110340273620154866172284431351783905349754738021e-04 1.0333789441872032414117434309077272040844461934640317746058949103090199304720131564027462380686240595e-04 -3.1983045738034360624397040884181610476972971461116428701668325441863953636927311538078116238743362724e-04 -5.7592258887924355757209283119510482605082297059156791229208978034180747715687544149760999603682045155e-04 -7.1070156416918709777905567423745502905666289548777676450381201967143157061993254039719853827147830149e-04 -7.4176082146787543598193503446267098552129124646277281330744703637385196331511371389021354160556648638e-04 -6.5694762492838620715090270324482763494741313637734336845301178476450098651725961397870847329858165118e-04 -4.6424069493613103921710155646203074532682847935698867058526108988342309733725568050019052582244912781e-04 -2.1808243293071653229344440626121758171515699482343572695509800433562995754213070452158914578913697143e-04 1.6483042110120826191610168925197548220682233316981467666537323830235124148704787142792743419256092898e-05 1.5946701370775039805513490727697993362056687420388411670468139866647237043833751614056557146819861977e-04 2.2011942452825258253983617135901016814485166654646582090572113300055875428437981294906441937921985902e-04 1.9578270464210308192766848608299188345526996765542371460890406446599490344241756571100250722144417570e-04 1.1802799302180648791310994151227844613514230349648904852735624081425821112844248316133337288396319462e-04 3.6232544330627917386806325379823188786152813081824237045906004968767513120866021953652375176037624913e-05 -2.1600292212054796878393052475539487026043498916968863897807875635440236585353456154688567608657516789e-05 -3.1721091769191439186891399254600423460835119549586305474072434516822567581797662902468172903294211093e-05 -1.2624730145297695497021162597799990831761207017095225861767391026022304082384857556434715621718365563e-05 -1.3339137032094178430248632228468833455830878145645645490058544446124926368436984999105284259517796605e-06; 4.0107610408002795459666940250529732647103844370952453397116743530419469914856738384180016098541191254e-04 3.5033385818155152604012243629932579102087101253952331091289285650281410945902009315497662242758281773e-04 2.8932770948058889260554987932508599298937024411078023547770051421059054227844817177775342225465220440e-04 2.4131136774908290734017116878818323328076008940368834338689233127652087614965838287890189216137342938e-04 1.1476225085272412519870515513573909614020516309992724041489811401872409871186268942890193690429528927e-04 8.2087887371076811237044019649093438138929124605910249910738551106922979377680196961975952053341498550e-06 -1.0833139260037453693992939122817840979665847820910687390350628313645203715733763496082174601900770939e-04 -3.1527607123104705732219646946357804504694125885440788858306575103837473206044072234129750159224156357e-04 -4.7982633778808022025129515451044620988705155285833985940298496977650848995251976438456202234588272300e-04 -6.6207081065633800896437930811087921387436532056726555683367951426910607700041654910784859715903489822e-04 -7.4964495114578669752469254464592740970409484249158471474318389976139897784731428785054139557526045410e-04 -8.2049236078108943581175658996778078225913012526148673237310332642048860361753800781314891646990367927e-04 -9.5529736711963147427293079868051403543496134789824335607256012479889193178299203615866066412752582396e-04 -9.7465935600064174274768669037029214806176865739020392335815015474066353976064630214769241331870777645e-04 -8.9971444730466978765040543375137969055413407162054049378561405716914879455950412688573200693093661332e-04 -6.4813581581691231942835524324598831391825892240280039778279353373393924564902904216951104281834841050e-04 -3.3807763973794059608929581187770904770720159460891998846658546951337886124575725652786552383627651642e-04 5.0055291390208721645679109005888588722537330125285576361667655713910330761468302293130329413471250196e-05 5.3605978175510211083088830026175066199791860088128179412319278473273262833935014539583349270109873699e-04 9.5611030522740341569372392945485838792569263506945453230042216008413481008582393729887216223995508272e-04 1.1565051343074378272959579478629121608794576664657729735910340803441623192357414771788612101535434672e-03 1.1296856512712091930542137515457440493946699614451603818426532146154368643598901153547457091988742261e-03 8.8120344707588923590248067306494257305670165446326851308796166352920469869897447272219394360892170557e-04 5.1261932173437873937007302060293497383952780242493155614071704551703757988301366900008291108034461240e-04 1.8041053787055542326647885387096153713015722052667813142645236528170549436917701635523893709455475753e-04 -7.0040843976841535624170379061205619978658634503386595257992604023684763794333814588370756534008090107e-05 -2.5322675063179450367791351347174054979479208750762514915309964033497670571569848101754625778566319028e-04 -3.7744713773215747574770993498835000024437909394033259944332768061857605092552151100962898286305991719e-04 -4.3104618307220798759905752078850436462012890669323376297525594462198741640672401409716554596524033870e-04 -4.0650604811114175197843130703946885385174142315120835064936681490879757280805372258636751458169630402e-04 -2.9635225752627281488601316328184179705834316250069667460865969166428041473318243220457295262476502334e-04 -1.4829000035377867215755061139128847165148406080529418174436913638322112167965520108239209946357322681e-04 -1.1752225318428898983127068692605065738872699684452937283867460249970784352932199727201196432583097395e-05 7.7793637644133951156031874663511993996943984911519706182950326125195928813450485653902023984045117118e-05 1.1802799302180648791310994151227844613514230349648904852735624081425821112844248316133337288396319462e-04 1.0883558316529058336642223671040235864919346517928948135296088478693030751526114133619210866021936805e-04 6.1405379159300515771219203761790367517646582943600525253715661059169099813576867491499058081233232501e-05 1.1383110365691588846318878776343127948690364314222329949475313866635498540657958468297891773152090714e-05 -1.3838626411224273368138327781320077793800149701678448329289234874999930596266471021147698224726841267e-05 -1.3007354648742445146300625173860265982473488228398438262983130404035752205597312849237025752814749985e-05 -2.1835995869121266627834583727309658113756494714029848635107779763200649354979549097494238556215569622e-06; 3.1691316247269921511063761576590987476405162038635402724580814733564829103196269299776278942263735607e-04 3.2055504236205218716669385840106516788688099596950550719320371393403071670541075146947426592762995618e-04 3.0733517071426850048222267600666500051545565128571610859601830399663211192162493718238198235403866771e-04 3.0426536836507633638780493552177895881688203123233293474189771020164532511759900576582764340087940100e-04 2.6313932841054874426324012338224841406240371326018298358744713795371311713603890206608407895809327624e-04 2.1001900177884493262800105735942296127738512633215077874895127295017626082215941721434151014633473801e-04 1.6508133504334649352607511209696384803789315125988333164449402832018638906626677350945481412856008352e-04 5.2022003564362655059534534478232679447149872880754810076621339388823640485222517641378160501314507372e-05 -5.7837470490873422266963621913215741524535727739613172694284838452139681504293217471354547041599998883e-05 -2.0591581865597681944883479610344667788743617935635432786754095316697022514207214415425977289302360057e-04 -3.1161774154478021692874978265418201884357794608115825375508549244278883346355223077672435934782604309e-04 -3.8453503625064332675266595490015955605002704958651849166200893391094258352514185493123444021339372367e-04 -5.2890356050743007808856060800734733836525839121190819859289965932865023982215233653170533902931033022e-04 -6.2652807808880440569767453252818733289117326347239009806336343732128828106075586460641862267159765349e-04 -7.0877649729034643134159565546316572790818424078958412731551038469228299864672797462110891204259639482e-04 -6.5529516166608215183900735880087098713710132065569135924152603029058152649169321143431167583545122703e-04 -5.4529322525199949784986613964006249592521223557216082951782561621173265913650457175884717601970148389e-04 -3.7321001959705084560934027239052873501048260399718441867416442873385566904311295050356184783055465382e-04 -9.7701749703755516051752176199621576932118007399261055024764261969052105042461502386847184927222561055e-05 2.5244013023429583435043574429868276682825355349815469240658648253924882282540680674269382199938889246e-04 5.1186509098038722449903589423376793618312722984320268858702753373965456843849462121613910769016716870e-04 6.7784016921311049862374888654478416147551363174596514850806129195852362814953893552754638203156572348e-04 6.7201917751270174764416462699551873461051878748928720712878167084143997627060609631706750908220871792e-04 5.3290596691994224102215127119477870196614360996267278566363044967124295623536035839338568150151711134e-04 3.4217679110093233054381881220099484154274057398951570459946290494259584700089197340833380751879825822e-04 1.6564945222078743091935611093604407424951491693874919564160393565095706876360050667137556658437466682e-04 3.1604401463494080292737934531356243725973983560362607964056177513783573275376929862058982009014189297e-05 -9.8880725495146888127113298648812036516128766044689220579647965450724822356602399580230839437372689738e-05 -1.8861394152266089356948382147966182897719451604304610724919855418590980665868743103987015815477228178e-04 -2.3937821814251175141662290185559456704688133142033247271783366572070128266965093006874249758692863739e-04 -2.3697050973741111987475228133961902805600365083393684849904975419890620415764781366302574916819303516e-04 -1.7398770171626538869939210208955571341874222613346994996383281872905094219506931050231182408013671059e-04 -8.8237867193245720088570440803246581447431851128060319343941311757000447226797965760446944144597291364e-05 -7.5988601753869729435736688566211095939698600627726022663857639469246494638116652228087488284610364878e-06 3.6232544330627917386806325379823188786152813081824237045906004968767513120866021953652375176037624913e-05 6.1405379159300515771219203761790367517646582943600525253715661059169099813576867491499058081233232501e-05 6.3621178263569247775913916350141387709434263810280554023355129870631256774296593752701130069779631342e-05 2.6668807751139761453007303915597669504760892156438592119239957216999613779663145225915888541994826591e-05 -6.0316810149881358445491562557389102002888541508874865022675852185157297366914263569978400758465924088e-06 -8.0159050209606292778517268427943945081120156053096731215882213093429651303310649408443551154251587841e-06 -1.3896716308406655776100566043167867570975322232122946311291114295326321049201433019209265797450347267e-06; 1.4556502306871216661212067857170699310113492594376975558275928060557355076936628190332463519006476487e-04 1.7353387446646220621081304379440489788693542844471323651265800216455183458146742313297893524475179303e-04 1.8836457003085125891068819669404127600316300792373514712864239938508948496839235482355885716016926168e-04 2.0728752129804740432578606017524867272413551462774863738819023559163654578470232700933621805340131464e-04 2.2490924801569837705074476279628506232678393567465401682013730256561896135573744117614981660440009546e-04 2.1888335226481820134052751516691479202254572015809407606873871707184233947024971529816508513886529843e-04 2.2313654171322119437618790763721234846527253646249452553525508042346761804358216575889685661219415543e-04 2.0440479214178203259104978377310659225614503472862830659984723916231558879660679773842552231380661140e-04 1.5926193130985298929282974397283048291272596396631965389037511584695635586084776503809981511717436250e-04 9.1148348281599562559657640811496273415954050083543537350944415647529161873160722020962235582340430386e-05 1.5722187844960606895358841885223509729770066841082379524521952376503972799811456548941495564710221786e-05 -4.0309617339525734712616198615428374303065706116900568714281687385151039222274712819969538536595594468e-05 -1.1979073800338656844646160760538896279400551779659177478033602077682815418881814093297278025167237591e-04 -2.2593007576080127094087349094806938643219026140546690592599067748499810953027730594216237020847950372e-04 -3.3819391612930498772977604689775639413488523227061655237457949254194296813931417907768323557912472680e-04 -4.1473456420719095611092214405795659823756455444036290988394868259245897634728936894019205341007491637e-04 -4.3951462196324012539201426587733362259114838237733774253593811556045767964979217941311064763259261977e-04 -4.2636174817213172838964077685256494956984409979339500085566339288629230302213801501584017103954892386e-04 -3.6054743451842156864442421253636666383288335286738993714358149932638350803101533360675638417401077988e-04 -1.9839302172850252680881842053293722624213713916204323808721870524473079206926592216601890081145930452e-04 3.2297899634741683124222056650419079468727090340724654694790728305907560840797120011486290529719391105e-06 1.8924585274707889871530607687316528815589609399207036597414472637508209456918098031730549502948051154e-04 3.1280474513187327873936972726321037666508748811193598386395510984233146023442498051367773250435390891e-04 3.5595817542660191131160466406565830997160014259758704102561195514482960211045385034885130422954445317e-04 3.0892168068189805453785726966363578972915762898868540654686766276508228480053886936319525647965245111e-04 2.3576119242348576671038943825872559804461857241596172781198606890228557483553776813902559024580622698e-04 1.5876548768454220107558319992922351715897249284957231531964539143490728875949091861566792924349214590e-04 8.5243813366755962251678537679599332652053831074659829226666489226633299813089116426826699412126856464e-05 1.7102875746384781297192240835687461534707757704159352769786317184003576129775663056182748217312743427e-06 -5.8528123935939258596306172329220811492128079709672881384023869167757930914674420158289722917233435834e-05 -1.1185292879471008463794755563438452380114095063667067949307527366631121287969160989788594362749136360e-04 -1.2837936805745122260952677924621913889433194172151975520414722289118897204310482717383593090703671805e-04 -9.6434120990832703265958589799830844000087132637239005275080179604873449482109359822876728172705020338e-05 -6.3990984949586415894928713693409106962298105050231748189022625222412652513268139467587508482147427763e-05 -2.1600292212054796878393052475539487026043498916968863897807875635440236585353456154688567608657516789e-05 1.1383110365691588846318878776343127948690364314222329949475313866635498540657958468297891773152090714e-05 2.6668807751139761453007303915597669504760892156438592119239957216999613779663145225915888541994826591e-05 3.2266693502743086802886302029692241534849992723487314673097968121694534102371254897372115501967890731e-05 1.4475222338777476411112493644039544756363320672359390075282373800861191253146043835541109876892167062e-05 -5.1326092530435633213954538058186290913793976035656299160978456373059096146232634523997807948334819434e-06 -1.7365306208520749685718900555936487178310527863319127183633954351915297610298509638851586504770286450e-06; 1.7964359859191951915936481005426960234019586905267110924659703761855909021976254793600659773362620003e-05 4.0484724381470895060112539715080449362927275076127521982289692512549773034046448971285716585494579118e-05 5.7853437867946643461774813443298269403704602937312053113676365151799515963648689507073922378465750197e-05 7.4753261891532745290243195272000635668916243700821244824153227191770983042070737678915872143378553120e-05 1.0307458825756845987951072639602092254514518375779960776948593018239281883627316829829345439757124127e-04 1.1692769147836375871668144686610686045283162233055317941833226321203511947157892992213664669878815032e-04 1.3424136682867419028165360807462878794249018426590073510404451252044301984343410161252956779967583876e-04 1.5640492551362212322517147008397614817171535596806962040304260967228497861377180537969998522233630698e-04 1.5524374922830798809396061424695722891093516986988921864197288779681186964398878088319430026921190360e-04 1.4863647523850526322585089338460725037008857320117806326758817465137506956332955168813840620739886323e-04 1.2195922538459532786896958500029789299488515241498465891032381826029953021650473779577145215386022956e-04 9.5486020174695581983450167879339894333687337599895364290637774287874221961161382581886738120300333371e-05 7.7490804819554983069244423762261423338811750081848594096759655472730883771910309581049735163513856180e-05 2.0902589654515430090424815603184760922879363551671150788323393088500223940048742918923052906526043359e-05 -4.1247370504044175845569155175645852623493342039309350778278414934462224491770330410375000268686422017e-05 -1.2409191672220865713488676061586102464323863634195026038731943261274216964263367710959828922991695811e-04 -1.8347583830576800464562903980321151251717393139755149652153100758446094052712654996227765467871825807e-04 -2.2912075229540367967149341915375449380067445094799223300713708770374014058111641919514667365276382037e-04 -2.6254968625998975616859777140716893161178045078962700252508608062301797647040532654990452617504346352e-04 -2.5328620067202602331338303688656238152735469091243274877581552487457596894428215362343033136416724202e-04 -1.7532746389055978437098275875567084686956195899190371936717103153718529525304339908836607879591982047e-04 -8.3271712983876644291246323714686971350675100577552385840998158534397430432338566076008939062285959415e-05 2.1560498292450740094244774031944117298289730758801330980493385474311157704253259545140409327598021470e-05 1.0586933916432315649661626173691776376098071257220841162010003008985081332181830019229039992999706279e-04 1.3974808931415390263431446505283662144276349667174361127615602442800890899520399242376468134290202775e-04 1.4411278897450235848620822890162080809214270489014857053589015522857898865945626790337742716135764868e-04 1.2319927722151737792795285333950057061893512114472215902547287558090613500310303258986322657416967628e-04 1.0772881951776910628566164722129842901017089601959307833836205641608331462295174810785553541002383138e-04 7.0070283156963772996871631451274629970654752338456220058945433543659011923088393092634450454355248530e-05 3.5402110392825771520420433755249827953647959864175818977043474722433038160230758496379015041267323044e-05 -4.1325278637671980503026526059084685463418688341642281400911091897665707361802808329240672311437916436e-06 -4.1737331092821644420218681991296849093973306408476890130205095445106201131211449489824791957189379173e-05 -4.7895517733102702831731038426218316018979389186484532166682034226005699497258221102694424356674486988e-05 -5.2620431032006548928367130027401481758434530728773802214722444505521924893260139149375886705342785235e-05 -3.1721091769191439186891399254600423460835119549586305474072434516822567581797662902468172903294211093e-05 -1.3838626411224273368138327781320077793800149701678448329289234874999930596266471021147698224726841267e-05 -6.0316810149881358445491562557389102002888541508874865022675852185157297366914263569978400758465924088e-06 1.4475222338777476411112493644039544756363320672359390075282373800861191253146043835541109876892167062e-05 1.6357440432168212523300693229327501988685790212824758165229041912713368795403940021621303926336090667e-05 6.1546679738251330673381221981439311506038820987503753176310490997019453305291639174366619936870330877e-07 -6.3582327391383328453233625313979162792975523464225421409917087312840877774089868949849917823381016141e-07; -1.1863893751240289442318690547144235701327207339159783663522305364731452124948806480464591788424371885e-05 -5.9563326200848189131452946499510921270082240315488452826947586996888094839514519574398085069899897803e-06 7.1132879043390040147502056675353308264279539964238246474807469922599819493380502770282284825221086618e-08 4.4954749749561288594339093272076233181260378587726413125472799164306967783769979305493579820338217179e-06 1.3834716125199342168840357728076076810883091919709022729381499340086954664949542243439880319004969350e-05 2.2037552247260211719517766034132232667052704444400884330380361127950446610524079231595441339423327534e-05 2.8410775989362321000205697763254379852809160026875955818555218595393031226790383345912797397541668598e-05 4.0748068609897332651542834289432778760166094046092213206412311040114143846264729560650756462132244359e-05 4.9521781454102515186697600298301951495833690117235522732854337424902780576124794702243301281462355100e-05 5.8457521853462216600056525229177142638959334606913183955130562698145791235794275377253597022544702171e-05 6.0801345636522033110457852763850602193328333303614335159474507186307470218717657808486763458664076785e-05 5.8141896838170983536505388899134200287399692818517484209717765189588025876317012252966524767772854695e-05 6.0898680000397491687479073529181059169957490904175935482575692348229460695882705025425371132710252676e-05 5.7501482185460518745736789248632097237560995058258092986403418741258571570811018568893587696305587422e-05 4.8979581399173049904963638661504540101650545344479186482713408798183671025772646126743983594751737530e-05 2.7862224878590922629112201288887783129180355782971356136896351311283612086359260337027358902367917997e-05 1.8131188454528321719593036890864502577352404707030684869179884960914182449682237496416044230451686150e-06 -2.4880309280066819619258005860987195578856875472964615751095898478940920611946597350219120950139529699e-05 -5.3046174699173824610220968057434609274548337231059628456194259205604679982824481749348880124925453795e-05 -8.2152014974601054067269334935841112821207352089793612915190518668112136314705851482522670070013179584e-05 -9.5576028970658759137043952435486028232915531451046612604975132548659239725665543241396308215145492191e-05 -9.1291893254867625391516374014906300887250165334471979632208572069414814974198224473463409702940389003e-05 -6.9333651386534892015898129230462081379437411894951333639918760144159936971700010520422946285627951881e-05 -3.8422346327737938623080496615519713672086537899905925989462097977348511259553689740881078706765953780e-05 -4.7488921934264524202852262816226361483749543154806512710819374487227613438365188525461669551034863586e-06 1.7286478111912087527164278538008664875976814169866163234942080102711081121810632277280650858806184047e-05 3.0224743254129895734188646214593587639662303331633801978568242630464717486873005127923380794856199549e-05 3.5312120625058858667355325343210733456518414808911167935679761081612274700196786320820442707632644277e-05 3.9403688064176368397544713063385255976258442141285990607966959289042315662831521481175449851834689000e-05 3.4103756984187992319605134048766100592084592609116136074303860538984235124056421900065733572618055306e-05 2.7343230934638264812598745601024099112861261794396093849629951150837513360047765189588520055979363005e-05 1.6658700291442410085798372018915183351408508253853726559248846772860313591992026692889662766745282721e-05 -2.0425295059946511646644041044556029638753718317301036219949029758842022263506219964672881795616298494e-07 -6.9959647583082565698376845248225289454189399580440848224786079858482320268646575921506143031161686864e-06 -1.2624730145297695497021162597799990831761207017095225861767391026022304082384857556434715621718365563e-05 -1.3007354648742445146300625173860265982473488228398438262983130404035752205597312849237025752814749985e-05 -8.0159050209606292778517268427943945081120156053096731215882213093429651303310649408443551154251587841e-06 -5.1326092530435633213954538058186290913793976035656299160978456373059096146232634523997807948334819434e-06 6.1546679738251330673381221981439311506038820987503753176310490997019453305291639174366619936870330877e-07 4.8145569263392674212150494972715804099318491626639105119990027965366006007802339893049874087026860252e-06 1.0019225077940022636050114519664433150505325075529530289268901737442299505232668589004074600610931082e-06; -4.1497294599559733532439963726871485834796768439950698261249962183601937748053357146960286974928062221e-06 -3.8870044556519412941503965530745158910679847951426692016794868431951575016414772835638026704667900976e-06 -3.3560519965678229482411906382213651725044548251999389749553384319204667180313167960044684245944210356e-06 -3.1110510000818474670963559865001600864201865117140290856343602533313410824325489949295582018073381527e-06 -2.2853650884567725739146835812966984115829107805106905626524693181251190427079320775734370390187711947e-06 -1.0412202841378586453174798060699637770005618723947579853106109616718965539171910212040122168012099940e-06 -2.9892679110283866082543066896493160977731643296983217420345781454957728052391226829140738798675621732e-07 1.5251900433724462026879623044161516330641728339544969208082789975749106691622542730730199299713702251e-06 3.6121731669685639072776603234730269016747165749458193407394745618228713515268254277511765547391226061e-06 5.9804377965337115141315439289073408255155873868774625986861564894689218016080490598496958684358306309e-06 7.8177301371262349679874354413056819683809155932560377926988449507277242309686162574535156806015995489e-06 8.5868164111813899064144031613799696748700088295419156895954878079928070661656506121871223640287617013e-06 1.0048714527037359413497948049376171511947834949719034503257135707447873226454541088247402940039584735e-05 1.1916205265687559136595477234920949453436411954738004835488338232860097839971481331508044356808082889e-05 1.2783269207368347052669001816065084973352763954896388335533637111553760385588762991926911162626335720e-05 1.1901465159166094975893668118837368635707358364524543655581216622946943111039519085814521486652523676e-05 8.8297311002270647093362371280974227911389604907662891937739586681799847194375763527382814640462352930e-06 4.9820674274000110749948906567640399533204964343370320963814098245343764795091223189839681859954582146e-06 3.1390814119412547122208388050256851692095898479552809178126385108913182670032148973559430271526738929e-07 -6.3285504509936627089558685494434531222838838287298014522867627537324093644372474559970255114243471832e-06 -1.2733176131452075201538455735211784693829931187220385449471118735146101708599787882631278927954847240e-05 -1.5811477920387228075709227792784487140176312997525024014804839041021528368022963450513959624523732654e-05 -1.5759123553283350438931809260572615132229540026101564600835107429216821940180924552621712829821205124e-05 -1.2862757363592573357430673375544375954711272364782664386332172146336772800958876587932611419464525317e-05 -7.1707759450558825769343070516050745583746628846359248918344182106166946261706337291502406549047898395e-06 -2.6676153722728028283575764227387109330497036066341617796923275103621530284333034148720488592198319663e-06 1.0905233171776499770818070399077054251164480850221987024206720606571984678873911672745867006426696444e-06 2.7847839934410454175908597864890184354695371932217610743083693214266699724437204270193492547830952167e-06 5.3106566485859610593619055562247761076761960345050234691956188965918111938842446934244188007562397022e-06 5.7063813429381057701638660492517508037386845788572498176993475635925020966232212853706915582963504355e-06 5.9520052393726886846272590782847982379107609892743936017453127909675061578432168722187295594566221148e-06 5.3437507452748522240900430142842496499928063207420189010761235034892913750347908311128991662828345564e-06 2.0136826575340639298337092521850992163788344000319079914412669971447547529658938958809004139925016441e-06 8.2046014658058164000374361215561652442767485024445806297964083878549994666579929172662359011334894564e-07 -1.3339137032094178430248632228468833455830878145645645490058544446124926368436984999105284259517796605e-06 -2.1835995869121266627834583727309658113756494714029848635107779763200649354979549097494238556215569622e-06 -1.3896716308406655776100566043167867570975322232122946311291114295326321049201433019209265797450347267e-06 -1.7365306208520749685718900555936487178310527863319127183633954351915297610298509638851586504770286450e-06 -6.3582327391383328453233625313979162792975523464225421409917087312840877774089868949849917823381016141e-07 1.0019225077940022636050114519664433150505325075529530289268901737442299505232668589004074600610931082e-06 2.7694994368506062166451903145904863555780376106394464070442473458152553402839979716307631708072434609e-07]
[1.3515315808020828544490957292436024123949971869125933221358234305943262760937726547998894516228534754e-01 6.9721352649742044681464072767070635113449468708746167298612431764376301566975964530326549605688053914e-02 3.0422548620336178918266299578468489712965110526753230038930347414582245783522116172033869186649322721e-02 8.1492403392192369036621364750117584363231333419862437764670927627672281144188116204959704698687128360e-03 -3.3776687606095396474074129898076798795440606587739196971081909573950785137962530074704130126478889094e-03 -8.3983828426490252356255928552696203682213761406372966638425988062095047311683450854715218473279300501e-03 -9.7095617898174535928279526001309079649796460710222500940848709077066471250296108125413944167886317723e-03 -9.0803472492039350766226072126985520490422293220118054607277294861310498220353160380882939971244514258e-03 -7.6312976273921055966747777323398744638637402731860896638651328475108285760115574248875394622794721352e-03 -5.9832988826605433816045073564922706862561204418469690288532560851695759478664793504528709086561224398e-03 -4.4771363542174295179463184338794008806558168520693497623391645792145727198139954488282326599912376504e-03 -3.2544107130669747141722808767104497738680600365089647193660002873000932522137330013148509578570064381e-03 -2.3673611695846753238890373779659256145746468197263640335169233139960823191272631278473400109583132255e-03 -1.7535458164687430588248266974493599820685900355635021013159527199792870109070171390716260916501289744e-03 -1.3819361759570169420704128386799976174171220826301484098557025683413685691863016176150824500111077255e-03 -1.1926205458579863399605533604950151212844871700695903053126462246932936882921729499318594779313261435e-03 -1.1203790933873721065451624958744805813492296623771821076105169012203377833413603421971167875077218422e-03 -1.1202110765385649476684516737261681432738319665304935476033586539233494412586528073909561732898125240e-03 -1.1549923229043647333292220991124832757224349613169954944402392921539973278449068599353969699825568427e-03 -1.1895835892119567735893224198993949478673706668221008379089122119406656815238396048496570052425040959e-03 -1.2071655293174323892250864072738976537139293478382709668231416092790175824575092180170764354439976436e-03 -1.2083980003810514611349851382570154210148082907776978230613400666075524791571398753579856789087187932e-03 -1.1849217122584874161534521581178082117301552455119868201730460336711936492600197727154370741216747430e-03 -1.1291640073376125595844725317693955393085566271909179737293556942067136974867572800924043279850106167e-03 -1.0482973208611518294061662815683170129381219866884101049774360732490374175873885510017912707050588904e-03 -9.5350826612536731192482886877409091806955388222646893022208132946092826285919663494906804934787319183e-04 -8.5118226761370047991135686907833754037437114993178051473642822288460983136913971350158490614364467307e-04 -7.4526582464452574146368547353819044684167643495307942341391799977613941938294209044139841783291022771e-04 -6.3882602638874396279139323274915287479344657723595273471491113498692578466497789697320203278514679987e-04 -5.3598786552854948393376371136032218771472296582956162668339177551653254289926640220987600212396061938e-04 -4.4118373293188614711389769909430488416057455419159420938585033729645574966884318303713816494451499883e-04 -3.5568211266667784298222775867238754924441754467676831942221041573913458210527678917789836649102886519e-04 -2.7827919101909292537379943657920196089682678329994267503336474639739352109590372001539170133685958184e-04 -2.0898341385868837911414736784829762641474538362310639116937343255452054838730986424801122162777981166e-04 -1.5179143999030169780312636928187313755963376308616207789567421188366386867577134102125727057916501387e-04 -1.0880186017584374111879026479483892815173478102526714120709838382485838490393596356878627823139313750e-04 -7.6921142865125621855160408994101682291436520414322682228617844788104660419136404388575190017330482865e-05 -5.1006628606509545408904648308707528135253397158344566425107090497925661873526341744438087556087948345e-05 -2.8867220511648656460039861234163144842061174602030097747985938491891527822426834216148647354934570945e-05 -1.2558467533095506394055944143583300281522828079044637825789183470983049695410893279235858633274060583e-05 -3.4450616359367841454025587340794027581434724104672839551354160649331587757890969095907560551968574371e-06; 6.9721352649742044681464072767070635113449468708746167298612431764376301566975964530326549605688053914e-02 8.2634443183016269052160249660617061888828880198055233631087353289367533704275520756354394610809402698e-02 7.6130189741589323588111694237285230223316482650563138731035912184968698032929496872083075003771754177e-02 6.1288150410453484790399248717075211654293501499042020116456232797218112491177128235982641535359931948e-02 4.3795331893938367878961190872083176387465812412244430040551622038085741026393918826729950935466776305e-02 2.7422115837090252748558388515909108183771561335145396255511612031622548810796930658079305790122424272e-02 1.3965039453006524030426282795509948992995297604521964801156175875183011750482233594573039778833173441e-02 3.9043073573140287226804264024557898315211533926191697183822656964727098541550574242746906023209498295e-03 -3.0383453175362630935401702983785499503341358812554733500472161352452582123818618497958330149648353404e-03 -7.2957407161715388866843375211966081449638479442124468053772323056437955203908758519140381370709107205e-03 -9.3819598998392069458748261772792566020291433576144847943788990941350535872370066341131559801841984663e-03 -9.8409748714049955260266581087957620119319670730967108318580358016437484108135785643311675854371832957e-03 -9.1900773873039008930988643239789183195388907949772200106791181889348863109907606514675160950232259633e-03 -7.8562355543998900357844420447550071822854011563880814917384145991637986293376076727117876099011841051e-03 -6.2136174203829565004917258515804663470625950429429414604334027405396001985975932334633315230961461556e-03 -4.5405200245459813301630352192194485421501450260734214845290112591231557967414961694779732441333156601e-03 -3.0043074013491992895266965358998634949376882714834777843271560049288232479178323160064118833014126372e-03 -1.6902820971616259285187262310789374527995330455449740936692770163588645316969817970297598637215199333e-03 -6.2439528843194088025938500164964572051447122559501764263826770157823611909664428947298632894250503124e-04 2.0073294205550002067765499107765139312564086285310554939836125935648916831200577209992125931930049878e-04 7.9744410258060852734910090512902944940252547347979594885016483570669200317826985265309873455749424235e-04 1.1882131193859697969268390275135872480726107454857656011714037939910796241515806488447799511710385162e-03 1.4025157057548373044330613013765669115640875731106785870802516909853538419029908704970794127628937037e-03 1.4762149739744659564555635804469192162547530910617356085200293604046439903855601145948505794923010793e-03 1.4437094918977564619566403662366869526394116372936656455602175134021631663148457226491389165829964033e-03 1.3325244937055027790081976220095640564511322565475240933256983716040295057176402162457245486433038192e-03 1.1668725545097667834019757586537720251089623652704573213472243610172946050861588082657458241608504614e-03 9.7284452450765104820522267859426349712501247317382915058711102931077858653163871951799996175535068007e-04 7.7419808601520247009653531042981368083124035745124151342965470008882263103611855506325328984393884555e-04 5.8631248422331024211362942507717065786444193929434530929737772835004303751316446334584710210259954238e-04 4.2211625001411246176576546872068481521490155295430347064447943334742469536238568148860350203426648901e-04 2.8970145262302989948404115973046859638953308931898235483920386945411823166053682525757770146943814133e-04 1.8858971264020042692799933704804352508373654859951366493336937683888498151343641872007372152218002056e-04 1.1553054280902102468967564424342375921360984640218268802064309545937965485284002415907083862310994221e-04 6.4547331147213095801286993865371275093946588857351160224120736656818532296993045667768984558592542106e-05 3.0217844022379904871310701567593438275900640855793005732563930292432065756294630567764128427923579159e-05 9.0095544389339117153176615075771112893094109258698588060461550671011558886980714074330002766176293832e-06 -2.4021413295672288917469836694908649529902028237671431274327573800059689485345159473275873315776339947e-06 -6.4218722200714161931979089389862009965078668042045563304089820664179466043374149501958401704885685057e-06 -5.8690085778341144617076333337073907559798977078128654461168519634397711509065173575324280587429004812e-06 -2.9247189830507664823847953699629574857344024339500659603344260388338500794915029915068914969039991722e-06; 3.0422548620336178918266299578468489712965110526753230038930347414582245783522116172033869186649322721e-02 7.6130189741589323588111694237285230223316482650563138731035912184968698032929496872083075003771754177e-02 9.0581621193908514735963477127409119249539957994082947812430819398253498394700361485495796264658918350e-02 8.5398606982684380789498084869946057159890353628641685494861729298768026534267701883794221009834220521e-02 7.2731727187443094761369772869456309478488057918765775922012061728676096053089872549877497346545235700e-02 5.6754047877016699545275929267321578878866815615717253530720504927092042626317870338525554378213340218e-02 4.0008070856693746857534142680332849394210007270643000623875725028371381509085188877964771266864713150e-02 2.5101951895452641096367444890684472790761990155117348570914160392240447981330568183897658800346373804e-02 1.3074387530670800523094782726770815669527980799054773914812851034722377871023896035879188234727101224e-02 4.3491371128309599744559138165096655762999272331853129240064576737956060236248165003167327182431867763e-03 -1.5907673411013607143903958568496150495227412345618013004579576507680034662756947903009248263365327843e-03 -5.4828449330503725472919065723730500535802861237701212599265787886281039885943533763101664252550838956e-03 -7.9140925397040229431160150143487457760592887875583585596029702350416341374293362683230625162821608056e-03 -8.9245734873308048469804775153859182372893312622635943996463235609344266884328906497371594417506622675e-03 -8.8776891788951222901562538417518122656576940185943108903961810662365152030715860291334269946495902853e-03 -8.0979125494429185259289244808879396928766240840557906623659047549263275956312336034236523282374139185e-03 -6.8395064311538592017787084376581485411965257739147452456266865179239771079035007843136220116149589853e-03 -5.3771700860570849219402490905513559788277979430601170980531750988089901229365219124739617735494703684e-03 -3.9235443528305418874668874728437167545641317219290637357146810058833900185499356582613657950200657197e-03 -2.6006063273487989510647394631165379861340552121869963712212613457143590181195834354797041945424664689e-03 -1.5269642701143453473356110255337961867126653997344392726773776104184387189676174539904452029404852142e-03 -7.6916329678538259021414165219576818747951092552524070695530590226128153043679898232552156035248588393e-04 -2.5402774024518444576247671267147643698807162273357494103586734761025034809030668135762455553855514316e-04 1.4242864100255582473818924821880156930542463862719363696331929469812952548137940893675139163510763449e-04 4.7149138830336852075654257013903564710710405509957892620297621055961071742473843975792053966226633399e-04 7.2337012299271523838372016873815045321245642450622583384775551703631023043888315623693763111751164928e-04 8.8346153451221624459091542930766789017422554931616266983400714745399414001995479800211282291644323166e-04 9.5461486689006028405092992163324956508692625445315264711684438806543096866172943884584296215512676961e-04 9.5089818549829060785681598804773394910398898645141012631330756718789413479510796387464942976712809846e-04 8.7978380569684131837297728652900317566620901568396157300781964653551099733531182649592925368492319771e-04 7.5842325749296082871789329023796961062932272773600318046332458672846376751651095040912085679469120228e-04 6.1611070745123712415114613497815141563970647180944158883626740670013314055475206798881011281405666929e-04 4.7579467784829719933674775356232300523886537422419005134580155194270531311566176996360016402716340377e-04 3.4830335988440891040316194736914453866316543247651172488143417400726857898532300562874119297973724913e-04 2.2300121430162034622992924723075989951012056121283340874411571143782658204708346897299140561692362217e-04 9.8449272508277915951005658213501437195341995522488185558978749567780553365522237711344167409678853099e-05 -3.5085460635383635806652673892645840643807320944027898055735601264807554804684233110525315053844035849e-06 -5.8988701460556378349206641511814603287305807657388659721287385622617298260813680218678007675163931945e-05 -6.3961411759674179989459646416314274428008579989676441988723591065465535119032307170298000709220128875e-05 -4.1413789465322209664825982125871620859519163894161941913918720345635744787927181464461042487501725734e-05 -1.5756058116852944697775502003941360566725444411067884286023669029445510959378725304863060089961156583e-05; 8.1492403392192369036621364750117584363231333419862437764670927627672281144188116204959704698687128360e-03 6.1288150410453484790399248717075211654293501499042020116456232797218112491177128235982641535359931948e-02 8.5398606982684380789498084869946057159890353628641685494861729298768026534267701883794221009834220521e-02 9.3024375825387621984376049945579233462341819315194252335250929070645823725295170282195434976566713326e-02 8.7410754736291184553385615710259403900326952163595000239543166484118911111354864769850664113697506383e-02 7.5646238227705775915823086386215921940607498287628516337376252738386155981899659545295447595097183176e-02 6.2193391210448254397780596917401836704627822287190854442851067721237874878123731749827797990748073079e-02 4.8170091766752071296099675726492558764280628233662527521884086739761345208869568427770316516547119977e-02 3.4853854318830803027725754639099799527499752101676543815388250181409492410166722630817600307887089111e-02 2.2615262582594783720947696864119329127007511333436618942863928322289552600686345960889339948353737683e-02 1.2318342894050349284851184109588431969996743892154033588692103126791404289049151616522377696721933535e-02 4.4332253566195993278563683496323556891668217910812744168309644347742102719226066473239074035719008355e-03 -8.7182279357999812748577943966173655773644472113603221576591619253657119943983545143129332543035232859e-04 -4.6709573626500073910183069757671813293135218491153220338476421455554886076234056027747709272175856330e-03 -7.0899154842658874242166020503425426725309540162930456936397328893986112505042601033518164699062087570e-03 -8.4068640708598489757635313879466649639933898093658487871823185847419823665240908139271199505839463515e-03 -8.9771739011521300089951572754135856584640661632466320667315579949301112831290861413932541147515759502e-03 -8.9232881072841727993751755903238821541619736962072740154193461325246505211613702407986775006046926908e-03 -8.3650296974655821201047775788644786058067607374031796268771170029913898739034550032137678384785624948e-03 -7.5182112564257344780845872972785361456011380240283813781799761510311977522425400174003956024956692990e-03 -6.4432560008536513295387429342715842863739731433808594897251809822159787905485625662831570897107164848e-03 -5.1237121077869822476820799415840057931929247122626445014823545231240262232097768086292526555109735632e-03 -3.7835383354471602215139847732237638958887871156600112007120003572181316471079790974060227317312762025e-03 -2.6909866782406340987490546048514378019483682216983713417988763355435082170175823582383442098543285625e-03 -1.8829370066631904296657484270733389424010787057168199863289770100137771769277282437958481300656129314e-03 -1.2669131476355957361041211899628624794490908847947972936595096828335339580865468014672426585363758072e-03 -7.7498004330365050987972144916521658781482654741167539812786282573867006162274682346382209347880027907e-04 -3.8255481731749569843599401752519771186722932647042285848281911697766476897021819080692680074583658104e-04 -8.4151912173190988790443214247398104866164391951938109174523976918188635418420439477292233703852488810e-05 1.5081847091005034155870212646268692063698106155190294889143674789489744349442257782548073798688605002e-04 3.4425135201170760377631328567322686120404029616761676329393898850442875450033784826378199419884224319e-04 4.7992124129433484713282958804507184743952751983773879529651492865488674047260998388513116636265876319e-04 5.3635471417631280636477036446251607719092251231823793265448447726416001213994908093706735313069202673e-04 5.1866622107053240470710567015864318951106574004706539680310386908404727944019067271922826859303146224e-04 4.9284381496958247358807267582059342596446431592763526125147972474673114770332026894130104301633609705e-04 4.9676488773231591090343763356567097247307272045409495345294463854609630214115687663428135670486429206e-04 4.9462087137170122450571324072328718998017963179319705816864935511289647497607726605488921735337512207e-04 4.3083434463034034172205801509612676751988610781186863241405633654657367673394056776155746163100766908e-04 2.9710902083822688255154657442436929642113148768219254996469827570914101258108394134666719865891643280e-04 1.5241461015799435286953063184599138722862912978903816420026676173461566130438471692553445324441323094e-04 4.9255869506227119569461959722103651409738162371545463501408931281327614178514655011497848547980702837e-05; -3.3776687606095396474074129898076798795440606587739196971081909573950785137962530074704130126478889094e-03 4.3795331893938367878961190872083176387465812412244430040551622038085741026393918826729950935466776305e-02 7.2731727187443094761369772869456309478488057918765775922012061728676096053089872549877497346545235700e-02 8.7410754736291184553385615710259403900326952163595000239543166484118911111354864769850664113697506383e-02 9.1115563374101676902828403787313943876607334767973038698882310007596915116847088684389773902226492966e-02 8.7091114552053991224726944562425930678375004876330724280990223116983036930238316176293379466668650808e-02 7.8551247865859104181953840334644366390428488787899287528449001852300124960536795641625666072179959124e-02 6.6856092928846936335252750995507920688108170144047296164931085347205463189819779339635775792149499280e-02 5.4379678668239076566388576784195006224887571782927312887897381643418258774387954213319814753857495300e-02 4.1908870469141200199354692545346545122476606473967499004250044067305400548768420798883120081296025597e-02 3.0122431104625956458240592761029724467889277024442685184124966854746813400553405486099871039286317810e-02 1.9782334839311296198668088418818093472501589812874631313230944348994740638360145157597705979609800749e-02 1.1328428558588580342214154477356199496464950910941477376376206032739960807770643237339866932331760530e-02 4.4097958062857298383051685190660519193336965385188132014776675126257600146953828175744358053037619672e-03 -9.9446940485511458839406639049581039663471512966948517988013175896880148508196432365787314707648367906e-04 -4.9197678174351561472007039378093030729441498812023574352147121198086352608406603314479826312207043661e-03 -7.5301657389653768344928744949609810442161066602348071958121545817729191933490694032639581775705822346e-03 -9.0398905400459621056727322675021154623721206242821600357469425937984076583801491201751684130240306834e-03 -9.7229755118240904745920432275505403679038705432657602280041186344784330177339213020304232907336692673e-03 -9.8389827359419191578793145189193469890304707922616466237833750461765519132857586594845202729206107377e-03 -9.4958987767213919096912852143206215333886076192140284599767345172152217056991820507597065706686691204e-03 -8.7465403389218959227076830380522957085912283075415468780057893341500839948431688666256472444258525390e-03 -7.7427144037266976276048405376202479552892354902056625544999013809752218670047263791864335113298337105e-03 -6.6791154489357720378850674673250692507814313687279008355482881977898623265706174337978457388615724785e-03 -5.6643113771993321929421326703040369767096743585926699881605303530959879698188811167017732772212218868e-03 -4.7223119748434044037290760565912994977722726514340360761271297020226053789224067558508029665651841018e-03 -3.8517809928669393619342904308722218932881509866882377596893847402519836320408117084120927516282398550e-03 -3.0589777279386557294806488079959974263324907573330077108387622050915322449595964392750896543126250608e-03 -2.3570759541092172921849149628321878629569010715187020453905261305959204809572473802089772366801401837e-03 -1.7480787265499925147102163372927891687475781173491343922062919013537302030248828026311468571797487831e-03 -1.2410752263191122589205755595948900291618958254136657132532127453475779606222304517815224388721578753e-03 -8.4978595125731004588496875706908446158431717045857245949817797612864914934640331361136201939754134048e-04 -5.6994227228083709163780372953340480739797783431999404102181514310116916099360362604431676161455163682e-04 -3.7869060535259770277199788737403190055416776669539004733664731781907589815715342535071830890363296992e-04 -2.3157025656400477728352703775952203236088546291117728525324421782155373733559159627640932428726126504e-04 -1.0162962312747684995694719481970867477179431709458725489169262394897985595150470486509094816287810247e-04 2.2051279370193833766867942592746997258164254437422572614837206888131884990413097555051980626481174167e-06 5.9928100388236918934156873833199927869250214304625808668403952550132116769345279223387316151003940032e-05 6.6564640777381642012390544299070647791653853260746440396694874863158111254079887376213406763874349626e-05 4.4199399978088819016503396514412454081126983307475161518451270040918252494800800826074189319165343028e-05 1.7328234971038132043008787178664676743073165964964727548193462273568737840641939605916975937136462247e-05; -8.3983828426490252356255928552696203682213761406372966638425988062095047311683450854715218473279300501e-03 2.7422115837090252748558388515909108183771561335145396255511612031622548810796930658079305790122424272e-02 5.6754047877016699545275929267321578878866815615717253530720504927092042626317870338525554378213340218e-02 7.5646238227705775915823086386215921940607498287628516337376252738386155981899659545295447595097183176e-02 8.7091114552053991224726944562425930678375004876330724280990223116983036930238316176293379466668650808e-02 9.1071527926209301097698650494773936774061004574525033235951805890960054621344883494671687919819905266e-02 8.7623669550431976958260997724363389311667678204897829094198159124137509378955585146281204569340940889e-02 8.0537620992593845470776695665507690240926076607653003164236644856365162800665422165618975131233895347e-02 7.0280996645627829200600524079374606314301907933015180283328473307826775861273021297445258969241986942e-02 5.9004528800567031944127379661970576070346349140710647924850302349481687492157267268992216129089637587e-02 4.7770834252213790958499902090345579463397599999590053736456163376129473831158780882781984643044170457e-02 3.6724212495041850960743347466022944500241895962899885876617890213470860985270077082885880556357652383e-02 2.5834938170045709986116492936239560638110699914067542215439842941443617915521695389968100760851603546e-02 1.6529143047490359412250042521596738453481824335187814362246058497462012104508971633006078099583680363e-02 8.8495069559127863710178738065187373805903586419088072879117293624103806381986777418694745821957810255e-03 2.7166464194013079336796443965774199397976739884814234894032067579336003459251329509365928719841358311e-03 -1.9617855415207965465902878885579502564112753383612327317482484419199062784483360413193013009979032176e-03 -5.4177100734302311776058975833582929667880639217829121334293904709109904437237232642550449994050721027e-03 -7.7808564588068386748280825367720019427938324103297553482251657150424914535152840593536392143713187660e-03 -9.0972166457957645726602786132076351708638108635081425761969527539063259333541721293371295038591748648e-03 -9.6544147505345308013022399512933211542888326105271132531938053185700399301610017190579069507201581737e-03 -9.8797771485934183571415782682331173386929426053532722659417568896492229770142773747161268711662010647e-03 -9.8054899961228832212187192521550065738625285852317578509199739169685965012125280547227960236337901861e-03 -9.3023574589603825770441103043760934354805434259350772149371911060255786833642449132198165359990734358e-03 -8.4483421318469911897252128001818446868718299786307531930084197958784121227618853409765437805152395323e-03 -7.4226283685674491551093889230356561016307568358012891776951643378342406011170193908092241310509104497e-03 -6.3545620746526303218841679791032008526224093943118885458026488038193721495354553785833776807713586925e-03 -5.3323398851749449746806759796918652239868408378986854436715754075517842991119969932519166533011327601e-03 -4.4026013458863502745199597024872351944922977423266064974900416819546400829983549666775297609289978291e-03 -3.5927369134266983348212643362457875083635151293121218549780267204662802774026600757274936717576053434e-03 -2.9183926225914600008701260691036218227815237875212149605363305243783758791688618677066486299546368932e-03 -2.3456795050705152132730856778857161434702691111950473829695136121530056342993889874575199152042831855e-03 -1.8185065077005376676606209237849632085871295715743960838244850998752513590113784391800352642300261709e-03 -1.3335080405065911591903642093656413971064835494624116749243830160225743079751735050587413588829651777e-03 -9.6523666914357322767985434780755487874269116015617706094051686190362523972039023959851283860475564737e-04 -7.5127637988831905879220441579384877291270197069811293234934160881037755728445359290649604195579354926e-04 -6.2879291135103602710494126658749284273388506232753489032910401143855802926252448915568102599654092279e-04 -4.9747478307814587902543255135050962244716833508171939938319269016523074472249932571024694823197399482e-04 -3.2075991081531479906989513953108135002991016419021830869049400521835635401250344042658625992580674969e-04 -1.5113394389269747911971324430435649704581439100628393946503905565121445124957168996975393665256617689e-04 -4.3112567073898343292538026981402437765657423865388110225224808564477555435707470229816820840588263993e-05; -9.7095617898174535928279526001309079649796460710222500940848709077066471250296108125413944167886317723e-03 1.3965039453006524030426282795509948992995297604521964801156175875183011750482233594573039778833173441e-02 4.0008070856693746857534142680332849394210007270643000623875725028371381509085188877964771266864713150e-02 6.2193391210448254397780596917401836704627822287190854442851067721237874878123731749827797990748073079e-02 7.8551247865859104181953840334644366390428488787899287528449001852300124960536795641625666072179959124e-02 8.7623669550431976958260997724363389311667678204897829094198159124137509378955585146281204569340940889e-02 9.0969432907362876172206281082454101074417526277313871815867727828364487304439092201785809969470755940e-02 8.8009049655396110165869489285881925974906257465967921638807433885343281614476612030379796033543421371e-02 8.1898668144502756073662953423057229905160410340474372848835364442599956253638995846909156237327616048e-02 7.3233449278305879768660383864263817547421789341157022017276098349184278080218090884526553466867587274e-02 6.2521097030357606850374195815541444788334762548781825495148300814001407164506024197494712926767451890e-02 5.1264621752253490129590767467403956859702136452837385268126699624743316397360227123940676579183185177e-02 4.0581972842052276879536993954137395036787151071568058680309521042091803366553459082019248560503622895e-02 3.0528646988827083034569378251287379073045004587335708070019737945508584936667921867595219567214022799e-02 2.1339469917127276912677758056505794443636490698722157570731064379214122400241295151758181492202523621e-02 1.3405743204728017206365832074077447873725879346471679527553199122550183708501033379054944765564691504e-02 6.9815872969586361080395760710731146352555523581926859798072623172187972623950446264495996087675729574e-03 2.0011762752491961372441466195001589238444649945622701573447522882447306679119525348663233666169205262e-03 -1.8181114420803211385294784493925977955660528900139004442522364403038381307759135857299830253011773925e-03 -4.7139087307764908655568365880270209296961795114484841446792982981246236063215902928101710449349141934e-03 -6.7520814074913130933470688305791998289127047509000064373742691820267019970798064654444668290424833223e-03 -7.9033972529901295269584325704618351935577110352955899200019528542802430063189036275217962535704342015e-03 -8.3030093487038932460589189385016447508300974623506292240648252432498658736204914871302806581696094327e-03 -8.1921039027439611255741857392814111646104125395577088483256667313881197811187881051635616926446940170e-03 -7.7697595779716971909877432005738165254527494053145990109763328198431267250865586359732745507752100689e-03 -7.1635287636026113914737756530230484816057247907350672151900349138280341772912852018190966012111484853e-03 -6.4457927160557597645053865595703111519058786332528290550984772640222692180123793283170456312668875442e-03 -5.6437396927741264364125215196735572905658442895078268510159512653204044458496016545303993057370218727e-03 -4.7869830006461732500704091559450133586533588530371367703436349451101370196917459661758044498335191493e-03 -3.9399625419629255488109459952650158615115532547591487282249563708010915191162866932039143666411408333e-03 -3.1553897213243448635819516872036882309085305756014837642795100164540455802254940461358111584292775271e-03 -2.4734252899847333370085480728928588809939065596245805474775977708115970490044402673509894915555374469e-03 -1.9234833942652598785345627604636276582892842849499338852886618919754577331349705766774052941453750153e-03 -1.4837544707187008057283643929848815981556923653213602988898437635459246771540122389765690107115983653e-03 -1.1109448130390355184857656327360947787504496392449556523356882485973350394013209523893241480300001630e-03 -7.7567670865828837858602056569326289712068161334304331609038285209383388320214599869826844937469596178e-04 -4.8392311272618520373109179193538666492505893434260157509575663424668265413724774274160778810632464402e-04 -2.6450776083912717912598045537311995847965510211059402331904926252352776561098967437000088336079669273e-04 -1.2714629349972927097697374634726311646919800157566847371952504560616720091206127117962403364488240736e-04 -5.5540107068882278812443813028036764713614555453644085185959048840230056498848725860635641252410304870e-05 -1.9060178122252098347846650400722397128524404679176249271869466633038107226315733270426873554790650904e-05; -9.0803472492039350766226072126985520490422293220118054607277294861310498220353160380882939971244514258e-03 3.9043073573140287226804264024557898315211533926191697183822656964727098541550574242746906023209498295e-03 2.5101951895452641096367444890684472790761990155117348570914160392240447981330568183897658800346373804e-02 4.8170091766752071296099675726492558764280628233662527521884086739761345208869568427770316516547119977e-02 6.6856092928846936335252750995507920688108170144047296164931085347205463189819779339635775792149499280e-02 8.0537620992593845470776695665507690240926076607653003164236644856365162800665422165618975131233895347e-02 8.8009049655396110165869489285881925974906257465967921638807433885343281614476612030379796033543421371e-02 9.1391030253393987006504217673664184445676671856358385535666370561968903773013717044443526697151216497e-02 8.8951037029640058534587632106129721105085634253806098957000127103471021292633497245977873024709317447e-02 8.2878650635905844793689321286712918985416736624815569417727946620445648584684059805900449401903706447e-02 7.4783276536619749237280777978655514236967727931274132000149708318819637347957746595245067923233815997e-02 6.5247898933731206592568399942400735048872145176180406040916136626777568710904674358020206626498192046e-02 5.4390274553428688874463204089235471322344812896441734466324237609931876237501457216488964844345680879e-02 4.4199416357828003899666892219785631465643390263404998101666013181880131832737023300261839192352185878e-02 3.4653581023940576342405308108793812712699391563485315965982002737121841462327012066951843775683293084e-02 2.5762677200181879390741445181076964142189567442084429231562200226785364728853285582082265498716185956e-02 1.7747311892124612199489346641021616564492274625909934404618398233553628590807029528924859690262498450e-02 1.0729154492218888437597531087644357371057978432345508863257800065140724136234059137323802126341523201e-02 4.9454843176346984823842346916411310527404344995810270515956436475990767777371520566524776863559182380e-03 6.4144730583674740271535683555556357010799224558456115781763652608107771485887924113511182780616513265e-04 -2.4189176973789161927066267056677853016085028232210346524616071476727082214730852932605391022679732397e-03 -4.7885432120973230246827785911116158431660710800847641963659482447141900201725068592297829977680277753e-03 -6.5133883222904854665880591671941297809528650579243238437139530927376921387057543132562945059097226736e-03 -7.4301140712423591403171095480632783868206200434434079044433722599186357078949989642341170885143859708e-03 -7.6723397416260239209620188958651855157922311878471133615667717497820294825650042757371852389808342351e-03 -7.5030906961260654780300693628591932450137866584846192106753739665460587575513761604890339543130086657e-03 -7.0940158681031366483790381984708705986965147556310921509389857306874318914898845888894452486192254828e-03 -6.5495063984032461956871874150785585391211958425957371818033222188025967131107069098158579938614692466e-03 -5.9177612388845890438955618453162479377083094066568278520837308823140968677168150414347771542714688335e-03 -5.2341631884107648804488339086214046862197192728870773540800880242672984099837716459808321439621160139e-03 -4.5414142040095898881999145046810130535410755645168211583201860276413602075667550645551155238763366309e-03 -3.8295841120764085680838355926455299264689131200774312346475367697082512205113716820446384398994483331e-03 -3.0651869869882434741102522954520134010660641207050888578954090097715661534051011133035739610722036435e-03 -2.2920548492920828733317818309504185311253901024715090267327437658097531533047991756809042682959883659e-03 -1.6600890545517293623653895180178259216997307284402793123114381454838333144153392072370698275405555385e-03 -1.2539476831555001371435617683097125534972196432796787881501830842614781460199580860855427600993158391e-03 -1.0008818307686584268704004378994967327695220962955413758835142952351046393154694233210298069667889692e-03 -7.6062859464032712029779761554156551432006365582432723099625769609626079709264955263703425792318174752e-04 -4.7756717838606296416571340815023973164353331356571214184231031338906539971018583126241643393069903770e-04 -2.2075872863121129753611124806637477378722619826811019111861409203517283820969298585178243808964163376e-04 -6.1742632576802418161352737149652473066579957442278106641064725925211651272330258800305263482900880332e-05; -7.6312976273921055966747777323398744638637402731860896638651328475108285760115574248875394622794721352e-03 -3.0383453175362630935401702983785499503341358812554733500472161352452582123818618497958330149648353404e-03 1.3074387530670800523094782726770815669527980799054773914812851034722377871023896035879188234727101224e-02 3.4853854318830803027725754639099799527499752101676543815388250181409492410166722630817600307887089111e-02 5.4379678668239076566388576784195006224887571782927312887897381643418258774387954213319814753857495300e-02 7.0280996645627829200600524079374606314301907933015180283328473307826775861273021297445258969241986942e-02 8.1898668144502756073662953423057229905160410340474372848835364442599956253638995846909156237327616048e-02 8.8951037029640058534587632106129721105085634253806098957000127103471021292633497245977873024709317447e-02 9.0916875142449383658204743666661537219406719319310107180564070915965285211935598080697960907451815161e-02 8.8544135104100874532263212080992391760009886822834720841949705276430617054439541821644274735161872247e-02 8.3006117054604767663641526880309537111150266460398120021216695155626977608770484061634707564493304720e-02 7.5442585299534253023685572237750984142231484742829492077160961011173439202178046266226354582716762020e-02 6.6563632849210077215004234766205714354403050413980752963821146477306374643367865733175415872081469639e-02 5.7267010742163396298736686728173865487123659307799081675099943789582841575548235873732019450500213858e-02 4.7872886912877883060294076812354311562307346278646281213071337886420416360991759028222076314320766277e-02 3.8712692083796174241333104092997170766891936079384269545792532439614921210731984449018411260568656875e-02 3.0115832313146463048892019674435229294688261120029186749450256026009831926677292098319995330245398719e-02 2.2293040877460771170607419019162519509081024694030557467200661777869570761588988886204457820068350394e-02 1.5441860504599258465883624795485390775197457411757181796368606291332896698783064352943006576470032861e-02 9.7537346135950537491273009617011905009143815953782544746965425586475718869001915194765123669950985322e-03 5.2304815628183358592344342127853493967151940838834029905573526745668137975050275307945319817216312192e-03 1.7314594869709909319271889433114728013481566227014810528284817122479284530233036941119549409719454765e-03 -8.5902405477669812699910369716398342903459512929910199805673010303976808835686611242484126371607195912e-04 -2.6451840604293674417748403060589249502899620113660489731309988480202380011702120818934199257827995010e-03 -3.7929290655812562769623742020575706444602185296243995863623387313131515262491070761401947470400438603e-03 -4.4709464725596584782686761669999444724882139083829488511732744344908274105975408964345382142509311124e-03 -4.7956673881689976395925820324016905506337133262198932464901225789082356879438308235341407728069686376e-03 -4.8360507225036537562958180257079844817651699999457095102113807288092123182033804801286296596333187920e-03 -4.6448822824787950174411760910675407624415670987314904970780410254504662490299861000838387720303797227e-03 -4.2967620341996441037046727725287024979735924202655365804634563929002146689558737604090836704578770408e-03 -3.8479308380065790492006733437833192643881462986812026679145613684340875414548452233054705903649216535e-03 -3.3276818352972579227213548049024150005097988315348163640266708977562148898684320086821866264057378906e-03 -2.7656898482051539627156379835991302217757903332031587080184719139354435250547820866108000570194673877e-03 -2.1903330940101948144789885076460139707968301130476658886996210375518412366091944652029817574425196047e-03 -1.6591284262809067253219637048304958837787865853786750886117176186866311190358002118167152543491828125e-03 -1.2128215219787914546165224504292947502892617106693627435094310420167769058937290226648287481714987153e-03 -8.4962974346959747830806423427545122165527542293424425489020714225528371605679604523376620820975831306e-04 -5.5310949879746834184741177464617733502613505116674227757074795095195742687665307983506526057428975130e-04 -3.1369342163764729763658159351918557654618723285439675770045140239398986035643302174755987265010384114e-04 -1.4424490826858278003203222008116885695047753790046370288646312327515244269452720307221462889606243236e-04 -4.5029504684436473080444754267151963981938077634473299093138527625797704351476055732550284336995470032e-05; -5.9832988826605433816045073564922706862561204418469690288532560851695759478664793504528709086561224398e-03 -7.2957407161715388866843375211966081449638479442124468053772323056437955203908758519140381370709107205e-03 4.3491371128309599744559138165096655762999272331853129240064576737956060236248165003167327182431867763e-03 2.2615262582594783720947696864119329127007511333436618942863928322289552600686345960889339948353737683e-02 4.1908870469141200199354692545346545122476606473967499004250044067305400548768420798883120081296025597e-02 5.9004528800567031944127379661970576070346349140710647924850302349481687492157267268992216129089637587e-02 7.3233449278305879768660383864263817547421789341157022017276098349184278080218090884526553466867587274e-02 8.2878650635905844793689321286712918985416736624815569417727946620445648584684059805900449401903706447e-02 8.8544135104100874532263212080992391760009886822834720841949705276430617054439541821644274735161872247e-02 9.0215352612581367964278347401315288904986096314768253931631904280388826230791454395455807228389727046e-02 8.7995572745122965699026655754629874387082920837781019333219790897153337277908823175203709872569431256e-02 8.3109355768935270040835732931529615765862864738833052130524875589429400433251690441701258035540597917e-02 7.6347118828173713680515211292859188826300884385841552364891509382549524614612648091589816998227602912e-02 6.8573626488306771947140038922497704717684751312431290825630276496886603922993800206713003110045616650e-02 5.9955133533163737821911668793800918053547715051205090394885189777146515044191999947855141903362229637e-02 5.1034709578469721415939530971774350706238129052283747113000230977170770955154530619769682260672619036e-02 4.2416127512717374543279097853308436351156904184499209944651764166469013297760970330263983199319704439e-02 3.4321551041143807263202309814082779202826370274527823524365649540451849657800555637595663005796691447e-02 2.6841638084014549712770900000245490877185973394693042404828682052964211546916566359401641089467617138e-02 2.0174311571465514413309585501344386348758707025184043855037227108416627118369843691744794115276828205e-02 1.4445909937538238814870105891276847626138500972790516136584046672447131377967609752730498843991232145e-02 9.6636277232633855678755499346070616191578736046436931584822635159593289083217371481550916967075137758e-03 5.8586124844001382364303324249876326684527496096771843433882569790124254309167500779551055199855986530e-03 2.9991928400649707562923389295439339355942170525417424508578896618389055149688308985307631576165651304e-03 8.9559697227519507375453605643990810989881587167858148375446006839637698274042419920690319206056512841e-04 -6.6080733263201731581871330920510564169894866905903356652253107148744606413626317353429729116100290040e-04 -1.7845529543910485803476709718330889838574591250832075694956080459881647580766451496601519033138931459e-03 -2.5177226168159288775525967596970958565304576285290549770808514925274071384508231025829251123817482092e-03 -2.8942775451034136734935133766449962839197511067607745392582367582505660892950323996652716863031821132e-03 -3.0009656335553250653559725749799409971141385567923005079953961645672541799706032466897677728494542450e-03 -2.9284877505634388303200135576507751289389572007756152296019658292379398667335248507999249340638394804e-03 -2.7298974327929076916630552417684728635679762985472540530642463819734836960186138683891821692409169990e-03 -2.4353094854323846341128110692064343118611607123930047884075252856214384276013674058679939179337623192e-03 -2.0628935361854522559752621377267401487561341593818447288088922688639481000935688295484460207686845529e-03 -1.6719067701366431161583731910739032171458288274652684453152260165348781350425308289320833287183816044e-03 -1.3088630579475263460819701085290536965973026171647938945648124290168845809627915209394542226180232923e-03 -9.7763264504014963657405880812982643205566751062054086962495825297404394626806682611954520693906407005e-04 -6.6860649368196864442345613176997736088355760638649349297427766423487734645492665557292537080732637459e-04 -3.8998174403448519965820808495804399418685290179660761567055712292414236749850743020264423830382654444e-04 -1.8017091771249789774531130243893447707798973038138257609770014710472653500231897527518681641675595516e-04 -5.4977807153738925671782820648873967851887876721812330173353402149015630863217064719710510328739942281e-05; -4.4771363542174295179463184338794008806558168520693497623391645792145727198139954488282326599912376504e-03 -9.3819598998392069458748261772792566020291433576144847943788990941350535872370066341131559801841984663e-03 -1.5907673411013607143903958568496150495227412345618013004579576507680034662756947903009248263365327843e-03 1.2318342894050349284851184109588431969996743892154033588692103126791404289049151616522377696721933535e-02 3.0122431104625956458240592761029724467889277024442685184124966854746813400553405486099871039286317810e-02 4.7770834252213790958499902090345579463397599999590053736456163376129473831158780882781984643044170457e-02 6.2521097030357606850374195815541444788334762548781825495148300814001407164506024197494712926767451890e-02 7.4783276536619749237280777978655514236967727931274132000149708318819637347957746595245067923233815997e-02 8.3006117054604767663641526880309537111150266460398120021216695155626977608770484061634707564493304720e-02 8.7995572745122965699026655754629874387082920837781019333219790897153337277908823175203709872569431256e-02 8.9698729513848625649859015253307613269004786174459923074184587108757265900282477732683558481996194753e-02 8.8118722575392725194431942911710298284685640138129011564930127276779976397622643162402773251048161613e-02 8.3342534362008309439399878609136129397051310416237658436578671441113018279615447879031351788757158643e-02 7.7373712987325003840443900867657070695700549395563793391724229136896453103014910878740654035606595447e-02 7.0287050815163153802869116658658279640361883118545045546978974756796673027957810359043627613699993690e-02 6.2383772154306784706689963175751656606474168148011966111032254723468741532793113247586221584432801661e-02 5.4219996391230359709593326638637385557492506665778242447313452531895278938898102562621413478431124116e-02 4.6079781205791399004640089371582524641758774713144665354604768284070331057333089719601018246673499977e-02 3.8273826362471201583915300741741159510796473181367499800515640237482226405877062339082039705558843876e-02 3.1193344780002971675469558121711604939479528988478011053535704579661112282586818306477124520374050455e-02 2.4817056141030788531593096831791578852528351049332498280815044068243937831642224672404258238562380845e-02 1.8939164301708847678499711070592908544034083410899613858592658393276419481113553078766167782926899163e-02 1.3777260574319044431287959747394625096688920112662335886828076089974175381812344558920280888470690924e-02 9.6556340044773125852803554973913973215978617335267883178693444838285502944846933876261948998946134657e-03 6.5168558644838967947781026470079818785756830615528469672335204777487730708043186475177927006447106382e-03 4.0979727342317053270743614846580697613793063118259590534012737847792504157099789357264856951305267854e-03 2.2034810860720048954374337366961662645584170638756165371516837705217355858812507300208299825276346931e-03 7.4370408138127518367487705850607489601348707450644961770161829471523390714893873103209486146862746407e-04 -3.1939063357388245272021597687829494622040050657821582337826073460531729712463678645017022308614373410e-04 -1.0710552702756868542824675348626815181550161067440892839455767873491231480760182657625718117180841573e-03 -1.5692061589239586488617119045412899153905529449156243570918331326420535565924445453453094011461138387e-03 -1.8100865982098761211740573631952927703899236346711183410763732569146753479548026289539696730649377581e-03 -1.8047064938239485520011523507823646046969955582765466142432298046607681307415322024220444915228869246e-03 -1.6117371013109291099796767228798029599769789533793681527331032775196143011209177459971002648223715596e-03 -1.3959437509292333000283121450710722863309882681908826615113372281253343599990365862917077139182447235e-03 -1.2541719494307234499809672943991209228666814532440124589481708059112683690144693364211083594057249045e-03 -1.1305426027274401004152509747055479364796083906467207851937336350278612539891573285085556204051411791e-03 -9.2614837273401911234196598602418333824342750332023946696153787306833118774837757591677697386256486549e-04 -6.2086951421570570215902540154097564770456465300853684914642103712700833896424318036079185736054081716e-04 -3.1733267784332925617043719890951217467580242814463439148650997632085780554903493521882226600083974796e-04 -1.0419743108779714270632504559160388671558769044852576782760841753390232166295773614721280480852047993e-04; -3.2544107130669747141722808767104497738680600365089647193660002873000932522137330013148509578570064381e-03 -9.8409748714049955260266581087957620119319670730967108318580358016437484108135785643311675854371832957e-03 -5.4828449330503725472919065723730500535802861237701212599265787886281039885943533763101664252550838956e-03 4.4332253566195993278563683496323556891668217910812744168309644347742102719226066473239074035719008355e-03 1.9782334839311296198668088418818093472501589812874631313230944348994740638360145157597705979609800749e-02 3.6724212495041850960743347466022944500241895962899885876617890213470860985270077082885880556357652383e-02 5.1264621752253490129590767467403956859702136452837385268126699624743316397360227123940676579183185177e-02 6.5247898933731206592568399942400735048872145176180406040916136626777568710904674358020206626498192046e-02 7.5442585299534253023685572237750984142231484742829492077160961011173439202178046266226354582716762020e-02 8.3109355768935270040835732931529615765862864738833052130524875589429400433251690441701258035540597917e-02 8.8118722575392725194431942911710298284685640138129011564930127276779976397622643162402773251048161613e-02 8.9745700799821718519482305837493207213071484070415972450305987643469227488096174122527431618189995425e-02 8.7287215915947939922646354141245190485002505212742870740172473823449194839525902939860403090231401671e-02 8.3541605874895487365852419662144133352405176273277990619097088854993535125271847933042724564623942224e-02 7.8366460003135459980043678138575146053060100414910730742851139338309882160993908537768677697519311692e-02 7.1897334559602043715376919892444771790264225234359362975003938095002026044022550293615112573482463578e-02 6.4684277229687727964561567075191854348877950985007453658378972191147396301589973191043005667102620871e-02 5.6993595972784750560244831120239898474909068278778130220062632822203219192965889267416074194746718417e-02 4.9262843750740030399540092259805766760343127098510715503013150828988797352169266663058301594371285924e-02 4.2083263535416027019238376388539858366044782392374542196131387501027546676117296376959240072660323970e-02 3.5422870015957028244796427981766187388428670883385543379980004494310797338496897051159736250114415857e-02 2.8842181798080264015917610828606044329924898781408552060730018033461761150149458777331670107801604850e-02 2.2682754513948186015762803142056627526315010735739748212984478759899729968545249344872521682746986544e-02 1.7547265197018609830511730509465542732190754788736885441661160847225742306581735158396203361815022138e-02 1.3467565814134025173431378473622397928203468153427705754414026855530292456590743426979406880189466029e-02 1.0161032591256173112897726481972711183047518371671222228186074564103119812245794389516235053869758134e-02 7.4293734326726880143616650653548441860661378982234277885217649387802568180126042909159051293233713510e-03 5.1688849563444736279834348054433727998738779484908742255554650673451620590423653540004284105478227774e-03 3.3430356144951102934333440414479079037959878761803277132094189205740205011054813498368848640671007471e-03 1.9025587943846945634044625224015173192390543052788585536380320167671261915878364347292931542657774819e-03 7.7831855480762511437804818761333778922260592072918063607546336191892516372412114705846632009281836322e-04 -1.6596033666666502089033652508590049209188765743164932025412604911630211144267041815669531767493977465e-05 -4.3501252873409114138923915150396692327827390411257890838622484494851621111539187299387369272596777121e-04 -5.4779807070411093744146038376899546926205574093613071521651618220856965719317497966933704356636839808e-04 -5.9606356166036953938461556986507687983381181583085114348024520554918613920977461344521788722526041207e-04 -7.3048322284874637563115033799484639769224727610410142438533680700015470690543085503580498450251632920e-04 -8.7114965390267597811970688977895031221833223141063664929711330750622950521921028986320453340001103618e-04 -8.4259583527007952402879957816986265540822452568087767592027291392321267844297253260467582373224006022e-04 -6.0301055652457577208472481298916316849953173129464785987435370006768956629880281231247734133410573428e-04 -3.0201558798242726016229465480821157851395437623289395449844635317549993307586538195715774242762498392e-04 -8.9600981055990606640212252377755184246993812170295164172134105246126014089005754762663399877979391594e-05; -2.3673611695846753238890373779659256145746468197263640335169233139960823191272631278473400109583132255e-03 -9.1900773873039008930988643239789183195388907949772200106791181889348863109907606514675160950232259633e-03 -7.9140925397040229431160150143487457760592887875583585596029702350416341374293362683230625162821608056e-03 -8.7182279357999812748577943966173655773644472113603221576591619253657119943983545143129332543035232859e-04 1.1328428558588580342214154477356199496464950910941477376376206032739960807770643237339866932331760530e-02 2.5834938170045709986116492936239560638110699914067542215439842941443617915521695389968100760851603546e-02 4.0581972842052276879536993954137395036787151071568058680309521042091803366553459082019248560503622895e-02 5.4390274553428688874463204089235471322344812896441734466324237609931876237501457216488964844345680879e-02 6.6563632849210077215004234766205714354403050413980752963821146477306374643367865733175415872081469639e-02 7.6347118828173713680515211292859188826300884385841552364891509382549524614612648091589816998227602912e-02 8.3342534362008309439399878609136129397051310416237658436578671441113018279615447879031351788757158643e-02 8.7287215915947939922646354141245190485002505212742870740172473823449194839525902939860403090231401671e-02 8.8611157250008431692788503960789760440782218360021006853486451374020723539058014587487876538551614719e-02 8.7360048591162857880193172616937783635407024909877739096770543290613841206147798116499193793276938741e-02 8.4254084723660233387996572655534505951872847879435403981531673623651346428860788665491017843160622316e-02 7.9682267216653561673972497966254373281913895961305127767541705985036044321127535403765881765772689721e-02 7.3966137487947467340185397083921781015537742090436944281769536966457820891259871425052495126635197636e-02 6.7507942855877897455006801747017953248909070496673162932854454508594092121564654575125138441543898588e-02 6.0649044232363051106008388698519113618548977855642992507109291777046772302469372787304624141579130709e-02 5.3606340359526271606186577663909845224977321064513278355808853785073286932439116396888867440456885853e-02 4.6566544351481956781935703296126759354331787274578940853582840144900056085626297800192409854409772117e-02 3.9921033402314583844330776507919218584586945439619143535626196013576942594615626938843686019112391792e-02 3.3762620433977417132145255167387409482338406675698152012744703093033657635686441010817109983588921223e-02 2.8099694464007810803515512975736510832961045632687991839281527920087923750419667346511162281900296531e-02 2.3056415266431202438177968182143988400020934822199534932841436008076962220766887803165953437967639279e-02 1.8689252450872248623725747296435095268528870778171348068557168453143890676864035063041597469742388421e-02 1.4929982721966339103513978860805075916965315143089524589922310811513311588733185030792791185972083163e-02 1.1738644524982218010400174922316322370647428850007591106770530302109894000859131992445370282044332631e-02 9.0751141091139021399211745223119272933224487249852585856398775698692065392491643372282877629081343917e-03 6.8422879454451235506529262502039753355192549157444998668988396180004882016341458505335479959801504447e-03 5.0364643744057733680244565213617616456815805054779569756977078236662620130849776602065350848718328365e-03 3.6393890456185735251011090213879910657722158431034644996489475477455072000604863725640251016313541439e-03 2.5307591651160190110081051050986731328938126255953817703582063369165375846886269405719060041442289903e-03 1.6532470119217095142822605602966663027754816858842056100722445453892319746697761267741697038970604820e-03 1.0065092215898027974670502113750331716031209696812784676833195393627652193350480723058812624901092597e-03 5.8814205701653748139630733829132377085727576944384548672868392559860438451485737873762812912268262170e-04 3.4674244753871162919890516500019756938922031277714534579612450500058705568325265171560145860861409585e-04 1.8194718228415612167868029189701374483055708992186208283557923672559512605754180498240104834733680862e-04 5.2837372934481622317926550772438594073556364306920726297267655940137243602155430360781999473284549848e-05 -2.6379511109146411937102728570967278151211705965177962653435014777369530166130813580217236000232500311e-05 -3.3467465378178109576760148120735341107721384431814695126057758072944126308707167056427128615158194937e-05; -1.7535458164687430588248266974493599820685900355635021013159527199792870109070171390716260916501289744e-03 -7.8562355543998900357844420447550071822854011563880814917384145991637986293376076727117876099011841051e-03 -8.9245734873308048469804775153859182372893312622635943996463235609344266884328906497371594417506622675e-03 -4.6709573626500073910183069757671813293135218491153220338476421455554886076234056027747709272175856330e-03 4.4097958062857298383051685190660519193336965385188132014776675126257600146953828175744358053037619672e-03 1.6529143047490359412250042521596738453481824335187814362246058497462012104508971633006078099583680363e-02 3.0528646988827083034569378251287379073045004587335708070019737945508584936667921867595219567214022799e-02 4.4199416357828003899666892219785631465643390263404998101666013181880131832737023300261839192352185878e-02 5.7267010742163396298736686728173865487123659307799081675099943789582841575548235873732019450500213858e-02 6.8573626488306771947140038922497704717684751312431290825630276496886603922993800206713003110045616650e-02 7.7373712987325003840443900867657070695700549395563793391724229136896453103014910878740654035606595447e-02 8.3541605874895487365852419662144133352405176273277990619097088854993535125271847933042724564623942224e-02 8.7360048591162857880193172616937783635407024909877739096770543290613841206147798116499193793276938741e-02 8.8526070320778738040017184100523738915891983777816395497097643333759229328090866629650630090250727846e-02 8.7455296654204057189652583333588049444152006710746998588598804728177932054912775426062299678106438113e-02 8.4547267187923210417905514605074353681556072364312867411253182823185437545208046145239698216479424137e-02 8.0192410736348956389577182642688257440359671414655582428312897441527674667432306869695117436535178478e-02 7.4803661801489109613873250603040403375546082219244737568124546969936922742773604174773748074651077666e-02 6.8679166791061475023729376904574426653946392711601874129345623394423738502433554905270564636656450821e-02 6.2021060879082112179233841027186949460300687326355667503042850291202269596254732311744866375594851065e-02 5.5126725041079591946803291082426734258681814400230381604448680822345986467278780466976341765422945374e-02 4.8377813358516342593727502064180498781609580387261331727101461510830727666983682782804658767280421953e-02 4.1926584067872875742917637070091649594749130422676047385549023005542350497623242435773846189516904413e-02 3.5816037397950545332732783967288872821526836395840401247595450080905706993957426679371283564105706487e-02 3.0159640019234371812831910478308247721073194020983699212765198042281976042529896342082501872844641028e-02 2.5056929843654453711398882761065648570366872010142246533996817474059832266528834982901758910142498209e-02 2.0534982338544557603073143166134315042490609577979251966313863563276436518913207154726731238605187692e-02 1.6593542674306024887483923790501173817114486633290181049249779091142699487447417440426782189937646073e-02 1.3211299957310863031854472815123144873663724764224746298868644401276675271738403190148750379541210656e-02 1.0355864035849736925291339088997703576374447187374741252711574859667912017095112613038539111352790443e-02 7.9927119516963791730807769636740983701372752404573302057109795747912199212227266293168479679419073941e-03 6.0581458645066627944749243539852759966201703050080995891723769090947754492450213800199596572258022791e-03 4.4703170599260460260479182753507091563886363897735489097946141762902764599726801875442998184628031695e-03 3.1777719654745333726592804074758056323851934345842744594955183235532860482399945959825124182103328663e-03 2.1822014972084673928952257760867448603573436636648856964045331702856660836368334571000665733083969292e-03 1.4707271877851065020110684535310460870492817228299521618317707966079973134000648187900845749948482427e-03 9.7605831848686534620839968747316184754038023728514099203953398789116693856446193937837733425947792424e-04 6.1189041517041096038256815615945854160686848831592948355065557744344929715762013286474685025764186151e-04 3.3050747405634464558149018246803934024587489048665402654995248976854772346887839795402789215006131047e-04 1.3705646152457442982473193799973338029898137997147790136994631849580356416747848473403872943907051980e-04 3.5499741377229692122385060059351173264910184850178826676372375575054283466657170813478429095599457823e-05; -1.3819361759570169420704128386799976174171220826301484098557025683413685691863016176150824500111077255e-03 -6.2136174203829565004917258515804663470625950429429414604334027405396001985975932334633315230961461556e-03 -8.8776891788951222901562538417518122656576940185943108903961810662365152030715860291334269946495902853e-03 -7.0899154842658874242166020503425426725309540162930456936397328893986112505042601033518164699062087570e-03 -9.9446940485511458839406639049581039663471512966948517988013175896880148508196432365787314707648367906e-04 8.8495069559127863710178738065187373805903586419088072879117293624103806381986777418694745821957810255e-03 2.1339469917127276912677758056505794443636490698722157570731064379214122400241295151758181492202523621e-02 3.4653581023940576342405308108793812712699391563485315965982002737121841462327012066951843775683293084e-02 4.7872886912877883060294076812354311562307346278646281213071337886420416360991759028222076314320766277e-02 5.9955133533163737821911668793800918053547715051205090394885189777146515044191999947855141903362229637e-02 7.0287050815163153802869116658658279640361883118545045546978974756796673027957810359043627613699993690e-02 7.8366460003135459980043678138575146053060100414910730742851139338309882160993908537768677697519311692e-02 8.4254084723660233387996572655534505951872847879435403981531673623651346428860788665491017843160622316e-02 8.7455296654204057189652583333588049444152006710746998588598804728177932054912775426062299678106438113e-02 8.8371606409162578399137502011771454579700307165314772246247757436928835947451971837342567617875514131e-02 8.7230546901279369387520915158988457493905208276167407384474960655598454181145388471368034008010431395e-02 8.4289319981385114903701438318928223556811343301800848264009748020104350401919746408780532141332759251e-02 8.0001529803058946882782009219926480679145398129950799739302491787496690042792706574408803729426933608e-02 7.4750399457897403684200120215026423114107773407220571239233183963877447991815068253576505532367403495e-02 6.8734279105522951442063231387904835022859381123790606628383940523147068054303745095501178542025619167e-02 6.2225969260756413810267512297621032376504628077266331360953859837550813428710578209426373310765803110e-02 5.5601945522340540944176468393069976121987841270696210609977089835412398019727683666586192023068106670e-02 4.9012395608948409674796560561031550409338251700658449370022792410410729170791179543884935420965687745e-02 4.2536564525923734527202932013193878273994094574773062250803064229493556886960571015103034438635005877e-02 3.6376219072339441703732635404981987082162895732087406123587828218374665149870971705757974962708255032e-02 3.0708845149392213596236147438587750676579585467139986375936434643353994109915707229981333990667607311e-02 2.5596497252331610389659179070049141966489923978731591764454344047516051255766470771928806336737577509e-02 2.1047675625067345484714475088710504011318060343944169395738750482975031860537080919768022687313706863e-02 1.7050022170448216760658865456119221204401096032753653619803533274492652585470134767670648432578685275e-02 1.3603758817060969907773536149410079689543575790998760829394436919100438739237764567968561612128987735e-02 1.0703165385985959277473240111948671042303918410532307884325612785548728506640540919934822617836910138e-02 8.2922485061994717627554457998649378372294400643713159720127051027788009438538127246185167756769825506e-03 6.2839373757438590199024265207980114200147940145367508560021810840512642445547639376722736404561936064e-03 4.6119693090998910833977426797423926430011725648652156612407990634413151115278613138554843538688442212e-03 3.2816048383899451069029326970933763303561619795042568610833294660334489081935701787787255234997449812e-03 2.2845278502661669816396244863153624536964810349611880002216703435683890661689614068899828228035304545e-03 1.5476468185706810110049178390323202933959504019694118525144925836243634944738316192982853479249461812e-03 9.7960766223170309984585724588038753820498966562568037292412062768590055965348316584294242043777300313e-04 5.3417160192880547371145423982307191215712237548792801598847654746658019735306628679249905577287136392e-04 2.2762054728249032483840120034335649593407379354165296930201466766817658270974251449987496160320087650e-04 6.2650760614720973291404359935718287996676007949810661404891110105055790398129019826232231164619683088e-05; -1.1926205458579863399605533604950151212844871700695903053126462246932936882921729499318594779313261435e-03 -4.5405200245459813301630352192194485421501450260734214845290112591231557967414961694779732441333156601e-03 -8.0979125494429185259289244808879396928766240840557906623659047549263275956312336034236523282374139185e-03 -8.4068640708598489757635313879466649639933898093658487871823185847419823665240908139271199505839463515e-03 -4.9197678174351561472007039378093030729441498812023574352147121198086352608406603314479826312207043661e-03 2.7166464194013079336796443965774199397976739884814234894032067579336003459251329509365928719841358311e-03 1.3405743204728017206365832074077447873725879346471679527553199122550183708501033379054944765564691504e-02 2.5762677200181879390741445181076964142189567442084429231562200226785364728853285582082265498716185956e-02 3.8712692083796174241333104092997170766891936079384269545792532439614921210731984449018411260568656875e-02 5.1034709578469721415939530971774350706238129052283747113000230977170770955154530619769682260672619036e-02 6.2383772154306784706689963175751656606474168148011966111032254723468741532793113247586221584432801661e-02 7.1897334559602043715376919892444771790264225234359362975003938095002026044022550293615112573482463578e-02 7.9682267216653561673972497966254373281913895961305127767541705985036044321127535403765881765772689721e-02 8.4547267187923210417905514605074353681556072364312867411253182823185437545208046145239698216479424137e-02 8.7230546901279369387520915158988457493905208276167407384474960655598454181145388471368034008010431395e-02 8.7880299951650933085257769991402385768428237180449017481597258436434695289802817454339661198021349492e-02 8.6466680883813468937313973603326182076953213593989666965054440104758493924759781172999259730503049178e-02 8.3460995263683242358066935873980619937092373475450205390130979420110502695648751465366688697948326720e-02 7.9292671653224712974427526624754880311536261253472724784534836258877073579250738160973655496885762330e-02 7.4063046046505688710412803113649763456841885294692482932095010625279413340256842249824131443891864369e-02 6.8052818154453171154641554282115019888876960935050986615159398473841511595075848995789774076357967179e-02 6.1792126664220264932610858779092091238803044726811909618496079200553903593548251479985169877294852637e-02 5.5363208196309185860204019034285094843466479254067722962852167250229752150496795401430628500200823689e-02 4.8730244476358737265917698826274954368114581797153558229127706187419833032322177097300691626441530763e-02 4.2186215608523344906977795945340477334172641496644740924161844009086612422222562113831524778904404679e-02 3.6063069035084914134660373428649577244390062713649306207132217140679206396593873779800379665402725118e-02 3.0484330385751530207307122745437605472455963364000455108721626617000456052283394023223658850713210870e-02 2.5456449623741527455394330050067360065805295492312471619233904950316804924603044826550229774229802092e-02 2.0949853126987384814978272053292002263100344884895277328980305688136365062337860084251342475140601647e-02 1.6980441369419212176089843894293340832048811397748165479652303801123400972278904808871468315158890672e-02 1.3586717447968206086447574310281586046470132512458412486194636522571945145447127326162253836385996903e-02 1.0721943733195548316461486468965044153519949496566545579400736211398304658421706224300922356064875307e-02 8.2722654362827687072323621466906364292899602275978516135320591608440346602160286912837990160119698454e-03 6.1659687865150760804412479851572229691005636008777564710260340072071167654180132585009553486525451028e-03 4.4649833619833041598791858460300067464270274873082554473241547094857136255689096525848854102604817315e-03 3.1975742668585981617346342850049655663289508926480584140736160528084565560228462950719516541171875674e-03 2.2596291589098234981938962651295613064505367502496461827275507935646208203206050598945773240983682309e-03 1.4979226277297875915956489365231087894589897361514700126891054970443998802926220760023781470372985571e-03 8.4820744791313854729191000782489729456762951956651861791942449114848495895092404886871097351339402416e-04 3.6998960124044877340784427909856719263780989941229697509302872800790177206466422405709681630022798356e-04 1.0206448088381172716244657195103066903303626506365921711662956497510610977357361050674664906550227953e-04; -1.1203790933873721065451624958744805813492296623771821076105169012203377833413603421971167875077218422e-03 -3.0043074013491992895266965358998634949376882714834777843271560049288232479178323160064118833014126372e-03 -6.8395064311538592017787084376581485411965257739147452456266865179239771079035007843136220116149589853e-03 -8.9771739011521300089951572754135856584640661632466320667315579949301112831290861413932541147515759502e-03 -7.5301657389653768344928744949609810442161066602348071958121545817729191933490694032639581775705822346e-03 -1.9617855415207965465902878885579502564112753383612327317482484419199062784483360413193013009979032176e-03 6.9815872969586361080395760710731146352555523581926859798072623172187972623950446264495996087675729574e-03 1.7747311892124612199489346641021616564492274625909934404618398233553628590807029528924859690262498450e-02 3.0115832313146463048892019674435229294688261120029186749450256026009831926677292098319995330245398719e-02 4.2416127512717374543279097853308436351156904184499209944651764166469013297760970330263983199319704439e-02 5.4219996391230359709593326638637385557492506665778242447313452531895278938898102562621413478431124116e-02 6.4684277229687727964561567075191854348877950985007453658378972191147396301589973191043005667102620871e-02 7.3966137487947467340185397083921781015537742090436944281769536966457820891259871425052495126635197636e-02 8.0192410736348956389577182642688257440359671414655582428312897441527674667432306869695117436535178478e-02 8.4289319981385114903701438318928223556811343301800848264009748020104350401919746408780532141332759251e-02 8.6466680883813468937313973603326182076953213593989666965054440104758493924759781172999259730503049178e-02 8.6559741816922394515338706273918910521431893777597290083271170108804729020493765806548195044787281176e-02 8.4945642959106995838346281227255490315183960397338332977773635611609218352605878690015943370218707808e-02 8.1948552496368274337144689061894357057153214085249969412141419007731271784743779945522681255929214161e-02 7.7546185943877151247633915380401279627351458047937436579451947325464735344486001196415184083511586070e-02 7.2113766039184864012772303449146917470820381146064192216246587301005735625678317182728701377868573928e-02 6.6324293143051761662065505891032020577554198360170131431939585895811933777431370548909915819415824269e-02 6.0211960143349215883025418707316609134459174372826930396012442221137562083825715239168756800447393096e-02 5.3631975582510686762853486517754659912465829638280958020174555745239951018954231473983390560523347575e-02 4.6909680438612070294337666326402165877702500031740436199454172401389832531123755919744084467305920710e-02 4.0491119229807119136790907834966454739804275610234954230172202885733947727699504227043028458381940405e-02 3.4582998166610187394000009311496498489641918586054320634388330230847960454219672109436122530493109056e-02 2.9211686794492031507543671177472472231234947281481259596974809578091816245068809815074560844116735677e-02 2.4337071758659802359577141125666729827264885456113840324559486544495300639274752546089633196274471023e-02 1.9995697263601244047869098555756703123662491727656205011648336110491279227803806130462141314659295615e-02 1.6227296037217914535962616018170316486163552897887397990323717064648835061585081181839046325492821097e-02 1.2964613228995290670395027711904641059721237860673144765864714838134099216456074822111368921167733495e-02 1.0099376050856429102447770894707440187298515311999074844314995141861275337151849755439902356187870563e-02 7.5832508635223153066967740400372760032220054637737397948881050445246378195792043745539847039460257186e-03 5.5454447298954529242054673539055889128774760595381373353574628451573780546991074734289552668028616430e-03 4.0441312064543547081086913232526988286357705185711073223135353580314972253472030062306960308400775435e-03 2.9345428589059164394855246984460268131105927587033612415767702358091598844757313303925521380937170379e-03 2.0078845076129916420377665776030196631936047319267792201930703570639954912281863202068727215345800982e-03 1.1780996614977005560091114874834389100322067230861987124798611277165653116618300337678562202620827598e-03 5.3920182972507178566059333869494459900299602363912769519651027428047462253647184050914058920835509158e-04 1.5939888153109697542118573559961692080123129233077486905727681367154733291862625654674783152494759506e-04; -1.1202110765385649476684516737261681432738319665304935476033586539233494412586528073909561732898125240e-03 -1.6902820971616259285187262310789374527995330455449740936692770163588645316969817970297598637215199333e-03 -5.3771700860570849219402490905513559788277979430601170980531750988089901229365219124739617735494703684e-03 -8.9232881072841727993751755903238821541619736962072740154193461325246505211613702407986775006046926908e-03 -9.0398905400459621056727322675021154623721206242821600357469425937984076583801491201751684130240306834e-03 -5.4177100734302311776058975833582929667880639217829121334293904709109904437237232642550449994050721027e-03 2.0011762752491961372441466195001589238444649945622701573447522882447306679119525348663233666169205262e-03 1.0729154492218888437597531087644357371057978432345508863257800065140724136234059137323802126341523201e-02 2.2293040877460771170607419019162519509081024694030557467200661777869570761588988886204457820068350394e-02 3.4321551041143807263202309814082779202826370274527823524365649540451849657800555637595663005796691447e-02 4.6079781205791399004640089371582524641758774713144665354604768284070331057333089719601018246673499977e-02 5.6993595972784750560244831120239898474909068278778130220062632822203219192965889267416074194746718417e-02 6.7507942855877897455006801747017953248909070496673162932854454508594092121564654575125138441543898588e-02 7.4803661801489109613873250603040403375546082219244737568124546969936922742773604174773748074651077666e-02 8.0001529803058946882782009219926480679145398129950799739302491787496690042792706574408803729426933608e-02 8.3460995263683242358066935873980619937092373475450205390130979420110502695648751465366688697948326720e-02 8.4945642959106995838346281227255490315183960397338332977773635611609218352605878690015943370218707808e-02 8.4748632738484266154661916752529921867551694617759291058792737466239065966847034229218026163576220499e-02 8.2991208440570410796508626493456253466126253290759676634900050401566589737330588102429575930126754576e-02 7.9460020428126226164433143331391474749484946021120886742916301217779484586424641488394520018316543081e-02 7.4632021039607147850689624013740650365165319555300085734555895743525184528408845829101298217852533637e-02 6.9416975854536219068175107984013417108002117714342249598863870065485699737159635385048286556960707640e-02 6.3795556076337020286040299634669444550962053282832351967551512197244420740898569750085137154024414238e-02 5.7443530208709097903653624091377549826918903325732266050638610739347483317683992693904014275714611898e-02 5.0695918906012608438399588928401031776206024280452493631234100635152170864312591071383093104276239111e-02 4.4118180970615351969418240306662145658182343239657190373680418998046475614273449788883061968377775241e-02 3.8000098960078913880044290676055169934496625261208196486071380098025485078518795520633384353156132888e-02 3.2400628068443932132542238659950098967959676655838380935386415608409921695754998447873228667303173767e-02 2.7278919145204359668551726439264111638450973723877971753137815529785556431143946139368895667278479475e-02 2.2682002848845909203489519131813539382862105335105539238124206388486401419542212010212845652940733818e-02 1.8643744522314633401391499350292431112862004810142338417522527413994844936018550382316207941913346603e-02 1.5066353387481766932111907733392018673071120736794918088091724269384223875703960756799628920868908991e-02 1.1831336686292517573965013914975127212654316074371713003549205184546017785121118465534695897002135084e-02 8.9210038302512652165739621281517302557037924522066229184972564240721040068235897784553791259910330799e-03 6.5579337425434211036084389826735941710698460564951179672232074102776270558938821114635552543286439286e-03 4.8500707210078493939944831075176106311008375839063523401627151618126135746712470900096317579240043262e-03 3.6049539089748595343621794404588145349030995056305641293127181940020175705696645149074583453046000710e-03 2.5354705575288141745474810172387795785359803733693260729014515841180047283168431804395865276909943481e-03 1.5248740660732786954573003924778608916432274482443208542197677923506560213596096304152308625589769661e-03 7.1369977342977040508455748994453210633310435755998957266860082053338246555889965487186452869849710568e-04 2.1588632555139763270484558889012258532524943418090608647489177059872764200920483427245834203858044880e-04; -1.1549923229043647333292220991124832757224349613169954944402392921539973278449068599353969699825568427e-03 -6.2439528843194088025938500164964572051447122559501764263826770157823611909664428947298632894250503124e-04 -3.9235443528305418874668874728437167545641317219290637357146810058833900185499356582613657950200657197e-03 -8.3650296974655821201047775788644786058067607374031796268771170029913898739034550032137678384785624948e-03 -9.7229755118240904745920432275505403679038705432657602280041186344784330177339213020304232907336692673e-03 -7.7808564588068386748280825367720019427938324103297553482251657150424914535152840593536392143713187660e-03 -1.8181114420803211385294784493925977955660528900139004442522364403038381307759135857299830253011773925e-03 4.9454843176346984823842346916411310527404344995810270515956436475990767777371520566524776863559182380e-03 1.5441860504599258465883624795485390775197457411757181796368606291332896698783064352943006576470032861e-02 2.6841638084014549712770900000245490877185973394693042404828682052964211546916566359401641089467617138e-02 3.8273826362471201583915300741741159510796473181367499800515640237482226405877062339082039705558843876e-02 4.9262843750740030399540092259805766760343127098510715503013150828988797352169266663058301594371285924e-02 6.0649044232363051106008388698519113618548977855642992507109291777046772302469372787304624141579130709e-02 6.8679166791061475023729376904574426653946392711601874129345623394423738502433554905270564636656450821e-02 7.4750399457897403684200120215026423114107773407220571239233183963877447991815068253576505532367403495e-02 7.9292671653224712974427526624754880311536261253472724784534836258877073579250738160973655496885762330e-02 8.1948552496368274337144689061894357057153214085249969412141419007731271784743779945522681255929214161e-02 8.2991208440570410796508626493456253466126253290759676634900050401566589737330588102429575930126754576e-02 8.2430484432550088204410615061128485527363380954250096190008679442359035476212091808706710865837998680e-02 7.9816361376409238408558974102052222051735215288887775048505076615600862323718070347218328698646712585e-02 7.5653681722645994726732496451437750760626490343454337632370452446745006062159393401690774270336359811e-02 7.1095038597558329611781298509760791426361998916478832916838007482235573608615035422961157458234656086e-02 6.6049487063109470161521179804684832744332539482233903868373132046638895897342996139724747739673517998e-02 6.0013932549593320432271772882244450784623344489426722448726326431868948311209637489417359472644851112e-02 5.3354821692520488985749213160140933363256159598486891961578630888512172837198328984246020630533044389e-02 4.6757506115644725603168803203351033563806478736657206440481762132871887714280623069210021955050366622e-02 4.0571454956212760985053843658237637183727076268351498002480276571995362609070639029814708700053639637e-02 3.4873012096366904075316339825007974834170283697013727235933259953470574083280027424414977202025738706e-02 2.9614164018117368338509511445582713670993903872245493394023069845826381010386289555191661974429723287e-02 2.4843494341954499211795269935467671151077291576981192185540521917748528098457469067166921327977581373e-02 2.0620713960960182991245926171876396787193660127323338259690552625623074603436290998387373093760047602e-02 1.6836773682818231626288683612532839452938773492653972658755072923789731085883376713991071435637481739e-02 1.3332234546889151127766699694328718306568832171347749080963869474472346787925209124521306342670896762e-02 1.0101268114133656405132847716351538735512182846164610605479471893056378607875088507396715630342531327e-02 7.4565069481399332044422827900185830369905467712765126362832009556032222025711583436121965655095759085e-03 5.5648536768747996127442454937710814889331882171381982328042540901047262550287314704503640723654117208e-03 4.2002583383785691126447930808105900988579159198491842630767661820678608462255097690384720411617181347e-03 2.9974687191717406724647127542765645981812918965966716230465674357926472229924013298901378276819593086e-03 1.8152194846995103168080073971989310945612592118735331690221812006558495310358217335539281071194709851e-03 8.4516744046436046504824629556484177617838168664737051841456035628885880209231093056748855357882173944e-04 2.5060611641021173450456480472107533005816877052153624113796036962790185610888541904219027821984310490e-04; -1.1895835892119567735893224198993949478673706668221008379089122119406656815238396048496570052425040959e-03 2.0073294205550002067765499107765139312564086285310554939836125935648916831200577209992125931930049878e-04 -2.6006063273487989510647394631165379861340552121869963712212613457143590181195834354797041945424664689e-03 -7.5182112564257344780845872972785361456011380240283813781799761510311977522425400174003956024956692990e-03 -9.8389827359419191578793145189193469890304707922616466237833750461765519132857586594845202729206107377e-03 -9.0972166457957645726602786132076351708638108635081425761969527539063259333541721293371295038591748648e-03 -4.7139087307764908655568365880270209296961795114484841446792982981246236063215902928101710449349141934e-03 6.4144730583674740271535683555556357010799224558456115781763652608107771485887924113511182780616513265e-04 9.7537346135950537491273009617011905009143815953782544746965425586475718869001915194765123669950985322e-03 2.0174311571465514413309585501344386348758707025184043855037227108416627118369843691744794115276828205e-02 3.1193344780002971675469558121711604939479528988478011053535704579661112282586818306477124520374050455e-02 4.2083263535416027019238376388539858366044782392374542196131387501027546676117296376959240072660323970e-02 5.3606340359526271606186577663909845224977321064513278355808853785073286932439116396888867440456885853e-02 6.2021060879082112179233841027186949460300687326355667503042850291202269596254732311744866375594851065e-02 6.8734279105522951442063231387904835022859381123790606628383940523147068054303745095501178542025619167e-02 7.4063046046505688710412803113649763456841885294692482932095010625279413340256842249824131443891864369e-02 7.7546185943877151247633915380401279627351458047937436579451947325464735344486001196415184083511586070e-02 7.9460020428126226164433143331391474749484946021120886742916301217779484586424641488394520018316543081e-02 7.9816361376409238408558974102052222051735215288887775048505076615600862323718070347218328698646712585e-02 7.8107404534224276711632494684214041496117438145138035164836965710267365910150692940968220077043931792e-02 7.4739395581922000080275285145926434109268245686864921113097892780990502587012611264437763536222220911e-02 7.0812614275582107310964543797491022318756499756728260388161233524819885378656171730585884237872582823e-02 6.6232616081605195398860975139469304209839242878013996641199831056425998583671918598510486728201688035e-02 6.0525177655877396434384167459049179416411523363408228189047671244890115671115571346075919838298774915e-02 5.4105356932057681658231821574173377107530820049531905673987842497385436024656382435743223969166787678e-02 4.7689760151059674574408778040552740554876770952871368644455764769470414856631577429661227969213421940e-02 4.1628782178599464526416428155637089062407704493515573231321950611776648301714650077390940850981379765e-02 3.5991515324749110453439331842964961046721614731587471116541698492783960501587647871889354890935352815e-02 3.0731239613476079496036297076406981200846007764977140234145010297184835455334609105233510140351566693e-02 2.5913326890267927920631851298463081880704786907916389566047843233368857217791160509599002255663211802e-02 2.1618608611155621057731584967155133216998708124588137487192133492879372234118419836555387170722734490e-02 1.7750970483003187419410046534593813442755142423593179110816467568044558337033852600544805147739496837e-02 1.4151740687987576536014187258326323969211351768276351984939220936690791972095910574636790359469119155e-02 1.0806687662371108091750180748391608422745499846246831442569266879477229715747941804250343002392582771e-02 8.0293594723157890783246499855999413457758700721716122400314965457546904027356711322904529874295223026e-03 5.9971536026634867663446710085542175929650194172254578114259119179111317981329979033254508459239518483e-03 4.4978733560406245471041735912765850843207048885469036621859027176417139736965034544074521838402933349e-03 3.1793287567629762568548794309251728120307890949833485788940375936877162060439282754896054060098714869e-03 1.9090786929676549588805270819441712956919354738784648299861049277539050047055720527384448425230611130e-03 8.8349545681628212784678527268044236935387531126700834342318045093794997282083935250880308738710887114e-04 2.6106333699022470933137252298911191098818240856017188173491016363051069972601616867989176954922353939e-04; -1.2071655293174323892250864072738976537139293478382709668231416092790175824575092180170764354439976436e-03 7.9744410258060852734910090512902944940252547347979594885016483570669200317826985265309873455749424235e-04 -1.5269642701143453473356110255337961867126653997344392726773776104184387189676174539904452029404852142e-03 -6.4432560008536513295387429342715842863739731433808594897251809822159787905485625662831570897107164848e-03 -9.4958987767213919096912852143206215333886076192140284599767345172152217056991820507597065706686691204e-03 -9.6544147505345308013022399512933211542888326105271132531938053185700399301610017190579069507201581737e-03 -6.7520814074913130933470688305791998289127047509000064373742691820267019970798064654444668290424833223e-03 -2.4189176973789161927066267056677853016085028232210346524616071476727082214730852932605391022679732397e-03 5.2304815628183358592344342127853493967151940838834029905573526745668137975050275307945319817216312192e-03 1.4445909937538238814870105891276847626138500972790516136584046672447131377967609752730498843991232145e-02 2.4817056141030788531593096831791578852528351049332498280815044068243937831642224672404258238562380845e-02 3.5422870015957028244796427981766187388428670883385543379980004494310797338496897051159736250114415857e-02 4.6566544351481956781935703296126759354331787274578940853582840144900056085626297800192409854409772117e-02 5.5126725041079591946803291082426734258681814400230381604448680822345986467278780466976341765422945374e-02 6.2225969260756413810267512297621032376504628077266331360953859837550813428710578209426373310765803110e-02 6.8052818154453171154641554282115019888876960935050986615159398473841511595075848995789774076357967179e-02 7.2113766039184864012772303449146917470820381146064192216246587301005735625678317182728701377868573928e-02 7.4632021039607147850689624013740650365165319555300085734555895743525184528408845829101298217852533637e-02 7.5653681722645994726732496451437750760626490343454337632370452446745006062159393401690774270336359811e-02 7.4739395581922000080275285145926434109268245686864921113097892780990502587012611264437763536222220911e-02 7.2237490733677673393408244130921865488213618558035952588131472849416413722553890010797322499515174668e-02 6.8937430724117189823821319606509739989698950459213782344721819696073962118561287678710190587300034700e-02 6.4796795666226203099764851238922132443073644279597499683493089400690744973296762647173128125296361767e-02 5.9510436711256878586470288349809777486891568082598557587250270956573003097823192873565876518587177438e-02 5.3479238066124167885399760842310773302348942376625649861726403174777703929643692606271385514014730711e-02 4.7375007400652594963459362558439142593471399441481621538331764439411888038465678152895007205628435117e-02 4.1571084967475075084443226328709926133910152640480157764223258141754002952815236037254303116293813215e-02 3.6119488158136750514245277752211607516351666970786284005525840430995852900778085013895336673115524689e-02 3.0965814211473618636424481528743832412553861504716739893277967929391571419690771209443145879701125693e-02 2.6232896098577003765093183673224199898847933504076392288595496765695648817682760949833981213595648148e-02 2.1978821598560770422899346096309243755823104879275055199370653346259496802149245971347048319808402637e-02 1.8099225664883462137782992851993738684083705990187470212536936763989454588951731035981293358755419542e-02 1.4511580786821860184045496329811070707368141269761589063612661908812388506095018969426204281694859368e-02 1.1199872925719280947112547848603305324058314363923372317166549500918395899991188916972926461668257235e-02 8.4156440350927660894725563354264534104758694332061133966100053148204876377115547833175894829967219932e-03 6.2938810455097295993613051856280724699328099317871854478318502710976731262687556180154422552742222561e-03 4.6558925767670563920838253287100643651227674295532308465728187583933921070610496187053670346538816387e-03 3.2430853894566969540086263925742183389988918388979786561303951694945874416219098015622362483410678602e-03 1.9509491870642033907978858786211686680039511762629272464705795153403959008077001268392952620226714560e-03 9.3435299777830146424616971538762828375035728623444661174675367900684111738312846821589208407988222373e-04 2.9676032523134563222796156007306575017059938842371781455863939761812041584732607726672103831796768921e-04; -1.2083980003810514611349851382570154210148082907776978230613400666075524791571398753579856789087187932e-03 1.1882131193859697969268390275135872480726107454857656011714037939910796241515806488447799511710385162e-03 -7.6916329678538259021414165219576818747951092552524070695530590226128153043679898232552156035248588393e-04 -5.1237121077869822476820799415840057931929247122626445014823545231240262232097768086292526555109735632e-03 -8.7465403389218959227076830380522957085912283075415468780057893341500839948431688666256472444258525390e-03 -9.8797771485934183571415782682331173386929426053532722659417568896492229770142773747161268711662010647e-03 -7.9033972529901295269584325704618351935577110352955899200019528542802430063189036275217962535704342015e-03 -4.7885432120973230246827785911116158431660710800847641963659482447141900201725068592297829977680277753e-03 1.7314594869709909319271889433114728013481566227014810528284817122479284530233036941119549409719454765e-03 9.6636277232633855678755499346070616191578736046436931584822635159593289083217371481550916967075137758e-03 1.8939164301708847678499711070592908544034083410899613858592658393276419481113553078766167782926899163e-02 2.8842181798080264015917610828606044329924898781408552060730018033461761150149458777331670107801604850e-02 3.9921033402314583844330776507919218584586945439619143535626196013576942594615626938843686019112391792e-02 4.8377813358516342593727502064180498781609580387261331727101461510830727666983682782804658767280421953e-02 5.5601945522340540944176468393069976121987841270696210609977089835412398019727683666586192023068106670e-02 6.1792126664220264932610858779092091238803044726811909618496079200553903593548251479985169877294852637e-02 6.6324293143051761662065505891032020577554198360170131431939585895811933777431370548909915819415824269e-02 6.9416975854536219068175107984013417108002117714342249598863870065485699737159635385048286556960707640e-02 7.1095038597558329611781298509760791426361998916478832916838007482235573608615035422961157458234656086e-02 7.0812614275582107310964543797491022318756499756728260388161233524819885378656171730585884237872582823e-02 6.8937430724117189823821319606509739989698950459213782344721819696073962118561287678710190587300034700e-02 6.6398894490913422470242718415410777800996077596413170103796368147085752766580135495057238935943824982e-02 6.3013475017798719737482840674310681098830221983744300116702485681380089073455115329284197170596384028e-02 5.8286660194788484174592335672977524694273886173626351673947855471594021098075414078076567114701720700e-02 5.2642470111554023490203639476010489497561097286818513909669781139825887088304168028651468375262937130e-02 4.6847209501998192942941927632864222391399920694707786717716276569362233245595882093101615840540758241e-02 4.1307136468181692080714472627592051765562759616842614290482974097680415894311746143280194808888178170e-02 3.6085394939298707609574501469902953258752621380658045408169412552052479548907811151952648557728805394e-02 3.1120339607599275589800548041935309346182118194349925657709621352278485375655154647736347557073271152e-02 2.6525508462142440311531643826884509564771399127265034266205334711084881501221030660695897123071223364e-02 2.2379409292631153404434681079623117078386194789254075865441303368742073636344527771570370818263507985e-02 1.8572157661891356939084556668672401357438208897742136494999569077335551444883145597066663664432097080e-02 1.4985206160129518837654262121259864785122013958291337901382132501298493814895947705992379040334680408e-02 1.1611745550956337032609334899874339445469765735706545975625344523115267781992827011043722889972343656e-02 8.7733662799370138094997792461670051399326200263336911871865345939222144869996196920540571207141561940e-03 6.6468992532742096516745522602804587571528095991472261825087414605903993874209535292254854973046981259e-03 5.0190823635535486246431800721030535302009097758018251831423563015315630911974194874730072660144864632e-03 3.5631386063985061143158715278435023880675141309328655701669644902539180485947697091380012864075015516e-03 2.1625232578934669835893814158934373905651706135361784166942174649970328336562749398437478016652107809e-03 1.0289574192202149486656091553771635692383785960063924939702998599867585464288872829576944196728463182e-03 3.1959423625041159044525659260078290818230978225797214223926583488214318906974339389622143251396780068e-04; -1.1849217122584874161534521581178082117301552455119868201730460336711936492600197727154370741216747430e-03 1.4025157057548373044330613013765669115640875731106785870802516909853538419029908704970794127628937037e-03 -2.5402774024518444576247671267147643698807162273357494103586734761025034809030668135762455553855514316e-04 -3.7835383354471602215139847732237638958887871156600112007120003572181316471079790974060227317312762025e-03 -7.7427144037266976276048405376202479552892354902056625544999013809752218670047263791864335113298337105e-03 -9.8054899961228832212187192521550065738625285852317578509199739169685965012125280547227960236337901861e-03 -8.3030093487038932460589189385016447508300974623506292240648252432498658736204914871302806581696094327e-03 -6.5133883222904854665880591671941297809528650579243238437139530927376921387057543132562945059097226736e-03 -8.5902405477669812699910369716398342903459512929910199805673010303976808835686611242484126371607195912e-04 5.8586124844001382364303324249876326684527496096771843433882569790124254309167500779551055199855986530e-03 1.3777260574319044431287959747394625096688920112662335886828076089974175381812344558920280888470690924e-02 2.2682754513948186015762803142056627526315010735739748212984478759899729968545249344872521682746986544e-02 3.3762620433977417132145255167387409482338406675698152012744703093033657635686441010817109983588921223e-02 4.1926584067872875742917637070091649594749130422676047385549023005542350497623242435773846189516904413e-02 4.9012395608948409674796560561031550409338251700658449370022792410410729170791179543884935420965687745e-02 5.5363208196309185860204019034285094843466479254067722962852167250229752150496795401430628500200823689e-02 6.0211960143349215883025418707316609134459174372826930396012442221137562083825715239168756800447393096e-02 6.3795556076337020286040299634669444550962053282832351967551512197244420740898569750085137154024414238e-02 6.6049487063109470161521179804684832744332539482233903868373132046638895897342996139724747739673517998e-02 6.6232616081605195398860975139469304209839242878013996641199831056425998583671918598510486728201688035e-02 6.4796795666226203099764851238922132443073644279597499683493089400690744973296762647173128125296361767e-02 6.3013475017798719737482840674310681098830221983744300116702485681380089073455115329284197170596384028e-02 6.0512200203867393833184322071154683137251316218279043386199710316847083512655627013386130240341562236e-02 5.6441717417675873712088547187847290891157612101015816781915153568042492324790842423143971084449049973e-02 5.1220464076486299635720034482989759079802478475411708492438127465685748761351243415826429574678138858e-02 4.5756357024218545160198405312659246501458171209621705512398016499617762729408816956804583632295751566e-02 4.0513582136208275407353289301239371534022234736705604415598021709584042602597828950167714958743546308e-02 3.5577481845623309162082848137723609021495167027928007934431989637291753081262143844443208030280815072e-02 3.0875950658887566656923763957276139687110969713268120640773699241130726334996174064761770754874781072e-02 2.6494753563583132657746058377176458121192761232083063821763647817889595200047515971790725876960508163e-02 2.2534642272802213990933651781661847539430041093664209190813327259287417187604891006103477907470087155e-02 1.8869112699088361454521091088562209074784780984889956558990614989725223785384246817759810537973215352e-02 1.5310846509017642375662153550190054310698845900099634676227740781285372860817917083975066759055157549e-02 1.1870186553220793650780962830404368150610066745787461063209831953718056725246086275109236162974777745e-02 8.9915173294898113486327565905433671459425163850839976334053273959428205738272541494441433051072450502e-03 6.9258215639640546012141276296899194141666057751797537759376389136457412486287501714254951609218095885e-03 5.3976388868026727072826930209265077464221453333571201753912717933428104389441446648652125453212787263e-03 3.9518089227625521619759216007618649336547121002833415880511096294930947703872544169851486357467461787e-03 2.4373953451267801213147532089317597877292017582345873096957793978444888755714520795052859367239470631e-03 1.1526389408404999478920241023469667604631621636927025575031657090299408263493853035732356414104008109e-03 3.4724712779651828379313202565283617092482469105142106069844794910595559758850183825573428592911157091e-04; -1.1291640073376125595844725317693955393085566271909179737293556942067136974867572800924043279850106167e-03 1.4762149739744659564555635804469192162547530910617356085200293604046439903855601145948505794923010793e-03 1.4242864100255582473818924821880156930542463862719363696331929469812952548137940893675139163510763449e-04 -2.6909866782406340987490546048514378019483682216983713417988763355435082170175823582383442098543285625e-03 -6.6791154489357720378850674673250692507814313687279008355482881977898623265706174337978457388615724785e-03 -9.3023574589603825770441103043760934354805434259350772149371911060255786833642449132198165359990734358e-03 -8.1921039027439611255741857392814111646104125395577088483256667313881197811187881051635616926446940170e-03 -7.4301140712423591403171095480632783868206200434434079044433722599186357078949989642341170885143859708e-03 -2.6451840604293674417748403060589249502899620113660489731309988480202380011702120818934199257827995010e-03 2.9991928400649707562923389295439339355942170525417424508578896618389055149688308985307631576165651304e-03 9.6556340044773125852803554973913973215978617335267883178693444838285502944846933876261948998946134657e-03 1.7547265197018609830511730509465542732190754788736885441661160847225742306581735158396203361815022138e-02 2.8099694464007810803515512975736510832961045632687991839281527920087923750419667346511162281900296531e-02 3.5816037397950545332732783967288872821526836395840401247595450080905706993957426679371283564105706487e-02 4.2536564525923734527202932013193878273994094574773062250803064229493556886960571015103034438635005877e-02 4.8730244476358737265917698826274954368114581797153558229127706187419833032322177097300691626441530763e-02 5.3631975582510686762853486517754659912465829638280958020174555745239951018954231473983390560523347575e-02 5.7443530208709097903653624091377549826918903325732266050638610739347483317683992693904014275714611898e-02 6.0013932549593320432271772882244450784623344489426722448726326431868948311209637489417359472644851112e-02 6.0525177655877396434384167459049179416411523363408228189047671244890115671115571346075919838298774915e-02 5.9510436711256878586470288349809777486891568082598557587250270956573003097823192873565876518587177438e-02 5.8286660194788484174592335672977524694273886173626351673947855471594021098075414078076567114701720700e-02 5.6441717417675873712088547187847290891157612101015816781915153568042492324790842423143971084449049973e-02 5.3006113641613855100727337333199238126130008242285278269044734138374240975635898668187893131325966127e-02 4.8313838207371489938919491161141852385776391885541147811447056606935595081149439653304736894791287013e-02 4.3289859320604175512261986411389785512759463676721682726947397296388574836276140819262725912609158462e-02 3.8452375741801584387617591027155314331099505355775114073445790587524624350798961045920417990268639472e-02 3.3898329675767992959803780591200019991168336417824369568225765198497609025238351807080131975444281642e-02 2.9542784628781995537249994221715251404507416170596805177976470347930673622882411441904864457416658792e-02 2.5487614620166951456166367165540772310828929846722704610756507556569066625387382543925649309281172995e-02 2.1810625233942365589516118072709034868819196555954114123298868325733245072264029116892306277981910261e-02 1.8353561463631232390100518421880145714481139854427182833891019010132499908820410688136101764020015525e-02 1.4945925955915078612125306649216733168324854090903732255463309515719686451567337172626263627509421560e-02 1.1616416992048747361715358051946937598548188277530303778195211988379715499841640800769306434198888280e-02 8.8385988723667334888389642316195860659171764098138715530098189618989872856650391751836547402068295544e-03 6.8735803821018426609273415011973983317787018274353941625765124788992172153995065629139883310236818629e-03 5.4292068744719705944111563034989567955559631501711710696306199688214954400138003531370544133436844593e-03 4.0358077642481063214792284350024242912205821200129116301974431962630728162117654040717106653776622601e-03 2.5315417603312362432635963135676717057288817224683304140645329683368460282581963107490873629179907974e-03 1.2251260553020453642802118290711032690124699306280940931185099329431940646923146736957440015908429424e-03 3.8106779669399696481433384023352102623997247712918987755130989570751072876947840720195176028236218262e-04; -1.0482973208611518294061662815683170129381219866884101049774360732490374175873885510017912707050588904e-03 1.4437094918977564619566403662366869526394116372936656455602175134021631663148457226491389165829964033e-03 4.7149138830336852075654257013903564710710405509957892620297621055961071742473843975792053966226633399e-04 -1.8829370066631904296657484270733389424010787057168199863289770100137771769277282437958481300656129314e-03 -5.6643113771993321929421326703040369767096743585926699881605303530959879698188811167017732772212218868e-03 -8.4483421318469911897252128001818446868718299786307531930084197958784121227618853409765437805152395323e-03 -7.7697595779716971909877432005738165254527494053145990109763328198431267250865586359732745507752100689e-03 -7.6723397416260239209620188958651855157922311878471133615667717497820294825650042757371852389808342351e-03 -3.7929290655812562769623742020575706444602185296243995863623387313131515262491070761401947470400438603e-03 8.9559697227519507375453605643990810989881587167858148375446006839637698274042419920690319206056512841e-04 6.5168558644838967947781026470079818785756830615528469672335204777487730708043186475177927006447106382e-03 1.3467565814134025173431378473622397928203468153427705754414026855530292456590743426979406880189466029e-02 2.3056415266431202438177968182143988400020934822199534932841436008076962220766887803165953437967639279e-02 3.0159640019234371812831910478308247721073194020983699212765198042281976042529896342082501872844641028e-02 3.6376219072339441703732635404981987082162895732087406123587828218374665149870971705757974962708255032e-02 4.2186215608523344906977795945340477334172641496644740924161844009086612422222562113831524778904404679e-02 4.6909680438612070294337666326402165877702500031740436199454172401389832531123755919744084467305920710e-02 5.0695918906012608438399588928401031776206024280452493631234100635152170864312591071383093104276239111e-02 5.3354821692520488985749213160140933363256159598486891961578630888512172837198328984246020630533044389e-02 5.4105356932057681658231821574173377107530820049531905673987842497385436024656382435743223969166787678e-02 5.3479238066124167885399760842310773302348942376625649861726403174777703929643692606271385514014730711e-02 5.2642470111554023490203639476010489497561097286818513909669781139825887088304168028651468375262937130e-02 5.1220464076486299635720034482989759079802478475411708492438127465685748761351243415826429574678138858e-02 4.8313838207371489938919491161141852385776391885541147811447056606935595081149439653304736894791287013e-02 4.4190378032984699566525514376190164534101106683681627249022197456267520020244701957075362600724717402e-02 3.9696516764521846905043512374479451797491136916106147839603998488079678696210450354593161379195835480e-02 3.5350772352799877278106584148447214065409466904002029191358360557369678658329672685537629418951670074e-02 3.1246875832036124094798022313677808321340527476039556632526453248690475865710190879108877023505756788e-02 2.7302971597027662868501234638305552791101534753613422334579937538706601082903464566742654393685873970e-02 2.3638063691604319907009259274607100054992385179446166430027778448752475780906387359159122407889598866e-02 2.0300444100270681011295656884366646656642488885500589923451502254825943916781491528760452192362953764e-02 1.7122446935047552220340428491168867536670778262172589317320161613510214126328506726600619729760934859e-02 1.3976325012109803046501099728485930736846585438106327027260204857101289759637781580090632365578943589e-02 1.0898455645683960309249281978878111062385314031356926280122782223957121363798510007650060640523790873e-02 8.3268902716197648506563102857469010119210144412226325114001622675158276501490083210255911818963676639e-03 6.4961564877851950336499798428048185146780532085704929655973119882611218939984441309734854573708460059e-03 5.1341757912925392983427982167408371753284836037651191318496917975952472020026180118426522707219945144e-03 3.8241456416597463045118007947536848549248873605933190167706532636558961101820044917321410759010679471e-03 2.4174052814200320567095926412276599221335015300338419955625795128592193262519738432119833751352687477e-03 1.1918132053925280932331958485655200951733561585799715512555320044814357364977881714406726787019430454e-03 3.8223465188321304568028125113393673389606876168443326025824090203252883388267791414822970409824978703e-04; -9.5350826612536731192482886877409091806955388222646893022208132946092826285919663494906804934787319183e-04 1.3325244937055027790081976220095640564511322565475240933256983716040295057176402162457245486433038192e-03 7.2337012299271523838372016873815045321245642450622583384775551703631023043888315623693763111751164928e-04 -1.2669131476355957361041211899628624794490908847947972936595096828335339580865468014672426585363758072e-03 -4.7223119748434044037290760565912994977722726514340360761271297020226053789224067558508029665651841018e-03 -7.4226283685674491551093889230356561016307568358012891776951643378342406011170193908092241310509104497e-03 -7.1635287636026113914737756530230484816057247907350672151900349138280341772912852018190966012111484853e-03 -7.5030906961260654780300693628591932450137866584846192106753739665460587575513761604890339543130086657e-03 -4.4709464725596584782686761669999444724882139083829488511732744344908274105975408964345382142509311124e-03 -6.6080733263201731581871330920510564169894866905903356652253107148744606413626317353429729116100290040e-04 4.0979727342317053270743614846580697613793063118259590534012737847792504157099789357264856951305267854e-03 1.0161032591256173112897726481972711183047518371671222228186074564103119812245794389516235053869758134e-02 1.8689252450872248623725747296435095268528870778171348068557168453143890676864035063041597469742388421e-02 2.5056929843654453711398882761065648570366872010142246533996817474059832266528834982901758910142498209e-02 3.0708845149392213596236147438587750676579585467139986375936434643353994109915707229981333990667607311e-02 3.6063069035084914134660373428649577244390062713649306207132217140679206396593873779800379665402725118e-02 4.0491119229807119136790907834966454739804275610234954230172202885733947727699504227043028458381940405e-02 4.4118180970615351969418240306662145658182343239657190373680418998046475614273449788883061968377775241e-02 4.6757506115644725603168803203351033563806478736657206440481762132871887714280623069210021955050366622e-02 4.7689760151059674574408778040552740554876770952871368644455764769470414856631577429661227969213421940e-02 4.7375007400652594963459362558439142593471399441481621538331764439411888038465678152895007205628435117e-02 4.6847209501998192942941927632864222391399920694707786717716276569362233245595882093101615840540758241e-02 4.5756357024218545160198405312659246501458171209621705512398016499617762729408816956804583632295751566e-02 4.3289859320604175512261986411389785512759463676721682726947397296388574836276140819262725912609158462e-02 3.9696516764521846905043512374479451797491136916106147839603998488079678696210450354593161379195835480e-02 3.5749986239035544674914115380270357503777152995578235810246887798461983079959233045054639711962838321e-02 3.1916074825940703198829670724297670697342940484394018672152644281968684536473451660680722289956330993e-02 2.8282277332299967145089545388282182515182619021044101189612379143490759799137424774631590054778319946e-02 2.4773626427698002695842882620395791674380840920978234471166969600673083751968759575771047313338989931e-02 2.1501576903023004979566520677347912366902823742112793626243559280005791038003064954720900922373694269e-02 1.8510963243401624274078991920133941868555008406069004648933179484038010742379032951058428859861259431e-02 1.5648880824810439530400050016139263419655848357898041304842724780127594846507388935327274782105055581e-02 1.2803721357550523353857719174435879130176898775123500777128287460526426070707721563297930407356904408e-02 1.0009813671660997479792123769832221125691126638533340237139175414740363314254164547222937488909215695e-02 7.6657735204189265149841711578156782688491329175213353824631509489615795476656621202360752289570900102e-03 5.9869758477145910635332817705016972598683666045713959488112141555200217833329950363722887261349963901e-03 4.7291736165539242813934598054592396738677790353442862752538208801221107102238307428973011405657355921e-03 3.5176767244077187513732331140344848372690915768863915822444560752080932115601275814432258596851405103e-03 2.2210311183258723639632875154513071540134806511130436965679003704473791515685842322138107309025177018e-03 1.0947303177227710685299007148285372009810549517017429790416810004871281322166101826118081342348640973e-03 3.5147831871272855126877483648936912454854593819786283149040663714325098277232146493263010632730297822e-04; -8.5118226761370047991135686907833754037437114993178051473642822288460983136913971350158490614364467307e-04 1.1668725545097667834019757586537720251089623652704573213472243610172946050861588082657458241608504614e-03 8.8346153451221624459091542930766789017422554931616266983400714745399414001995479800211282291644323166e-04 -7.7498004330365050987972144916521658781482654741167539812786282573867006162274682346382209347880027907e-04 -3.8517809928669393619342904308722218932881509866882377596893847402519836320408117084120927516282398550e-03 -6.3545620746526303218841679791032008526224093943118885458026488038193721495354553785833776807713586925e-03 -6.4457927160557597645053865595703111519058786332528290550984772640222692180123793283170456312668875442e-03 -7.0940158681031366483790381984708705986965147556310921509389857306874318914898845888894452486192254828e-03 -4.7956673881689976395925820324016905506337133262198932464901225789082356879438308235341407728069686376e-03 -1.7845529543910485803476709718330889838574591250832075694956080459881647580766451496601519033138931459e-03 2.2034810860720048954374337366961662645584170638756165371516837705217355858812507300208299825276346931e-03 7.4293734326726880143616650653548441860661378982234277885217649387802568180126042909159051293233713510e-03 1.4929982721966339103513978860805075916965315143089524589922310811513311588733185030792791185972083163e-02 2.0534982338544557603073143166134315042490609577979251966313863563276436518913207154726731238605187692e-02 2.5596497252331610389659179070049141966489923978731591764454344047516051255766470771928806336737577509e-02 3.0484330385751530207307122745437605472455963364000455108721626617000456052283394023223658850713210870e-02 3.4582998166610187394000009311496498489641918586054320634388330230847960454219672109436122530493109056e-02 3.8000098960078913880044290676055169934496625261208196486071380098025485078518795520633384353156132888e-02 4.0571454956212760985053843658237637183727076268351498002480276571995362609070639029814708700053639637e-02 4.1628782178599464526416428155637089062407704493515573231321950611776648301714650077390940850981379765e-02 4.1571084967475075084443226328709926133910152640480157764223258141754002952815236037254303116293813215e-02 4.1307136468181692080714472627592051765562759616842614290482974097680415894311746143280194808888178170e-02 4.0513582136208275407353289301239371534022234736705604415598021709584042602597828950167714958743546308e-02 3.8452375741801584387617591027155314331099505355775114073445790587524624350798961045920417990268639472e-02 3.5350772352799877278106584148447214065409466904002029191358360557369678658329672685537629418951670074e-02 3.1916074825940703198829670724297670697342940484394018672152644281968684536473451660680722289956330993e-02 2.8579205037297148292116884844880486384454367640154331704831410185278522279771517379204959149426513147e-02 2.5405970065600896629874257442703317464961708474839301684061919614430699304410866980027256270087564224e-02 2.2320392687566206980810637641770605235391174926103857092401857984145762243501336900346136306697638695e-02 1.9428937083789682079141679067201459620449775360231611663640321150814263110346651129567796155879645345e-02 1.6773503840048874565974939738981111022059146970644388348743319099406217954245094732379916997830846339e-02 1.4217311979179618974639385085209159601063813940190727387643092923004902715299038767087581084197570476e-02 1.1665194493563536166413880402526888232230264415503756063025273942892533510603267671243576196872046749e-02 9.1478428831673293449352202197198562679807865711377719165811769617133154270732514278161316175960863331e-03 7.0266045215524755710958515263589920775784368551552689570815436626827584603767099921871459893627272562e-03 5.4972399826931531571503275954810193664813566078153918367565483725022386907197229688175235516235007170e-03 4.3418872178186619013641982777005973930686103204943934749887498385219644870721230448649478720283020161e-03 3.2287195183264532488946450052197768189837951858958358179484912940154177578396926806884587310460821005e-03 2.0409735524398061375409904916749969414033312226349231967449938952172808220904457684588387892844595542e-03 1.0096886291205779277219160483634020179653861383305264833328249232727081981528655435826502775785382801e-03 3.2616758707321591462330019573526414661193102813251325902525167542612707410977429225101234338260133711e-04; -7.4526582464452574146368547353819044684167643495307942341391799977613941938294209044139841783291022771e-04 9.7284452450765104820522267859426349712501247317382915058711102931077858653163871951799996175535068007e-04 9.5461486689006028405092992163324956508692625445315264711684438806543096866172943884584296215512676961e-04 -3.8255481731749569843599401752519771186722932647042285848281911697766476897021819080692680074583658104e-04 -3.0589777279386557294806488079959974263324907573330077108387622050915322449595964392750896543126250608e-03 -5.3323398851749449746806759796918652239868408378986854436715754075517842991119969932519166533011327601e-03 -5.6437396927741264364125215196735572905658442895078268510159512653204044458496016545303993057370218727e-03 -6.5495063984032461956871874150785585391211958425957371818033222188025967131107069098158579938614692466e-03 -4.8360507225036537562958180257079844817651699999457095102113807288092123182033804801286296596333187920e-03 -2.5177226168159288775525967596970958565304576285290549770808514925274071384508231025829251123817482092e-03 7.4370408138127518367487705850607489601348707450644961770161829471523390714893873103209486146862746407e-04 5.1688849563444736279834348054433727998738779484908742255554650673451620590423653540004284105478227774e-03 1.1738644524982218010400174922316322370647428850007591106770530302109894000859131992445370282044332631e-02 1.6593542674306024887483923790501173817114486633290181049249779091142699487447417440426782189937646073e-02 2.1047675625067345484714475088710504011318060343944169395738750482975031860537080919768022687313706863e-02 2.5456449623741527455394330050067360065805295492312471619233904950316804924603044826550229774229802092e-02 2.9211686794492031507543671177472472231234947281481259596974809578091816245068809815074560844116735677e-02 3.2400628068443932132542238659950098967959676655838380935386415608409921695754998447873228667303173767e-02 3.4873012096366904075316339825007974834170283697013727235933259953470574083280027424414977202025738706e-02 3.5991515324749110453439331842964961046721614731587471116541698492783960501587647871889354890935352815e-02 3.6119488158136750514245277752211607516351666970786284005525840430995852900778085013895336673115524689e-02 3.6085394939298707609574501469902953258752621380658045408169412552052479548907811151952648557728805394e-02 3.5577481845623309162082848137723609021495167027928007934431989637291753081262143844443208030280815072e-02 3.3898329675767992959803780591200019991168336417824369568225765198497609025238351807080131975444281642e-02 3.1246875832036124094798022313677808321340527476039556632526453248690475865710190879108877023505756788e-02 2.8282277332299967145089545388282182515182619021044101189612379143490759799137424774631590054778319946e-02 2.5405970065600896629874257442703317464961708474839301684061919614430699304410866980027256270087564224e-02 2.2670335594648398811828803093104765383556911766859638399597785313634285371708594935684869372806623897e-02 1.9990165642335920700389104080977292062396355318198261757314612996053296385002767196377933789103901592e-02 1.7465045605271055843160067545596139002726423683045037553354290302638509994389716492481572069598676273e-02 1.5134662061347517883346696802577123111310918755729479320852409949507411199939705149605007399350109365e-02 1.2871583452953279252147773420347011141030564307480983919066769879049889036538080744928093071033041734e-02 1.0593219021900168024238085088043187853354346111374299351808274982631315053258857911332574232451666030e-02 8.3293639199444068702164564215565499587996931970493884380745404071364855803005536877215461059171600537e-03 6.4165785359836134157899687845116663639121922851010852392588354609509272062607969296964672711755197170e-03 5.0382274470401669333697126640318225981577144382722854885133757149101240834066187650243646898442742122e-03 3.9949287482003005954716399802891759635370784417184722891776604658942796511861884546768551672760760022e-03 2.9818673201199800960756805784106910478732927605624380738682155600890566830803941967004423824998309048e-03 1.8922306323034011434737120637501679410598018580556554819613861242268429602646360385721933284517845466e-03 9.4099444026848271451868345348758992866627032890175104054751454241419369895958599009461273377975676421e-04 3.0583038384524733128529905653971398509402877579958319537214776029840260551296141942833220732836708923e-04; -6.3882602638874396279139323274915287479344657723595273471491113498692578466497789697320203278514679987e-04 7.7419808601520247009653531042981368083124035745124151342965470008882263103611855506325328984393884555e-04 9.5089818549829060785681598804773394910398898645141012631330756718789413479510796387464942976712809846e-04 -8.4151912173190988790443214247398104866164391951938109174523976918188635418420439477292233703852488810e-05 -2.3570759541092172921849149628321878629569010715187020453905261305959204809572473802089772366801401837e-03 -4.4026013458863502745199597024872351944922977423266064974900416819546400829983549666775297609289978291e-03 -4.7869830006461732500704091559450133586533588530371367703436349451101370196917459661758044498335191493e-03 -5.9177612388845890438955618453162479377083094066568278520837308823140968677168150414347771542714688335e-03 -4.6448822824787950174411760910675407624415670987314904970780410254504662490299861000838387720303797227e-03 -2.8942775451034136734935133766449962839197511067607745392582367582505660892950323996652716863031821132e-03 -3.1939063357388245272021597687829494622040050657821582337826073460531729712463678645017022308614373410e-04 3.3430356144951102934333440414479079037959878761803277132094189205740205011054813498368848640671007471e-03 9.0751141091139021399211745223119272933224487249852585856398775698692065392491643372282877629081343917e-03 1.3211299957310863031854472815123144873663724764224746298868644401276675271738403190148750379541210656e-02 1.7050022170448216760658865456119221204401096032753653619803533274492652585470134767670648432578685275e-02 2.0949853126987384814978272053292002263100344884895277328980305688136365062337860084251342475140601647e-02 2.4337071758659802359577141125666729827264885456113840324559486544495300639274752546089633196274471023e-02 2.7278919145204359668551726439264111638450973723877971753137815529785556431143946139368895667278479475e-02 2.9614164018117368338509511445582713670993903872245493394023069845826381010386289555191661974429723287e-02 3.0731239613476079496036297076406981200846007764977140234145010297184835455334609105233510140351566693e-02 3.0965814211473618636424481528743832412553861504716739893277967929391571419690771209443145879701125693e-02 3.1120339607599275589800548041935309346182118194349925657709621352278485375655154647736347557073271152e-02 3.0875950658887566656923763957276139687110969713268120640773699241130726334996174064761770754874781072e-02 2.9542784628781995537249994221715251404507416170596805177976470347930673622882411441904864457416658792e-02 2.7302971597027662868501234638305552791101534753613422334579937538706601082903464566742654393685873970e-02 2.4773626427698002695842882620395791674380840920978234471166969600673083751968759575771047313338989931e-02 2.2320392687566206980810637641770605235391174926103857092401857984145762243501336900346136306697638695e-02 1.9990165642335920700389104080977292062396355318198261757314612996053296385002767196377933789103901592e-02 1.7701046603076575468914744927185691465972571435003950996154461060861556908004584673812602722036353548e-02 1.5531041865136472519091539912403375719211631349569253954171863721740640808087060786217238546794779139e-02 1.3518723496537692917043373862891058664347892100783268805000699615337301545701090092767924794642448241e-02 1.1547565696475844935919579326996112468062764367735466134753005862262159295276458738454227248459964024e-02 9.5313529393798728253297549173220126185663737173336708150432355121838890281149851494004164639865062767e-03 7.5026654350377101948923648551608916949779344337168105210538743049404495357999074670656130012844887509e-03 5.7889873747958284228790521720619208152223181924937685485532684327303068204213610262766595856605179333e-03 4.5700261692373029907595580504313858464766897761389551377860251489163897040981210487403968989563703574e-03 3.6560009666413049383527244635158063919987485665513321399433484623842336564619711184327231915953762738e-03 2.7495728459343101019112548546823465863932214435990856843366767369456567785124483087223032895415570274e-03 1.7494676730049259537006234867658685611266891554725869337049505718040037633659239653292336871479928149e-03 8.6658869295114172244494006727318468145267813207812000928695044012414651663880222463769794701312518269e-04 2.7883692846899609768073895881552151292034059507559730203715825913573663770338725769926902795094106624e-04; -5.3598786552854948393376371136032218771472296582956162668339177551653254289926640220987600212396061938e-04 5.8631248422331024211362942507717065786444193929434530929737772835004303751316446334584710210259954238e-04 8.7978380569684131837297728652900317566620901568396157300781964653551099733531182649592925368492319771e-04 1.5081847091005034155870212646268692063698106155190294889143674789489744349442257782548073798688605002e-04 -1.7480787265499925147102163372927891687475781173491343922062919013537302030248828026311468571797487831e-03 -3.5927369134266983348212643362457875083635151293121218549780267204662802774026600757274936717576053434e-03 -3.9399625419629255488109459952650158615115532547591487282249563708010915191162866932039143666411408333e-03 -5.2341631884107648804488339086214046862197192728870773540800880242672984099837716459808321439621160139e-03 -4.2967620341996441037046727725287024979735924202655365804634563929002146689558737604090836704578770408e-03 -3.0009656335553250653559725749799409971141385567923005079953961645672541799706032466897677728494542450e-03 -1.0710552702756868542824675348626815181550161067440892839455767873491231480760182657625718117180841573e-03 1.9025587943846945634044625224015173192390543052788585536380320167671261915878364347292931542657774819e-03 6.8422879454451235506529262502039753355192549157444998668988396180004882016341458505335479959801504447e-03 1.0355864035849736925291339088997703576374447187374741252711574859667912017095112613038539111352790443e-02 1.3603758817060969907773536149410079689543575790998760829394436919100438739237764567968561612128987735e-02 1.6980441369419212176089843894293340832048811397748165479652303801123400972278904808871468315158890672e-02 1.9995697263601244047869098555756703123662491727656205011648336110491279227803806130462141314659295615e-02 2.2682002848845909203489519131813539382862105335105539238124206388486401419542212010212845652940733818e-02 2.4843494341954499211795269935467671151077291576981192185540521917748528098457469067166921327977581373e-02 2.5913326890267927920631851298463081880704786907916389566047843233368857217791160509599002255663211802e-02 2.6232896098577003765093183673224199898847933504076392288595496765695648817682760949833981213595648148e-02 2.6525508462142440311531643826884509564771399127265034266205334711084881501221030660695897123071223364e-02 2.6494753563583132657746058377176458121192761232083063821763647817889595200047515971790725876960508163e-02 2.5487614620166951456166367165540772310828929846722704610756507556569066625387382543925649309281172995e-02 2.3638063691604319907009259274607100054992385179446166430027778448752475780906387359159122407889598866e-02 2.1501576903023004979566520677347912366902823742112793626243559280005791038003064954720900922373694269e-02 1.9428937083789682079141679067201459620449775360231611663640321150814263110346651129567796155879645345e-02 1.7465045605271055843160067545596139002726423683045037553354290302638509994389716492481572069598676273e-02 1.5531041865136472519091539912403375719211631349569253954171863721740640808087060786217238546794779139e-02 1.3702757719113735304376284681104343624482950223320084769482788546764122987257070225934331664950164185e-02 1.1995213203207794076365453930761248928345490327299057259709274631375837899378551870754613771019752585e-02 1.0287709625407558350379221851768172379380182176735574622657011219446657095506757934879695327524198329e-02 8.5163606866814995420917394836729661101351597870116581912726668822155990712259793554904140129446541106e-03 6.7210993017959467298814584171749882216333237143025043843719460767271934719427002743765953561204524979e-03 5.2069218030651882253478671380433731229214405659462102516700967739461982715950384108374377064381329359e-03 4.1368317681190687062990796205197967951920730956062046507864936922816898778697871809869823173515466428e-03 3.3327660312597968527522864881023419658701007146724560891741736927163536449786284198927938143607247704e-03 2.5262265337182845180997078429908832310394850977823396965619536960138889221450664520809145073827843770e-03 1.6234529993583862124784621331069935072594882575035191040659310269577342576822840937784105037989897116e-03 8.1645723675690688773658984910588968923932908981856298824303396470896697863360088287177328883466117883e-04 2.6826866069613516342195868672350162669877232532051363971983324636290930738544979151013587276299802726e-04; -4.4118373293188614711389769909430488416057455419159420938585033729645574966884318303713816494451499883e-04 4.2211625001411246176576546872068481521490155295430347064447943334742469536238568148860350203426648901e-04 7.5842325749296082871789329023796961062932272773600318046332458672846376751651095040912085679469120228e-04 3.4425135201170760377631328567322686120404029616761676329393898850442875450033784826378199419884224319e-04 -1.2410752263191122589205755595948900291618958254136657132532127453475779606222304517815224388721578753e-03 -2.9183926225914600008701260691036218227815237875212149605363305243783758791688618677066486299546368932e-03 -3.1553897213243448635819516872036882309085305756014837642795100164540455802254940461358111584292775271e-03 -4.5414142040095898881999145046810130535410755645168211583201860276413602075667550645551155238763366309e-03 -3.8479308380065790492006733437833192643881462986812026679145613684340875414548452233054705903649216535e-03 -2.9284877505634388303200135576507751289389572007756152296019658292379398667335248507999249340638394804e-03 -1.5692061589239586488617119045412899153905529449156243570918331326420535565924445453453094011461138387e-03 7.7831855480762511437804818761333778922260592072918063607546336191892516372412114705846632009281836322e-04 5.0364643744057733680244565213617616456815805054779569756977078236662620130849776602065350848718328365e-03 7.9927119516963791730807769636740983701372752404573302057109795747912199212227266293168479679419073941e-03 1.0703165385985959277473240111948671042303918410532307884325612785548728506640540919934822617836910138e-02 1.3586717447968206086447574310281586046470132512458412486194636522571945145447127326162253836385996903e-02 1.6227296037217914535962616018170316486163552897887397990323717064648835061585081181839046325492821097e-02 1.8643744522314633401391499350292431112862004810142338417522527413994844936018550382316207941913346603e-02 2.0620713960960182991245926171876396787193660127323338259690552625623074603436290998387373093760047602e-02 2.1618608611155621057731584967155133216998708124588137487192133492879372234118419836555387170722734490e-02 2.1978821598560770422899346096309243755823104879275055199370653346259496802149245971347048319808402637e-02 2.2379409292631153404434681079623117078386194789254075865441303368742073636344527771570370818263507985e-02 2.2534642272802213990933651781661847539430041093664209190813327259287417187604891006103477907470087155e-02 2.1810625233942365589516118072709034868819196555954114123298868325733245072264029116892306277981910261e-02 2.0300444100270681011295656884366646656642488885500589923451502254825943916781491528760452192362953764e-02 1.8510963243401624274078991920133941868555008406069004648933179484038010742379032951058428859861259431e-02 1.6773503840048874565974939738981111022059146970644388348743319099406217954245094732379916997830846339e-02 1.5134662061347517883346696802577123111310918755729479320852409949507411199939705149605007399350109365e-02 1.3518723496537692917043373862891058664347892100783268805000699615337301545701090092767924794642448241e-02 1.1995213203207794076365453930761248928345490327299057259709274631375837899378551870754613771019752585e-02 1.0566623475186924528486501432808948183894890706843764125022660081840395405134059373988635176793165025e-02 9.1087874095528355548901939335705469323468906472375629238636723817781867406467280084101683781770436337e-03 7.5673877195144375100415332104402084835897426428697054031345992310569037185333968373549428086934180750e-03 5.9862392264968241514813636293132391734983168583410573485540043329388404087752762713312952555066515949e-03 4.6547611700986053721086184062488962948493322424583294530476749536503788509929904663216488776704172991e-03 3.7256511626217838798626064410745182055744286222230468907216875162758900382808526635139497306474110534e-03 3.0310316528402841040552279255827775194404106581916156084143385609115336519352488155865937433529771388e-03 2.3198282457582980188152116957669649636932994653893890955256255974309026147794698584783713380381613297e-03 1.5039133827527799322719586262804691550622529590619887827335932724543039747452588853530200386216117602e-03 7.6350273952895676631925763955905335381673709989560759577564615518914509021768997277297605919519285292e-04 2.5348812913387239841352811867541823293555851712691766291489425800673351525543805639764201956176054899e-04; -3.5568211266667784298222775867238754924441754467676831942221041573913458210527678917789836649102886519e-04 2.8970145262302989948404115973046859638953308931898235483920386945411823166053682525757770146943814133e-04 6.1611070745123712415114613497815141563970647180944158883626740670013314055475206798881011281405666929e-04 4.7992124129433484713282958804507184743952751983773879529651492865488674047260998388513116636265876319e-04 -8.4978595125731004588496875706908446158431717045857245949817797612864914934640331361136201939754134048e-04 -2.3456795050705152132730856778857161434702691111950473829695136121530056342993889874575199152042831855e-03 -2.4734252899847333370085480728928588809939065596245805474775977708115970490044402673509894915555374469e-03 -3.8295841120764085680838355926455299264689131200774312346475367697082512205113716820446384398994483331e-03 -3.3276818352972579227213548049024150005097988315348163640266708977562148898684320086821866264057378906e-03 -2.7298974327929076916630552417684728635679762985472540530642463819734836960186138683891821692409169990e-03 -1.8100865982098761211740573631952927703899236346711183410763732569146753479548026289539696730649377581e-03 -1.6596033666666502089033652508590049209188765743164932025412604911630211144267041815669531767493977465e-05 3.6393890456185735251011090213879910657722158431034644996489475477455072000604863725640251016313541439e-03 6.0581458645066627944749243539852759966201703050080995891723769090947754492450213800199596572258022791e-03 8.2922485061994717627554457998649378372294400643713159720127051027788009438538127246185167756769825506e-03 1.0721943733195548316461486468965044153519949496566545579400736211398304658421706224300922356064875307e-02 1.2964613228995290670395027711904641059721237860673144765864714838134099216456074822111368921167733495e-02 1.5066353387481766932111907733392018673071120736794918088091724269384223875703960756799628920868908991e-02 1.6836773682818231626288683612532839452938773492653972658755072923789731085883376713991071435637481739e-02 1.7750970483003187419410046534593813442755142423593179110816467568044558337033852600544805147739496837e-02 1.8099225664883462137782992851993738684083705990187470212536936763989454588951731035981293358755419542e-02 1.8572157661891356939084556668672401357438208897742136494999569077335551444883145597066663664432097080e-02 1.8869112699088361454521091088562209074784780984889956558990614989725223785384246817759810537973215352e-02 1.8353561463631232390100518421880145714481139854427182833891019010132499908820410688136101764020015525e-02 1.7122446935047552220340428491168867536670778262172589317320161613510214126328506726600619729760934859e-02 1.5648880824810439530400050016139263419655848357898041304842724780127594846507388935327274782105055581e-02 1.4217311979179618974639385085209159601063813940190727387643092923004902715299038767087581084197570476e-02 1.2871583452953279252147773420347011141030564307480983919066769879049889036538080744928093071033041734e-02 1.1547565696475844935919579326996112468062764367735466134753005862262159295276458738454227248459964024e-02 1.0287709625407558350379221851768172379380182176735574622657011219446657095506757934879695327524198329e-02 9.1087874095528355548901939335705469323468906472375629238636723817781867406467280084101683781770436337e-03 7.9064263500003218161398789145721298619929257266383490664262677093705306236390553348120808322370177873e-03 6.5982865083914407160821830687120504641290456116556387616967414396745379243703155371822024745710768438e-03 5.2222502018814736333245525984127429865996558908588594806497032070623073929278552264568457344551245082e-03 4.0618715154086588912338257104046754081886525796331770454451764491372423880911508821120377861471153618e-03 3.2739327686818802428378005104193078221013416900542948965596566787325424154944385000389548926416972561e-03 2.7000963692430391221786884277484949025786687745576728329081661928204444137821518565369028720651110649e-03 2.0860923693199069866948589063884964521567845366866902672315507029646898333605711537032690558998064991e-03 1.3485678497911853198948438963715781543453004771362025467355674198736425375237231460594552683981334445e-03 6.7046273864910893393321667202589800961885196389875932920575201686265591846838974977004058575023496060e-04 2.1427900483833971851698730972759172050652490516884056037107887716002428972612621817602993068329044004e-04; -2.7827919101909292537379943657920196089682678329994267503336474639739352109590372001539170133685958184e-04 1.8858971264020042692799933704804352508373654859951366493336937683888498151343641872007372152218002056e-04 4.7579467784829719933674775356232300523886537422419005134580155194270531311566176996360016402716340377e-04 5.3635471417631280636477036446251607719092251231823793265448447726416001213994908093706735313069202673e-04 -5.6994227228083709163780372953340480739797783431999404102181514310116916099360362604431676161455163682e-04 -1.8185065077005376676606209237849632085871295715743960838244850998752513590113784391800352642300261709e-03 -1.9234833942652598785345627604636276582892842849499338852886618919754577331349705766774052941453750153e-03 -3.0651869869882434741102522954520134010660641207050888578954090097715661534051011133035739610722036435e-03 -2.7656898482051539627156379835991302217757903332031587080184719139354435250547820866108000570194673877e-03 -2.4353094854323846341128110692064343118611607123930047884075252856214384276013674058679939179337623192e-03 -1.8047064938239485520011523507823646046969955582765466142432298046607681307415322024220444915228869246e-03 -4.3501252873409114138923915150396692327827390411257890838622484494851621111539187299387369272596777121e-04 2.5307591651160190110081051050986731328938126255953817703582063369165375846886269405719060041442289903e-03 4.4703170599260460260479182753507091563886363897735489097946141762902764599726801875442998184628031695e-03 6.2839373757438590199024265207980114200147940145367508560021810840512642445547639376722736404561936064e-03 8.2722654362827687072323621466906364292899602275978516135320591608440346602160286912837990160119698454e-03 1.0099376050856429102447770894707440187298515311999074844314995141861275337151849755439902356187870563e-02 1.1831336686292517573965013914975127212654316074371713003549205184546017785121118465534695897002135084e-02 1.3332234546889151127766699694328718306568832171347749080963869474472346787925209124521306342670896762e-02 1.4151740687987576536014187258326323969211351768276351984939220936690791972095910574636790359469119155e-02 1.4511580786821860184045496329811070707368141269761589063612661908812388506095018969426204281694859368e-02 1.4985206160129518837654262121259864785122013958291337901382132501298493814895947705992379040334680408e-02 1.5310846509017642375662153550190054310698845900099634676227740781285372860817917083975066759055157549e-02 1.4945925955915078612125306649216733168324854090903732255463309515719686451567337172626263627509421560e-02 1.3976325012109803046501099728485930736846585438106327027260204857101289759637781580090632365578943589e-02 1.2803721357550523353857719174435879130176898775123500777128287460526426070707721563297930407356904408e-02 1.1665194493563536166413880402526888232230264415503756063025273942892533510603267671243576196872046749e-02 1.0593219021900168024238085088043187853354346111374299351808274982631315053258857911332574232451666030e-02 9.5313529393798728253297549173220126185663737173336708150432355121838890281149851494004164639865062767e-03 8.5163606866814995420917394836729661101351597870116581912726668822155990712259793554904140129446541106e-03 7.5673877195144375100415332104402084835897426428697054031345992310569037185333968373549428086934180750e-03 6.5982865083914407160821830687120504641290456116556387616967414396745379243703155371822024745710768438e-03 5.5349399880306041426203866592585397017915650205278259487421946711918756801152294889677776536277111601e-03 4.4020098754012935443317894929595007149540149767309098219428521453272644089335520862814341081269195410e-03 3.4382958997542255179108286320238647703639203790863149362443245395781289532359694136356266638849486162e-03 2.7781750148296364017115580402845667925167937171048728097575769830262732067132201676006953560465197232e-03 2.2927203434941966050741884383674661304021649073271118522204554930426738575018401125984158779864918205e-03 1.7695491355402470868711263352592820648127825889068510277749138531053617982728208462913517962824371999e-03 1.1417525760389919251997892185347089953288565116375997749088413919530690761475279528714407553495069009e-03 5.6614337141454519017587721764085202359247536935310760750456293421804632220524614787673512587745062927e-04 1.8017456926161150457931220820484438422656398675746254432772133128301038566138248547721191303255825778e-04; -2.0898341385868837911414736784829762641474538362310639116937343255452054838730986424801122162777981166e-04 1.1553054280902102468967564424342375921360984640218268802064309545937965485284002415907083862310994221e-04 3.4830335988440891040316194736914453866316543247651172488143417400726857898532300562874119297973724913e-04 5.1866622107053240470710567015864318951106574004706539680310386908404727944019067271922826859303146224e-04 -3.7869060535259770277199788737403190055416776669539004733664731781907589815715342535071830890363296992e-04 -1.3335080405065911591903642093656413971064835494624116749243830160225743079751735050587413588829651777e-03 -1.4837544707187008057283643929848815981556923653213602988898437635459246771540122389765690107115983653e-03 -2.2920548492920828733317818309504185311253901024715090267327437658097531533047991756809042682959883659e-03 -2.1903330940101948144789885076460139707968301130476658886996210375518412366091944652029817574425196047e-03 -2.0628935361854522559752621377267401487561341593818447288088922688639481000935688295484460207686845529e-03 -1.6117371013109291099796767228798029599769789533793681527331032775196143011209177459971002648223715596e-03 -5.4779807070411093744146038376899546926205574093613071521651618220856965719317497966933704356636839808e-04 1.6532470119217095142822605602966663027754816858842056100722445453892319746697761267741697038970604820e-03 3.1777719654745333726592804074758056323851934345842744594955183235532860482399945959825124182103328663e-03 4.6119693090998910833977426797423926430011725648652156612407990634413151115278613138554843538688442212e-03 6.1659687865150760804412479851572229691005636008777564710260340072071167654180132585009553486525451028e-03 7.5832508635223153066967740400372760032220054637737397948881050445246378195792043745539847039460257186e-03 8.9210038302512652165739621281517302557037924522066229184972564240721040068235897784553791259910330799e-03 1.0101268114133656405132847716351538735512182846164610605479471893056378607875088507396715630342531327e-02 1.0806687662371108091750180748391608422745499846246831442569266879477229715747941804250343002392582771e-02 1.1199872925719280947112547848603305324058314363923372317166549500918395899991188916972926461668257235e-02 1.1611745550956337032609334899874339445469765735706545975625344523115267781992827011043722889972343656e-02 1.1870186553220793650780962830404368150610066745787461063209831953718056725246086275109236162974777745e-02 1.1616416992048747361715358051946937598548188277530303778195211988379715499841640800769306434198888280e-02 1.0898455645683960309249281978878111062385314031356926280122782223957121363798510007650060640523790873e-02 1.0009813671660997479792123769832221125691126638533340237139175414740363314254164547222937488909215695e-02 9.1478428831673293449352202197198562679807865711377719165811769617133154270732514278161316175960863331e-03 8.3293639199444068702164564215565499587996931970493884380745404071364855803005536877215461059171600537e-03 7.5026654350377101948923648551608916949779344337168105210538743049404495357999074670656130012844887509e-03 6.7210993017959467298814584171749882216333237143025043843719460767271934719427002743765953561204524979e-03 5.9862392264968241514813636293132391734983168583410573485540043329388404087752762713312952555066515949e-03 5.2222502018814736333245525984127429865996558908588594806497032070623073929278552264568457344551245082e-03 4.4020098754012935443317894929595007149540149767309098219428521453272644089335520862814341081269195410e-03 3.5415900699730319707276490102464425554576237068780618687307267323795338588424177079825581525731081703e-03 2.7967919004423943513600960704857941651570786837618985661142982923248650617983743264239779297637345425e-03 2.2547132533183001905202738534614180301428800258290008254918113958898878431679678412196593542552913993e-03 1.8280980106855746303881281882958688915187244132202469785032613192667611373637664459885268879056664879e-03 1.3917658720258911653929280560271167478811143957375813457355648151231144504638768539787067693128816042e-03 9.0287447324064496877797769777342069961773256245125239171005948480522633322819161368586774056443821871e-04 4.6369779384685071981893843263823177624247176389022900110293697246684023676162756097284745107107743259e-04 1.5729734717499500127903348028885728041575957706888222952793141656113217716471372272302562300000996821e-04; -1.5179143999030169780312636928187313755963376308616207789567421188366386867577134102125727057916501387e-04 6.4547331147213095801286993865371275093946588857351160224120736656818532296993045667768984558592542106e-05 2.2300121430162034622992924723075989951012056121283340874411571143782658204708346897299140561692362217e-04 4.9284381496958247358807267582059342596446431592763526125147972474673114770332026894130104301633609705e-04 -2.3157025656400477728352703775952203236088546291117728525324421782155373733559159627640932428726126504e-04 -9.6523666914357322767985434780755487874269116015617706094051686190362523972039023959851283860475564737e-04 -1.1109448130390355184857656327360947787504496392449556523356882485973350394013209523893241480300001630e-03 -1.6600890545517293623653895180178259216997307284402793123114381454838333144153392072370698275405555385e-03 -1.6591284262809067253219637048304958837787865853786750886117176186866311190358002118167152543491828125e-03 -1.6719067701366431161583731910739032171458288274652684453152260165348781350425308289320833287183816044e-03 -1.3959437509292333000283121450710722863309882681908826615113372281253343599990365862917077139182447235e-03 -5.9606356166036953938461556986507687983381181583085114348024520554918613920977461344521788722526041207e-04 1.0065092215898027974670502113750331716031209696812784676833195393627652193350480723058812624901092597e-03 2.1822014972084673928952257760867448603573436636648856964045331702856660836368334571000665733083969292e-03 3.2816048383899451069029326970933763303561619795042568610833294660334489081935701787787255234997449812e-03 4.4649833619833041598791858460300067464270274873082554473241547094857136255689096525848854102604817315e-03 5.5454447298954529242054673539055889128774760595381373353574628451573780546991074734289552668028616430e-03 6.5579337425434211036084389826735941710698460564951179672232074102776270558938821114635552543286439286e-03 7.4565069481399332044422827900185830369905467712765126362832009556032222025711583436121965655095759085e-03 8.0293594723157890783246499855999413457758700721716122400314965457546904027356711322904529874295223026e-03 8.4156440350927660894725563354264534104758694332061133966100053148204876377115547833175894829967219932e-03 8.7733662799370138094997792461670051399326200263336911871865345939222144869996196920540571207141561940e-03 8.9915173294898113486327565905433671459425163850839976334053273959428205738272541494441433051072450502e-03 8.8385988723667334888389642316195860659171764098138715530098189618989872856650391751836547402068295544e-03 8.3268902716197648506563102857469010119210144412226325114001622675158276501490083210255911818963676639e-03 7.6657735204189265149841711578156782688491329175213353824631509489615795476656621202360752289570900102e-03 7.0266045215524755710958515263589920775784368551552689570815436626827584603767099921871459893627272562e-03 6.4165785359836134157899687845116663639121922851010852392588354609509272062607969296964672711755197170e-03 5.7889873747958284228790521720619208152223181924937685485532684327303068204213610262766595856605179333e-03 5.2069218030651882253478671380433731229214405659462102516700967739461982715950384108374377064381329359e-03 4.6547611700986053721086184062488962948493322424583294530476749536503788509929904663216488776704172991e-03 4.0618715154086588912338257104046754081886525796331770454451764491372423880911508821120377861471153618e-03 3.4382958997542255179108286320238647703639203790863149362443245395781289532359694136356266638849486162e-03 2.7967919004423943513600960704857941651570786837618985661142982923248650617983743264239779297637345425e-03 2.2370572376770476694938676281891668945078385662493317784581211061968758285322501363644983992765719371e-03 1.8068061064130946635834846936397571605402358714019949504536122237038273678295297199308599976110104852e-03 1.4475476203532054779624044234846443421553511532832837473087780946808866763753332241987443033154128241e-03 1.0937153509217841744868523922505159591686303390662841821019514407545376500063359535885104426991360442e-03 7.1909953802027055024877700576601271412906565463673203829614993649910539318969895930260463643564517475e-04 3.8637037019485819965126589472042063075902326203920356888706699452645685229676736728803733114107933803e-04 1.4031759676658292423365901129639664553921229408959525200660161270217888030986586220434786357349497257e-04; -1.0880186017584374111879026479483892815173478102526714120709838382485838490393596356878627823139313750e-04 3.0217844022379904871310701567593438275900640855793005732563930292432065756294630567764128427923579159e-05 9.8449272508277915951005658213501437195341995522488185558978749567780553365522237711344167409678853099e-05 4.9676488773231591090343763356567097247307272045409495345294463854609630214115687663428135670486429206e-04 -1.0162962312747684995694719481970867477179431709458725489169262394897985595150470486509094816287810247e-04 -7.5127637988831905879220441579384877291270197069811293234934160881037755728445359290649604195579354926e-04 -7.7567670865828837858602056569326289712068161334304331609038285209383388320214599869826844937469596178e-04 -1.2539476831555001371435617683097125534972196432796787881501830842614781460199580860855427600993158391e-03 -1.2128215219787914546165224504292947502892617106693627435094310420167769058937290226648287481714987153e-03 -1.3088630579475263460819701085290536965973026171647938945648124290168845809627915209394542226180232923e-03 -1.2541719494307234499809672943991209228666814532440124589481708059112683690144693364211083594057249045e-03 -7.3048322284874637563115033799484639769224727610410142438533680700015470690543085503580498450251632920e-04 5.8814205701653748139630733829132377085727576944384548672868392559860438451485737873762812912268262170e-04 1.4707271877851065020110684535310460870492817228299521618317707966079973134000648187900845749948482427e-03 2.2845278502661669816396244863153624536964810349611880002216703435683890661689614068899828228035304545e-03 3.1975742668585981617346342850049655663289508926480584140736160528084565560228462950719516541171875674e-03 4.0441312064543547081086913232526988286357705185711073223135353580314972253472030062306960308400775435e-03 4.8500707210078493939944831075176106311008375839063523401627151618126135746712470900096317579240043262e-03 5.5648536768747996127442454937710814889331882171381982328042540901047262550287314704503640723654117208e-03 5.9971536026634867663446710085542175929650194172254578114259119179111317981329979033254508459239518483e-03 6.2938810455097295993613051856280724699328099317871854478318502710976731262687556180154422552742222561e-03 6.6468992532742096516745522602804587571528095991472261825087414605903993874209535292254854973046981259e-03 6.9258215639640546012141276296899194141666057751797537759376389136457412486287501714254951609218095885e-03 6.8735803821018426609273415011973983317787018274353941625765124788992172153995065629139883310236818629e-03 6.4961564877851950336499798428048185146780532085704929655973119882611218939984441309734854573708460059e-03 5.9869758477145910635332817705016972598683666045713959488112141555200217833329950363722887261349963901e-03 5.4972399826931531571503275954810193664813566078153918367565483725022386907197229688175235516235007170e-03 5.0382274470401669333697126640318225981577144382722854885133757149101240834066187650243646898442742122e-03 4.5700261692373029907595580504313858464766897761389551377860251489163897040981210487403968989563703574e-03 4.1368317681190687062990796205197967951920730956062046507864936922816898778697871809869823173515466428e-03 3.7256511626217838798626064410745182055744286222230468907216875162758900382808526635139497306474110534e-03 3.2739327686818802428378005104193078221013416900542948965596566787325424154944385000389548926416972561e-03 2.7781750148296364017115580402845667925167937171048728097575769830262732067132201676006953560465197232e-03 2.2547132533183001905202738534614180301428800258290008254918113958898878431679678412196593542552913993e-03 1.8068061064130946635834846936397571605402358714019949504536122237038273678295297199308599976110104852e-03 1.4856791008702772216404637438768168171317687026343104576389969813792449311328761333490390964139921672e-03 1.2267908694697566619225531967036420015036713269565293454291053635144886187190513240076582073603749198e-03 9.5202712121151095688891621517117035511602330841913450674529775668069105976409724892558711537897058460e-04 6.3279905906587317920716484617930949371984037301512361856001136129626180740052782584251305072230225847e-04 3.3698567300473175555518345537143737590550029607452864932755497216351738913771404520257315154094793325e-04 1.1963645610391392858385573572691032360017529686345533809844633428976908581842926677889740372971448442e-04; -7.6921142865125621855160408994101682291436520414322682228617844788104660419136404388575190017330482865e-05 9.0095544389339117153176615075771112893094109258698588060461550671011558886980714074330002766176293832e-06 -3.5085460635383635806652673892645840643807320944027898055735601264807554804684233110525315053844035849e-06 4.9462087137170122450571324072328718998017963179319705816864935511289647497607726605488921735337512207e-04 2.2051279370193833766867942592746997258164254437422572614837206888131884990413097555051980626481174167e-06 -6.2879291135103602710494126658749284273388506232753489032910401143855802926252448915568102599654092279e-04 -4.8392311272618520373109179193538666492505893434260157509575663424668265413724774274160778810632464402e-04 -1.0008818307686584268704004378994967327695220962955413758835142952351046393154694233210298069667889692e-03 -8.4962974346959747830806423427545122165527542293424425489020714225528371605679604523376620820975831306e-04 -9.7763264504014963657405880812982643205566751062054086962495825297404394626806682611954520693906407005e-04 -1.1305426027274401004152509747055479364796083906467207851937336350278612539891573285085556204051411791e-03 -8.7114965390267597811970688977895031221833223141063664929711330750622950521921028986320453340001103618e-04 3.4674244753871162919890516500019756938922031277714534579612450500058705568325265171560145860861409585e-04 9.7605831848686534620839968747316184754038023728514099203953398789116693856446193937837733425947792424e-04 1.5476468185706810110049178390323202933959504019694118525144925836243634944738316192982853479249461812e-03 2.2596291589098234981938962651295613064505367502496461827275507935646208203206050598945773240983682309e-03 2.9345428589059164394855246984460268131105927587033612415767702358091598844757313303925521380937170379e-03 3.6049539089748595343621794404588145349030995056305641293127181940020175705696645149074583453046000710e-03 4.2002583383785691126447930808105900988579159198491842630767661820678608462255097690384720411617181347e-03 4.4978733560406245471041735912765850843207048885469036621859027176417139736965034544074521838402933349e-03 4.6558925767670563920838253287100643651227674295532308465728187583933921070610496187053670346538816387e-03 5.0190823635535486246431800721030535302009097758018251831423563015315630911974194874730072660144864632e-03 5.3976388868026727072826930209265077464221453333571201753912717933428104389441446648652125453212787263e-03 5.4292068744719705944111563034989567955559631501711710696306199688214954400138003531370544133436844593e-03 5.1341757912925392983427982167408371753284836037651191318496917975952472020026180118426522707219945144e-03 4.7291736165539242813934598054592396738677790353442862752538208801221107102238307428973011405657355921e-03 4.3418872178186619013641982777005973930686103204943934749887498385219644870721230448649478720283020161e-03 3.9949287482003005954716399802891759635370784417184722891776604658942796511861884546768551672760760022e-03 3.6560009666413049383527244635158063919987485665513321399433484623842336564619711184327231915953762738e-03 3.3327660312597968527522864881023419658701007146724560891741736927163536449786284198927938143607247704e-03 3.0310316528402841040552279255827775194404106581916156084143385609115336519352488155865937433529771388e-03 2.7000963692430391221786884277484949025786687745576728329081661928204444137821518565369028720651110649e-03 2.2927203434941966050741884383674661304021649073271118522204554930426738575018401125984158779864918205e-03 1.8280980106855746303881281882958688915187244132202469785032613192667611373637664459885268879056664879e-03 1.4475476203532054779624044234846443421553511532832837473087780946808866763753332241987443033154128241e-03 1.2267908694697566619225531967036420015036713269565293454291053635144886187190513240076582073603749198e-03 1.0839072046467281401158571403470291812632555805138224057557233252276823592597515982095821870334102786e-03 8.8434154949238274125415642824318139277118916655046670613002364502891992023943103734401363781278808418e-04 5.8887020249634833572555560138530059603804713709947931166458086851959474817726369878287856679654111003e-04 2.9471286812783541563515569771326138290529039662858229598782868845115974712284554137221132623041036465e-04 9.2841133528839631874733177755747811910590181173117216612327638587902854877421583593393846964178433085e-05; -5.1006628606509545408904648308707528135253397158344566425107090497925661873526341744438087556087948345e-05 -2.4021413295672288917469836694908649529902028237671431274327573800059689485345159473275873315776339947e-06 -5.8988701460556378349206641511814603287305807657388659721287385622617298260813680218678007675163931945e-05 4.3083434463034034172205801509612676751988610781186863241405633654657367673394056776155746163100766908e-04 5.9928100388236918934156873833199927869250214304625808668403952550132116769345279223387316151003940032e-05 -4.9747478307814587902543255135050962244716833508171939938319269016523074472249932571024694823197399482e-04 -2.6450776083912717912598045537311995847965510211059402331904926252352776561098967437000088336079669273e-04 -7.6062859464032712029779761554156551432006365582432723099625769609626079709264955263703425792318174752e-04 -5.5310949879746834184741177464617733502613505116674227757074795095195742687665307983506526057428975130e-04 -6.6860649368196864442345613176997736088355760638649349297427766423487734645492665557292537080732637459e-04 -9.2614837273401911234196598602418333824342750332023946696153787306833118774837757591677697386256486549e-04 -8.4259583527007952402879957816986265540822452568087767592027291392321267844297253260467582373224006022e-04 1.8194718228415612167868029189701374483055708992186208283557923672559512605754180498240104834733680862e-04 6.1189041517041096038256815615945854160686848831592948355065557744344929715762013286474685025764186151e-04 9.7960766223170309984585724588038753820498966562568037292412062768590055965348316584294242043777300313e-04 1.4979226277297875915956489365231087894589897361514700126891054970443998802926220760023781470372985571e-03 2.0078845076129916420377665776030196631936047319267792201930703570639954912281863202068727215345800982e-03 2.5354705575288141745474810172387795785359803733693260729014515841180047283168431804395865276909943481e-03 2.9974687191717406724647127542765645981812918965966716230465674357926472229924013298901378276819593086e-03 3.1793287567629762568548794309251728120307890949833485788940375936877162060439282754896054060098714869e-03 3.2430853894566969540086263925742183389988918388979786561303951694945874416219098015622362483410678602e-03 3.5631386063985061143158715278435023880675141309328655701669644902539180485947697091380012864075015516e-03 3.9518089227625521619759216007618649336547121002833415880511096294930947703872544169851486357467461787e-03 4.0358077642481063214792284350024242912205821200129116301974431962630728162117654040717106653776622601e-03 3.8241456416597463045118007947536848549248873605933190167706532636558961101820044917321410759010679471e-03 3.5176767244077187513732331140344848372690915768863915822444560752080932115601275814432258596851405103e-03 3.2287195183264532488946450052197768189837951858958358179484912940154177578396926806884587310460821005e-03 2.9818673201199800960756805784106910478732927605624380738682155600890566830803941967004423824998309048e-03 2.7495728459343101019112548546823465863932214435990856843366767369456567785124483087223032895415570274e-03 2.5262265337182845180997078429908832310394850977823396965619536960138889221450664520809145073827843770e-03 2.3198282457582980188152116957669649636932994653893890955256255974309026147794698584783713380381613297e-03 2.0860923693199069866948589063884964521567845366866902672315507029646898333605711537032690558998064991e-03 1.7695491355402470868711263352592820648127825889068510277749138531053617982728208462913517962824371999e-03 1.3917658720258911653929280560271167478811143957375813457355648151231144504638768539787067693128816042e-03 1.0937153509217841744868523922505159591686303390662841821019514407545376500063359535885104426991360442e-03 9.5202712121151095688891621517117035511602330841913450674529775668069105976409724892558711537897058460e-04 8.8434154949238274125415642824318139277118916655046670613002364502891992023943103734401363781278808418e-04 7.5045066932495114605050201677298940809469806878864843901976978078909722139945948595519165782511603419e-04 5.0694848338028209712096064474399855126422828417535749199588255543575394056887803012253206269621610713e-04 2.5041470238945619918972051222086978148995363105825577290684695113449771355923897970908301340785832832e-04 7.5765657642966523414993076568234766181828750151741580031646459766099720349244396529196625610170142688e-05; -2.8867220511648656460039861234163144842061174602030097747985938491891527822426834216148647354934570945e-05 -6.4218722200714161931979089389862009965078668042045563304089820664179466043374149501958401704885685057e-06 -6.3961411759674179989459646416314274428008579989676441988723591065465535119032307170298000709220128875e-05 2.9710902083822688255154657442436929642113148768219254996469827570914101258108394134666719865891643280e-04 6.6564640777381642012390544299070647791653853260746440396694874863158111254079887376213406763874349626e-05 -3.2075991081531479906989513953108135002991016419021830869049400521835635401250344042658625992580674969e-04 -1.2714629349972927097697374634726311646919800157566847371952504560616720091206127117962403364488240736e-04 -4.7756717838606296416571340815023973164353331356571214184231031338906539971018583126241643393069903770e-04 -3.1369342163764729763658159351918557654618723285439675770045140239398986035643302174755987265010384114e-04 -3.8998174403448519965820808495804399418685290179660761567055712292414236749850743020264423830382654444e-04 -6.2086951421570570215902540154097564770456465300853684914642103712700833896424318036079185736054081716e-04 -6.0301055652457577208472481298916316849953173129464785987435370006768956629880281231247734133410573428e-04 5.2837372934481622317926550772438594073556364306920726297267655940137243602155430360781999473284549848e-05 3.3050747405634464558149018246803934024587489048665402654995248976854772346887839795402789215006131047e-04 5.3417160192880547371145423982307191215712237548792801598847654746658019735306628679249905577287136392e-04 8.4820744791313854729191000782489729456762951956651861791942449114848495895092404886871097351339402416e-04 1.1780996614977005560091114874834389100322067230861987124798611277165653116618300337678562202620827598e-03 1.5248740660732786954573003924778608916432274482443208542197677923506560213596096304152308625589769661e-03 1.8152194846995103168080073971989310945612592118735331690221812006558495310358217335539281071194709851e-03 1.9090786929676549588805270819441712956919354738784648299861049277539050047055720527384448425230611130e-03 1.9509491870642033907978858786211686680039511762629272464705795153403959008077001268392952620226714560e-03 2.1625232578934669835893814158934373905651706135361784166942174649970328336562749398437478016652107809e-03 2.4373953451267801213147532089317597877292017582345873096957793978444888755714520795052859367239470631e-03 2.5315417603312362432635963135676717057288817224683304140645329683368460282581963107490873629179907974e-03 2.4174052814200320567095926412276599221335015300338419955625795128592193262519738432119833751352687477e-03 2.2210311183258723639632875154513071540134806511130436965679003704473791515685842322138107309025177018e-03 2.0409735524398061375409904916749969414033312226349231967449938952172808220904457684588387892844595542e-03 1.8922306323034011434737120637501679410598018580556554819613861242268429602646360385721933284517845466e-03 1.7494676730049259537006234867658685611266891554725869337049505718040037633659239653292336871479928149e-03 1.6234529993583862124784621331069935072594882575035191040659310269577342576822840937784105037989897116e-03 1.5039133827527799322719586262804691550622529590619887827335932724543039747452588853530200386216117602e-03 1.3485678497911853198948438963715781543453004771362025467355674198736425375237231460594552683981334445e-03 1.1417525760389919251997892185347089953288565116375997749088413919530690761475279528714407553495069009e-03 9.0287447324064496877797769777342069961773256245125239171005948480522633322819161368586774056443821871e-04 7.1909953802027055024877700576601271412906565463673203829614993649910539318969895930260463643564517475e-04 6.3279905906587317920716484617930949371984037301512361856001136129626180740052782584251305072230225847e-04 5.8887020249634833572555560138530059603804713709947931166458086851959474817726369878287856679654111003e-04 5.0694848338028209712096064474399855126422828417535749199588255543575394056887803012253206269621610713e-04 3.5704774688670338863455605111628721563655084957453953330271432993475218014581425487821876278290455001e-04 1.9208504851975171895945998356380207951443959280252604681291288728231824680289852626463108333253213096e-04 6.6451552957546163918289825760174432416596364152280867844602835501274491722370655093486195443365398859e-05; -1.2558467533095506394055944143583300281522828079044637825789183470983049695410893279235858633274060583e-05 -5.8690085778341144617076333337073907559798977078128654461168519634397711509065173575324280587429004812e-06 -4.1413789465322209664825982125871620859519163894161941913918720345635744787927181464461042487501725734e-05 1.5241461015799435286953063184599138722862912978903816420026676173461566130438471692553445324441323094e-04 4.4199399978088819016503396514412454081126983307475161518451270040918252494800800826074189319165343028e-05 -1.5113394389269747911971324430435649704581439100628393946503905565121445124957168996975393665256617689e-04 -5.5540107068882278812443813028036764713614555453644085185959048840230056498848725860635641252410304870e-05 -2.2075872863121129753611124806637477378722619826811019111861409203517283820969298585178243808964163376e-04 -1.4424490826858278003203222008116885695047753790046370288646312327515244269452720307221462889606243236e-04 -1.8017091771249789774531130243893447707798973038138257609770014710472653500231897527518681641675595516e-04 -3.1733267784332925617043719890951217467580242814463439148650997632085780554903493521882226600083974796e-04 -3.0201558798242726016229465480821157851395437623289395449844635317549993307586538195715774242762498392e-04 -2.6379511109146411937102728570967278151211705965177962653435014777369530166130813580217236000232500311e-05 1.3705646152457442982473193799973338029898137997147790136994631849580356416747848473403872943907051980e-04 2.2762054728249032483840120034335649593407379354165296930201466766817658270974251449987496160320087650e-04 3.6998960124044877340784427909856719263780989941229697509302872800790177206466422405709681630022798356e-04 5.3920182972507178566059333869494459900299602363912769519651027428047462253647184050914058920835509158e-04 7.1369977342977040508455748994453210633310435755998957266860082053338246555889965487186452869849710568e-04 8.4516744046436046504824629556484177617838168664737051841456035628885880209231093056748855357882173944e-04 8.8349545681628212784678527268044236935387531126700834342318045093794997282083935250880308738710887114e-04 9.3435299777830146424616971538762828375035728623444661174675367900684111738312846821589208407988222373e-04 1.0289574192202149486656091553771635692383785960063924939702998599867585464288872829576944196728463182e-03 1.1526389408404999478920241023469667604631621636927025575031657090299408263493853035732356414104008109e-03 1.2251260553020453642802118290711032690124699306280940931185099329431940646923146736957440015908429424e-03 1.1918132053925280932331958485655200951733561585799715512555320044814357364977881714406726787019430454e-03 1.0947303177227710685299007148285372009810549517017429790416810004871281322166101826118081342348640973e-03 1.0096886291205779277219160483634020179653861383305264833328249232727081981528655435826502775785382801e-03 9.4099444026848271451868345348758992866627032890175104054751454241419369895958599009461273377975676421e-04 8.6658869295114172244494006727318468145267813207812000928695044012414651663880222463769794701312518269e-04 8.1645723675690688773658984910588968923932908981856298824303396470896697863360088287177328883466117883e-04 7.6350273952895676631925763955905335381673709989560759577564615518914509021768997277297605919519285292e-04 6.7046273864910893393321667202589800961885196389875932920575201686265591846838974977004058575023496060e-04 5.6614337141454519017587721764085202359247536935310760750456293421804632220524614787673512587745062927e-04 4.6369779384685071981893843263823177624247176389022900110293697246684023676162756097284745107107743259e-04 3.8637037019485819965126589472042063075902326203920356888706699452645685229676736728803733114107933803e-04 3.3698567300473175555518345537143737590550029607452864932755497216351738913771404520257315154094793325e-04 2.9471286812783541563515569771326138290529039662858229598782868845115974712284554137221132623041036465e-04 2.5041470238945619918972051222086978148995363105825577290684695113449771355923897970908301340785832832e-04 1.9208504851975171895945998356380207951443959280252604681291288728231824680289852626463108333253213096e-04 1.2532923192880669255660580138256443984534414182969702913934985688688488087167181960432565091780450950e-04 5.4619193098755060733160428164135712062152795385869548250318471905258673099084811587275507306023622851e-05; -3.4450616359367841454025587340794027581434724104672839551354160649331587757890969095907560551968574371e-06 -2.9247189830507664823847953699629574857344024339500659603344260388338500794915029915068914969039991722e-06 -1.5756058116852944697775502003941360566725444411067884286023669029445510959378725304863060089961156583e-05 4.9255869506227119569461959722103651409738162371545463501408931281327614178514655011497848547980702837e-05 1.7328234971038132043008787178664676743073165964964727548193462273568737840641939605916975937136462247e-05 -4.3112567073898343292538026981402437765657423865388110225224808564477555435707470229816820840588263993e-05 -1.9060178122252098347846650400722397128524404679176249271869466633038107226315733270426873554790650904e-05 -6.1742632576802418161352737149652473066579957442278106641064725925211651272330258800305263482900880332e-05 -4.5029504684436473080444754267151963981938077634473299093138527625797704351476055732550284336995470032e-05 -5.4977807153738925671782820648873967851887876721812330173353402149015630863217064719710510328739942281e-05 -1.0419743108779714270632504559160388671558769044852576782760841753390232166295773614721280480852047993e-04 -8.9600981055990606640212252377755184246993812170295164172134105246126014089005754762663399877979391594e-05 -3.3467465378178109576760148120735341107721384431814695126057758072944126308707167056427128615158194937e-05 3.5499741377229692122385060059351173264910184850178826676372375575054283466657170813478429095599457823e-05 6.2650760614720973291404359935718287996676007949810661404891110105055790398129019826232231164619683088e-05 1.0206448088381172716244657195103066903303626506365921711662956497510610977357361050674664906550227953e-04 1.5939888153109697542118573559961692080123129233077486905727681367154733291862625654674783152494759506e-04 2.1588632555139763270484558889012258532524943418090608647489177059872764200920483427245834203858044880e-04 2.5060611641021173450456480472107533005816877052153624113796036962790185610888541904219027821984310490e-04 2.6106333699022470933137252298911191098818240856017188173491016363051069972601616867989176954922353939e-04 2.9676032523134563222796156007306575017059938842371781455863939761812041584732607726672103831796768921e-04 3.1959423625041159044525659260078290818230978225797214223926583488214318906974339389622143251396780068e-04 3.4724712779651828379313202565283617092482469105142106069844794910595559758850183825573428592911157091e-04 3.8106779669399696481433384023352102623997247712918987755130989570751072876947840720195176028236218262e-04 3.8223465188321304568028125113393673389606876168443326025824090203252883388267791414822970409824978703e-04 3.5147831871272855126877483648936912454854593819786283149040663714325098277232146493263010632730297822e-04 3.2616758707321591462330019573526414661193102813251325902525167542612707410977429225101234338260133711e-04 3.0583038384524733128529905653971398509402877579958319537214776029840260551296141942833220732836708923e-04 2.7883692846899609768073895881552151292034059507559730203715825913573663770338725769926902795094106624e-04 2.6826866069613516342195868672350162669877232532051363971983324636290930738544979151013587276299802726e-04 2.5348812913387239841352811867541823293555851712691766291489425800673351525543805639764201956176054899e-04 2.1427900483833971851698730972759172050652490516884056037107887716002428972612621817602993068329044004e-04 1.8017456926161150457931220820484438422656398675746254432772133128301038566138248547721191303255825778e-04 1.5729734717499500127903348028885728041575957706888222952793141656113217716471372272302562300000996821e-04 1.4031759676658292423365901129639664553921229408959525200660161270217888030986586220434786357349497257e-04 1.1963645610391392858385573572691032360017529686345533809844633428976908581842926677889740372971448442e-04 9.2841133528839631874733177755747811910590181173117216612327638587902854877421583593393846964178433085e-05 7.5765657642966523414993076568234766181828750151741580031646459766099720349244396529196625610170142688e-05 6.6451552957546163918289825760174432416596364152280867844602835501274491722370655093486195443365398859e-05 5.4619193098755060733160428164135712062152795385869548250318471905258673099084811587275507306023622851e-05 2.8816302063191174950644123425830744357839076413975856543840851696679811066166410196141421500269469745e-05]
[8.8188424130936997973342797178430113355939016481194258856551437355403176964551336926980854443849282862e+00 7.9641483876577402844881475381434840097627954610877197959250664185509845714181462483732910581738333041e+00 7.2455918880854759914639172628607610886838624315724433744516997300475837678680081839563899576256416537e+00 6.6261395343193528463127125759421362225451431809778737078224107163428609801248769151097687610377669805e+00 6.1007602545084603475185872668952556233346596707941834277618071834823986038406217097806407057964834596e+00 5.6402375736563104027941118778538518473235348260205527981123308021965368154469981145301922378571214418e+00 5.2206758069494587740392234409141212610310691825143435307353755071106746427025858171035684636149660569e+00 4.8342734574383070393690888700017072635721733456493957074133376745202155326210811595481727281820492904e+00 4.4714388616318639983129977081007070177497788623353774916930246401268128860443467126132197077694647450e+00 4.1274593509962366172965896105457252828194609769711999211283249393231082283541755240262695543932458495e+00 3.7981278703572693928363747846954278998903365037851759886408631643600143785759509959301565956924533303e+00 3.4762586524854975408214391718998486938031482239418615114603264389519682488601274647505909344762508537e+00 3.1636076089264190748891477432866917136596981891808265467458563572019210403620010634456941853128830637e+00 2.8589535971894875975653572540506412536400028853605724114377500355588618057689110410551165835517891159e+00 2.5679000951803123192653788110581701701445394663149618596185710822378439337125551733726456471125115375e+00 2.2909107847327666634507225398541822524956103774893044054654386073602697618009492054230644239688783524e+00 2.0283532599687458065028584620982745222992898440592531500326868578174820695648332256462818955287722974e+00 1.7824637809026571767513729180826644696202668014970163391998060528290366432577019418806293079225678815e+00 1.5549254386673853567685771677154636511359337754780043252190507395218459072964551014400365809807767812e+00 1.3452987956617368426618764280629610912640894246287657246722087879314345981194248721711084725997871613e+00 1.1527340391249461760708016954897029436774831309244336007495928938255031500168049901565028829529138960e+00 9.7895702088712754081285755789170778305781392543028623987959426812507362956162701001536378647190850464e-01 8.2319663719038075997072915851433628763036105896315353968652452918357818235073101172075819871582774940e-01 6.8447751889409377873252337045610935878158627086703308657915603078696207664842891024195790161553123274e-01 5.6339662349974352075803445101165311622415903933563022226951719929983680745191828781806604754955221309e-01 4.5953847412312994031763034666236717899897186580942522891284980080588189755133517225973974902427877895e-01 3.7087294475258818750527810211986191849173538137129707775193942913983425653589625455185647683015955350e-01 2.9570147098265607089784836468442886430182480258362016192216193142580349316957176661158476621861654370e-01 2.3254237963850633257062906209480598636620271448807034537249684224417426846025535986473750166786756502e-01 1.7974945233292164990275387092453603936474405653455320809814308671084624975981483640896698792483340091e-01 1.3665235767752465355777299610693124394645149392640360185237737868233092822981824398388477453554689716e-01 1.0233406289473487106218960277423217619052169952477113157838741241348749975767575423356524692032722565e-01 7.4841783479900067463289064177718004994387317770846986171858288632534823219775932735194073054946732609e-02 5.2837803076769322904981413488782274622752150290556765196954145302357473918450149614960631358679080097e-02 3.5832945017834062782028134071387266246341126185153361102550623779313820774788689892830331582146507709e-02 2.3467899390971430152233315333389853444431941128151089068168488604212112247509125709070739969264863671e-02 1.4795768802738002701086792696821771637771882776344046368236934999074194792657609954777264219059635249e-02 8.5089933164248414845723202243179966004518678501907471839587752403687336361522547817036741005425753358e-03 3.9547784668503580449600268338840483269562662219779507179216300842339462742246636875188535490271433070e-03 1.1535947679369058645365770019005954959644833877896986221538391203901517838532216760282525198654878606e-03 7.6903930658636576663343758882591012109037753433432389670040022351285600453256549484528845215157465000e-05; 7.9641483876577402844881475381434840097627954610877197959250664185509845714181462483732910581738333041e+00 7.5204524588176360228090768338771304300925983067751466157264636785334179795858165843671056224087865687e+00 7.0488248449024343217598069732548748203671163970488589968044112893020230566315144619909303507464721958e+00 6.5693860175561691267619096597727220516627052915907299009011405220551011795576389499457710718509509695e+00 6.1165198626518116698978788938215569820859397353684752400800587956977385791362297959791214018362864605e+00 5.6875816551948554271449984890114611940609367389740676338568387652813814528496881008567586189820689271e+00 5.2761839671752178145130770930546139741225251917891843487850377856290997979646092269958248681012828049e+00 4.8858186875641633113937993223905035816039331059299685921107703178133714543983011531131224434261891220e+00 4.5137575151730655156132002851618288592792509779783447004844107964643145696009535303391335938987462201e+00 4.1593208132390289411760337037339498697229167891742602784827516242707189382350108025638203846801542688e+00 3.8204381081305561599887721870253692614210007161005846692396254873478061593976652014346705877771881639e+00 3.4907977541329234803203465231915342996786615511645692542999050354459929967856321955530629093698505056e+00 3.1724279952351105057805327166506279427696250592336728106795812556234117858404519610724037394920483470e+00 2.8639236754991472909939583369984177721988733056089200068056604105805402462992859353087115623144040009e+00 2.5706116967304041116479904121682814583956291303526048530770156634996701744856664376864843431989794068e+00 2.2925437706924111106013134708458080495868593617560120707461242670674060133747908205050313504081718635e+00 2.0296984430974232118147274909981733144366228987024594843335091916130506071925708117270222941625104362e+00 1.7840142607673821075510204626917503118765829430683384628195239811330109169344678619544156536046205440e+00 1.5569424634447523690579911206977439157588357236344484005192518149472652854654458935224725414348467231e+00 1.3478507590926753543295153734848391995710463891922544808759779927500852430034036122517760008670288543e+00 1.1557527971435606176817585151828441738463410995506954949270454553000405366328031060765471420980587706e+00 9.8232947132543510706037887637172416793911198808389797431278372976450257607353887789550543023664049585e-01 8.2676885695915317946807575783837866787142487343913707818363252612008163749640020635139435571817710464e-01 6.8808348674701203784579840806863020021827262505336607223813466002711252505638096517844771801831517519e-01 5.6690440181331741278292819496799835543326015074778134455023124946195516416394961169372405097243489957e-01 4.6284899345073616616893688113577552128668174353935983069480869969566507535918039778737243391862783855e-01 3.7390333289149894036067206232258061313264605671146449000816442138257682203094507147448302105155509108e-01 2.9839308608889719159055144417959942181733806116377091787641999213822200710565453618635738308150172194e-01 2.3486331623846724258324663834897808083533311700702415053467966689609238905219297128074778428055909917e-01 1.8168839064628925927094648903163613777403598973410255534384399192963063854701333502839001304392160743e-01 1.3822780790236295055974942703590185647370608581599277650751860277574300388718116120836782125118064000e-01 1.0358408143296072163630950126774384665528432935786415267395135610717347485013292075583000096545632718e-01 7.5801601174833658041842150238645207247163198068570179304722061091542187822485896159635364145444438449e-02 5.3543049528367047360621034860833157715629303746247820387825251743685210924914904347113141887757770360e-02 3.6327356096001118424099330867820543108680199092463465666693628657475978348133488436333805724768157777e-02 2.3801069136734082170267881976804787202219939452294872647761398952846723535811891043482220844406314448e-02 1.5010916918704533560933918030999755152578673617529371169183543995998924448675209777869226774511140086e-02 8.6349484369041450844318580897710989935130104666293087834430074539304800994286980643181402057249672848e-03 4.0140057389121827049061236127159237390302035193418331201088604698738729841228623164047009907896977390e-03 1.1710035438083743150605225222731747690129432356600596502105444828674587180910676084682148160632184807e-03 7.8081249864127060276765521816148891868686596080006377431310080665797819991873896773078075134941016432e-05; 7.2455918880854759914639172628607610886838624315724433744516997300475837678680081839563899576256416537e+00 7.0488248449024343217598069732548748203671163970488589968044112893020230566315144619909303507464721958e+00 6.7554345076132194197493884772270577733575175374101422730336196489892503851043577421908831858662955296e+00 6.4004463622651343807204846685478334953285915751669551270927545605299675755428768130372066609961183130e+00 6.0325842597947551435984489526460325009888454838500565935762400100773956611034386704050206289038053960e+00 5.6589999886384867294096643299728366830938182618984592182676986736057380081364665353697817135015604130e+00 5.2811894088188353097168440519564391168658181272661093006592759185636442467340779371273611723224804694e+00 4.9092453711143382482756042474021830505226235453440841795439019281127482461367990850613691324361428199e+00 4.5455103065587620457020695731517868567399031886828507608130887834255505562959287284934198944349824546e+00 4.1929593552602507422183391674685690158217605602493246163808580563965317282967842570516451842304900786e+00 3.8520180743748619878056707357303753399244363226284992324339986141207572991707835069033222573760829416e+00 3.5181039870404716280467118066876326262560771413411357916913996585790251216994928133821802738965926171e+00 3.1944693573204897120117838231137656694192312431793972492721063926917876259791697658429198115795011117e+00 2.8805972226488748067921288635866391392809244551843179418116431675085411653703728339580428263975900990e+00 2.5823602673724064653965179250861715100075077222395030140703165640853727339919349588046788646712249148e+00 2.3001083460482937211809559578319720929430375235261029421217866592345962984345536832900283507786400446e+00 2.0339263810799122215448886798584965503650131187260239259092417176818192092400885966115601457430855019e+00 1.7857223575100154958153461711377893171825131023352259618839910221652442980618309445425333573080496203e+00 1.5568448254886834562412863237839876033057633270959516772908961395794528907256747795056638956574585705e+00 1.3465353435463813586963258539051424755239162612687542010103185975147466045366610060251812846930393456e+00 1.1536817993566900854231832596204726393820117604565131218210259144529593850923566929947856194506099562e+00 9.7985347628174529566769057687396766672288821883403890157931416286297334227189239518662435929795041993e-01 8.2415818396752098347836873879200135187185856528460285724979251094195137431453560398633965103147529883e-01 6.8554583974710101340922830401160297884626150179763247757126193596657897175815464990368406627762429899e-01 5.6458675702793491171157371471413922801269595484421138507066156762890641431654602170306412438627993918e-01 4.6084166560726986719346399833217778134715599676669841748411342876504943113052318436322921889552988686e-01 3.7224864670352973430004180149614956242704094975039671833424108774383460666693078438579388059014940755e-01 2.9709388238478131168681688169997872478825048604699604315706729389834919691940271252937696671909981656e-01 2.3389306959165646804204976967842558278899465625131694441278571075374016219233645935212605226707966402e-01 1.8100201784095034162807449927304154599476070330182015770124721773649720177605748213526703543733090014e-01 1.3777006086396473515311655004859017213790444999741011851262885096986017213903833219605414089063155590e-01 1.0329855697789178954906646109049527191265634058878372048855890943449739817519274401619250076487163776e-01 7.5638286414842528068795428497993204692543585180194811428788420015362624845401997725783073607132806286e-02 5.3460173714166966465067344109342246604734645230313767450253450617294431752779254874693705128663185857e-02 3.6291075254182557313528656127834760680899464952939759867231799892655194344105301249394758136655139991e-02 2.3786415462690335375790676926730034869603745649236553425339564502007678329314052058277200746393341804e-02 1.5003315160402651536590954312685619621465049499394417402531983754940591257996009458859802209556148760e-02 8.6293449898810123180858133295610863197498267633249290221397382953735488064682758349669688913636890656e-03 4.0103366348558796096178822226033540763385837225938617713161657728427005761354709744624930288759813911e-03 1.1695653528139976712070536190069371161531261548100928224956784364639786332304576086940660604136158730e-03 7.7908556400420218626415984343005412721971716304475947813154684361837803989342546348129223864414320709e-05; 6.6261395343193528463127125759421362225451431809778737078224107163428609801248769151097687610377669805e+00 6.5693860175561691267619096597727220516627052915907299009011405220551011795576389499457710718509509695e+00 6.4004463622651343807204846685478334953285915751669551270927545605299675755428768130372066609961183130e+00 6.1515936070359096136794073742090166749812424229886313737297967804357347495512381782562372143155677944e+00 5.8677292511791819295223122331206139911110329190934758643018800132250067068805804558766128723537907165e+00 5.5585209241351284590097435040457761913180488278079530007249448405815606010780968903475100873608459581e+00 5.2284960105609627186347810946145814982861367301655853431654248210903024827334130216546620698835843097e+00 4.8899814064219612056320967957377026776913296850668088993083387088030732094684686670743995662662407250e+00 4.5478424547444760996570418048602088178653730066695580909624764187974595321221660144571882523382705927e+00 4.2076195590465408865517384631459590273601622301360262514422993578471047322328300383163195140627130994e+00 3.8723725719411789269794382047090719970143832743691996925607319008175404224969932664091105502556022139e+00 3.5398168013486097640328478884788017039251410357088552902888898633322812597168262854767023482459795042e+00 3.2148280234814606621645052872907533116336569243420847894102344532511553101360980763839403322070463568e+00 2.8979385945121969468839523700344106950336367896922641648642248032047963706788541784161556950923409486e+00 2.5957894746147089855445836799349469033733242640352421505907682702948047275352853269291571478661761562e+00 2.3093377399120191779872321263141248306854134398553521130878250397326969483843771374997625105369560006e+00 2.0391033045520966454772054445960591246067839455996758596283327897757949203896819237260835591693223063e+00 1.7872926713603295147503781497319262363933318693178201302661225472920060848465383193817675574931905178e+00 1.5554381240387642367325988723693079314298755443908582787562679643098847201614789282657012906123765654e+00 1.3428727952521481663426691262166192202434748094092564384693538776914645489391649073499601563354529423e+00 1.1485009885567427703353799862683221797475870003370101270926265393695277222706123128316521668175873069e+00 9.7380759622360756793313836107092296940789912849953754063503482776653543288590677929485330423875187622e-01 8.1776687282246045709624777773872512268840024474453903945816100038845975375095415241605942567755366066e-01 6.7917661192448536058430242914237141095028781770654550739274592955084935585800481791542240091575019498e-01 5.5847376852695127546825878797828329516415771128086229712703039717607188263741042233940123211288098675e-01 4.5513635544965241946919488521757749294748064874669815105935684105934863086116796757272702413787584267e-01 3.6705849185838766516838917594797004880662585425784219711711817387831356312443206509376631877714118129e-01 2.9248903727870536685212193068326190234181302594058344429214015206637760874769659826550391152930140193e-01 2.2991031979768590105789481524424553655408463130576945708254002221610868691626843366199531445615135771e-01 1.7765269127204981507306857345499890758540263971080598688127381159133226991247388413717006517008458830e-01 1.3503352291816347921536749889354272133095850805862600754291543102815251478500447040481093082705586575e-01 1.0112714234265584444930936789479643047279815210647883857449660470963450394846585230340707169541464466e-01 7.3974228526133960127783831589231406127826559335063884878107286169653431406499302105075948436258905338e-02 5.2239563199710587496965234546452483494627039744670816446438734532422927810670226083380823457529095651e-02 3.5444845659531527282779835076482826369427497423225083714675809819080178095433656499999456002748059464e-02 2.3240668055656360829298867081914164037988891942948149045722475173975152035828113253586702358446094452e-02 1.4683239946879485926155681536796628460707184472469367722932577782846656830645974573821086228440489739e-02 8.4661003561181035742233956231455644392968447171917388301723908322623318118342974743276060903102378526e-03 3.9441283812118370788016849138017067334518472952645609758319607264905491014856401837873486509269533577e-03 1.1525550222881102748941015951659046887187590172325841677227551566931662360255745837059381850287774422e-03 7.7012647797412522337957740532456678280107215802072899705879073273105278856198446753257971952385215376e-05; 6.1007602545084603475185872668952556233346596707941834277618071834823986038406217097806407057964834596e+00 6.1165198626518116698978788938215569820859397353684752400800587956977385791362297959791214018362864605e+00 6.0325842597947551435984489526460325009888454838500565935762400100773956611034386704050206289038053960e+00 5.8677292511791819295223122331206139911110329190934758643018800132250067068805804558766128723537907165e+00 5.6607390490216068447801156940117104072131871584171308155912399300737773163190581617706823905982322871e+00 5.4172258743203847032808434938013135563879857050845523292834892665289733498203918784313643166907405928e+00 5.1404612451374759274057519142239822030956123332003919996709332419708536639770335516280917613178565322e+00 4.8432494489783504444244945465125135596112893989188698575507287682108114139695980724009880186255431435e+00 4.5319080659553616353137066403201119195144459500286792859188206197526668767508166255095712294348916008e+00 4.2135197589764495057370498823082645774919345930035786387756179051942469733444886194187091003010527338e+00 3.8926440051175096998216830260869410366888064672454596538635914490021600111683312886297658577958815754e+00 3.5685669059033663241967126067868516682874048346165125116402982847229587204280769297519371151758689664e+00 3.2475668072857497189531578246648650056599130090784789076461137062252600720079722341880274457890694676e+00 2.9315036941996192409281394501565802354750188904511075717675978607381024508135340988952542254188062642e+00 2.6280131993695417849502914474863182861354982546995675831969049135019118552523049476450999517284476617e+00 2.3389000364268641808578716967462728678033574104584036839786966080489270577318902502787507478249589770e+00 2.0653192451146351043046981949861299555685189619436510708502483402264975710763111437648714719276235307e+00 1.8098843410865160719054125322947328727205800259666581404132464011211927903362433983165051725035277184e+00 1.5743935074146985019555116152303119183928478974923823148621842676719656159440950408744733031981469044e+00 1.3583785130898934252329048088816145496855885158201438289480626551233896955245165883485865077098299424e+00 1.1608780529906295203506950934209826218364632328422140813785649813549555354380330605732353392715532124e+00 9.8342890233225255282764258815424720773800309280914345986205854294348813043195347068674872406244317090e-01 8.2505591343538477040052817502409014108536803933636066021086522187758029601038964618392144686112653283e-01 6.8457237110562272931787322795238795186056567515445148395610668090589865226940459652617078933613452167e-01 5.6236956910564366960025591847862278492183422980453705562590345607879616477472508999566208273021415593e-01 4.5786638679093654302883984636797506000237600291222435198121681410372688164945234943848841639049109660e-01 3.6890963380392354317796286840590947804201957681198462107633573456972427333992813287051731231391429376e-01 2.9369723257178858161917261821614756074887470331354989398445449377696612578178983771184598045104985839e-01 2.3066190000465588867192475651234027323286153473145516020735257061123160135897106804182147659502945755e-01 1.7809207780952181592377021317339901069376859411720930012227844423394070947423288719994497697354207269e-01 1.3525940034224385365755303817886063212808809057284085867009273778540952187740369724368742984891433669e-01 1.0120616116943816081703776601934920195222601005332760551989832707799401675699324854399848870009863886e-01 7.3963262046219087489932601247301157803933925115566582680112214689924060629623960525831443104609445454e-02 5.2183847890883942074142108671181633160045160725431705826676592476536210496344482579743495193971918592e-02 3.5370961789258560826881140890518920633631746004154257344032072834524062644682103551147961575444662873e-02 2.3160013728704007017505484300235863758928960933261160554766719063660433287847103096960070612674103715e-02 1.4604920001128684268451258202358697404965679255938095795226648312292807479681664776319432226979280659e-02 8.4041058484321168345658878655971783239784479906942458058363866065548993232845171745696944850103982381e-03 3.9086230229739457492183419972683549562372030068604492081266249028423152247013013876239929175464594381e-03 1.1407651585364606347428826783630611079353892732537341110737738161752553816880053162499076583486527379e-03 7.6104855435909662257965588198777081176489634450727128159068396237317620605579086681825097706857977805e-05; 5.6402375736563104027941118778538518473235348260205527981123308021965368154469981145301922378571214418e+00 5.6875816551948554271449984890114611940609367389740676338568387652813814528496881008567586189820689271e+00 5.6589999886384867294096643299728366830938182618984592182676986736057380081364665353697817135015604130e+00 5.5585209241351284590097435040457761913180488278079530007249448405815606010780968903475100873608459581e+00 5.4172258743203847032808434938013135563879857050845523292834892665289733498203918784313643166907405928e+00 5.2349027740992458260924311821498153213046930502161733931007055565041000284056318338329763151619780461e+00 5.0115084664265007107637247060437177223849963047821624986386942157946875189771735664521877691351053470e+00 4.7591895867764397024052474882053951711753303141563636276482326898946403539704613499493900246241574479e+00 4.4840377895341284299212941350108345138044698052726087289388497185888341664178373900829163713850929836e+00 4.1938515281933865677790254725773864377621406238956987126964203861744865269991831549964744511678222424e+00 3.8940592807064273315376978145348435514704202096090430759554863240544635206528744321333315254405329780e+00 3.5848131790764243677032790314708601463958158385142474415576906877940869356549233472771314541119988232e+00 3.2733905715034365562118038142821610834028940834580244076861336604363993222425151832396832802853350261e+00 2.9628929805046548874329548805743054890289163485855758247748623630166883219015493036834261224286950156e+00 2.6619368730511500511552246053320643143175164320189242708571571086511187660045562340400667125345050180e+00 2.3731272132482727058719407414438520234543177859825356888013291871884658139980847809369916233317006255e+00 2.0982762629130974846408301187308220489903475881688138693539386035752102923183220173667117605994616555e+00 1.8405229542649541161170136911957495738528587601736974467313365622054603193530268652867014606403519469e+00 1.6020947294333432691719844906393385773774708235671242491551193930760858718787106973384316088010701601e+00 1.3828554646839142282593654561165456168636021018827087653922817481989815754138608836612670140391798081e+00 1.1820576713089801005738809387050542263275174908362762043251349364943934988170408266391787075932650461e+00 1.0013722815853751725081740649419762283910262118889024264026302734880057372360525005919306344338794732e+00 8.3996056117328269457668781176748531755163377230342036360019844406156493661399230806384143913817172750e-01 6.9675153970606560356241710633273686353328572039704339887092392378020347314293407987897167236886390679e-01 5.7218620972248062006417234927655936503690566837854851272939867745671444814406753746531360009770574426e-01 4.6567992859174295973622796946486826555217462877079117128792473898680105458782800749895521767139338596e-01 3.7505128318311595670110514472509794073329893096221027735532858428646540547886741663431474958683511884e-01 2.9845859195830828095834346818449330860507301113573351950879851232258387855590357449716344925218692152e-01 2.3429479229855910192483276690952147694743557934766174677742830378633428013347182397597705661744702328e-01 1.8081313115959919446324465835415349378480551798605212837440187987879219624556868907318548946083141469e-01 1.3725331310001309874102592657610711990783045441558888211339879084828958802910922190497736020184814540e-01 1.0263269455819265279822374437376467721649698547490613839071835693451703114654861716550490742822340638e-01 7.4961271975611208090489407888198155102191206693840685090412266076774497764492044603374116598972544899e-02 5.2865078253566974490975460396191817005227307544777729181989151657288464183171470145399009066543387016e-02 3.5815419976041495609628587075875706727644997524015336481669885168514403183864017323204200281427325289e-02 2.3424489818017991113569059081760828102497134461866273849271883134530824046525827554988828595707330404e-02 1.4738687504197089301015737815054640150990460181324772870518779495341375328378438925692341085746113796e-02 8.4563059223204789069061624727319067452661690117530140844365842867508300898266165976429773354585456420e-03 3.9219465451726417501977182391711115687126852971619440265267804105509136580296525902739048255970465121e-03 1.1420850234679633566054586396668314165585096771697941402996178890976329734292899761290648260154115282e-03 7.5898922261421246993001983876888294935791678728375550991631610741895845857331136384459921310458269774e-05; 5.2206758069494587740392234409141212610310691825143435307353755071106746427025858171035684636149660569e+00 5.2761839671752178145130770930546139741225251917891843487850377856290997979646092269958248681012828049e+00 5.2811894088188353097168440519564391168658181272661093006592759185636442467340779371273611723224804694e+00 5.2284960105609627186347810946145814982861367301655853431654248210903024827334130216546620698835843097e+00 5.1404612451374759274057519142239822030956123332003919996709332419708536639770335516280917613178565322e+00 5.0115084664265007107637247060437177223849963047821624986386942157946875189771735664521877691351053470e+00 4.8384980142626178010006379691147772982531780918518838015635810499454681767821025204718026303521587387e+00 4.6310005659283063464557791479962051052870501447868181313448591461163707602181301209544801666191811494e+00 4.3944514394622352144031684425877747693951627648955738417759177586556913772997951584149549121982178868e+00 4.1362199486762623912949033986901887803690818306368982203813222441243304091373775831256215644018588506e+00 3.8619061411771496487729127704504587604175204291358548732959802383321141403238499405386596234415474500e+00 3.5723449333789940636616507822943066715071702964694628806386824515213817025963582725286330283681125523e+00 3.2756820242022201766620776735290872399599046445924660044081762532402245986417268365575327204204073972e+00 2.9755592226295532530322310574440192700604802683446626748687700955292841032534113947017666516854598634e+00 2.6813698312417045541479735428056757135631886129932589094863846784107685900791005809437340465614980335e+00 2.3964511478920860518693145156042180209983914157508692032580806026721386832100418826650656695826593175e+00 2.1232893119310625115133226033221160816325264370150346982619357716885755969053599493176201316284668488e+00 1.8656193952396313120436082623909386469589177134665522422192135107129327481621418438620125257988903612e+00 1.6261350456668844075289053022896317460247938695942799420770491921345866600969592062826920553770196885e+00 1.4050565455511200551641574584661144309432377026977599847889690612801369572828769193330907653224375703e+00 1.2019585915571249110801240379954076315742354076458737935555383780434021577000698791479202288591298544e+00 1.0188258590238578929002262423695701284359557008098133518964040690386093760272784486547692047857493557e+00 8.5497602289274165981434207719937145514926438038886863278452190429982037686397096063476784890096692071e-01 7.0940933552204955283695750673138424280201583343465071975550953923316103872759426911646031485449549009e-01 5.8264551064615100678357274761764948844911874146823625863440438195372386508514754201617336156903706434e-01 4.7415807482374323956382187988771292189620820542406559364495246179225508747707729526270582229489985133e-01 3.8178675100928293677105553682298734279642336653442200948735874392119572824015042831399931615736865607e-01 3.0370366912609084428091710092552038971749657500553050786396283167185492535412563168332766479886618570e-01 2.3830075493908349619569057363267453447589695383829929055463815959314542608019606933442119079763630311e-01 1.8380890645840379173459133172772191127902262315234405517033332695952541887718593619858936443966694175e-01 1.3945058849385625763145643720562922851447420066958499725726390512279010338425821038368042408972431066e-01 1.0421409880698044161076262383608482518089174616011038730906028956873452395369948838476654987047119809e-01 7.6062512337057402480751344448593424267251536335458785338218908441328835206826693788480284972723473737e-02 5.3595056327425342356677920513280028558553057580506676001524564816981448043444110223538937742291883468e-02 3.6278089477597556697339769665191424825510802431863713806492313994897790086585271579455650528462773382e-02 2.3716615200966164571315753284920131098125920666671220155911677295028358189683856035587287097464084754e-02 1.4929080070712859678338468761201241043105150039635470485166205646557080882404553582307410232842494693e-02 8.5759356179918495061025239643637527156385965089292848710555736403734476774736427771750085920324727914e-03 3.9831976976097066968060995820108752357060355890885869639613083357722356580424752259958914892392277118e-03 1.1614622659512843023248403436268139033804555687275629314764719421969849793735664478533925838805044891e-03 7.7404098665038268838394369205985478051440494622609141390754874928860963423569991268304646139821891788e-05; 4.8342734574383070393690888700017072635721733456493957074133376745202155326210811595481727281820492904e+00 4.8858186875641633113937993223905035816039331059299685921107703178133714543983011531131224434261891220e+00 4.9092453711143382482756042474021830505226235453440841795439019281127482461367990850613691324361428199e+00 4.8899814064219612056320967957377026776913296850668088993083387088030732094684686670743995662662407250e+00 4.8432494489783504444244945465125135596112893989188698575507287682108114139695980724009880186255431435e+00 4.7591895867764397024052474882053951711753303141563636276482326898946403539704613499493900246241574479e+00 4.6310005659283063464557791479962051052870501447868181313448591461163707602181301209544801666191811494e+00 4.4662944433022950667360216530889936110952412732633001302352931096305830231784473456300892909634140913e+00 4.2682337467324276937767042903202338687347026763745365387937635854427711951502991960726378051993935007e+00 4.0436008811422936726104929899430268450183284314125670127436597770592963526358867283748667190882143916e+00 3.7979056853056063925606066673776089911232588577008734869880521518704364176078290637082626173029266106e+00 3.5318881647690612617008591200032931843815825329357020211438541074360354179281224777432404227001862585e+00 3.2538918151333817335424743960724203711864492065410714865355161134354866563043934600607083845809876337e+00 2.9682055885488054539576429631687499894608176008878643305238055702339853227081474870038291921851783000e+00 2.6847488380950194163037287834263737325897425375646525098462725878088199934591207250430420308244096797e+00 2.4073271490391812076965312409467813645793019702604440708000821464442503653070391122886125459486470339e+00 2.1389443336861290397993277855548369968536708859995759956465583406572202956684855209335534112795576695e+00 1.8839014655927915235141517335619307378602349516675588504407706104162149612621064142614348998052970004e+00 1.6454570347357631745102655837940219116531786827622254128545775473882604829024426634444903860708840994e+00 1.4243013490682954354462903634530803041408783470303413269735431943966311246058838091924579305020253674e+00 1.2203243298157853902901775932838738138724308362047787589624503690592917625384659010081637211402832476e+00 1.0357346742776220302858242767017642386452013063560103478719291710947437904604823795971621773154940257e+00 8.7007362514297158859758021607923978244786403413010298492207226241288805091150132406367107848172562023e-01 7.2255597039706820528028668106892263499054430695756407170030799833830494467812056899062807114761110767e-01 5.9385519195967806244571348109560229281500873159128120264454965461667585208789115139547784134866026787e-01 4.8353033489686670964171060426880870841183924609520281661486599467521311659681184692762141420299110490e-01 3.8946408931020766048661219743793464185224549648392181471121163331179188411126754221157427937966698484e-01 3.0985282275184102909316327801787238084417234463687594918337532863695773457331540064643020974958704545e-01 2.4310554468309580478658280804816208094752504828371422174506549629439317194335917777553531610855407039e-01 1.8746433263250708698401400175338435886104511873323636478426192069737451346959464287712043661716358882e-01 1.4215774772196314350173091609914127341092770778681264571514796711286374260879758900270093939671945749e-01 1.0617140800331460550571271087131783349112603543101340719042664369209450418931198248374898596561792323e-01 7.7450198425907268030228038123920197489458073903285193269636155815025992189380702169175063246248237936e-02 5.4559360701180868632961591863993637765087638658436244332655012334529994103141123603578759905542219734e-02 3.6924524503574498805317771505908564655343932714816563377255793878529375421659643812045522786398655841e-02 2.4120261035756303911436195306982534390853185283498045164707268921002021619880582044137543929092082708e-02 1.5152724821524921341601703015694379317322326584960263069390484153644977183049247102372601095128834823e-02 8.6794046285021336970614826478240129238857680173793356708124835395125104998651850723166490908725253406e-03 4.0198852720017128116662038429411438617462523130372721381154174951533255168974389381213150776784865995e-03 1.1697005464641157374937689923790869648123088628932590142240733059223398307866750701566974275987021822e-03 7.7853236848061281463286153966912987013923940437548942514144929566727466320379704754590260300012385412e-05; 4.4714388616318639983129977081007070177497788623353774916930246401268128860443467126132197077694647450e+00 4.5137575151730655156132002851618288592792509779783447004844107964643145696009535303391335938987462201e+00 4.5455103065587620457020695731517868567399031886828507608130887834255505562959287284934198944349824546e+00 4.5478424547444760996570418048602088178653730066695580909624764187974595321221660144571882523382705927e+00 4.5319080659553616353137066403201119195144459500286792859188206197526668767508166255095712294348916008e+00 4.4840377895341284299212941350108345138044698052726087289388497185888341664178373900829163713850929836e+00 4.3944514394622352144031684425877747693951627648955738417759177586556913772997951584149549121982178868e+00 4.2682337467324276937767042903202338687347026763745365387937635854427711951502991960726378051993935007e+00 4.1069687295327073260065778674326325885525217404577637431337904246367969751217478057886331500904016972e+00 3.9161060757249435456189934557462905597788687469120052551045507975052386540376202458487065356501125564e+00 3.7003968325575047504637984623386254795285280776613735917509166451816327250638690498781277946287408469e+00 3.4602302368155926512123183269914192840344278082366317140484304588646776545572085840082036127985489217e+00 3.2040360794577662060214085581941449203983818495509087041930750411465917233383973388958879500618424899e+00 2.9360799448598569142936833065012624455107151669163432099367533755414596765827209489275326384486832828e+00 2.6667086924869847639044870868175601745396941529179318276858093246625428206515163833838736059388484212e+00 2.4001213892770740073128873557841463879947090138122827964848420359414446482598697915133859509442286641e+00 2.1397322525763691922485014999420581117342290743128951849224676897707163436020917973791158376501580992e+00 1.8903041173653855693761218007069606920467274220278173935180876181972462178018237296170266277941258020e+00 1.6555253073873533113251892639478451806401654645005399636889140585671723067651280082009111069391152722e+00 1.4364497529123675410056309999335696593112628037105342456759550130006800326848562791927784880137002867e+00 1.2333250402611633703624505392697109652785245856482149894142803709328611162768391224676169644199435253e+00 1.0487574413388337651142032039020359500201303843956010301445672993465648215912019844614584863499928942e+00 8.8252287765807682820515914737538154956975227887228268506840914921004461840396055218504649872849517942e-01 7.3399927358574442398657205179975622644174110697083924795886175016562943905399960273052105595310501914e-01 6.0405105040009124316261172246569890337090823919896904902548290459083284418097607357996348278875003405e-01 4.9238887553937985521900257196661053188875958411151953331566067620442180158272424857087377548116161344e-01 3.9697883879920578260759850502943145130803716876132960700543100173844475163315941339301704784654169168e-01 3.1608343164330948135907018728905711990835334721129343975615051155802649498038432048382098101762813579e-01 2.4815614662064271035856098185484632953806276321142098462794506993707797196310360724251208186301052029e-01 1.9145528952151950633036458480074584173171928669019645569754661305304138562505634728612222256141185786e-01 1.4523716729003224131895021330134273811134962164804729636994046919776429442396910442609893527678632882e-01 1.0849489433151254999051641543158883113388511738270725764425338820498864819133167916497708401316442944e-01 7.9143451886974669529649624447594546224677322017611327749252882119552919030327456777797482342761360779e-02 5.5735202720787151635518403672604292702275943951288440136943326312405357896512832182283197113966514007e-02 3.7704837048995135754923887390853862343490278653376291817706357806065679850639234839472162980772603912e-02 2.4628712263689902707399347591412802234798573408267707299723837417546648851170090959042594474993885940e-02 1.5483658659806740103462742036280712880516665807940377969740285203928601629503343005406889808854045606e-02 8.8813016491329683096809514338001389501123163004426480914160800388801703133517902771864098043193775769e-03 4.1194297057388946043453210687799090568654544920395084312582589302308841498974717037320000528765620217e-03 1.1998537915744693002159844203833889072143227860894278277290826096046000378831193340388288822518280738e-03 7.9748686020113630238279407302149448656862892001766429348697236914200242835485769181705951489207938936e-05; 4.1274593509962366172965896105457252828194609769711999211283249393231082283541755240262695543932458495e+00 4.1593208132390289411760337037339498697229167891742602784827516242707189382350108025638203846801542688e+00 4.1929593552602507422183391674685690158217605602493246163808580563965317282967842570516451842304900786e+00 4.2076195590465408865517384631459590273601622301360262514422993578471047322328300383163195140627130994e+00 4.2135197589764495057370498823082645774919345930035786387756179051942469733444886194187091003010527338e+00 4.1938515281933865677790254725773864377621406238956987126964203861744865269991831549964744511678222424e+00 4.1362199486762623912949033986901887803690818306368982203813222441243304091373775831256215644018588506e+00 4.0436008811422936726104929899430268450183284314125670127436597770592963526358867283748667190882143916e+00 3.9161060757249435456189934557462905597788687469120052551045507975052386540376202458487065356501125564e+00 3.7577923322786233214453397053267743982985341489435203520347466060230586743321932260315951490624941375e+00 3.5722474562960244194277297529641534526737212028643100537838452770618784312172923697387973200227891347e+00 3.3591069484079309030497418979048785689475643309344494530298636759457193646729944276800993064503998058e+00 3.1265439121299261903634550558994433457261243173302910104453525494203244366343496039605397871816422713e+00 2.8787089526705092103726280532315438576677075967495760427497026622820868422332882045536615020472637798e+00 2.6261242510556240899026192509734049866228958996784239449229686611224780768754023418912369028612472780e+00 2.3732083068527106794955219886903822830157465699698301194828116977324282248408309172711815858379084723e+00 2.1236691741194419595811761335303822921502208565691468200345184110888814456336648713022624152977159792e+00 1.8826088872437836331863348327779773999555372373251260070194486298193410376295734826062936712372176944e+00 1.6540453044404979688488462573263395522941400880538008768920930490239012732265741376583396174764434366e+00 1.4393369188999251752221083428686591057385022968031417494351988730995050632758091586726375006130823926e+00 1.2390420870734817872750734743246319969860455045440892208176229289019140066777250624419480682254441446e+00 1.0561265971849327244314269852838530253784596272083128011277662307888376346104565877732569384316924268e+00 8.9064980351068011956521257831496052403987683899784670254749359551487106165291501135468681960438123991e-01 7.4222643850247235379372492447330200973514861058041494809040969214433468062440447782061335279067762053e-01 6.1194270141930817111415593687683791141711157904998711700377208754654194616750144907726020190876611056e-01 4.9967198880944301512030955164075584540082676317928678642176847906604430022283746631320386456168734609e-01 4.0348258511653482614657346088925216658848318487044300014919405162595599051128154416038629108740245888e-01 3.2172320021697576897839127578285982626107911081558591121530816716817624220157445360166101115590140404e-01 2.5291519294821068462577839350756344373465331546343915290272268727854818745147501695197304090871308851e-01 1.9535895584952257228739620277293777714766437111930489810130539204624293405801391582179725770439060795e-01 1.4835455387877683309668427781588299508529484303996890401782088125782707738608363018965664990588975880e-01 1.1092069486257704276310573589617881709513753910357159491459350706470389457505302708664369251339822374e-01 8.0967146253895950624154494382975592425103990350419144517182221413558282552909475497783501688477953097e-02 5.7045568586624680078954245521236884741859750811888690960732846054589170650373478466608029764685701008e-02 3.8599537131573109949543123519155401103367513914106196347235076942464750467935706098999944875768151744e-02 2.5210264300569749216716093498771203909353035500352909164458602139918344766056028063333150277946265196e-02 1.5841825796715106771256093996850255004842150852534679766302987364397680517267468119931149364308670442e-02 9.0808422865896440983604430718438162536779508694474721969391601956479707022283519373543987852671337936e-03 4.2095345305868500277167889891082995227473598046543204262517903429935814779871523914394561279306300293e-03 1.2257274665008461340806941692935452110712617585420381096205138351175445930114183584080929394904259526e-03 8.1583076569291554262999123633302062414587363035731140431110480289691644700574916061373885290408067970e-05; 3.7981278703572693928363747846954278998903365037851759886408631643600143785759509959301565956924533303e+00 3.8204381081305561599887721870253692614210007161005846692396254873478061593976652014346705877771881639e+00 3.8520180743748619878056707357303753399244363226284992324339986141207572991707835069033222573760829416e+00 3.8723725719411789269794382047090719970143832743691996925607319008175404224969932664091105502556022139e+00 3.8926440051175096998216830260869410366888064672454596538635914490021600111683312886297658577958815754e+00 3.8940592807064273315376978145348435514704202096090430759554863240544635206528744321333315254405329780e+00 3.8619061411771496487729127704504587604175204291358548732959802383321141403238499405386596234415474500e+00 3.7979056853056063925606066673776089911232588577008734869880521518704364176078290637082626173029266106e+00 3.7003968325575047504637984623386254795285280776613735917509166451816327250638690498781277946287408469e+00 3.5722474562960244194277297529641534526737212028643100537838452770618784312172923697387973200227891347e+00 3.4159053749076098972856077477777006358060168063373214295771820340487824085612204503770495474381500839e+00 3.2298814371080289192656368337779916752188041331952499096391439815478742006540411407590339355179954783e+00 3.0217796218163926293580234884126359470045197716174093259844686005298210844717747815864105136304118767e+00 2.7955699324034618498896002182572874773793077308441305074575253546008219497363613961031309760152863388e+00 2.5617983802605700867141913204420585468871222076748341340368826779624094405394960418229214989364918336e+00 2.3248815301183187637520117399582233347545376268791912938756481910840738449535228206635791775252088267e+00 2.0886288764750623515650296168408865448899860122684224490096811443076478444863213380452643568467788365e+00 1.8583725951403474405734427827279302389469072014103421117258769241203030774690209617717775524496079012e+00 1.6384120783705967030342626297350741117782784073917637334016350999914578568271640444927942225045670394e+00 1.4303594864235559979721508432980097610923062167337029527423321086781106763553712582931489255617882600e+00 1.2349997567994944298570137715353520877192157060825498665810640303509462204190372248866451072399751663e+00 1.0555819228082470926465877533873260174479434384422711425161166970611618863587447829263315516388693987e+00 8.9243615021196243716404707655147257577029582925685985073467979947063688502061147284992004628074243108e-01 7.4544820575114466749709781433456078181413784400906093035953405263506002915142887616717428784108695335e-01 6.1596242433507611677641753903313688146499139404093928189342602748971984122206950511391462829422331145e-01 5.0403690508574514386399919167551861580425993129946834867161885919042876285815749984656472739767076817e-01 4.0785332285323557529845816799047448877291534667611637078004356868894171140215526590978094890032635773e-01 3.2585482652600133679299714868633517982051571808199647151198559842991142823989473561654968725881427247e-01 2.5664475706095978473207955200706806739974048023698150527656550024926563429566112784487902283770349083e-01 1.9858818773371013070667019276570681449972700669880083907076858991927170606591083025068445476078005482e-01 1.5105605294740732746925264673669556925323853315004754817292632961139245913030534643621523560722116963e-01 1.1311851130741265637253040467032388531763896304301621054895961483318883867928947269746752941614384975e-01 8.2698196759051843035452305742452015068468725103638548087834828014261918415867869436129667261812677583e-02 5.8353238764024868052261338274919108335925494642374967776223122189123025482327832677121844170361305863e-02 3.9537566900532214603579072994612006911141527772406069035869716659557129964299600698738099439564987038e-02 2.5843437979509318383754952357425793408347815340651623894190141972435418610528491882991788874563445107e-02 1.6237330317737529249378867092323333959327463417385854501306572949533850840032621324679950166204522037e-02 9.2986085900678469977892763023004264376729847910628886611388970451475619324583799377155419389806128239e-03 4.3050892957477962616182970452427612367740337394426098649024491698604280999318212631856667881991480578e-03 1.2520796860794371719420290674698917491602315670848525353238561619403166261549060217827551298108407293e-03 8.3141743705151754918638185557209912228694005430307938359021490325695527290671164921138284885493172399e-05; 3.4762586524854975408214391718998486938031482239418615114603264389519682488601274647505909344762508537e+00 3.4907977541329234803203465231915342996786615511645692542999050354459929967856321955530629093698505056e+00 3.5181039870404716280467118066876326262560771413411357916913996585790251216994928133821802738965926171e+00 3.5398168013486097640328478884788017039251410357088552902888898633322812597168262854767023482459795042e+00 3.5685669059033663241967126067868516682874048346165125116402982847229587204280769297519371151758689664e+00 3.5848131790764243677032790314708601463958158385142474415576906877940869356549233472771314541119988232e+00 3.5723449333789940636616507822943066715071702964694628806386824515213817025963582725286330283681125523e+00 3.5318881647690612617008591200032931843815825329357020211438541074360354179281224777432404227001862585e+00 3.4602302368155926512123183269914192840344278082366317140484304588646776545572085840082036127985489217e+00 3.3591069484079309030497418979048785689475643309344494530298636759457193646729944276800993064503998058e+00 3.2298814371080289192656368337779916752188041331952499096391439815478742006540411407590339355179954783e+00 3.0699807953198127249762761890377784858606428247430415934692130863555708052778655954863098398983701573e+00 2.8863119663037290201631899976834631707721686231314036435787102689213236633326334667353907647916649313e+00 2.6824825047577650515513839882475647033377327640682644591859485365435432068755017583238962170604147841e+00 2.4688640786321360238816225058423525044880457854389161961853615626594183817904063742801408113318020286e+00 2.2497264677915205335826653798143833803753574848689656931391901126853185684021382310560883929373906135e+00 2.0288540129658989191352775782239545344934531528861510078798944091306048995511418725704024507355345492e+00 1.8116804900410582457629372140706727659904868991676192496072660734000660791633107778707271083517494575e+00 1.6026783707204835099103960605356097128983573572286989819648063701532599348780515942027116060638455868e+00 1.4036415475645044667696867679302307672156648532016937271997947584391861434254843164864483242995977462e+00 1.2155308862590240796084746691647958656499614647974642606643400662603800832610798448704450090433406001e+00 1.0418172643112180639803718291669411520580994988505114341336164335319499848356593312292969146516553064e+00 8.8305279026881106541588194753393319414011681516382825185432622940481634853443450136950802667462268389e-01 7.3935786433638828011110771844309954760806026726704519530327826403639882327036077007268231827985446161e-01 6.1231061647187103751733659422626383028824293998507818486457153685503262857893613342212866655398451422e-01 5.0215179907789757027833022595454011455245740750204436988822633458506470478558921442519106525483449232e-01 4.0719329391629216306634884820206024835790340576191368846716560958228515098355230317526491802215354184e-01 3.2599246084597898339533202276319195896364942085256702360501327238287491163120145809687025133847768461e-01 2.5725370821568520218402663079574578340365471723985841100216144903383677340727710458361714203231147254e-01 1.9942534590611652865643609588746893539179565737707650383379177851016640104886694686311212916082504311e-01 1.5196023205581492722986974287295881481454974180841672391925189000035872049014461188585668054160204159e-01 1.1399242922940097436483264394173809272345922808989577071729009872511000342725276975218053333814623882e-01 8.3478044114732506660303239333133757990770718458901673366818572166949895841131038189145343067310051320e-02 5.9000669132977121213741966664718087808516635199787020661223999346247269153384400209983738575530699115e-02 4.0038724630697761501764591924684239608951347218981080993810395730896350559175912413413668565311922632e-02 2.6205198326366053915569070405763397326542176177169015343604676728957211769518939755749434362506109628e-02 1.6477735040075366212248583094991614290164378858695305769820030145355054852415865406180576766483711482e-02 9.4384643383621576560744610426989855583488677797593867205412457187055405583935765921540542841453653260e-03 4.3694325492771444733001622963073201156557157117857373867754116211000047215994705316581361905847358847e-03 1.2707593090367126522809452549412154258076362506635480954814029755435539686208623264778449938627729140e-03 8.4560947516767160856940195682396961939990352256367214519132663768771352166865052626071368134734756301e-05; 3.1636076089264190748891477432866917136596981891808265467458563572019210403620010634456941853128830637e+00 3.1724279952351105057805327166506279427696250592336728106795812556234117858404519610724037394920483470e+00 3.1944693573204897120117838231137656694192312431793972492721063926917876259791697658429198115795011117e+00 3.2148280234814606621645052872907533116336569243420847894102344532511553101360980763839403322070463568e+00 3.2475668072857497189531578246648650056599130090784789076461137062252600720079722341880274457890694676e+00 3.2733905715034365562118038142821610834028940834580244076861336604363993222425151832396832802853350261e+00 3.2756820242022201766620776735290872399599046445924660044081762532402245986417268365575327204204073972e+00 3.2538918151333817335424743960724203711864492065410714865355161134354866563043934600607083845809876337e+00 3.2040360794577662060214085581941449203983818495509087041930750411465917233383973388958879500618424899e+00 3.1265439121299261903634550558994433457261243173302910104453525494203244366343496039605397871816422713e+00 3.0217796218163926293580234884126359470045197716174093259844686005298210844717747815864105136304118767e+00 2.8863119663037290201631899976834631707721686231314036435787102689213236633326334667353907647916649313e+00 2.7265329404259393667593828736313589132706182499242003903268672159565903535595514829086161794826308134e+00 2.5451214557404204085826582979145940908136089451685679855996747460535625679707563736876853088618696507e+00 2.3522621672191662687256716174041556937189524164698207175825808897082055235738656555640521135075022819e+00 2.1520088980885135627257121328335938992443591919891393080015884960117748508676899774204700292159029679e+00 1.9479873641067355037013124981931859453560417964917769631186363307026941092999662583620233381616988269e+00 1.7456417815555780039880978595198301894715907959210350478403281138470748182173044679459723817987980545e+00 1.5494932803527674261004902501251887867739249986619063790949234288464790612013683886209507239131522479e+00 1.3613723916515235867215432401894796780341607039025212731597382293520998366896666093830490384579308641e+00 1.1823826152775058987586711234601614350929404708527686506692783477372117924122152480069086376849407071e+00 1.0162920090130550240863158398581902155013645126657332611713532567573527139789320564100789659661717061e+00 8.6377522206232183700201415618014241265419490347762013709362433856278306537690334541044849187968232104e-01 7.2503845281345026355863865374373220690351017631955200812507442566718724511447520092893704075220794699e-01 6.0186906002359125290999203148370413376763871631515605480225752744000537731912147656658873140420538146e-01 4.9472540902406527012824395883066461375640841184447334211765326853543854460653015814783794819616534284e-01 4.0207013719777837441599569754192424500694110815289301287035675518698070501336406974636995481652409508e-01 3.2259812591885165369237300121413606786436954824077095647612014710702988611351518060853729848644231982e-01 2.5512839120618336805607482209560646038532355332060174350303183342681359754067636363390543010739469154e-01 1.9819248865952459975820011970532481109548132102631827141095715223986327744056371864440178994989413346e-01 1.5134580154361671552500012716069904095107703536428358738605912463289387182016270741460569404390342274e-01 1.1379423134120601998332189687359887788585504762235447490044448262906185631339583721595047191429719689e-01 8.3511995416353531767606681679222385324744792841849348113925304101386590339626471111552406576366655983e-02 5.9126762200886206063479616250323006924668848257108889346796187264583169524732379390806606675032621419e-02 4.0192838633687486194592989481414355256060765014766726007598402041052904289100783280494479733268767827e-02 2.6380652325675441897614732122467173344840682406912844120237273165247175820310199042491656861352457393e-02 1.6667687315067506289889577619829205397646027701211139164248639558985069804633579723149601827744129403e-02 9.6034774296519160224830291622519800528010522162484027476208031581001810538963395278865747779512926929e-03 4.4693877825626453388617863434432027725419809423496548861613788116548003714514776896752666252656808792e-03 1.3043119221329904380111001329107381178508870684394154124968019095932925481135408111441636423006331111e-03 8.6576970714624947765444385538933390086785158582437538468000421496322353310800816397019388424375812240e-05; 2.8589535971894875975653572540506412536400028853605724114377500355588618057689110410551165835517891159e+00 2.8639236754991472909939583369984177721988733056089200068056604105805402462992859353087115623144040009e+00 2.8805972226488748067921288635866391392809244551843179418116431675085411653703728339580428263975900990e+00 2.8979385945121969468839523700344106950336367896922641648642248032047963706788541784161556950923409486e+00 2.9315036941996192409281394501565802354750188904511075717675978607381024508135340988952542254188062642e+00 2.9628929805046548874329548805743054890289163485855758247748623630166883219015493036834261224286950156e+00 2.9755592226295532530322310574440192700604802683446626748687700955292841032534113947017666516854598634e+00 2.9682055885488054539576429631687499894608176008878643305238055702339853227081474870038291921851783000e+00 2.9360799448598569142936833065012624455107151669163432099367533755414596765827209489275326384486832828e+00 2.8787089526705092103726280532315438576677075967495760427497026622820868422332882045536615020472637798e+00 2.7955699324034618498896002182572874773793077308441305074575253546008219497363613961031309760152863388e+00 2.6824825047577650515513839882475647033377327640682644591859485365435432068755017583238962170604147841e+00 2.5451214557404204085826582979145940908136089451685679855996747460535625679707563736876853088618696507e+00 2.3855624150829628508231990343079823150941590432844828707915834615558006222696822507154168749471357081e+00 2.2134751117134558849054641363343666077919910423305855238902671083622968679195789565879975876252477689e+00 2.0325857795659522017812429797394928577329546565602487293989689874652366466308938834539481140238976942e+00 1.8463265608484587157560196535943741818398044488876845391838783748780741762429705788048697545641502218e+00 1.6600276590845953071133654500271210541837493246771082058500852591596410358991563110799773359905188700e+00 1.4781650070062230626250217028011711953336872265642998862243419700447801314669124025682026012533332297e+00 1.3025922937145798293217237673657286928922806954905369725496663742923179238788385293568877303817669032e+00 1.1344857363349804071310451761602246598560975153412654004919302426311075197723652669302356637473044009e+00 9.7770257591699615299436817357653432851399013170258367773537199832985736265337614054153478287893280655e-01 8.3304643458442010410369798620036349216939453587585711824489991394417823424979300092972164820289055575e-01 7.0086736586684862449180637697664956750736158592337866092534472273616147745997881897665707044994640230e-01 5.8309174110707666405093180075992296534257620045690238053783645625734483180183252198381385451103576809e-01 4.8032267216813485666433290147305185684469896495881609430020898103602169943850624176906200345803604160e-01 3.9117300132964120963802074431876087471202999279922755131320851540499155663852946342782854396883396688e-01 3.1447648426684212048246861724270499801699182710534110929430756144357404976463148960650476666688709731e-01 2.4917746134778826092743817806792459158559646965926546489176142809363994594428854250194771797379105962e-01 1.9391958195728453052843537550742685495606920804486146243151134973428972712549519425272056337151519266e-01 1.4834714042890305702760129243584286428364917632920965177103797033047358848760463845259348623610681719e-01 1.1174208572044526754023026518205721693888704595303459611604710167575764575481810030046468582316229602e-01 8.2150702237167532869250470533263954945200303784909694727384323839707393225857737376533689206844867831e-02 5.8258884543991395781769571706099977513607702598631767986874876210912720936583473760970692790502610571e-02 3.9665592639544531989521440177781484865654885494416814628637539944890211983560058426844445927048156793e-02 2.6077089936431088475081899473725659741372669839983370237355565174490030266603262644122844126075997422e-02 1.6503311876121397222798591696091801244925567522994298645633305221566732446308014341415432189154730772e-02 9.5229506844603049930796443880187879552571368661653801136374745702979403157122857529093816448910862028e-03 4.4373093673434451540952066296758324468607248390850710409562258738837353450738300565176430036321768167e-03 1.2966356695398112247299779445539227118920214800152085259749437191517792933524885999806258203324762281e-03 8.6682050203217606643041788084651542482441532255960902879876624348081370574665722866493293396335403086e-05; 2.5679000951803123192653788110581701701445394663149618596185710822378439337125551733726456471125115375e+00 2.5706116967304041116479904121682814583956291303526048530770156634996701744856664376864843431989794068e+00 2.5823602673724064653965179250861715100075077222395030140703165640853727339919349588046788646712249148e+00 2.5957894746147089855445836799349469033733242640352421505907682702948047275352853269291571478661761562e+00 2.6280131993695417849502914474863182861354982546995675831969049135019118552523049476450999517284476617e+00 2.6619368730511500511552246053320643143175164320189242708571571086511187660045562340400667125345050180e+00 2.6813698312417045541479735428056757135631886129932589094863846784107685900791005809437340465614980335e+00 2.6847488380950194163037287834263737325897425375646525098462725878088199934591207250430420308244096797e+00 2.6667086924869847639044870868175601745396941529179318276858093246625428206515163833838736059388484212e+00 2.6261242510556240899026192509734049866228958996784239449229686611224780768754023418912369028612472780e+00 2.5617983802605700867141913204420585468871222076748341340368826779624094405394960418229214989364918336e+00 2.4688640786321360238816225058423525044880457854389161961853615626594183817904063742801408113318020286e+00 2.3522621672191662687256716174041556937189524164698207175825808897082055235738656555640521135075022819e+00 2.2134751117134558849054641363343666077919910423305855238902671083622968679195789565879975876252477689e+00 2.0616161095341320028931678962440742604189032248342446173732669346295246636800094142611201182867037389e+00 1.9000156035340566039553459031616134753143162272048195414285183369465791638770585619267380767427422564e+00 1.7318187731269217177885618940655111881205862347062359688780307637020430659965275756033535003417634677e+00 1.5621549858276473901854900359723693503103667184191705489703383170936187339456370884747135066108893887e+00 1.3953870845598797187795215609912126972895937145140616389529237347066113860638687120512910353235587996e+00 1.2333335836321269468741336537479673524490185911356173778148128986416877297931259588983995952861973143e+00 1.0771831199308178643644489753789985198656149267406308998646491162696179281256745511839588587584452493e+00 9.3081099670511260672533396401642326901139896707307338732083762284166362577440385257413578690653590253e-01 7.9510317031712603515538278483765483698000838248918012872239883661607049054911002768670915482190479078e-01 6.7052276562036587305727144640800198415733788789899423447592186451528379520553507392260018710284477298e-01 5.5910883045082148098487757544244551805691311631016502226539339022475954467760622874619837877608538896e-01 4.6159560660135358638778726111418809676832788325790474522532753218530915756625250799755352256999524123e-01 3.7674272026157730221221067891178242548665175870469308935871016905257984377413129246699218482032194328e-01 3.0351801857542830323304555724088760692882078463769570115539603927875351645722929655668460528685570941e-01 2.4098871567686633986212500404498903104026981022829132371082774519122971147127754132395405942236706409e-01 1.8791512540993806035993029310538781384163340559423756885737914228498407947525834412793316148561393563e-01 1.4403508991627079591876908467505811624173894248039811667581249880337280403283848323277851070946087464e-01 1.0871487344918169868950963986060647807302873466108085664199127404484571988896915803642036336055313586e-01 8.0086541650920056230806866448599397182307063243004208894884623786747159136433705253512965189835329021e-02 5.6904059502757687518493134001230163866427600867898704266587777446003954589996836355678851926783833497e-02 3.8816116222102543007864891073510042344647338180814496908761619555591562939581894443941165351446164255e-02 2.5569873427939517643559222781044644885887066627777709917920685534399307388034042692263585745548730991e-02 1.6216650664554661963219630094587302720287476466079993297470002160231534635268855286206897126072384927e-02 9.3754456755981237546426684411026908309407655556568480330649757884137744239964671355897674654765424771e-03 4.3748860017180697376831572608263712638063452073162812897399543769169082931104746056920004431306469642e-03 1.2796595620643951451710938764727203341093444803880166057227529895690100214813451737796920000803184549e-03 8.5677701251124591687404342530341029188228024386180221287304311640244363237806454191458634309675687575e-05; 2.2909107847327666634507225398541822524956103774893044054654386073602697618009492054230644239688783524e+00 2.2925437706924111106013134708458080495868593617560120707461242670674060133747908205050313504081718635e+00 2.3001083460482937211809559578319720929430375235261029421217866592345962984345536832900283507786400446e+00 2.3093377399120191779872321263141248306854134398553521130878250397326969483843771374997625105369560006e+00 2.3389000364268641808578716967462728678033574104584036839786966080489270577318902502787507478249589770e+00 2.3731272132482727058719407414438520234543177859825356888013291871884658139980847809369916233317006255e+00 2.3964511478920860518693145156042180209983914157508692032580806026721386832100418826650656695826593175e+00 2.4073271490391812076965312409467813645793019702604440708000821464442503653070391122886125459486470339e+00 2.4001213892770740073128873557841463879947090138122827964848420359414446482598697915133859509442286641e+00 2.3732083068527106794955219886903822830157465699698301194828116977324282248408309172711815858379084723e+00 2.3248815301183187637520117399582233347545376268791912938756481910840738449535228206635791775252088267e+00 2.2497264677915205335826653798143833803753574848689656931391901126853185684021382310560883929373906135e+00 2.1520088980885135627257121328335938992443591919891393080015884960117748508676899774204700292159029679e+00 2.0325857795659522017812429797394928577329546565602487293989689874652366466308938834539481140238976942e+00 1.9000156035340566039553459031616134753143162272048195414285183369465791638770585619267380767427422564e+00 1.7572197019113561293165666089423724007300769741303024691950584841636269480885487917805036486094829514e+00 1.6069920591980935494427246235817826373166750845217920498787054123035735327650368681311137439779200180e+00 1.4541809545519677213575157736494083097501713857624115531714732588988178560809474373837077126061713117e+00 1.3029573395583909583872945882043698305744713896354865143391657014421038133888729222742231216164802127e+00 1.1550414241274068407316340732725247333038104872902291885002467395754755110045988005263880371055250506e+00 1.0115947343190369443840185674132115370120165660234955287218087993241324917483494522398069034458147579e+00 8.7647053175615925805460894988240992539306740203392013154021523404165583433315976102999996860675887185e-01 7.5058964614352442567807955278640254556180233961688788866488860362222507484523486012327736382030923933e-01 6.3447793582902691477946002455311923545431231684837156832056783500757421212868768646608547992336371952e-01 5.3025077662717785846957413295072052828793554942520692780768869663567645313706554205665055046441526070e-01 4.3875915730394108057634332531459525066500740809728757558382746283206168256739589339930642542169839655e-01 3.5890606946352660844483225976898610126714222537218427328367295485355636709226760205634745417472891366e-01 2.8978781387192439306831267892249838101873494498979899790631350290891218147245914138314819248748831409e-01 2.3058805776981609216549157580697438944300160752569214912642093063318873860142181907629871032819017944e-01 1.8018149816263144598854606387821288116298214890504773709954944839119542137718346479266676207108014940e-01 1.3839820754890060498670147129576654602873819131363752066868746965905293848206756303221030332006749940e-01 1.0469143074369984139456472738320666480310075167147135861708846521562767571475962925528092064201068725e-01 7.7288642489710490865417159086363755074095979611019586858309434643368571194742686249424842388056085148e-02 5.5023539693753250638482721169619793136470099408113896334513141993638171973937812967016653854714544361e-02 3.7605440415532400610037482303821610908474486680738218220467491685548502989685343477737142234483194430e-02 2.4829846368329014093969217351828608161464960212518511107254898334148020037029419027459747201216901936e-02 1.5793440155264875421273106791749832735525042077882104361156489861963852550869905761265926327736654288e-02 9.1584750727178104796496868680576199908568628433074040935705174890389071056740071052358325394646773727e-03 4.2842636407765401006798834589804477163019081634771916153901893886633835601279042736492805012422077686e-03 1.2551462369851396539744261169175466801633711366050646390917438115938986705671631834787788219553979686e-03 8.4015252701077980490684615690917739712418508823840478664171456538448164548756153324535153961494248621e-05; 2.0283532599687458065028584620982745222992898440592531500326868578174820695648332256462818955287722974e+00 2.0296984430974232118147274909981733144366228987024594843335091916130506071925708117270222941625104362e+00 2.0339263810799122215448886798584965503650131187260239259092417176818192092400885966115601457430855019e+00 2.0391033045520966454772054445960591246067839455996758596283327897757949203896819237260835591693223063e+00 2.0653192451146351043046981949861299555685189619436510708502483402264975710763111437648714719276235307e+00 2.0982762629130974846408301187308220489903475881688138693539386035752102923183220173667117605994616555e+00 2.1232893119310625115133226033221160816325264370150346982619357716885755969053599493176201316284668488e+00 2.1389443336861290397993277855548369968536708859995759956465583406572202956684855209335534112795576695e+00 2.1397322525763691922485014999420581117342290743128951849224676897707163436020917973791158376501580992e+00 2.1236691741194419595811761335303822921502208565691468200345184110888814456336648713022624152977159792e+00 2.0886288764750623515650296168408865448899860122684224490096811443076478444863213380452643568467788365e+00 2.0288540129658989191352775782239545344934531528861510078798944091306048995511418725704024507355345492e+00 1.9479873641067355037013124981931859453560417964917769631186363307026941092999662583620233381616988269e+00 1.8463265608484587157560196535943741818398044488876845391838783748780741762429705788048697545641502218e+00 1.7318187731269217177885618940655111881205862347062359688780307637020430659965275756033535003417634677e+00 1.6069920591980935494427246235817826373166750845217920498787054123035735327650368681311137439779200180e+00 1.4742868770219308108065073702481986041600335692506044391905933123572679991998455543493136872355626086e+00 1.3381988001737955053364303264702040425196861192920748407671293982182138125740072550608983493498060501e+00 1.2026251534901186415335903997163095072185899682553397316754208954965676757809959919545549755332311399e+00 1.0691439105308083511456900461221700556927351923813538838817283644691541716921782123982523175780764410e+00 9.3886256067933902593437034486346607069178688433320201488893752684110757354325841493333748673202918693e-01 8.1555135159879041328450711895010000779066351839017763245226574149804390616633057599842710456742184159e-01 7.0013858324815060841368588779280178767601577957562096163901046508927303341457533877984343713221691677e-01 5.9318618114713597701578821408753200172886194304972178225104431468349131949717777887477047687500233202e-01 4.9683485069766717013618511853255226580969928399814423599016639247909339472446380410154949572555858925e-01 4.1201702545469148923511955490560541864669304850800328434275670176251896261973306417653654145469501837e-01 3.3777259128358795178264116659098987617167927292749282886623112191690334909893448308002709713888070576e-01 2.7332150583625423266812106988270206108841204610306109151117648935001753169723215673836376121522184073e-01 2.1795924942239412917054127279768023709933627314273717304168670240733992891674995979388414804269953758e-01 1.7067379702145180016998167438890596892083325658359603893795456594413490506127867366236323334838979288e-01 1.3137490748349202749159603615996691503920523843008902314466247142283705758262715387556028811122117344e-01 9.9598421658144146716278154555628136555281537616136826322135275130016535507261060081848115122686909401e-02 7.3683079191962844460171369409849963189610254300318506449806152826422901871091189268193066905701943081e-02 5.2553694631045655224793883387262897416624076475201235044276427218807951965759116055168146079958670743e-02 3.5981396081820008914205768941619345369582733399767519660561282456658808351561522168084176860004287499e-02 2.3809357118263956732079732037906358987660790737496323439662003360990356835119671023395334724338350149e-02 1.5187060696711889065976608635502095456455234687562174265537584671987755537225925700852245899228281188e-02 8.8330803821532102752458406335035806680548760171901688844605176423400363396284983423444108792283667348e-03 4.1423920249536215061230412120212076439026817229249192867764256559113390112772492404778919992640468916e-03 1.2157629943860725288300023434675619478682909647949784400021519389652494691671553693674268881745008196e-03 8.1547983958746139040628005110877844892120026979933877144823444356556783685862209910557680804300106159e-05; 1.7824637809026571767513729180826644696202668014970163391998060528290366432577019418806293079225678815e+00 1.7840142607673821075510204626917503118765829430683384628195239811330109169344678619544156536046205440e+00 1.7857223575100154958153461711377893171825131023352259618839910221652442980618309445425333573080496203e+00 1.7872926713603295147503781497319262363933318693178201302661225472920060848465383193817675574931905178e+00 1.8098843410865160719054125322947328727205800259666581404132464011211927903362433983165051725035277184e+00 1.8405229542649541161170136911957495738528587601736974467313365622054603193530268652867014606403519469e+00 1.8656193952396313120436082623909386469589177134665522422192135107129327481621418438620125257988903612e+00 1.8839014655927915235141517335619307378602349516675588504407706104162149612621064142614348998052970004e+00 1.8903041173653855693761218007069606920467274220278173935180876181972462178018237296170266277941258020e+00 1.8826088872437836331863348327779773999555372373251260070194486298193410376295734826062936712372176944e+00 1.8583725951403474405734427827279302389469072014103421117258769241203030774690209617717775524496079012e+00 1.8116804900410582457629372140706727659904868991676192496072660734000660791633107778707271083517494575e+00 1.7456417815555780039880978595198301894715907959210350478403281138470748182173044679459723817987980545e+00 1.6600276590845953071133654500271210541837493246771082058500852591596410358991563110799773359905188700e+00 1.5621549858276473901854900359723693503103667184191705489703383170936187339456370884747135066108893887e+00 1.4541809545519677213575157736494083097501713857624115531714732588988178560809474373837077126061713117e+00 1.3381988001737955053364303264702040425196861192920748407671293982182138125740072550608983493498060501e+00 1.2183171568430083920071860239711510753884439811750925919570098836078370679188297321313541843732504665e+00 1.0981067227655990856784691562653434995136039355351654512827490677834859353677773862870275002238981452e+00 9.7896452895749018596624706988580245945346078584386632248590619217500925023405749080995350659313138321e-01 8.6191782293698246689862160709178948135062680186687393931091993779440136662349586357473192255011575313e-01 7.5061447262959733922820266633667192119671320870785788032938238844229116612801632133573970008519178912e-01 6.4596272060493811660484599695972411132234809687339024574303548475348871966103470861866540883587862339e-01 5.4852843915204997750841123773447001511115575599509511237704114807101749755050149198176198030331354690e-01 4.6043700658505880079064001929240012889249917645353418619294795117693880755308299319573312857480725922e-01 3.8267583862861227111873920077720180454092578973875844151395922857651832399161853576573592252535969399e-01 3.1441283776538556332033026503744146220324111183646539325377431730438272169913789637406098191738044582e-01 2.5498456672225430169584592393389940582986607323563488493725176955751912265188881417630727564218307443e-01 2.0379192086234463287473510252804037607016791861026301848348187752878261018365452596063452961543229091e-01 1.5993203438697205114349176570989590585958493110835920791662807166124995875231901934437359912415760282e-01 1.2338444653856942372653532748919428144054060108616980901947893079649798035441966612443732209453868595e-01 9.3761972063413391482723753880865664097492240060980035124478621404368893775755045363863687092106006832e-02 6.9520225540864543268801117334644222637283688688418993451095928622411815032907988716028475753278906576e-02 4.9680240335248045640586079787678771985265966674099442596840163902924926345905148255358074050079717931e-02 3.4076659186376882914854992152628893309568254465476066386727367565055410554366439237087981570439176384e-02 2.2601666412296132555456169522173517452850763845110964547520718056030308133176274402751752103405489567e-02 1.4462271708722206851846373482608817733247242530147992714838984750921614227989699942520026507515564059e-02 8.4403877791125479436662475506206805597389653093754734244093804779562446104788996043729210884105939081e-03 3.9698288864355756996294420641336099119403227856513774167245193032363564669100202326502857752680671474e-03 1.1676001460746800806731257509434997450823910231453648328480506236146853972633167281727483705032693961e-03 7.8532512174002478973530263302138341249470069409734665212608055487070804249998348674973995379965386357e-05; 1.5549254386673853567685771677154636511359337754780043252190507395218459072964551014400365809807767812e+00 1.5569424634447523690579911206977439157588357236344484005192518149472652854654458935224725414348467231e+00 1.5568448254886834562412863237839876033057633270959516772908961395794528907256747795056638956574585705e+00 1.5554381240387642367325988723693079314298755443908582787562679643098847201614789282657012906123765654e+00 1.5743935074146985019555116152303119183928478974923823148621842676719656159440950408744733031981469044e+00 1.6020947294333432691719844906393385773774708235671242491551193930760858718787106973384316088010701601e+00 1.6261350456668844075289053022896317460247938695942799420770491921345866600969592062826920553770196885e+00 1.6454570347357631745102655837940219116531786827622254128545775473882604829024426634444903860708840994e+00 1.6555253073873533113251892639478451806401654645005399636889140585671723067651280082009111069391152722e+00 1.6540453044404979688488462573263395522941400880538008768920930490239012732265741376583396174764434366e+00 1.6384120783705967030342626297350741117782784073917637334016350999914578568271640444927942225045670394e+00 1.6026783707204835099103960605356097128983573572286989819648063701532599348780515942027116060638455868e+00 1.5494932803527674261004902501251887867739249986619063790949234288464790612013683886209507239131522479e+00 1.4781650070062230626250217028011711953336872265642998862243419700447801314669124025682026012533332297e+00 1.3953870845598797187795215609912126972895937145140616389529237347066113860638687120512910353235587996e+00 1.3029573395583909583872945882043698305744713896354865143391657014421038133888729222742231216164802127e+00 1.2026251534901186415335903997163095072185899682553397316754208954965676757809959919545549755332311399e+00 1.0981067227655990856784691562653434995136039355351654512827490677834859353677773862870275002238981452e+00 9.9263490501253459126757041605139330363908150068916227228188276132449447960149313946078982685733204731e-01 8.8740573001234067958228204878513391812358571170569303713996775057831198734807636447777627296883594716e-01 7.8333909968239470436494133603377577186453588927304983001242125573545544497756496187018803278449553627e-01 6.8391894974795015888684185101432526823123837558302182109654352363553108795311462972019666712189644501e-01 5.9000767557960997613080345746523322558222137189890066067732001996033626937832922350979678077762918491e-01 5.0215297404531520968972444006828015641014041283937465243166640450499433719123148630343769365476395710e-01 4.2243591347752722224449244185197955841623071780374965913763280328487117367267168530289026282204885797e-01 3.5187720578857863459204361667254746061559616723708718718408864920016695227080258555634191630160573068e-01 2.8976148208733003778314075080402910834708627359118689992338849493226027337314802352810273396154503291e-01 2.3553045758899747286250326414621787031632632504978733970625179718220681554070193690434629074737403367e-01 1.8868088832149781070165614437282517063072491732019503319104766793643835528454333607928424760880451018e-01 1.4841441657653926654450182255134276686873813298790803190795809247939341557319037420588463961600607896e-01 1.1477352642138795557090260855213257676005300295853365599523214263905918198432211177715938926643985680e-01 8.7443255944815843573065088665222655821523816020740739287576208656488223904905860571146007724576086738e-02 6.4996825544720997808336877812653541069607825951484593043009763237890584949251997991214155557398483154e-02 4.6550096742062628624989775454310516479359061793791726455708834621858597642482783447393097753266327548e-02 3.1997678568463937380629776129042476207428814091314806512046895059252393018154422470098720386489401874e-02 2.1279475431679195651253250727503285237181957306443092091808046480778829634353905130369622292346081510e-02 1.3664308140869800456288830477554055282627910930076230696198071983239200847720869464423361158275361409e-02 8.0046256315251005249353266715307045430399134305255859371737231808106133998034782857875038041240727301e-03 3.7766779763323656030508021877402505839389850386309192633447882761078879089363780722100778718071558064e-03 1.1131760055163456360549035078967516008017472959958371431869338813474833210764269429691444836681962119e-03 7.4979584800076175717364630264123304937930746956385745709996549819324179811037329721615591239216098816e-05; 1.3452987956617368426618764280629610912640894246287657246722087879314345981194248721711084725997871613e+00 1.3478507590926753543295153734848391995710463891922544808759779927500852430034036122517760008670288543e+00 1.3465353435463813586963258539051424755239162612687542010103185975147466045366610060251812846930393456e+00 1.3428727952521481663426691262166192202434748094092564384693538776914645489391649073499601563354529423e+00 1.3583785130898934252329048088816145496855885158201438289480626551233896955245165883485865077098299424e+00 1.3828554646839142282593654561165456168636021018827087653922817481989815754138608836612670140391798081e+00 1.4050565455511200551641574584661144309432377026977599847889690612801369572828769193330907653224375703e+00 1.4243013490682954354462903634530803041408783470303413269735431943966311246058838091924579305020253674e+00 1.4364497529123675410056309999335696593112628037105342456759550130006800326848562791927784880137002867e+00 1.4393369188999251752221083428686591057385022968031417494351988730995050632758091586726375006130823926e+00 1.4303594864235559979721508432980097610923062167337029527423321086781106763553712582931489255617882600e+00 1.4036415475645044667696867679302307672156648532016937271997947584391861434254843164864483242995977462e+00 1.3613723916515235867215432401894796780341607039025212731597382293520998366896666093830490384579308641e+00 1.3025922937145798293217237673657286928922806954905369725496663742923179238788385293568877303817669032e+00 1.2333335836321269468741336537479673524490185911356173778148128986416877297931259588983995952861973143e+00 1.1550414241274068407316340732725247333038104872902291885002467395754755110045988005263880371055250506e+00 1.0691439105308083511456900461221700556927351923813538838817283644691541716921782123982523175780764410e+00 9.7896452895749018596624706988580245945346078584386632248590619217500925023405749080995350659313138321e-01 8.8740573001234067958228204878513391812358571170569303713996775057831198734807636447777627296883594716e-01 7.9548172735113703216714874022151984095830374758863511674801642620279044754969869316438024715860547872e-01 7.0398321212825793715162335718890866629909083932878754643609363952580291527568354082419657233304668010e-01 6.1615141584312434799822580547524116809599711752161512954257772640757999091724143435404481326077336051e-01 5.3279324419658395195888572082484363687676243914571424929894854550179780386520148322930632892241935754e-01 4.5444686156685462351821251211834774608637432617826751110945129999078061368860785053831528506499904739e-01 3.8311597224833442482347841530321557627064449451143872298209071354934196524090256712579985382693278235e-01 3.1981908813276318032212694655547909992700937278492490898865044040718446521199436448404119224759271993e-01 2.6394351901299194669535527768869410486494730597445884729069352064631475352101361501657803908454799177e-01 2.1502233812937926713628823394927101220560718824473790797774082826653460175522506695329128409142403716e-01 1.7263888640752715013801021777697351379845675289646354557115330976455637777178014172431030519839417097e-01 1.3609806949108446510781429762725422878702158438084025100194974850390819918065036382269801873497653046e-01 1.0549234504886616533635070889625718416136953603764897305102028045182413061897485381517711209720959806e-01 8.0572996840276350433721039661587746042529640866707368408101186395935654131186340128014644036099786711e-02 6.0040952502717772723918263151890742904239460964124235487575052344924806719624265731054224725757604856e-02 4.3103679528382695826165886651912372792600276495945638360595329438012678505792485535886516773416647011e-02 2.9698307267065726580769220068505359904555893493156347884984564425857745216952333684495913453116956682e-02 1.9800443931231698801592547304133317698007599528917109399698584713523788752454672444651376850888190106e-02 1.2749097382327284372107238657546817682305606969975789191538198018005351044088853091944158813320142439e-02 7.4868179572314126769686994786881603664006397376841950283444868354422930231316714522651931153343827917e-03 3.5388879133487190251745688814279818853699296609654734632380177167628086125916227882139506074258198526e-03 1.0444072386509085756274519060423151693907960055022877669188590524247787305457142947622014564489259460e-03 7.0490326868243219247692187879671503693304061570819736785854575557260638425979152932186825047451520867e-05; 1.1527340391249461760708016954897029436774831309244336007495928938255031500168049901565028829529138960e+00 1.1557527971435606176817585151828441738463410995506954949270454553000405366328031060765471420980587706e+00 1.1536817993566900854231832596204726393820117604565131218210259144529593850923566929947856194506099562e+00 1.1485009885567427703353799862683221797475870003370101270926265393695277222706123128316521668175873069e+00 1.1608780529906295203506950934209826218364632328422140813785649813549555354380330605732353392715532124e+00 1.1820576713089801005738809387050542263275174908362762043251349364943934988170408266391787075932650461e+00 1.2019585915571249110801240379954076315742354076458737935555383780434021577000698791479202288591298544e+00 1.2203243298157853902901775932838738138724308362047787589624503690592917625384659010081637211402832476e+00 1.2333250402611633703624505392697109652785245856482149894142803709328611162768391224676169644199435253e+00 1.2390420870734817872750734743246319969860455045440892208176229289019140066777250624419480682254441446e+00 1.2349997567994944298570137715353520877192157060825498665810640303509462204190372248866451072399751663e+00 1.2155308862590240796084746691647958656499614647974642606643400662603800832610798448704450090433406001e+00 1.1823826152775058987586711234601614350929404708527686506692783477372117924122152480069086376849407071e+00 1.1344857363349804071310451761602246598560975153412654004919302426311075197723652669302356637473044009e+00 1.0771831199308178643644489753789985198656149267406308998646491162696179281256745511839588587584452493e+00 1.0115947343190369443840185674132115370120165660234955287218087993241324917483494522398069034458147579e+00 9.3886256067933902593437034486346607069178688433320201488893752684110757354325841493333748673202918693e-01 8.6191782293698246689862160709178948135062680186687393931091993779440136662349586357473192255011575313e-01 7.8333909968239470436494133603377577186453588927304983001242125573545544497756496187018803278449553627e-01 7.0398321212825793715162335718890866629909083932878754643609363952580291527568354082419657233304668010e-01 6.2451036618191832675925052373010943250145244059041094281084246793909826024174373753665766350501267165e-01 5.4785951324936688461136998063945550900732316998064019823416814474665789163492333796548872805349298557e-01 4.7477249850911328093752780111837496390340078786773593412755009941825838918496608195663192747273839916e-01 4.0577792221435382338467125608439655923702778551762409118409556015847062754200012407491555144612155384e-01 3.4276504885294180157643949542706825551686111012600050619984495504133217903315441654057839564123109165e-01 2.8671608557872319231818936174004628272922041487228702692655538501381716683313842320066482384758982739e-01 2.3711023971112636061791370222995864524369894080395616302290196164678148749147040717147410042066071573e-01 1.9356041361674947732148823049613604325137594987746244530749497779787857160042987309121302940377037435e-01 1.5572703302273054777384069664982976317328374615267593525856917871017436202078736616805455021731971875e-01 1.2301494423677734053428887629899525944567628180217589499615556062760395516562471384708188084121925659e-01 9.5551086546074716796873552833601361016089935990372183292211039194817841222697757966591838902148758036e-02 7.3144355661310661829257510620686524869721387880583834951625756342561485088836503585818279100996868448e-02 5.4632144698501500995044885440546246270520482189344218628004563641711282623810979182268430917910302760e-02 3.9311875401207987679514454780289671021975600184741222737638172902503292675504820686784155947181552651e-02 2.7148599879482022578813500112313850741439478207996614167303140888218213184221025032348625603886363885e-02 1.8141546470833716205385904844323455014189550958187650283512999357357327608891774048491219811188982926e-02 1.1704086040501630890087444821478526256380415594135443198266588478029692445175656541592714292651065739e-02 6.8830508483385085377940055712492148552683370110438873029641472108641488499167615592045647633858936879e-03 3.2567031135539480113536574111454922019382709094239192710035217202995237873155822502747226983986380574e-03 9.6219989849248926883192389333102605040692234018849868257390238238385318472455522726003461616716474800e-04 6.5429111852913632579501430216689056495513600988366974342159916003830402240985080543433127280105969502e-05; 9.7895702088712754081285755789170778305781392543028623987959426812507362956162701001536378647190850464e-01 9.8232947132543510706037887637172416793911198808389797431278372976450257607353887789550543023664049585e-01 9.7985347628174529566769057687396766672288821883403890157931416286297334227189239518662435929795041993e-01 9.7380759622360756793313836107092296940789912849953754063503482776653543288590677929485330423875187622e-01 9.8342890233225255282764258815424720773800309280914345986205854294348813043195347068674872406244317090e-01 1.0013722815853751725081740649419762283910262118889024264026302734880057372360525005919306344338794732e+00 1.0188258590238578929002262423695701284359557008098133518964040690386093760272784486547692047857493557e+00 1.0357346742776220302858242767017642386452013063560103478719291710947437904604823795971621773154940257e+00 1.0487574413388337651142032039020359500201303843956010301445672993465648215912019844614584863499928942e+00 1.0561265971849327244314269852838530253784596272083128011277662307888376346104565877732569384316924268e+00 1.0555819228082470926465877533873260174479434384422711425161166970611618863587447829263315516388693987e+00 1.0418172643112180639803718291669411520580994988505114341336164335319499848356593312292969146516553064e+00 1.0162920090130550240863158398581902155013645126657332611713532567573527139789320564100789659661717061e+00 9.7770257591699615299436817357653432851399013170258367773537199832985736265337614054153478287893280655e-01 9.3081099670511260672533396401642326901139896707307338732083762284166362577440385257413578690653590253e-01 8.7647053175615925805460894988240992539306740203392013154021523404165583433315976102999996860675887185e-01 8.1555135159879041328450711895010000779066351839017763245226574149804390616633057599842710456742184159e-01 7.5061447262959733922820266633667192119671320870785788032938238844229116612801632133573970008519178912e-01 6.8391894974795015888684185101432526823123837558302182109654352363553108795311462972019666712189644501e-01 6.1615141584312434799822580547524116809599711752161512954257772640757999091724143435404481326077336051e-01 5.4785951324936688461136998063945550900732316998064019823416814474665789163492333796548872805349298557e-01 4.8173001701826263192874422167027265106089299024725289559356882624594660213734050063615970477320670752e-01 4.1840223477113402679898048869507345265719466357740642605628680851238539265485325664220438227565176022e-01 3.5833154928727919427778259817757186561257980375967683314631524621582853669055483820307666346894297159e-01 3.0327861058635370887285154647002044644464017612606998168647661935340513188705047858171403887740053940e-01 2.5419400906490350057797984720719836943782350733844215450439554427179308901350221503433617019728531535e-01 2.1064214593482459873133780917306705170518855980044170085612006073708681748424183454953883817668268023e-01 1.7230953813671053195545715064507837192834544789203301062621374483548432753491116835777428267525470246e-01 1.3892299216675495140129379800644898600377151357009837428784695602204927837856421002617816372181668679e-01 1.0997073887858352210950886744074913600251819436716481994812951596808939514890208562282932701059498365e-01 8.5609473328610437675093238546135986824667338863922865269332251999336914394906917762193751252808118254e-02 6.5697522177183295299521569426084894330128315190859729945826642920340508073191254460125521288666899402e-02 4.9190746524135483947362674550485634191587150946964559912511758906063050772455642219039874471587342756e-02 3.5474414729111028199572976100941226826906500911532479678471552185667239926099065433716715974382655205e-02 2.4554181941503690103271474771133855998986682740794594381260625998003527100264071320360243065365120442e-02 1.6459960269612750105407186512383901015299755080535626853915967363953186567666924239603979379996125130e-02 1.0666597716148774164709907279589845064773443380809001796772467986252596375518120024491803194537034180e-02 6.3032042626460479171144431244662461143675071294569368508776060671667749763372500412312560996950298592e-03 2.9943308564374429364972924030848518294526641239418294553608274406459681748448843986366137824070555832e-03 8.8702042188686245679542171563881063716867123589183021304734668802572675483206610511808983821860253637e-04 6.0344512711692823311653508694837633003825795664654849442212918105112033485921436366948674591670301046e-05; 8.2319663719038075997072915851433628763036105896315353968652452918357818235073101172075819871582774940e-01 8.2676885695915317946807575783837866787142487343913707818363252612008163749640020635139435571817710464e-01 8.2415818396752098347836873879200135187185856528460285724979251094195137431453560398633965103147529883e-01 8.1776687282246045709624777773872512268840024474453903945816100038845975375095415241605942567755366066e-01 8.2505591343538477040052817502409014108536803933636066021086522187758029601038964618392144686112653283e-01 8.3996056117328269457668781176748531755163377230342036360019844406156493661399230806384143913817172750e-01 8.5497602289274165981434207719937145514926438038886863278452190429982037686397096063476784890096692071e-01 8.7007362514297158859758021607923978244786403413010298492207226241288805091150132406367107848172562023e-01 8.8252287765807682820515914737538154956975227887228268506840914921004461840396055218504649872849517942e-01 8.9064980351068011956521257831496052403987683899784670254749359551487106165291501135468681960438123991e-01 8.9243615021196243716404707655147257577029582925685985073467979947063688502061147284992004628074243108e-01 8.8305279026881106541588194753393319414011681516382825185432622940481634853443450136950802667462268389e-01 8.6377522206232183700201415618014241265419490347762013709362433856278306537690334541044849187968232104e-01 8.3304643458442010410369798620036349216939453587585711824489991394417823424979300092972164820289055575e-01 7.9510317031712603515538278483765483698000838248918012872239883661607049054911002768670915482190479078e-01 7.5058964614352442567807955278640254556180233961688788866488860362222507484523486012327736382030923933e-01 7.0013858324815060841368588779280178767601577957562096163901046508927303341457533877984343713221691677e-01 6.4596272060493811660484599695972411132234809687339024574303548475348871966103470861866540883587862339e-01 5.9000767557960997613080345746523322558222137189890066067732001996033626937832922350979678077762918491e-01 5.3279324419658395195888572082484363687676243914571424929894854550179780386520148322930632892241935754e-01 4.7477249850911328093752780111837496390340078786773593412755009941825838918496608195663192747273839916e-01 4.1840223477113402679898048869507345265719466357740642605628680851238539265485325664220438227565176022e-01 3.6420845672510762610910551616040943734586638025623710928648371841923848814592286105002272061848666196e-01 3.1254413486722919640246496346217525852173959470447646710966288066353863777214622465296011283219833019e-01 2.6502248650431781906055074629865985641316567617675617067064396751689931383913832278108913379976013228e-01 2.2255390785924468309244448992333295919161058372314099467915005652702713478946587054362745728930139741e-01 1.8478079984941838699064097857519557682327856231544783760343016501144873372007156322990202273097727798e-01 1.5145560451975545298569612515664641627901086766134366862611060335240188905021313249060434828862821798e-01 1.2236177081697348811258269053464846486573319367786450247253077644586185595099310212805158861054189081e-01 9.7059581460814589386418268857581166241634010900983322327845723468101580664325660188372863830766870808e-02 7.5726020122368589495870905176816985426528836093666913235542979587824022483657467781443390241782066839e-02 5.8259595964643243396930757036668163280559324254242400400450815947290561431606286998622106385902045496e-02 4.3725868426938338039463797805997250199793597873459064473492315702771310398245813008754258202097035569e-02 3.1594625471182371297799670712146099115060607662015554673725653326417194347876902068954120899946047789e-02 2.1913057928848355833172699515692640150221584716712384888843838163985193737560563333710605815541300780e-02 1.4740750516366190686371557829903327034512270656099727307537585456557864845400946652819511533555494073e-02 9.6073100170625082368226615824401630499650042167292519704236487331907669314881809366514694347401290773e-03 5.7151516357468804967438232757555315823220368033253386890369525251893613464444239851462895827510439769e-03 2.7305439606324625566926937914804339661960020405943061626866777702247382752913026095015324451102026717e-03 8.1189129027817896494662877659968651197901738148730154993590146515580269722969275492096833324174986455e-04 5.5188706802635156512127128149805213995477785773735483096922891121276205516568182866054494240220201971e-05; 6.8447751889409377873252337045610935878158627086703308657915603078696207664842891024195790161553123274e-01 6.8808348674701203784579840806863020021827262505336607223813466002711252505638096517844771801831517519e-01 6.8554583974710101340922830401160297884626150179763247757126193596657897175815464990368406627762429899e-01 6.7917661192448536058430242914237141095028781770654550739274592955084935585800481791542240091575019498e-01 6.8457237110562272931787322795238795186056567515445148395610668090589865226940459652617078933613452167e-01 6.9675153970606560356241710633273686353328572039704339887092392378020347314293407987897167236886390679e-01 7.0940933552204955283695750673138424280201583343465071975550953923316103872759426911646031485449549009e-01 7.2255597039706820528028668106892263499054430695756407170030799833830494467812056899062807114761110767e-01 7.3399927358574442398657205179975622644174110697083924795886175016562943905399960273052105595310501914e-01 7.4222643850247235379372492447330200973514861058041494809040969214433468062440447782061335279067762053e-01 7.4544820575114466749709781433456078181413784400906093035953405263506002915142887616717428784108695335e-01 7.3935786433638828011110771844309954760806026726704519530327826403639882327036077007268231827985446161e-01 7.2503845281345026355863865374373220690351017631955200812507442566718724511447520092893704075220794699e-01 7.0086736586684862449180637697664956750736158592337866092534472273616147745997881897665707044994640230e-01 6.7052276562036587305727144640800198415733788789899423447592186451528379520553507392260018710284477298e-01 6.3447793582902691477946002455311923545431231684837156832056783500757421212868768646608547992336371952e-01 5.9318618114713597701578821408753200172886194304972178225104431468349131949717777887477047687500233202e-01 5.4852843915204997750841123773447001511115575599509511237704114807101749755050149198176198030331354690e-01 5.0215297404531520968972444006828015641014041283937465243166640450499433719123148630343769365476395710e-01 4.5444686156685462351821251211834774608637432617826751110945129999078061368860785053831528506499904739e-01 4.0577792221435382338467125608439655923702778551762409118409556015847062754200012407491555144612155384e-01 3.5833154928727919427778259817757186561257980375967683314631524621582853669055483820307666346894297159e-01 3.1254413486722919640246496346217525852173959470447646710966288066353863777214622465296011283219833019e-01 2.6869755245919534473469742978933292438248649927679113824913372900834377117457758918761698580731295291e-01 2.2823484228058489332633335538061522535119110998697860111190296529334926934021570960470354443670607771e-01 1.9199505038033496251482538962580724681210758119736195681500729119473933533213652192025547056365726888e-01 1.5968795939110789454358216873071573007165552628107046932444742143532145625488956058864252616100422519e-01 1.3112095164537726133995071512129921647810054406711805662458522955812339123581211950268442947943383770e-01 1.0612578047653429157491666594876996741935157152357370421930095697088367229431449101457574100065535854e-01 8.4332424065876214479053985987365154255991975982045786547318313211297370741125657188969769984838185193e-02 6.5922392142467610334239180551881576447331793991311599633552199647668469864055603160492977716263691549e-02 5.0825001525237661705448615635200317715142352497072290214947347717721080481891733687161665508685714619e-02 3.8222913586667546570359613539958559636559610202793590625446415919918719851549392390837110415584944428e-02 2.7665123968158429479334293746251248974870637462675373517042236564732612585566363128648825623580277696e-02 1.9220669800148293968740312281155904412993919097411160865139416638070640497900616435558904181041343126e-02 1.2963685800841131355814121613720673464140613130532560791223917219732951709158819269731491726474399063e-02 8.4829861671509993793398081435988712083077673145315312619602741504855212785038556254420373030741414978e-03 5.0691161681304464954458740049196073802020709779930080535008821456733311453567947261540023780208621231e-03 2.4313853666161241133985325802938694304116049419224665176612621569372137826346250782858219048429921811e-03 7.2518966676015248020235082957035687322141896843450571902976234012217836685421526768224685322432373796e-04 4.9627440979888937736795508790646713597128945298456902711865854492385647288060952616865803507415731493e-05; 5.6339662349974352075803445101165311622415903933563022226951719929983680745191828781806604754955221309e-01 5.6690440181331741278292819496799835543326015074778134455023124946195516416394961169372405097243489957e-01 5.6458675702793491171157371471413922801269595484421138507066156762890641431654602170306412438627993918e-01 5.5847376852695127546825878797828329516415771128086229712703039717607188263741042233940123211288098675e-01 5.6236956910564366960025591847862278492183422980453705562590345607879616477472508999566208273021415593e-01 5.7218620972248062006417234927655936503690566837854851272939867745671444814406753746531360009770574426e-01 5.8264551064615100678357274761764948844911874146823625863440438195372386508514754201617336156903706434e-01 5.9385519195967806244571348109560229281500873159128120264454965461667585208789115139547784134866026787e-01 6.0405105040009124316261172246569890337090823919896904902548290459083284418097607357996348278875003405e-01 6.1194270141930817111415593687683791141711157904998711700377208754654194616750144907726020190876611056e-01 6.1596242433507611677641753903313688146499139404093928189342602748971984122206950511391462829422331145e-01 6.1231061647187103751733659422626383028824293998507818486457153685503262857893613342212866655398451422e-01 6.0186906002359125290999203148370413376763871631515605480225752744000537731912147656658873140420538146e-01 5.8309174110707666405093180075992296534257620045690238053783645625734483180183252198381385451103576809e-01 5.5910883045082148098487757544244551805691311631016502226539339022475954467760622874619837877608538896e-01 5.3025077662717785846957413295072052828793554942520692780768869663567645313706554205665055046441526070e-01 4.9683485069766717013618511853255226580969928399814423599016639247909339472446380410154949572555858925e-01 4.6043700658505880079064001929240012889249917645353418619294795117693880755308299319573312857480725922e-01 4.2243591347752722224449244185197955841623071780374965913763280328487117367267168530289026282204885797e-01 3.8311597224833442482347841530321557627064449451143872298209071354934196524090256712579985382693278235e-01 3.4276504885294180157643949542706825551686111012600050619984495504133217903315441654057839564123109165e-01 3.0327861058635370887285154647002044644464017612606998168647661935340513188705047858171403887740053940e-01 2.6502248650431781906055074629865985641316567617675617067064396751689931383913832278108913379976013228e-01 2.2823484228058489332633335538061522535119110998697860111190296529334926934021570960470354443670607771e-01 1.9418607521116552066998298641107991964967135098416061430663633437755087066225487870265295010406975298e-01 1.6362736175486231559856284540295488459920980192502979656480417421950487401328369252825055744682440030e-01 1.3632405784103893698086008636087757292758247258334097009474467664116147266912046098943470650776892761e-01 1.1212739098854491960347566798860002271471764099966770144902726501452823669555806173665053702444649246e-01 9.0909312652916844470825945902059929211283923834386115814471019564687590243364172768390210618976279697e-02 7.2364152285775175310264341688697486397909357707772522815537769387598963114576056083645391991992594048e-02 5.6668152781440173547585243325483444160517627482969124550280088162624408936063277340226906695840627889e-02 4.3774943848041897332687873755999684359407337400499313477679521862804387026589666474151130395040503095e-02 3.2983316513758268506565161253206857599453540102378941958289880131618482201983871091821682435811292895e-02 2.3913711097562875125649350714496425223065587062295287282344374775950095802320856237154093589773749740e-02 1.6642633622007414370225703255821019934983199046533947024508649832780326105064539998456139947370651499e-02 1.1248296560541608448124826307327601336664938914586482279074271928642440105267033216111343863993072365e-02 7.3794344381401390461726897399446905388140363411896738840413764721430422073145502906476639772809332746e-03 4.4210372746585417138673507560854363486638081891189039501119120186507461741575910392274952953670680103e-03 2.1250996555781896679655788845086584837352937703097704605470750098243824279520524739909097782124901893e-03 6.3508215502197081566219149423785166508734032025085269666953284977635425911777908171577433871700423078e-04 4.3788414244150703759949817258355681859711900098267558099502879281005146883889294160276344851701954634e-05; 4.5953847412312994031763034666236717899897186580942522891284980080588189755133517225973974902427877895e-01 4.6284899345073616616893688113577552128668174353935983069480869969566507535918039778737243391862783855e-01 4.6084166560726986719346399833217778134715599676669841748411342876504943113052318436322921889552988686e-01 4.5513635544965241946919488521757749294748064874669815105935684105934863086116796757272702413787584267e-01 4.5786638679093654302883984636797506000237600291222435198121681410372688164945234943848841639049109660e-01 4.6567992859174295973622796946486826555217462877079117128792473898680105458782800749895521767139338596e-01 4.7415807482374323956382187988771292189620820542406559364495246179225508747707729526270582229489985133e-01 4.8353033489686670964171060426880870841183924609520281661486599467521311659681184692762141420299110490e-01 4.9238887553937985521900257196661053188875958411151953331566067620442180158272424857087377548116161344e-01 4.9967198880944301512030955164075584540082676317928678642176847906604430022283746631320386456168734609e-01 5.0403690508574514386399919167551861580425993129946834867161885919042876285815749984656472739767076817e-01 5.0215179907789757027833022595454011455245740750204436988822633458506470478558921442519106525483449232e-01 4.9472540902406527012824395883066461375640841184447334211765326853543854460653015814783794819616534284e-01 4.8032267216813485666433290147305185684469896495881609430020898103602169943850624176906200345803604160e-01 4.6159560660135358638778726111418809676832788325790474522532753218530915756625250799755352256999524123e-01 4.3875915730394108057634332531459525066500740809728757558382746283206168256739589339930642542169839655e-01 4.1201702545469148923511955490560541864669304850800328434275670176251896261973306417653654145469501837e-01 3.8267583862861227111873920077720180454092578973875844151395922857651832399161853576573592252535969399e-01 3.5187720578857863459204361667254746061559616723708718718408864920016695227080258555634191630160573068e-01 3.1981908813276318032212694655547909992700937278492490898865044040718446521199436448404119224759271993e-01 2.8671608557872319231818936174004628272922041487228702692655538501381716683313842320066482384758982739e-01 2.5419400906490350057797984720719836943782350733844215450439554427179308901350221503433617019728531535e-01 2.2255390785924468309244448992333295919161058372314099467915005652702713478946587054362745728930139741e-01 1.9199505038033496251482538962580724681210758119736195681500729119473933533213652192025547056365726888e-01 1.6362736175486231559856284540295488459920980192502979656480417421950487401328369252825055744682440030e-01 1.3811695709293140591695801865324701775891402742169635038251507800431986135559498565944286541629865529e-01 1.1527425337033884835383067789458502854967970303467141468692770905466352381793902521420445350866356796e-01 9.4984974505525561852920239045806978620054197460932928119056865133805538389150806963302407470914290864e-02 7.7152649245873289961387238282148677893882165600187773547227662664552333974219796008808868807614344035e-02 6.1526395025191186982426434029722094610465693545710913638158906158438042751219046999786094288836735640e-02 4.8274291422959294253814656300481491261603920031941630509091325005214472451887277260571301358537155422e-02 3.7369801988868667392796597719179076484669562254821474471219605942246977501710559295181477083447498633e-02 2.8216245288243325237181366529675013562422837535596850486784243688700483145646518075245630667592903280e-02 2.0496987495622902581882984031757046301844815908219478880983990843382333181412972386955892575512289773e-02 1.4292187326560039631687172556589562490297966011861361719422300037869409589911797905684739892208299801e-02 9.6816854129893056091955610764553461052569917228121073069179416102822026532575664545546076662374413485e-03 6.3687624793153878005863627270311092076809474196457420530173241103103840378328250257141185315325228930e-03 3.8253730306550023171263215454324243328499337538877408531711346005947572429320456481482680451513792898e-03 1.8424439589881067171268645573493988129667111776992312274682869663526942493938509555370389252413525506e-03 5.5138686291228774323505374863270952673040418011760588962932533111428417972543094483282519204985067807e-04 3.8110403852815573002720855830314431674675174101191849411779503265470277356678126717833855247505088628e-05; 3.7087294475258818750527810211986191849173538137129707775193942913983425653589625455185647683015955350e-01 3.7390333289149894036067206232258061313264605671146449000816442138257682203094507147448302105155509108e-01 3.7224864670352973430004180149614956242704094975039671833424108774383460666693078438579388059014940755e-01 3.6705849185838766516838917594797004880662585425784219711711817387831356312443206509376631877714118129e-01 3.6890963380392354317796286840590947804201957681198462107633573456972427333992813287051731231391429376e-01 3.7505128318311595670110514472509794073329893096221027735532858428646540547886741663431474958683511884e-01 3.8178675100928293677105553682298734279642336653442200948735874392119572824015042831399931615736865607e-01 3.8946408931020766048661219743793464185224549648392181471121163331179188411126754221157427937966698484e-01 3.9697883879920578260759850502943145130803716876132960700543100173844475163315941339301704784654169168e-01 4.0348258511653482614657346088925216658848318487044300014919405162595599051128154416038629108740245888e-01 4.0785332285323557529845816799047448877291534667611637078004356868894171140215526590978094890032635773e-01 4.0719329391629216306634884820206024835790340576191368846716560958228515098355230317526491802215354184e-01 4.0207013719777837441599569754192424500694110815289301287035675518698070501336406974636995481652409508e-01 3.9117300132964120963802074431876087471202999279922755131320851540499155663852946342782854396883396688e-01 3.7674272026157730221221067891178242548665175870469308935871016905257984377413129246699218482032194328e-01 3.5890606946352660844483225976898610126714222537218427328367295485355636709226760205634745417472891366e-01 3.3777259128358795178264116659098987617167927292749282886623112191690334909893448308002709713888070576e-01 3.1441283776538556332033026503744146220324111183646539325377431730438272169913789637406098191738044582e-01 2.8976148208733003778314075080402910834708627359118689992338849493226027337314802352810273396154503291e-01 2.6394351901299194669535527768869410486494730597445884729069352064631475352101361501657803908454799177e-01 2.3711023971112636061791370222995864524369894080395616302290196164678148749147040717147410042066071573e-01 2.1064214593482459873133780917306705170518855980044170085612006073708681748424183454953883817668268023e-01 1.8478079984941838699064097857519557682327856231544783760343016501144873372007156322990202273097727798e-01 1.5968795939110789454358216873071573007165552628107046932444742143532145625488956058864252616100422519e-01 1.3632405784103893698086008636087757292758247258334097009474467664116147266912046098943470650776892761e-01 1.1527425337033884835383067789458502854967970303467141468692770905466352381793902521420445350866356796e-01 9.6386597798188963397962124637169854311568732307256692077957666348562582165818916429520577061516599119e-02 7.9573056159551716450531870928712215179114942593512150478995697694004948863746371701524980146752403834e-02 6.4761047349138729023520388073661386845651166731067604461282139081645210196805865785524118986311297394e-02 5.1745836765531041450189717564426088431050312249746882894980209992412191090076434246297127008204267550e-02 4.0684904438808432228827591256046271538730489090545511547882621828295520706913093776139243440466365426e-02 3.1567326861966128491873299597065244493626513937243121320647138865650200708296443461393030192403060343e-02 2.3889665860143857933028624455047625197738342650574042324282517499796205802492852826037112648997150372e-02 1.7390589700409432925228960539998457174769388142480513605804605446692729851194443142463728857852703133e-02 1.2151632974553372134847014013305039263986102634915719601554873065191123562872078192364683000251741685e-02 8.2524917957861361784156798346134697344179156602171542515432425830109497988856238437657643549723176139e-03 5.4451598676340677272851720594617104391006201105006599867065785005626594585199140972984221359907450090e-03 3.2802874389533206563159618027260459662460137948698162735429511683885518455067188558909381218671398571e-03 1.5835883615042014570763616786960527877694477260131285840284400547311140247093859867424742627147656794e-03 4.7472267934788415646283209281043595449752560951462260979982933298475308666353368782776318579795712205e-04 3.2915226589640486299185006341431037122817419801486609070335349448540562855750528205264052881655433657e-05; 2.9570147098265607089784836468442886430182480258362016192216193142580349316957176661158476621861654370e-01 2.9839308608889719159055144417959942181733806116377091787641999213822200710565453618635738308150172194e-01 2.9709388238478131168681688169997872478825048604699604315706729389834919691940271252937696671909981656e-01 2.9248903727870536685212193068326190234181302594058344429214015206637760874769659826550391152930140193e-01 2.9369723257178858161917261821614756074887470331354989398445449377696612578178983771184598045104985839e-01 2.9845859195830828095834346818449330860507301113573351950879851232258387855590357449716344925218692152e-01 3.0370366912609084428091710092552038971749657500553050786396283167185492535412563168332766479886618570e-01 3.0985282275184102909316327801787238084417234463687594918337532863695773457331540064643020974958704545e-01 3.1608343164330948135907018728905711990835334721129343975615051155802649498038432048382098101762813579e-01 3.2172320021697576897839127578285982626107911081558591121530816716817624220157445360166101115590140404e-01 3.2585482652600133679299714868633517982051571808199647151198559842991142823989473561654968725881427247e-01 3.2599246084597898339533202276319195896364942085256702360501327238287491163120145809687025133847768461e-01 3.2259812591885165369237300121413606786436954824077095647612014710702988611351518060853729848644231982e-01 3.1447648426684212048246861724270499801699182710534110929430756144357404976463148960650476666688709731e-01 3.0351801857542830323304555724088760692882078463769570115539603927875351645722929655668460528685570941e-01 2.8978781387192439306831267892249838101873494498979899790631350290891218147245914138314819248748831409e-01 2.7332150583625423266812106988270206108841204610306109151117648935001753169723215673836376121522184073e-01 2.5498456672225430169584592393389940582986607323563488493725176955751912265188881417630727564218307443e-01 2.3553045758899747286250326414621787031632632504978733970625179718220681554070193690434629074737403367e-01 2.1502233812937926713628823394927101220560718824473790797774082826653460175522506695329128409142403716e-01 1.9356041361674947732148823049613604325137594987746244530749497779787857160042987309121302940377037435e-01 1.7230953813671053195545715064507837192834544789203301062621374483548432753491116835777428267525470246e-01 1.5145560451975545298569612515664641627901086766134366862611060335240188905021313249060434828862821798e-01 1.3112095164537726133995071512129921647810054406711805662458522955812339123581211950268442947943383770e-01 1.1212739098854491960347566798860002271471764099966770144902726501452823669555806173665053702444649246e-01 9.4984974505525561852920239045806978620054197460932928119056865133805538389150806963302407470914290864e-02 7.9573056159551716450531870928712215179114942593512150478995697694004948863746371701524980146752403834e-02 6.5824470415520895736470573624744983445798527077505731800940579410565052171997301174153472047020297864e-02 5.3684465812170124123429453530329250116590814378874837815861222561958507531950757408034847861755119506e-02 4.2986227052836554940844830323534854736984536184386947635915814347882446249696646912197127280699629358e-02 3.3874752236921756480801679396624254180428240169702010548843231866460532845467519260067714545572362643e-02 2.6350439506101229182304745048153701055585089711228610621091675950403828337545293914817058310189497253e-02 1.9991510551709301430503945304537813725051418927511160777017009229083464617248175774422390852445835216e-02 1.4585280493704193264056540659676358973825619289625923511483518613277541712710305903515398041621820559e-02 1.0214218801014812501885600394477964133423247812570725753135031028673456189460202407158475446700528189e-02 6.9572487230744423652851392594465406710963715243888449922410212757338087320965332324339499332671498139e-03 4.6085105925581151792577059087953685784141307186607300684845334538113896199311244158468895348350477330e-03 2.7874278630259094981331952098933317050945422714200522194336214105566566179125536299287144450215982464e-03 1.3500185958288178383012247515198806423095604887218657981036518251854934819284222985091177825695351612e-03 4.0563815651789017321933959247812652199151962517916368008564674576374554039732966458179454123541687666e-04 2.8214954381545579530921740437065958488269555858582653690818935021723270121477319090775860974749163840e-05; 2.3254237963850633257062906209480598636620271448807034537249684224417426846025535986473750166786756502e-01 2.3486331623846724258324663834897808083533311700702415053467966689609238905219297128074778428055909917e-01 2.3389306959165646804204976967842558278899465625131694441278571075374016219233645935212605226707966402e-01 2.2991031979768590105789481524424553655408463130576945708254002221610868691626843366199531445615135771e-01 2.3066190000465588867192475651234027323286153473145516020735257061123160135897106804182147659502945755e-01 2.3429479229855910192483276690952147694743557934766174677742830378633428013347182397597705661744702328e-01 2.3830075493908349619569057363267453447589695383829929055463815959314542608019606933442119079763630311e-01 2.4310554468309580478658280804816208094752504828371422174506549629439317194335917777553531610855407039e-01 2.4815614662064271035856098185484632953806276321142098462794506993707797196310360724251208186301052029e-01 2.5291519294821068462577839350756344373465331546343915290272268727854818745147501695197304090871308851e-01 2.5664475706095978473207955200706806739974048023698150527656550024926563429566112784487902283770349083e-01 2.5725370821568520218402663079574578340365471723985841100216144903383677340727710458361714203231147254e-01 2.5512839120618336805607482209560646038532355332060174350303183342681359754067636363390543010739469154e-01 2.4917746134778826092743817806792459158559646965926546489176142809363994594428854250194771797379105962e-01 2.4098871567686633986212500404498903104026981022829132371082774519122971147127754132395405942236706409e-01 2.3058805776981609216549157580697438944300160752569214912642093063318873860142181907629871032819017944e-01 2.1795924942239412917054127279768023709933627314273717304168670240733992891674995979388414804269953758e-01 2.0379192086234463287473510252804037607016791861026301848348187752878261018365452596063452961543229091e-01 1.8868088832149781070165614437282517063072491732019503319104766793643835528454333607928424760880451018e-01 1.7263888640752715013801021777697351379845675289646354557115330976455637777178014172431030519839417097e-01 1.5572703302273054777384069664982976317328374615267593525856917871017436202078736616805455021731971875e-01 1.3892299216675495140129379800644898600377151357009837428784695602204927837856421002617816372181668679e-01 1.2236177081697348811258269053464846486573319367786450247253077644586185595099310212805158861054189081e-01 1.0612578047653429157491666594876996741935157152357370421930095697088367229431449101457574100065535854e-01 9.0909312652916844470825945902059929211283923834386115814471019564687590243364172768390210618976279697e-02 7.7152649245873289961387238282148677893882165600187773547227662664552333974219796008808868807614344035e-02 6.4761047349138729023520388073661386845651166731067604461282139081645210196805865785524118986311297394e-02 5.3684465812170124123429453530329250116590814378874837815861222561958507531950757408034847861755119506e-02 4.3882211494719444452841604052158451190269763796291438852973249370155648279244237716092479700351040360e-02 3.5218175950788492211341499558572456548002660108394598134527770891530443094254718579791523023404312045e-02 2.7823062374603746957052110471316434795517144047534005344738797081070469719278308578671051403078546438e-02 2.1704644964794906507448309295733642514327607309881307230210405472022341711816181138071821140674575610e-02 1.6511886522353997444143370787262264367685398071868532068343781801409275400312527705364078429530203993e-02 1.2074668354562069849766998941080410696264039669711117752744320832287590100080938562717498897639690301e-02 8.4760291903173366462453860251180803231260498016908931328564503655673726888059526891077333667039104167e-03 5.7934208914315597152488198316253533536220466897341568606431504501710748802204275325739007688854710647e-03 3.8568807309278601606912044517082163282055492021344346218490285802935286587042895387985738085969662508e-03 2.3453157603760728563185314986609654500515148797108095300397956156958287617609271825187737985948816826e-03 1.1408185548115688409773078039111402991462465261441051990711527520539150030920838955380391690323866950e-03 3.4373322035758360791669743954028673613011768604103047069640303377884647314265804858352100425533468614e-04 2.3920136233258445528966340041672010940450076675027880703219987428542616823680059544918560222704297443e-05; 1.7974945233292164990275387092453603936474405653455320809814308671084624975981483640896698792483340091e-01 1.8168839064628925927094648903163613777403598973410255534384399192963063854701333502839001304392160743e-01 1.8100201784095034162807449927304154599476070330182015770124721773649720177605748213526703543733090014e-01 1.7765269127204981507306857345499890758540263971080598688127381159133226991247388413717006517008458830e-01 1.7809207780952181592377021317339901069376859411720930012227844423394070947423288719994497697354207269e-01 1.8081313115959919446324465835415349378480551798605212837440187987879219624556868907318548946083141469e-01 1.8380890645840379173459133172772191127902262315234405517033332695952541887718593619858936443966694175e-01 1.8746433263250708698401400175338435886104511873323636478426192069737451346959464287712043661716358882e-01 1.9145528952151950633036458480074584173171928669019645569754661305304138562505634728612222256141185786e-01 1.9535895584952257228739620277293777714766437111930489810130539204624293405801391582179725770439060795e-01 1.9858818773371013070667019276570681449972700669880083907076858991927170606591083025068445476078005482e-01 1.9942534590611652865643609588746893539179565737707650383379177851016640104886694686311212916082504311e-01 1.9819248865952459975820011970532481109548132102631827141095715223986327744056371864440178994989413346e-01 1.9391958195728453052843537550742685495606920804486146243151134973428972712549519425272056337151519266e-01 1.8791512540993806035993029310538781384163340559423756885737914228498407947525834412793316148561393563e-01 1.8018149816263144598854606387821288116298214890504773709954944839119542137718346479266676207108014940e-01 1.7067379702145180016998167438890596892083325658359603893795456594413490506127867366236323334838979288e-01 1.5993203438697205114349176570989590585958493110835920791662807166124995875231901934437359912415760282e-01 1.4841441657653926654450182255134276686873813298790803190795809247939341557319037420588463961600607896e-01 1.3609806949108446510781429762725422878702158438084025100194974850390819918065036382269801873497653046e-01 1.2301494423677734053428887629899525944567628180217589499615556062760395516562471384708188084121925659e-01 1.0997073887858352210950886744074913600251819436716481994812951596808939514890208562282932701059498365e-01 9.7059581460814589386418268857581166241634010900983322327845723468101580664325660188372863830766870808e-02 8.4332424065876214479053985987365154255991975982045786547318313211297370741125657188969769984838185193e-02 7.2364152285775175310264341688697486397909357707772522815537769387598963114576056083645391991992594048e-02 6.1526395025191186982426434029722094610465693545710913638158906158438042751219046999786094288836735640e-02 5.1745836765531041450189717564426088431050312249746882894980209992412191090076434246297127008204267550e-02 4.2986227052836554940844830323534854736984536184386947635915814347882446249696646912197127280699629358e-02 3.5218175950788492211341499558572456548002660108394598134527770891530443094254718579791523023404312045e-02 2.8332178230259737376719950833220874116289976528122511650779834660717499943808997431248294148640715732e-02 2.2442076682110414242137509940735093551454763703699824877433342972994937914914222423441102491070764130e-02 1.7559308288739951118493245722158839777033024166091960636952335276596168978964546334772219217560095331e-02 1.3396624186536512931486990726879329404044372607834353973834163526737989960418260727914214024894828204e-02 9.8205899800811022470585582948987826395908996731654177519483672341079927410218716358142398389989699083e-03 6.9110140369860623874549892502288800180754602465627034323617106908060268669885644284028372141368541473e-03 4.7408818740772407630234070529330733559176954563566567819963310042677697919392473213519323138715138256e-03 3.1723765508493075186551997848919674272563131289642803613598554572716894832643680391365758544129543398e-03 1.9395562381260633266582744918352453454382990628566046615837474502235890806676294353620535544086583010e-03 9.4771270848996704956848108816293483940808131599461687038000659657704635096468267234306589836444062781e-04 2.8659289368612397855182398299527363223526463141984513834107242433455842148110264331941610089450084653e-04 2.0135264636183131551797226863436902586554181663321113748407326639499479290426427818310834547351069566e-05; 1.3665235767752465355777299610693124394645149392640360185237737868233092822981824398388477453554689716e-01 1.3822780790236295055974942703590185647370608581599277650751860277574300388718116120836782125118064000e-01 1.3777006086396473515311655004859017213790444999741011851262885096986017213903833219605414089063155590e-01 1.3503352291816347921536749889354272133095850805862600754291543102815251478500447040481093082705586575e-01 1.3525940034224385365755303817886063212808809057284085867009273778540952187740369724368742984891433669e-01 1.3725331310001309874102592657610711990783045441558888211339879084828958802910922190497736020184814540e-01 1.3945058849385625763145643720562922851447420066958499725726390512279010338425821038368042408972431066e-01 1.4215774772196314350173091609914127341092770778681264571514796711286374260879758900270093939671945749e-01 1.4523716729003224131895021330134273811134962164804729636994046919776429442396910442609893527678632882e-01 1.4835455387877683309668427781588299508529484303996890401782088125782707738608363018965664990588975880e-01 1.5105605294740732746925264673669556925323853315004754817292632961139245913030534643621523560722116963e-01 1.5196023205581492722986974287295881481454974180841672391925189000035872049014461188585668054160204159e-01 1.5134580154361671552500012716069904095107703536428358738605912463289387182016270741460569404390342274e-01 1.4834714042890305702760129243584286428364917632920965177103797033047358848760463845259348623610681719e-01 1.4403508991627079591876908467505811624173894248039811667581249880337280403283848323277851070946087464e-01 1.3839820754890060498670147129576654602873819131363752066868746965905293848206756303221030332006749940e-01 1.3137490748349202749159603615996691503920523843008902314466247142283705758262715387556028811122117344e-01 1.2338444653856942372653532748919428144054060108616980901947893079649798035441966612443732209453868595e-01 1.1477352642138795557090260855213257676005300295853365599523214263905918198432211177715938926643985680e-01 1.0549234504886616533635070889625718416136953603764897305102028045182413061897485381517711209720959806e-01 9.5551086546074716796873552833601361016089935990372183292211039194817841222697757966591838902148758036e-02 8.5609473328610437675093238546135986824667338863922865269332251999336914394906917762193751252808118254e-02 7.5726020122368589495870905176816985426528836093666913235542979587824022483657467781443390241782066839e-02 6.5922392142467610334239180551881576447331793991311599633552199647668469864055603160492977716263691549e-02 5.6668152781440173547585243325483444160517627482969124550280088162624408936063277340226906695840627889e-02 4.8274291422959294253814656300481491261603920031941630509091325005214472451887277260571301358537155422e-02 4.0684904438808432228827591256046271538730489090545511547882621828295520706913093776139243440466365426e-02 3.3874752236921756480801679396624254180428240169702010548843231866460532845467519260067714545572362643e-02 2.7823062374603746957052110471316434795517144047534005344738797081070469719278308578671051403078546438e-02 2.2442076682110414242137509940735093551454763703699824877433342972994937914914222423441102491070764130e-02 1.7829802092204637545200223329492329035375880396073887410618449286833018950411589047671083152499423043e-02 1.3999132776301827179187899909343426575325063937955915629059469977619512119589236845983110504143280193e-02 1.0716160084478626692982536672995824312571529872349448736790731079714798987559300011055632473003548765e-02 7.8777394628465804689261373260143456324549764820441013008859370581918002491685261862358459132986446691e-03 5.5599156241664198286094942205166678854501914212318322422466185231446898429518700451323543542802646821e-03 3.8310398142071439311269237775068379092772279457691105920412680689053668388500585855136869155070738603e-03 2.5802803691899215666119814158636740194548835113074295258664194204750056134964978053321726471767503182e-03 1.5885388334608936027407113526687296961106093133435737304223991988920549983924725371755458280995419024e-03 7.8066236330602554975642523417657534627762774577811036714572443728910862702316411783906265292916932866e-04 2.3712728100131174102658056672798491754192834201895047411314642743065614593463093621347657138958506706e-04 1.6823313468287153070758798759323689467943625650350275345403354104763115019397414424122610749724778636e-05; 1.0233406289473487106218960277423217619052169952477113157838741241348749975767575423356524692032722565e-01 1.0358408143296072163630950126774384665528432935786415267395135610717347485013292075583000096545632718e-01 1.0329855697789178954906646109049527191265634058878372048855890943449739817519274401619250076487163776e-01 1.0112714234265584444930936789479643047279815210647883857449660470963450394846585230340707169541464466e-01 1.0120616116943816081703776601934920195222601005332760551989832707799401675699324854399848870009863886e-01 1.0263269455819265279822374437376467721649698547490613839071835693451703114654861716550490742822340638e-01 1.0421409880698044161076262383608482518089174616011038730906028956873452395369948838476654987047119809e-01 1.0617140800331460550571271087131783349112603543101340719042664369209450418931198248374898596561792323e-01 1.0849489433151254999051641543158883113388511738270725764425338820498864819133167916497708401316442944e-01 1.1092069486257704276310573589617881709513753910357159491459350706470389457505302708664369251339822374e-01 1.1311851130741265637253040467032388531763896304301621054895961483318883867928947269746752941614384975e-01 1.1399242922940097436483264394173809272345922808989577071729009872511000342725276975218053333814623882e-01 1.1379423134120601998332189687359887788585504762235447490044448262906185631339583721595047191429719689e-01 1.1174208572044526754023026518205721693888704595303459611604710167575764575481810030046468582316229602e-01 1.0871487344918169868950963986060647807302873466108085664199127404484571988896915803642036336055313586e-01 1.0469143074369984139456472738320666480310075167147135861708846521562767571475962925528092064201068725e-01 9.9598421658144146716278154555628136555281537616136826322135275130016535507261060081848115122686909401e-02 9.3761972063413391482723753880865664097492240060980035124478621404368893775755045363863687092106006832e-02 8.7443255944815843573065088665222655821523816020740739287576208656488223904905860571146007724576086738e-02 8.0572996840276350433721039661587746042529640866707368408101186395935654131186340128014644036099786711e-02 7.3144355661310661829257510620686524869721387880583834951625756342561485088836503585818279100996868448e-02 6.5697522177183295299521569426084894330128315190859729945826642920340508073191254460125521288666899402e-02 5.8259595964643243396930757036668163280559324254242400400450815947290561431606286998622106385902045496e-02 5.0825001525237661705448615635200317715142352497072290214947347717721080481891733687161665508685714619e-02 4.3774943848041897332687873755999684359407337400499313477679521862804387026589666474151130395040503095e-02 3.7369801988868667392796597719179076484669562254821474471219605942246977501710559295181477083447498633e-02 3.1567326861966128491873299597065244493626513937243121320647138865650200708296443461393030192403060343e-02 2.6350439506101229182304745048153701055585089711228610621091675950403828337545293914817058310189497253e-02 2.1704644964794906507448309295733642514327607309881307230210405472022341711816181138071821140674575610e-02 1.7559308288739951118493245722158839777033024166091960636952335276596168978964546334772219217560095331e-02 1.3999132776301827179187899909343426575325063937955915629059469977619512119589236845983110504143280193e-02 1.1037707337410459718557526844108446044006568529742714471841443229764166684098897312825894710986016825e-02 8.4836430422151486232566139604109192862598521607677693520976723952776533154601193190813124488650597519e-03 6.2576843067595969312439918089660117694657138827441327572864048567193578942458919975569051500526259553e-03 4.4321675325836558446887744352631456866605331208976378804669338194165030326268911152002824115084277899e-03 3.0713582405950180715026153717423779947214532153958635206220183377353519227226190904383499399031158226e-03 2.0862757971376247189497975622886349705282723456493693689016999111490224238557484174438115662093499929e-03 1.2960048481982178885450189047644101971180565136040930813595700422784693110814651723672905533374238796e-03 6.4140657848454778194445786589619495539192769484052675008334138077096943236886332599239234278401197591e-04 1.9560885201755511278281295527512634532041653255239820137807191852365891863298496439727191373788756123e-04 1.3815658474358080897662360883438417104652884322494046330065738296356230558594232342773944934125199495e-05; 7.4841783479900067463289064177718004994387317770846986171858288632534823219775932735194073054946732609e-02 7.5801601174833658041842150238645207247163198068570179304722061091542187822485896159635364145444438449e-02 7.5638286414842528068795428497993204692543585180194811428788420015362624845401997725783073607132806286e-02 7.3974228526133960127783831589231406127826559335063884878107286169653431406499302105075948436258905338e-02 7.3963262046219087489932601247301157803933925115566582680112214689924060629623960525831443104609445454e-02 7.4961271975611208090489407888198155102191206693840685090412266076774497764492044603374116598972544899e-02 7.6062512337057402480751344448593424267251536335458785338218908441328835206826693788480284972723473737e-02 7.7450198425907268030228038123920197489458073903285193269636155815025992189380702169175063246248237936e-02 7.9143451886974669529649624447594546224677322017611327749252882119552919030327456777797482342761360779e-02 8.0967146253895950624154494382975592425103990350419144517182221413558282552909475497783501688477953097e-02 8.2698196759051843035452305742452015068468725103638548087834828014261918415867869436129667261812677583e-02 8.3478044114732506660303239333133757990770718458901673366818572166949895841131038189145343067310051320e-02 8.3511995416353531767606681679222385324744792841849348113925304101386590339626471111552406576366655983e-02 8.2150702237167532869250470533263954945200303784909694727384323839707393225857737376533689206844867831e-02 8.0086541650920056230806866448599397182307063243004208894884623786747159136433705253512965189835329021e-02 7.7288642489710490865417159086363755074095979611019586858309434643368571194742686249424842388056085148e-02 7.3683079191962844460171369409849963189610254300318506449806152826422901871091189268193066905701943081e-02 6.9520225540864543268801117334644222637283688688418993451095928622411815032907988716028475753278906576e-02 6.4996825544720997808336877812653541069607825951484593043009763237890584949251997991214155557398483154e-02 6.0040952502717772723918263151890742904239460964124235487575052344924806719624265731054224725757604856e-02 5.4632144698501500995044885440546246270520482189344218628004563641711282623810979182268430917910302760e-02 4.9190746524135483947362674550485634191587150946964559912511758906063050772455642219039874471587342756e-02 4.3725868426938338039463797805997250199793597873459064473492315702771310398245813008754258202097035569e-02 3.8222913586667546570359613539958559636559610202793590625446415919918719851549392390837110415584944428e-02 3.2983316513758268506565161253206857599453540102378941958289880131618482201983871091821682435811292895e-02 2.8216245288243325237181366529675013562422837535596850486784243688700483145646518075245630667592903280e-02 2.3889665860143857933028624455047625197738342650574042324282517499796205802492852826037112648997150372e-02 1.9991510551709301430503945304537813725051418927511160777017009229083464617248175774422390852445835216e-02 1.6511886522353997444143370787262264367685398071868532068343781801409275400312527705364078429530203993e-02 1.3396624186536512931486990726879329404044372607834353973834163526737989960418260727914214024894828204e-02 1.0716160084478626692982536672995824312571529872349448736790731079714798987559300011055632473003548765e-02 8.4836430422151486232566139604109192862598521607677693520976723952776533154601193190813124488650597519e-03 6.5480803370390996313676403607169339896568248843377756008872558088896695225948939826436266488387143704e-03 4.8489694279151704947754341342881064868468854901660830905720187424878337629750988593334933829456735940e-03 3.4483499186618796106696631911616972992483257415715272904332729758693345749810233340683931650555943422e-03 2.4018281402451619451834254782265439923687349702026822278892018821114047072251601192276726771655098941e-03 1.6415628108540479913599983630476029970633647049928685317813334197971346154626455877160418862144143029e-03 1.0256110823205875545149516541338214169933283230779667965656240337489667593667756017556447603964124090e-03 5.0976111548874316309071425389843532383684235283078694213563767696478230802248357044825756066815524214e-04 1.5592329723040198140500931450679742056230803759806977431621005478177910442318303927387923973229195347e-04 1.1067279794386780453109463536149420745804181306159102611317994194535508354118614880898839498614746762e-05; 5.2837803076769322904981413488782274622752150290556765196954145302357473918450149614960631358679080097e-02 5.3543049528367047360621034860833157715629303746247820387825251743685210924914904347113141887757770360e-02 5.3460173714166966465067344109342246604734645230313767450253450617294431752779254874693705128663185857e-02 5.2239563199710587496965234546452483494627039744670816446438734532422927810670226083380823457529095651e-02 5.2183847890883942074142108671181633160045160725431705826676592476536210496344482579743495193971918592e-02 5.2865078253566974490975460396191817005227307544777729181989151657288464183171470145399009066543387016e-02 5.3595056327425342356677920513280028558553057580506676001524564816981448043444110223538937742291883468e-02 5.4559360701180868632961591863993637765087638658436244332655012334529994103141123603578759905542219734e-02 5.5735202720787151635518403672604292702275943951288440136943326312405357896512832182283197113966514007e-02 5.7045568586624680078954245521236884741859750811888690960732846054589170650373478466608029764685701008e-02 5.8353238764024868052261338274919108335925494642374967776223122189123025482327832677121844170361305863e-02 5.9000669132977121213741966664718087808516635199787020661223999346247269153384400209983738575530699115e-02 5.9126762200886206063479616250323006924668848257108889346796187264583169524732379390806606675032621419e-02 5.8258884543991395781769571706099977513607702598631767986874876210912720936583473760970692790502610571e-02 5.6904059502757687518493134001230163866427600867898704266587777446003954589996836355678851926783833497e-02 5.5023539693753250638482721169619793136470099408113896334513141993638171973937812967016653854714544361e-02 5.2553694631045655224793883387262897416624076475201235044276427218807951965759116055168146079958670743e-02 4.9680240335248045640586079787678771985265966674099442596840163902924926345905148255358074050079717931e-02 4.6550096742062628624989775454310516479359061793791726455708834621858597642482783447393097753266327548e-02 4.3103679528382695826165886651912372792600276495945638360595329438012678505792485535886516773416647011e-02 3.9311875401207987679514454780289671021975600184741222737638172902503292675504820686784155947181552651e-02 3.5474414729111028199572976100941226826906500911532479678471552185667239926099065433716715974382655205e-02 3.1594625471182371297799670712146099115060607662015554673725653326417194347876902068954120899946047789e-02 2.7665123968158429479334293746251248974870637462675373517042236564732612585566363128648825623580277696e-02 2.3913711097562875125649350714496425223065587062295287282344374775950095802320856237154093589773749740e-02 2.0496987495622902581882984031757046301844815908219478880983990843382333181412972386955892575512289773e-02 1.7390589700409432925228960539998457174769388142480513605804605446692729851194443142463728857852703133e-02 1.4585280493704193264056540659676358973825619289625923511483518613277541712710305903515398041621820559e-02 1.2074668354562069849766998941080410696264039669711117752744320832287590100080938562717498897639690301e-02 9.8205899800811022470585582948987826395908996731654177519483672341079927410218716358142398389989699083e-03 7.8777394628465804689261373260143456324549764820441013008859370581918002491685261862358459132986446691e-03 6.2576843067595969312439918089660117694657138827441327572864048567193578942458919975569051500526259553e-03 4.8489694279151704947754341342881064868468854901660830905720187424878337629750988593334933829456735940e-03 3.6064177345976504491941914870265389352400115758431342355186851222279143937855172502895164531283871222e-03 2.5760886594293402111740733510288065848392198286170815050111022209026943949273206523192447086896444406e-03 1.8006991948134376392690410957256822474783357155082428154126101144624352393103033720778592105977830789e-03 1.2327626094458999218641734873257441204000428642076670655404150390977302362981188513319135417685173479e-03 7.7023452232201866919260121897400394834639217256941275611960397428886515034694661705878995840208485845e-04 3.8274807050299698378145843126340629394376220803160875716459221853233333554819591862412964144835974672e-04 1.1729579216803533724286316149302494064446060319775212141666641917548122897454132792012330053921637676e-04 8.5526309011782508196563858144753067726633607184620573912568176643332266949409763542577041334634722700e-06; 3.5832945017834062782028134071387266246341126185153361102550623779313820774788689892830331582146507709e-02 3.6327356096001118424099330867820543108680199092463465666693628657475978348133488436333805724768157777e-02 3.6291075254182557313528656127834760680899464952939759867231799892655194344105301249394758136655139991e-02 3.5444845659531527282779835076482826369427497423225083714675809819080178095433656499999456002748059464e-02 3.5370961789258560826881140890518920633631746004154257344032072834524062644682103551147961575444662873e-02 3.5815419976041495609628587075875706727644997524015336481669885168514403183864017323204200281427325289e-02 3.6278089477597556697339769665191424825510802431863713806492313994897790086585271579455650528462773382e-02 3.6924524503574498805317771505908564655343932714816563377255793878529375421659643812045522786398655841e-02 3.7704837048995135754923887390853862343490278653376291817706357806065679850639234839472162980772603912e-02 3.8599537131573109949543123519155401103367513914106196347235076942464750467935706098999944875768151744e-02 3.9537566900532214603579072994612006911141527772406069035869716659557129964299600698738099439564987038e-02 4.0038724630697761501764591924684239608951347218981080993810395730896350559175912413413668565311922632e-02 4.0192838633687486194592989481414355256060765014766726007598402041052904289100783280494479733268767827e-02 3.9665592639544531989521440177781484865654885494416814628637539944890211983560058426844445927048156793e-02 3.8816116222102543007864891073510042344647338180814496908761619555591562939581894443941165351446164255e-02 3.7605440415532400610037482303821610908474486680738218220467491685548502989685343477737142234483194430e-02 3.5981396081820008914205768941619345369582733399767519660561282456658808351561522168084176860004287499e-02 3.4076659186376882914854992152628893309568254465476066386727367565055410554366439237087981570439176384e-02 3.1997678568463937380629776129042476207428814091314806512046895059252393018154422470098720386489401874e-02 2.9698307267065726580769220068505359904555893493156347884984564425857745216952333684495913453116956682e-02 2.7148599879482022578813500112313850741439478207996614167303140888218213184221025032348625603886363885e-02 2.4554181941503690103271474771133855998986682740794594381260625998003527100264071320360243065365120442e-02 2.1913057928848355833172699515692640150221584716712384888843838163985193737560563333710605815541300780e-02 1.9220669800148293968740312281155904412993919097411160865139416638070640497900616435558904181041343126e-02 1.6642633622007414370225703255821019934983199046533947024508649832780326105064539998456139947370651499e-02 1.4292187326560039631687172556589562490297966011861361719422300037869409589911797905684739892208299801e-02 1.2151632974553372134847014013305039263986102634915719601554873065191123562872078192364683000251741685e-02 1.0214218801014812501885600394477964133423247812570725753135031028673456189460202407158475446700528189e-02 8.4760291903173366462453860251180803231260498016908931328564503655673726888059526891077333667039104167e-03 6.9110140369860623874549892502288800180754602465627034323617106908060268669885644284028372141368541473e-03 5.5599156241664198286094942205166678854501914212318322422466185231446898429518700451323543542802646821e-03 4.4321675325836558446887744352631456866605331208976378804669338194165030326268911152002824115084277899e-03 3.4483499186618796106696631911616972992483257415715272904332729758693345749810233340683931650555943422e-03 2.5760886594293402111740733510288065848392198286170815050111022209026943949273206523192447086896444406e-03 1.8487575356232653735300992947535647014359300380836630953498258932650078885334494757929873157856215750e-03 1.2979226958880264210961141400262302320630948442150049610983393372592770234656485365621360840345503877e-03 8.9131817328850179991815542345361858532392514818174899691149667540017940834982777575960125602763688394e-04 5.5785419625663346579689539963424689214199063786132527864023014010958692481711485481456917572607834723e-04 2.7759696760791471701296685612052650778756615102549967907618664786290676461444833897821238148060675255e-04 8.5409434722305649602440827657301481215984813635718309116734668643881684837086275040065903958617132980e-05 6.4615892187387952870045052930776533731437502227999211554956415010405363661019903217499899924659657952e-06; 2.3467899390971430152233315333389853444431941128151089068168488604212112247509125709070739969264863671e-02 2.3801069136734082170267881976804787202219939452294872647761398952846723535811891043482220844406314448e-02 2.3786415462690335375790676926730034869603745649236553425339564502007678329314052058277200746393341804e-02 2.3240668055656360829298867081914164037988891942948149045722475173975152035828113253586702358446094452e-02 2.3160013728704007017505484300235863758928960933261160554766719063660433287847103096960070612674103715e-02 2.3424489818017991113569059081760828102497134461866273849271883134530824046525827554988828595707330404e-02 2.3716615200966164571315753284920131098125920666671220155911677295028358189683856035587287097464084754e-02 2.4120261035756303911436195306982534390853185283498045164707268921002021619880582044137543929092082708e-02 2.4628712263689902707399347591412802234798573408267707299723837417546648851170090959042594474993885940e-02 2.5210264300569749216716093498771203909353035500352909164458602139918344766056028063333150277946265196e-02 2.5843437979509318383754952357425793408347815340651623894190141972435418610528491882991788874563445107e-02 2.6205198326366053915569070405763397326542176177169015343604676728957211769518939755749434362506109628e-02 2.6380652325675441897614732122467173344840682406912844120237273165247175820310199042491656861352457393e-02 2.6077089936431088475081899473725659741372669839983370237355565174490030266603262644122844126075997422e-02 2.5569873427939517643559222781044644885887066627777709917920685534399307388034042692263585745548730991e-02 2.4829846368329014093969217351828608161464960212518511107254898334148020037029419027459747201216901936e-02 2.3809357118263956732079732037906358987660790737496323439662003360990356835119671023395334724338350149e-02 2.2601666412296132555456169522173517452850763845110964547520718056030308133176274402751752103405489567e-02 2.1279475431679195651253250727503285237181957306443092091808046480778829634353905130369622292346081510e-02 1.9800443931231698801592547304133317698007599528917109399698584713523788752454672444651376850888190106e-02 1.8141546470833716205385904844323455014189550958187650283512999357357327608891774048491219811188982926e-02 1.6459960269612750105407186512383901015299755080535626853915967363953186567666924239603979379996125130e-02 1.4740750516366190686371557829903327034512270656099727307537585456557864845400946652819511533555494073e-02 1.2963685800841131355814121613720673464140613130532560791223917219732951709158819269731491726474399063e-02 1.1248296560541608448124826307327601336664938914586482279074271928642440105267033216111343863993072365e-02 9.6816854129893056091955610764553461052569917228121073069179416102822026532575664545546076662374413485e-03 8.2524917957861361784156798346134697344179156602171542515432425830109497988856238437657643549723176139e-03 6.9572487230744423652851392594465406710963715243888449922410212757338087320965332324339499332671498139e-03 5.7934208914315597152488198316253533536220466897341568606431504501710748802204275325739007688854710647e-03 4.7408818740772407630234070529330733559176954563566567819963310042677697919392473213519323138715138256e-03 3.8310398142071439311269237775068379092772279457691105920412680689053668388500585855136869155070738603e-03 3.0713582405950180715026153717423779947214532153958635206220183377353519227226190904383499399031158226e-03 2.4018281402451619451834254782265439923687349702026822278892018821114047072251601192276726771655098941e-03 1.8006991948134376392690410957256822474783357155082428154126101144624352393103033720778592105977830789e-03 1.2979226958880264210961141400262302320630948442150049610983393372592770234656485365621360840345503877e-03 9.2043446201335315285647711564047680911672900087787828908612773982237573154634416781669159801322767560e-04 6.4311354979406919947015200439959046160911940357157252268239251215511194023135819690933169464966620030e-04 4.1020647184124480747172468765786384113393715648333714407118785359728358515150780839382552030860235629e-04 2.0723371241824638564636473287718960221430393843579244273738582269284230657508092661986056682057101890e-04 6.4363709617461571801777169840874295934044461741983936681213559350921240941785548477224627566999272019e-05 4.8696727263235938247278906766042637855461626865096385039619715960310535632226990805294072113085232764e-06; 1.4795768802738002701086792696821771637771882776344046368236934999074194792657609954777264219059635249e-02 1.5010916918704533560933918030999755152578673617529371169183543995998924448675209777869226774511140086e-02 1.5003315160402651536590954312685619621465049499394417402531983754940591257996009458859802209556148760e-02 1.4683239946879485926155681536796628460707184472469367722932577782846656830645974573821086228440489739e-02 1.4604920001128684268451258202358697404965679255938095795226648312292807479681664776319432226979280659e-02 1.4738687504197089301015737815054640150990460181324772870518779495341375328378438925692341085746113796e-02 1.4929080070712859678338468761201241043105150039635470485166205646557080882404553582307410232842494693e-02 1.5152724821524921341601703015694379317322326584960263069390484153644977183049247102372601095128834823e-02 1.5483658659806740103462742036280712880516665807940377969740285203928601629503343005406889808854045606e-02 1.5841825796715106771256093996850255004842150852534679766302987364397680517267468119931149364308670442e-02 1.6237330317737529249378867092323333959327463417385854501306572949533850840032621324679950166204522037e-02 1.6477735040075366212248583094991614290164378858695305769820030145355054852415865406180576766483711482e-02 1.6667687315067506289889577619829205397646027701211139164248639558985069804633579723149601827744129403e-02 1.6503311876121397222798591696091801244925567522994298645633305221566732446308014341415432189154730772e-02 1.6216650664554661963219630094587302720287476466079993297470002160231534635268855286206897126072384927e-02 1.5793440155264875421273106791749832735525042077882104361156489861963852550869905761265926327736654288e-02 1.5187060696711889065976608635502095456455234687562174265537584671987755537225925700852245899228281188e-02 1.4462271708722206851846373482608817733247242530147992714838984750921614227989699942520026507515564059e-02 1.3664308140869800456288830477554055282627910930076230696198071983239200847720869464423361158275361409e-02 1.2749097382327284372107238657546817682305606969975789191538198018005351044088853091944158813320142439e-02 1.1704086040501630890087444821478526256380415594135443198266588478029692445175656541592714292651065739e-02 1.0666597716148774164709907279589845064773443380809001796772467986252596375518120024491803194537034180e-02 9.6073100170625082368226615824401630499650042167292519704236487331907669314881809366514694347401290773e-03 8.4829861671509993793398081435988712083077673145315312619602741504855212785038556254420373030741414978e-03 7.3794344381401390461726897399446905388140363411896738840413764721430422073145502906476639772809332746e-03 6.3687624793153878005863627270311092076809474196457420530173241103103840378328250257141185315325228930e-03 5.4451598676340677272851720594617104391006201105006599867065785005626594585199140972984221359907450090e-03 4.6085105925581151792577059087953685784141307186607300684845334538113896199311244158468895348350477330e-03 3.8568807309278601606912044517082163282055492021344346218490285802935286587042895387985738085969662508e-03 3.1723765508493075186551997848919674272563131289642803613598554572716894832643680391365758544129543398e-03 2.5802803691899215666119814158636740194548835113074295258664194204750056134964978053321726471767503182e-03 2.0862757971376247189497975622886349705282723456493693689016999111490224238557484174438115662093499929e-03 1.6415628108540479913599983630476029970633647049928685317813334197971346154626455877160418862144143029e-03 1.2327626094458999218641734873257441204000428642076670655404150390977302362981188513319135417685173479e-03 8.9131817328850179991815542345361858532392514818174899691149667540017940834982777575960125602763688394e-04 6.4311354979406919947015200439959046160911940357157252268239251215511194023135819690933169464966620030e-04 4.6558268959736572657105160033624289913612754219391729112105717472965197934145868060694323622408330955e-04 3.0885731790158977003732838608937085162434709078865238296194521449628426544809398650865749789575030937e-04 1.6073778847094749457183613550150191731573621205206034754308296303159402612742536706969617324027363559e-04 5.0609923949533832906602751498389054887830917255459833349605597807667836039457273482635764321703876849e-05 3.6353329381013877684255949954305924826620494673101106042827626119159287738494570805517326604411244954e-06; 8.5089933164248414845723202243179966004518678501907471839587752403687336361522547817036741005425753358e-03 8.6349484369041450844318580897710989935130104666293087834430074539304800994286980643181402057249672848e-03 8.6293449898810123180858133295610863197498267633249290221397382953735488064682758349669688913636890656e-03 8.4661003561181035742233956231455644392968447171917388301723908322623318118342974743276060903102378526e-03 8.4041058484321168345658878655971783239784479906942458058363866065548993232845171745696944850103982381e-03 8.4563059223204789069061624727319067452661690117530140844365842867508300898266165976429773354585456420e-03 8.5759356179918495061025239643637527156385965089292848710555736403734476774736427771750085920324727914e-03 8.6794046285021336970614826478240129238857680173793356708124835395125104998651850723166490908725253406e-03 8.8813016491329683096809514338001389501123163004426480914160800388801703133517902771864098043193775769e-03 9.0808422865896440983604430718438162536779508694474721969391601956479707022283519373543987852671337936e-03 9.2986085900678469977892763023004264376729847910628886611388970451475619324583799377155419389806128239e-03 9.4384643383621576560744610426989855583488677797593867205412457187055405583935765921540542841453653260e-03 9.6034774296519160224830291622519800528010522162484027476208031581001810538963395278865747779512926929e-03 9.5229506844603049930796443880187879552571368661653801136374745702979403157122857529093816448910862028e-03 9.3754456755981237546426684411026908309407655556568480330649757884137744239964671355897674654765424771e-03 9.1584750727178104796496868680576199908568628433074040935705174890389071056740071052358325394646773727e-03 8.8330803821532102752458406335035806680548760171901688844605176423400363396284983423444108792283667348e-03 8.4403877791125479436662475506206805597389653093754734244093804779562446104788996043729210884105939081e-03 8.0046256315251005249353266715307045430399134305255859371737231808106133998034782857875038041240727301e-03 7.4868179572314126769686994786881603664006397376841950283444868354422930231316714522651931153343827917e-03 6.8830508483385085377940055712492148552683370110438873029641472108641488499167615592045647633858936879e-03 6.3032042626460479171144431244662461143675071294569368508776060671667749763372500412312560996950298592e-03 5.7151516357468804967438232757555315823220368033253386890369525251893613464444239851462895827510439769e-03 5.0691161681304464954458740049196073802020709779930080535008821456733311453567947261540023780208621231e-03 4.4210372746585417138673507560854363486638081891189039501119120186507461741575910392274952953670680103e-03 3.8253730306550023171263215454324243328499337538877408531711346005947572429320456481482680451513792898e-03 3.2802874389533206563159618027260459662460137948698162735429511683885518455067188558909381218671398571e-03 2.7874278630259094981331952098933317050945422714200522194336214105566566179125536299287144450215982464e-03 2.3453157603760728563185314986609654500515148797108095300397956156958287617609271825187737985948816826e-03 1.9395562381260633266582744918352453454382990628566046615837474502235890806676294353620535544086583010e-03 1.5885388334608936027407113526687296961106093133435737304223991988920549983924725371755458280995419024e-03 1.2960048481982178885450189047644101971180565136040930813595700422784693110814651723672905533374238796e-03 1.0256110823205875545149516541338214169933283230779667965656240337489667593667756017556447603964124090e-03 7.7023452232201866919260121897400394834639217256941275611960397428886515034694661705878995840208485845e-04 5.5785419625663346579689539963424689214199063786132527864023014010958692481711485481456917572607834723e-04 4.1020647184124480747172468765786384113393715648333714407118785359728358515150780839382552030860235629e-04 3.0885731790158977003732838608937085162434709078865238296194521449628426544809398650865749789575030937e-04 2.1353189148646419014850186974113261958834214264176558566478556882614700429049018303640504163910505673e-04 1.1451545282104948652064284269235696646854772991760913301659585876238148846831976826696073737432195412e-04 3.6625779556922355189565330323940657087796373640444385296550622271018558532849186112136327995722297465e-05 2.5721110465288168786941020976160267768061886697018116477605242422004847229998998775889353384374187449e-06; 3.9547784668503580449600268338840483269562662219779507179216300842339462742246636875188535490271433070e-03 4.0140057389121827049061236127159237390302035193418331201088604698738729841228623164047009907896977390e-03 4.0103366348558796096178822226033540763385837225938617713161657728427005761354709744624930288759813911e-03 3.9441283812118370788016849138017067334518472952645609758319607264905491014856401837873486509269533577e-03 3.9086230229739457492183419972683549562372030068604492081266249028423152247013013876239929175464594381e-03 3.9219465451726417501977182391711115687126852971619440265267804105509136580296525902739048255970465121e-03 3.9831976976097066968060995820108752357060355890885869639613083357722356580424752259958914892392277118e-03 4.0198852720017128116662038429411438617462523130372721381154174951533255168974389381213150776784865995e-03 4.1194297057388946043453210687799090568654544920395084312582589302308841498974717037320000528765620217e-03 4.2095345305868500277167889891082995227473598046543204262517903429935814779871523914394561279306300293e-03 4.3050892957477962616182970452427612367740337394426098649024491698604280999318212631856667881991480578e-03 4.3694325492771444733001622963073201156557157117857373867754116211000047215994705316581361905847358847e-03 4.4693877825626453388617863434432027725419809423496548861613788116548003714514776896752666252656808792e-03 4.4373093673434451540952066296758324468607248390850710409562258738837353450738300565176430036321768167e-03 4.3748860017180697376831572608263712638063452073162812897399543769169082931104746056920004431306469642e-03 4.2842636407765401006798834589804477163019081634771916153901893886633835601279042736492805012422077686e-03 4.1423920249536215061230412120212076439026817229249192867764256559113390112772492404778919992640468916e-03 3.9698288864355756996294420641336099119403227856513774167245193032363564669100202326502857752680671474e-03 3.7766779763323656030508021877402505839389850386309192633447882761078879089363780722100778718071558064e-03 3.5388879133487190251745688814279818853699296609654734632380177167628086125916227882139506074258198526e-03 3.2567031135539480113536574111454922019382709094239192710035217202995237873155822502747226983986380574e-03 2.9943308564374429364972924030848518294526641239418294553608274406459681748448843986366137824070555832e-03 2.7305439606324625566926937914804339661960020405943061626866777702247382752913026095015324451102026717e-03 2.4313853666161241133985325802938694304116049419224665176612621569372137826346250782858219048429921811e-03 2.1250996555781896679655788845086584837352937703097704605470750098243824279520524739909097782124901893e-03 1.8424439589881067171268645573493988129667111776992312274682869663526942493938509555370389252413525506e-03 1.5835883615042014570763616786960527877694477260131285840284400547311140247093859867424742627147656794e-03 1.3500185958288178383012247515198806423095604887218657981036518251854934819284222985091177825695351612e-03 1.1408185548115688409773078039111402991462465261441051990711527520539150030920838955380391690323866950e-03 9.4771270848996704956848108816293483940808131599461687038000659657704635096468267234306589836444062781e-04 7.8066236330602554975642523417657534627762774577811036714572443728910862702316411783906265292916932866e-04 6.4140657848454778194445786589619495539192769484052675008334138077096943236886332599239234278401197591e-04 5.0976111548874316309071425389843532383684235283078694213563767696478230802248357044825756066815524214e-04 3.8274807050299698378145843126340629394376220803160875716459221853233333554819591862412964144835974672e-04 2.7759696760791471701296685612052650778756615102549967907618664786290676461444833897821238148060675255e-04 2.0723371241824638564636473287718960221430393843579244273738582269284230657508092661986056682057101890e-04 1.6073778847094749457183613550150191731573621205206034754308296303159402612742536706969617324027363559e-04 1.1451545282104948652064284269235696646854772991760913301659585876238148846831976826696073737432195412e-04 6.2865496057701508350275288661537164947727861366888940443919017893738352981987931572764501613505206147e-05 2.0558395453275927095424748082844208218403309299472312416847777783305288138316843730982236866157312870e-05 1.5958651143940731535293385661459295738637977739021051248145709701675537510282923823590482861096770961e-06; 1.1535947679369058645365770019005954959644833877896986221538391203901517838532216760282525198654878606e-03 1.1710035438083743150605225222731747690129432356600596502105444828674587180910676084682148160632184807e-03 1.1695653528139976712070536190069371161531261548100928224956784364639786332304576086940660604136158730e-03 1.1525550222881102748941015951659046887187590172325841677227551566931662360255745837059381850287774422e-03 1.1407651585364606347428826783630611079353892732537341110737738161752553816880053162499076583486527379e-03 1.1420850234679633566054586396668314165585096771697941402996178890976329734292899761290648260154115282e-03 1.1614622659512843023248403436268139033804555687275629314764719421969849793735664478533925838805044891e-03 1.1697005464641157374937689923790869648123088628932590142240733059223398307866750701566974275987021822e-03 1.1998537915744693002159844203833889072143227860894278277290826096046000378831193340388288822518280738e-03 1.2257274665008461340806941692935452110712617585420381096205138351175445930114183584080929394904259526e-03 1.2520796860794371719420290674698917491602315670848525353238561619403166261549060217827551298108407293e-03 1.2707593090367126522809452549412154258076362506635480954814029755435539686208623264778449938627729140e-03 1.3043119221329904380111001329107381178508870684394154124968019095932925481135408111441636423006331111e-03 1.2966356695398112247299779445539227118920214800152085259749437191517792933524885999806258203324762281e-03 1.2796595620643951451710938764727203341093444803880166057227529895690100214813451737796920000803184549e-03 1.2551462369851396539744261169175466801633711366050646390917438115938986705671631834787788219553979686e-03 1.2157629943860725288300023434675619478682909647949784400021519389652494691671553693674268881745008196e-03 1.1676001460746800806731257509434997450823910231453648328480506236146853972633167281727483705032693961e-03 1.1131760055163456360549035078967516008017472959958371431869338813474833210764269429691444836681962119e-03 1.0444072386509085756274519060423151693907960055022877669188590524247787305457142947622014564489259460e-03 9.6219989849248926883192389333102605040692234018849868257390238238385318472455522726003461616716474800e-04 8.8702042188686245679542171563881063716867123589183021304734668802572675483206610511808983821860253637e-04 8.1189129027817896494662877659968651197901738148730154993590146515580269722969275492096833324174986455e-04 7.2518966676015248020235082957035687322141896843450571902976234012217836685421526768224685322432373796e-04 6.3508215502197081566219149423785166508734032025085269666953284977635425911777908171577433871700423078e-04 5.5138686291228774323505374863270952673040418011760588962932533111428417972543094483282519204985067807e-04 4.7472267934788415646283209281043595449752560951462260979982933298475308666353368782776318579795712205e-04 4.0563815651789017321933959247812652199151962517916368008564674576374554039732966458179454123541687666e-04 3.4373322035758360791669743954028673613011768604103047069640303377884647314265804858352100425533468614e-04 2.8659289368612397855182398299527363223526463141984513834107242433455842148110264331941610089450084653e-04 2.3712728100131174102658056672798491754192834201895047411314642743065614593463093621347657138958506706e-04 1.9560885201755511278281295527512634532041653255239820137807191852365891863298496439727191373788756123e-04 1.5592329723040198140500931450679742056230803759806977431621005478177910442318303927387923973229195347e-04 1.1729579216803533724286316149302494064446060319775212141666641917548122897454132792012330053921637676e-04 8.5409434722305649602440827657301481215984813635718309116734668643881684837086275040065903958617132980e-05 6.4363709617461571801777169840874295934044461741983936681213559350921240941785548477224627566999272019e-05 5.0609923949533832906602751498389054887830917255459833349605597807667836039457273482635764321703876849e-05 3.6625779556922355189565330323940657087796373640444385296550622271018558532849186112136327995722297465e-05 2.0558395453275927095424748082844208218403309299472312416847777783305288138316843730982236866157312870e-05 7.1270243108928356576735858121648581808393003460345390252174032896108757409398159495403600104702380261e-06 8.1284648983257689204301840535421398055490961192259703577171573752690370288252416348397775662027612015e-07; 7.6903930658636576663343758882591012109037753433432389670040022351285600453256549484528845215157465000e-05 7.8081249864127060276765521816148891868686596080006377431310080665797819991873896773078075134941016432e-05 7.7908556400420218626415984343005412721971716304475947813154684361837803989342546348129223864414320709e-05 7.7012647797412522337957740532456678280107215802072899705879073273105278856198446753257971952385215376e-05 7.6104855435909662257965588198777081176489634450727128159068396237317620605579086681825097706857977805e-05 7.5898922261421246993001983876888294935791678728375550991631610741895845857331136384459921310458269774e-05 7.7404098665038268838394369205985478051440494622609141390754874928860963423569991268304646139821891788e-05 7.7853236848061281463286153966912987013923940437548942514144929566727466320379704754590260300012385412e-05 7.9748686020113630238279407302149448656862892001766429348697236914200242835485769181705951489207938936e-05 8.1583076569291554262999123633302062414587363035731140431110480289691644700574916061373885290408067970e-05 8.3141743705151754918638185557209912228694005430307938359021490325695527290671164921138284885493172399e-05 8.4560947516767160856940195682396961939990352256367214519132663768771352166865052626071368134734756301e-05 8.6576970714624947765444385538933390086785158582437538468000421496322353310800816397019388424375812240e-05 8.6682050203217606643041788084651542482441532255960902879876624348081370574665722866493293396335403086e-05 8.5677701251124591687404342530341029188228024386180221287304311640244363237806454191458634309675687575e-05 8.4015252701077980490684615690917739712418508823840478664171456538448164548756153324535153961494248621e-05 8.1547983958746139040628005110877844892120026979933877144823444356556783685862209910557680804300106159e-05 7.8532512174002478973530263302138341249470069409734665212608055487070804249998348674973995379965386357e-05 7.4979584800076175717364630264123304937930746956385745709996549819324179811037329721615591239216098816e-05 7.0490326868243219247692187879671503693304061570819736785854575557260638425979152932186825047451520867e-05 6.5429111852913632579501430216689056495513600988366974342159916003830402240985080543433127280105969502e-05 6.0344512711692823311653508694837633003825795664654849442212918105112033485921436366948674591670301046e-05 5.5188706802635156512127128149805213995477785773735483096922891121276205516568182866054494240220201971e-05 4.9627440979888937736795508790646713597128945298456902711865854492385647288060952616865803507415731493e-05 4.3788414244150703759949817258355681859711900098267558099502879281005146883889294160276344851701954634e-05 3.8110403852815573002720855830314431674675174101191849411779503265470277356678126717833855247505088628e-05 3.2915226589640486299185006341431037122817419801486609070335349448540562855750528205264052881655433657e-05 2.8214954381545579530921740437065958488269555858582653690818935021723270121477319090775860974749163840e-05 2.3920136233258445528966340041672010940450076675027880703219987428542616823680059544918560222704297443e-05 2.0135264636183131551797226863436902586554181663321113748407326639499479290426427818310834547351069566e-05 1.6823313468287153070758798759323689467943625650350275345403354104763115019397414424122610749724778636e-05 1.3815658474358080897662360883438417104652884322494046330065738296356230558594232342773944934125199495e-05 1.1067279794386780453109463536149420745804181306159102611317994194535508354118614880898839498614746762e-05 8.5526309011782508196563858144753067726633607184620573912568176643332266949409763542577041334634722700e-06 6.4615892187387952870045052930776533731437502227999211554956415010405363661019903217499899924659657952e-06 4.8696727263235938247278906766042637855461626865096385039619715960310535632226990805294072113085232764e-06 3.6353329381013877684255949954305924826620494673101106042827626119159287738494570805517326604411244954e-06 2.5721110465288168786941020976160267768061886697018116477605242422004847229998998775889353384374187449e-06 1.5958651143940731535293385661459295738637977739021051248145709701675537510282923823590482861096770961e-06 8.1284648983257689204301840535421398055490961192259703577171573752690370288252416348397775662027612015e-07 2.7694994368506062166451903145904863555780376106394464070442473458152553402839979716307631708072434609e-07]
6.0387671249999999999995474811182588625868561393872369080781936645507812499999809611864288778726677723e-01
[9.9999999989999999999999999635678026845022584208344529344003603910095989704131216461269490555537461365e-01, 7.9413296564961401244410834381405989125214850676250422709957583799446038965913957138052493208092493897e-01, 4.5892484470081358934185107539779606707992802029201198458080581940660559155737248024356004586421621022e+00, -5.4624056776189934960628692137536134486719447547336407642236727062065346592245071838050077579715309161e+01, 4.7409477854081479193265998636674511957483753106452756077856507850678604381544938207626147667952192185e+02, -3.6377100212284019036937501654894127096766073721354375005885955736351275133468938011422272289891524746e+03, 2.6405422585212584801209515017569540474486045680316796129700804415826320145901913633582386905776305857e+04, -1.7888462804096438322478938417350994226020989405405715975078577217509031343462273689949121477220582460e+05, 1.0630883676499330212889884876226179368797710503728026695447389726182058194407734238583392610660048712e+06, -5.3185985491402904924850992463386557798249769065712824976883823129293358345991811559611223625801698628e+06, 2.2124962388972510896286533061802590317524471145867876959364202039647935336722317910943571163199715580e+07, -7.6746085036151469802392237562886057824378670635711388155144636653653501264465892428285836550894745116e+07, 2.2384618981000809239793932781499235448338564178095904619475932691534346342190694738690131977288710258e+08, -5.5429320985674465528540272368292060311600507864644774637451458206912097005904452207437127172507571353e+08, 1.1761518402514888430164046507406724188335897332365287009739441085233674686712503959347860756533121999e+09, -2.1567805744279459995263162875084884656662295594331148704130064131216606852984662824202509247863788441e+09, 3.4439810057219382326525666588558660162019551494046093879606558784772945645383663089717465888063851870e+09, -4.8211755854808231818123111729787613939525276437942742993933110574296336902644158388727866502841605307e+09, 5.9522430778941637160051237013451457192300449800079033211895824717970579932164652202225890660594775176e+09, -6.5156544049395639338407860414344937876206869869538424587014681189905383503700312551518699376280553035e+09, 6.3541119300230860872801514723023781493766606851190576618860254087017326407590520210831557922395646443e+09, -5.5440959373932631142273084140890193318882058211578458365710543761162567608251644131651226206541328326e+09, 4.3447424841128631318586937025014830309292531935380949757702899379767623739528433091534205245464796039e+09, -3.0688520153981680832270391438920620744220082963098233674512552179453443141316293244717881026017425701e+09, 1.9599740287567531247473471978871144725768617377249589163496245952614707304132035817927545012541376703e+09, -1.1351417860533705037671186918172301804156261457255988367547793191060839494959763064861091450330540383e+09, 5.9776565501492426326196133537304905795028772895021134519543468827438880508134010936945771847102139231e+08, -2.8691445654664143813033239662551041713005315553250765857906744531693631334981562953400103134990746768e+08, 1.2580197638710040449871719471550975127530235878991537092586457905071853216177003952391821363727766391e+08, -5.0492897248266589823842372889512403991993734359772003892717421153164354411760702571612217752995111291e+07, 1.8586737827514255673358156713881315531194974816428907131916159107771928100188575537016389801764210076e+07, -6.2858229829093442812965075037403384985686635566700813957262771673636006280326701941329847427965692452e+06, 1.9561491265269891524706161729973349385516490391745863147875549514654817948644734204956592516073172247e+06, -5.6099674011917560047384460175413778276292598829576749587334161048251140196496112308778975741877066027e+05, 1.4846417493819755888069811145928682935826597786587543208489614260854160595479014377060419656413954986e+05, -3.6301135441198656056032280060024671880283219818760106727482152595790837549308719666087120389040403633e+04, 8.2099941752966844888972250496070251479950472260667398255160703728106784147936246248941560908829805982e+03, -1.7192202098411405071708066016234773334449090172768282356713272388400927896535158082160178495645638891e+03, 3.3364543458399078666149177467667248553650970088462955673432248949142675514283061706155661770286146314e+02, -6.0056734231254338919679606389067997037349750596314713480742833405846708347388776101752945971603567538e+01, 1.0034117848243843540906526612657130589808415227286392115688494295225761275289897171972463486462806056e+01, -1.5571026079790502379400394924011334609643031331565279592279932823311376085960474673156908395252378756e+00, 2.2455246441581435925576449258585913341537402154585038009689231131935414784584652842582707616506547219e-01, -3.0108290864963222810384394596646312329782106486927784156373785937696276465959236044609909101932960577e-02, 3.7548341799252201055462725945531580196833668360952134146389546986293599809028801275237820053742113407e-03, -4.3567666472826101085391357144266246927814634574123993841897541337827808776967615270996810056740326711e-04, 4.7043864095730344552137078765195233416474921902727857957008325833936558484028539457866194849232027449e-05, -4.7278818387630849945039187438466946243170511411195820204422583246521260872285571743949741966877655176e-06, 4.4226031110010381919737782967927954084725644612940283491299806045765579868191206001274331095919002444e-07, -3.8505435327431374274939427931508371480181270414869108555259256102885819703503002380638273423334773143e-08, 3.1199306397863599884860285983720652777460067001681289228614777701553298892432122703051504754763597091e-09, -2.3520822387620405262261924909945059167502311340191017999286160341259133987880936037791657032376551401e-10, 1.6493336406035219415598837798009833540711104627562891869131198615198719593234946629399272860463140343e-11, -1.0753072499628834125273954460557936363109226771043046344073084413086671568740611454364532241857304592e-12, 6.5147454830507752529647784617760032765043714199906051945136317233174175643159901826446839846203836092e-14, -3.6654389787751302856447341018431198367005551576221370336736875813082557387132882063654141242250094489e-15, 1.9137594665781243507789786339233417176782473511504237910333088304431685285993700002376902477234962661e-16, -9.2638721140426295996092767923378760169663486928192359701866461584876534043171135377365500151180992610e-18, 4.1532606053074117060020465583282954362504753237667037477936472414776920728039005743662909830987611117e-19, -1.7224835897098436961051376421557553732911483307589922199694233206919074563646784192605656690299259235e-20, 6.5991931374197029999369032115158976676409124071889549042002449105040302985564627630659459970127436607e-22, -2.3319038460952711405720767456188006540205955369646430488034509940512583956176641476115924454391012235e-23, 7.5863252633809572291257576603795373119136706290986546397457089291215369369774220061678597077566358922e-25, -2.2675651404699472221689233526364756349851389330644871547888691107126956961707670170740637259649768969e-26, 6.2126281227630490423154195362578582150667703462089135465539469072850359602944786167781241615839419569e-28, -1.5560062146424793141456043617770057242458124766519235333388274776007363079786302902998149265509291604e-29, 3.5516422129718484765101000205242369725955703230145957922896573503004804753349551093058765163883348982e-31, -7.3618598192124349270961042730139894323027073445434555590192574571959524642116504757526177076821241635e-33, 1.3800719348342816256640897868452456001272130194208719890415778434116775569600714964338952198758165467e-34, -2.3285837726456359258333347336241477818027644024610964140780436909111627387468645069939584013018697141e-36, 3.5165266097392120509540371314166306188676058645067313589882472044798854229703127034417540267325818966e-38, -4.7213547708829451346980332692713804203498177878453613057523073611779638635321695252090448617452781693e-40, 5.5906608833874045465052601839624248569425057177203664297120877397032027880027175470167785645731215630e-42, -5.7815991547384818260290552825848597706661587263672505394590913251760753446312663608864776026561744579e-44, 5.1585505245637287344584442193609223186336717254049495576637876283843993624923135340742353651911472051e-46, -3.9098216859244490287611991308861035011100221553159893763051310915707125522855200073383878942257700131e-48, 2.4664246209272124699266054177874815442068422352583955570048493166543615467217223718341323701853389667e-50, -1.2592332053628067379515583337561193381921937056601566241958715065464829029997879499571045911277948963e-52, 4.9959427218232076178773908055540451505745563912526650638662847855153852241952514906454892206196005506e-55, -1.4442501569257203208885846632375026747575777685507930171694411101967862887040703599252117205717830380e-57, 2.7045483704541482400488933946358863344840093851308632599818656790600422091653753734647059503248636500e-60, -2.4609396320317449147726962135615931415906445874948065260689173581326653093700173180009192265960622587e-63]


==> anc/Z-40.txt <==
1.0038742696224231332921744410403537955311550666061992046159660035221425754149795371645761622629367017e+00
[4.6933439662461023053090265860871854887087620377525082855431543999799332795527772272370264624038035981e-01 1.9160754341108042693003269913652552290284407104640335828105728013888142822826804711163052963954578332e-01 7.8129579643979486103481858906140447978326554636278754270879251935312438062304159815374431994844028874e-02 2.6891667571631904109381906645629261191189341470009618599115281966801842642641107637662388007156078804e-02 -1.9927055343158297685982052690152370151273470124581370159941245072519986319142303901726484948315755537e-03 -2.2227627286377289959240538622701975699043082820852873303595323569582083414816798839067447745554445662e-02 -3.8247102765442805569108333058596567827340510444488620256822523485887377972716155775577957199246255893e-02 -5.1199965681639401333633719436903364609902204006841459607083173503424970124079169433344423198914558309e-02 -6.0684340849087002542424717027679979128687277282429015288074089307060509556925113824030392936462695523e-02 -6.6403801904050711971712263728380084595580611158359307681692592755457195505022545513540037290359457149e-02 -6.8271882136373672076125935330047922555390669034375844815774948488772601030160193234026279944582421041e-02 -6.6572653881094813322617607132793323349222362466543207716338374918981543230113245968309957634302510742e-02 -6.1333475793420396428819045037163274381847565447155721834213478219299283570270045636897916976010160282e-02 -5.3108795196740855647822572399400500078106185960512980011602902157364885205794940779438360519646079933e-02 -4.2944160525602425267308964051187017556265711050583959173543637696619115108900452041921548698789724425e-02 -3.1855326876650991107558969417361148457811609188678555628264491466203316904641260860955089948787476683e-02 -2.0982279086874436866838842451579505757287840814149291720405058272912147195484904086110072195737399305e-02 -1.1082711176603586644360272355705097874104258045688262041123037914310707060394813688064391022624719328e-02 -2.7496347292654127537021084790194896194837719009565451627733149058340822174783248192233016502842222111e-03 3.7874919430247821982956867755156445904993104729853369475272272687048710210586719065390190320325981603e-03 8.3710776362190821295249859555675342541607379355329261737178587584066777545201297367381119038074864001e-03 1.1034823563959609155479808145613980047673790351497417610428159570580051638447724957621733222329733705e-02 1.1898509698543405515587150561436015162671748646080572898521387800074575648870244085504939457479012029e-02 1.1419931971046142387365213786526810137448839485400321893205990663458596701300881025838024064932854055e-02 1.0028996043809581681287491047346254880175176311190938600611482820464753834668239937093487375834951337e-02 8.2125815376402110733046735175965941478487037466144668845038916505216837333536007332322995365954887827e-03 6.2848762081595978913189963870671208288151191798804732969429831806327135882835367959912874820434349637e-03 4.4025723479524991244040279550368838486848636094060794387180376787821046193547762880175983327891183643e-03 2.7894291084387369645909268206063823110254712938488334726048389895770456257593138128827175821404897732e-03 1.5189765716620759015060456820906976309716191690924397258380891173233067907723807025378343255624682736e-03 5.0824662546673331554317874320054718831401736219323500731088829596812200361288465093364680303396852963e-04 -1.4600880381260467254010268095070090751600157923964280724412498666473831691981430743220856170790521054e-04 -5.3857343304625382642987567181096656207979406616662518918694742377038195365149608606835989246756183456e-04 -7.0541058333259087397680598946027826531969601239844548751364173437315343940680037222486187832464377743e-04 -7.1362701933824063340695028103616353909312096755060221875388478121579030525631706337200525080132921188e-04 -6.0216779394640616992550877118468796509018707525717645924157373737539711939910585125148327993311503272e-04 -4.0824119822212160158630080683685038039213452406760875217623932812596039965543588369066965005542150526e-04 -2.1554402143190404030186846005469219278865921200236165621220722071338186095372465535851701197330830254e-04 -4.7928717465066450503209623297820097471324907762677480461683121940497338262646639339207834063918395715e-05 3.8597305796609326995242446345494671636579006275895067016799755624619609177483051625102759206576018668e-05 3.0862066557900065294352483405102894755213824446621558142587033910041833458854555337481272304946191800e-05; 1.9160754341108042693003269913652552290284407104640335828105728013888142822826804711163052963954578332e-01 4.0128930597270678723820150002369268635055398519028768620207406950340974009522597732917876512475883761e-01 2.6628981675506830654429940618697801579530418230982053113546354192027307043764787148243297273607917069e-01 1.1653411818237802255595009641077816478944671227775838942536970748499913766175116058817391475561471451e-01 2.3270473367592349409584676540118483986196322581063746382050026830679464822832655848136561852432834586e-02 -2.1239613960113681711122075382014870753296857503239467542612575419114226759256416767899926222380888748e-02 -3.9286851699883901570919278623472829519011202277273615318913873174927461245883027104442496640937516309e-02 -4.7368972971738817319975019944552914890436359181386110940128170028031198285622873041048007035754216255e-02 -5.2681704605266165063469781700864593553780280259863954607538404946687118610145911218049319879458901253e-02 -5.7475338246727587852336097867730472876031326373559074440104742298403459521648145989871239826154642924e-02 -6.1494783018698775613847658867325143383245022887967104947831971569962404416645116735694460606492231540e-02 -6.3754401033729361047174179455956274197560214954879626747758287240806992443697685415355384365248085415e-02 -6.2691010869555717611455729743261827217157253211806490413291379682843126341293813614397311165488971327e-02 -5.7849197297736175383679887820408326667699305937388961730800462917291635648864399777185896239840447046e-02 -4.9947829678619374091048006077252792297952763748366748195803140317722355182224485636443756667654861159e-02 -3.9958744110951168435546049569729176596114541282283824077128750055502188387214241711117778789123157598e-02 -2.9177636629545485553087961789150193286610121499170538903078937123525245949671540559637020081009054820e-02 -1.8544341861345108523561395286345177145647908510383984270087839430879539602873327224394195983755619769e-02 -8.9148580400584147031187028789481372126530366704811081040854034801520792285605702345517526286787282177e-03 -7.6504760585026904066029264102386764689151857742582997622594924873154205320687514480173447481904463275e-04 5.4532930944907758555506615954070159573192504214925982487272455825374881943464565044788940705559923576e-03 9.5361801005723654625664479723767918376700987179700145476511566647699026170783000002692765584088740306e-03 1.1452586180114681796291516630930333880214850583579935048819655811549201312604827577367500468191012606e-02 1.1678924545644147967330708466198053751035830130838252016783103321105165252571948364939182464436822900e-02 1.0701350434564376593829862473632492081324308023080425831129333765634003628642014839545564392770814287e-02 9.0933950573143680791901570193916186009896710971844746081271861464818293013684044611529400824615099157e-03 7.2110019105508266268081239463423060132579687928005850485583875477644853264393430229863471484104728303e-03 5.2328364790241542746583394937129505709742642142352205409540291800204521419846827777226737798769150290e-03 3.4504544055840151055517414246049633399748378318794176635450601966409510151924205991694943861390233487e-03 1.9853082051382233930612679750947067945361555835462192884235504945478941286971086998138220419700745431e-03 7.5825636420644045049688225177201725847969382091716085323071367653643650737763318885518811526503311851e-04 -6.7098544923623076671933604485936170513218524171315566603141433363841804953363636041277376415166252172e-05 -5.8743809763457763304552868926559397576688502900938172401257109125755865371758179212720269220782506062e-04 -8.2125007909545104754598408914450887710192370479858413308413904549062673356441867713874973007705013589e-04 -8.4677494590789159954688451924936373011431270882333538277726458469743880056695275953484949750074511072e-04 -7.1285902052349963170488569018215653712607701660437497401741145305378662200400773315048945222198218257e-04 -4.6913330806385569200690290262050096865784845867432928712245434656844859008840481601143638906103471304e-04 -2.3140058320454124007201226894258122606416311467763954696184268900912730331033589623743242708149128973e-04 -2.9183667008651000445944795164797253719379218762656074740605740428284056045962496707482214095999093137e-05 6.7817950471670003454091545771831967754488414503150439441335279246971761872484038009271560956747676036e-05 4.6029605723627020748130110247900640859196173765287095313403952565941896609398250065013018425871302147e-05; 7.8129579643979486103481858906140447978326554636278754270879251935312438062304159815374431994844028874e-02 2.6628981675506830654429940618697801579530418230982053113546354192027307043764787148243297273607917069e-01 3.1868940624154721597559877858598306963960789268434137954295160973766105941081173119147840652177795047e-01 2.5397103022127968402051212146950776401527744560483523345777620292017367293725292852837181041128000683e-01 1.4845468712650240931887780655551306963828799858975799721900366368001898096498801419499155368459830324e-01 5.3656394843052303975208603685462443714609495542620951345103367123395611454367740298738209463370216417e-02 -1.1613545584256581447369430918594697313268492675647812356088553545267798597766870370437834559242246640e-02 -4.8623841908324649174233378207373291129921922791508225454506595454248548965758316829913171612293041168e-02 -6.5736864601086852722733605803540426279573370959959473115254685462744500621839151020008629087214706681e-02 -7.1411452204498320675725425616256213336160012667738411604564081959730818677607859027388815437281202189e-02 -7.1464840172018594717944906273715503914101276470912234130338431483300259302207754718305394901766240578e-02 -6.9030534977951081440573750573747282967532331595966377901993253518019555999838065946120784399473190344e-02 -6.4837165159897101972907751632971105880459179252484837418257858659551470097737119042973607293944912590e-02 -5.8842574680503851355330099759016847057697863112555049588475306798875855495697683266194870629268986967e-02 -5.1068418883499398207009358124603497727728299657924282956548144228045629847104550829616840349355021666e-02 -4.1771981134245690911411821128021639650180324727894696971820690176852520665399163205925246001541209427e-02 -3.1713811945852182192005729855433645566660958937244593202688259577491096074033413807174152819869394163e-02 -2.1635934058885220823378616387509486977025617530299262956693704094461988811087852962889499495712653918e-02 -1.2284580120569721332148666765003214772376251622729652452634400039400038575098002485096034475257270030e-02 -4.1726482062782596361468014128083743142256522428406411931132599417302529290368977523033456672197070357e-03 2.2718996258765128612697877147837696989662323058263183884786115457591688860381367100883584058894201614e-03 6.8272973872781020035806171744396035904335561072699313424590275004467129229381784155573304337126057171e-03 9.4166009524312526148616759488348746357619266837864448268457705135251273488855548772120310429694371351e-03 1.0338956240010030647970385412455001572748665906428686339708624266485579690441110974737656503540061872e-02 9.9679723576135990753621980692698802453880755823538564553196118912380386979489810452826642517032294460e-03 8.7998425954099679073953334242860746777230175135465745374170940190663649316089098003451734642369067886e-03 7.2250629263492754562728791427846285984437005894436962231556139514520611123386172544349008206570586384e-03 5.4953925224928552810187467859816776749045051613149224968413094667947308728054298772136761990934007568e-03 3.8837602629606010729530479263304732731711000135511266025792504430505592225566567122470826588459882901e-03 2.5080306638554509582359606737109248446753436855005895505354713812198287376786292001554437969384959162e-03 1.3494204220591079113712835345639853799699132815935011074721152870825467932943871802658463189335118496e-03 5.0327562068079009562275278513665850679086590927481412253269220485128348166234080498749455230878137099e-04 -8.1290972365231034664800802866990808582142743186815052424505875959613198557662863007510501773510504324e-05 -4.3035534003503553469387601429729500265733233450554033914262053429290511985003607692791291378873983433e-04 -5.8686530913925455167524961189207706869942311733455113799752193564326535023517181241148305979064615516e-04 -5.8029409160731692564265016503089975195223526244609410466900612886245429103751734466885510513317808134e-04 -4.5187635724777938893511196904765145778309886412511163106940223187481928123304903453943173085498650243e-04 -2.8051046951519957482729048367274828997918215847217732108281293870748009478083053779569025721275450906e-04 -1.1062170971989920842071597153900097668207793122500417433452563423291364070201071926406651552955775636e-04 -5.4676888075320577595540527137189980607303912188611735972027214937674825118103525350548455950933475821e-06 1.3895127806485032382303725976413814342344978585783580237502947704139127106312711116432906773452096972e-05; 2.6891667571631904109381906645629261191189341470009618599115281966801842642641107637662388007156078804e-02 1.1653411818237802255595009641077816478944671227775838942536970748499913766175116058817391475561471451e-01 2.5397103022127968402051212146950776401527744560483523345777620292017367293725292852837181041128000683e-01 2.9232690141351431535444314289212236996291188934993783575435239696510367998172604510182449871908543920e-01 2.4399895988521017394270696472274335379075560239120051146420461685044745463593339067563043322222312640e-01 1.5728804072899145081353949233652372356967731519563136778197535066628967202197693276071230214043444319e-01 6.8965560675454552734193437214089399234794348716665817632367357305588228963248076329509797579444930067e-02 -8.4702961568699697136870688788759996737611771403186668253481435256492723744309548286224425839514323880e-04 -4.6770500049602643697152478451270044053937880047067472711507965058097026649568285891991801108163093484e-02 -7.1658982885536712862662544711020661519568065138886742655844649289719728935028310857242724177547368466e-02 -8.1099703731659539751883670984973048225152759970543468324749962767468767517775455562073341734491062218e-02 -8.0671800220079064751673606014446988768917494595283818423882046871394183747487781395113750102129883156e-02 -7.4450893468299118459593909214777943105771668539461203972621525982166537463194832144327178890333011450e-02 -6.5230995827554514576105795898787506969138620579420945378829895851334053175099121551760221633247920025e-02 -5.4728426056799013803616001203817859117614741311026241642546333271662189587113934901700520068944076887e-02 -4.3894352970072357433000457289727100588990317070279220444388359260829882356457460963616802877915154394e-02 -3.3478972426653708934801309153484349612160219060620324597898577136884557286378334884885370012611851094e-02 -2.3808616303212815977010836320462909480439384115125233065921503041835400149204261428491923311575214453e-02 -1.5140733860028905164809524541655717374976572491778442213553246414849934681193941417950801377667595814e-02 -7.6204800795879200060898827368228618927657681631384721376360472868800167171734330561807219317180827689e-03 -1.4443055661328313965743582245616461272730828721036901966394442916780162640256326607554900416796235226e-03 3.2545410711143828395824792460122632365008134408631892927990016259992883179590836185969443022298852945e-03 6.3484778711164912179360476008278515259332313467284487068881984211077726621365767565334107138000245902e-03 7.9987060359151081010122893186113680519331063650094631477157951700416114801225592153679208077989873547e-03 8.4239608795314452760089163496950908678594508041168279614283780862176468060959972359658649199693791277e-03 8.0047193553910365314309831680554209318234351037920163048834572397162475400299959633000645648200712867e-03 7.0626295345433036031172779764863544719873027788996763383675812537943493965476075511480019791978432907e-03 5.8090822722077037933172009547825655613799436272265088316862933442868996823445593678852005635120013203e-03 4.4959171193214685750277415921458981953843499419066670411142536998718129739221383088609945085574847462e-03 3.2414345844704149693271332756949471119825339505603119097781002938532610939911931810853593785754479576e-03 2.0643939459646838875220739051488218831231542002604605337600197000300370663905478112460376118343531344e-03 1.1022267283330120699028846404761486138028642418721066635325560937713123204027412454060709261665450066e-03 3.6036085524242581735551287655413165993322129063768848828124596047011483093868373353575400336180524205e-04 -1.5624503952980314716171587814123362956583758961379155489064295197434646536627381070141809963884685361e-04 -4.6055110521946607465076240241856068126349020803845039901231588773019019391479130635997932406975920682e-04 -5.6267956248498744550400800664903072094082120161750205190978447044308254209696067049594250986372267794e-04 -4.9721798173595698179066999890164348976966955631620396756676932485454212298385069568670949594426241589e-04 -3.4198045281963375640969692080320785987335866464509679308238965543514269171587310018775827079881486572e-04 -1.5989172771832001466254470006558846412400766944216347940622687101509479684498865977363410602569217638e-04 -3.2701925194596617936952518687024825406100282578198009999632063603304494500310427876109286407037169756e-05 5.4723218894342812640486432561164046501192918563674566536269730141909750654403573293594014977421871417e-06; -1.9927055343158297685982052690152370151273470124581370159941245072519986319142303901726484948315755537e-03 2.3270473367592349409584676540118483986196322581063746382050026830679464822832655848136561852432834586e-02 1.4845468712650240931887780655551306963828799858975799721900366368001898096498801419499155368459830324e-01 2.4399895988521017394270696472274335379075560239120051146420461685044745463593339067563043322222312640e-01 2.6819512378575232254204235650250397969319495273436599470495453314741916641728431190196536402294735614e-01 2.2960743369972578652391333012258427826163713082133822832144681771133638057182496780490001853544299927e-01 1.5811439843291903668489863857591263497209361219355121464557034409877511714560213216371701370310065235e-01 7.9051969096966814952234645662505177084723753179510916498054817619129674278995139984577473036653846229e-02 1.0066838972813347628190317781010093317774041015398529224624829440501313736245460578929915032559728423e-02 -3.9948769597202064010811669043500305181810927428862612723197875439764673792855563987382370783853318695e-02 -7.0021292457081477088085141653117797690886762173952835065232808732194073559054386367763235565076118480e-02 -8.3692144508096493456553195072067641918024280478823986629361344980256209405894619630572016542367840915e-02 -8.5302531987236900217526622015763074659683154267335433895337841678151146786779940605489212275943018632e-02 -7.8854401203606468362211298875827555973561032656543029929441060122092699276885451798296921670167198170e-02 -6.7696457016158716166030024683288338855668871811098250142773816843948659533035728962877228886469354873e-02 -5.4477115272397403762233060908051315539176877035292540059898453784668948008197532636237102119584057548e-02 -4.1297546011345314186501569626216280245389984984614756478029747328926556289234501483762394746974354021e-02 -2.9255573447281473326949721261499016991238781518439762857246013994371866507526879543470608570687527182e-02 -1.8842089912939783837248368120460034238870921703680933008187899154744350042826399157187251047399139914e-02 -1.0126867047477986427433071763783134480544087049157913365559470449713005751915715685422912363801678440e-02 -3.1375700850536000633670403123108961953773710020124257355352680879268768808799568074496872485196522015e-03 2.1232328608025746539822217989971424817683385325919305298302743416251202344004759528470077889896430899e-03 5.6031320295755210310812774257585710640937263667109985209761978004944943672478015274694761182734764834e-03 7.4996123506260584480654068227442292332062414503276262561457304593427328005453111048772424955164877017e-03 8.0726940101199551003580267491164327022980408960187355201895858051798177126175260554719818940798656380e-03 7.7454441377147134634394626969408192036733210834615260106145134357718027875951664497577284839743251826e-03 6.8787165117244873775700927127945522365150720066184060000720526043046078710962770708413562997306602869e-03 5.7083893782360962832948363027637063937112649167316424828121086332502161459832473512733230264158722503e-03 4.4824361094791117294539941424700567410522857581171055319232994455299984882993443449416784637008497200e-03 3.3048836474879695724774681241062655061270305593189396072626285275115731334584010712667401713344942656e-03 2.1843618386092721590391821360929836604796636183789202315309120802412391115477696438406493114406266219e-03 1.2448084221802707559408693963542537991546268497022930638274754223194276740172340281513303450589520559e-03 4.9738769168958909014102582948865561998263677449265718608320040878116260490396337107927869863951955663e-04 -4.5396658741671320650910916317871270763235137310283664822039699922048608116009114015928792906510106378e-05 -3.8436864399069234449091690900365805344835075251843157676200843688529632272156346226267809099014940700e-04 -5.1963362696299952698514552510452212485502878345841864335553319495450092867963111581295617811551328786e-04 -4.7970872409512134925452047129063293972986115637268233677592808237544925108679653880315068445054049002e-04 -3.3847059052560477571637101837735438234270467656027768205327711109768858596716402575403388771240158708e-04 -1.6281604537789597408917618144218265119696151917509312679697441482630278657940465152603620357638772934e-04 -3.6874930659571273113293123067634311959550387561544716404228552421311259104421662400377983546261348597e-05 3.7175726118999546355917737957734145594025762586489105891186284106360433285235191480868086949861672436e-06; -2.2227627286377289959240538622701975699043082820852873303595323569582083414816798839067447745554445662e-02 -2.1239613960113681711122075382014870753296857503239467542612575419114226759256416767899926222380888748e-02 5.3656394843052303975208603685462443714609495542620951345103367123395611454367740298738209463370216417e-02 1.5728804072899145081353949233652372356967731519563136778197535066628967202197693276071230214043444319e-01 2.2960743369972578652391333012258427826163713082133822832144681771133638057182496780490001853544299927e-01 2.4902519501894399518315412013825292815869683743396593384698428446247642969682800638911263948789263859e-01 2.1770983309018662594089264406495794848862418391203025915783428593746005818071991295897957087010044882e-01 1.5659815971461690011811096791384613057090792033064353913766452955639463874511009828227853284062691715e-01 8.6016474152082549343069145730956935316475726618973657535603578990365568944588733363820916368744410384e-02 2.0288311156571472215619047073419577577525828204949844869482617006190599105009190490766871010132211480e-02 -3.1695774883363461426671616404382887726373484768709049764309418630168072957198565072841842663280479352e-02 -6.6422551923755530098774866540962782515365843780652157038671858073856874441752595360984715511757492294e-02 -8.4323353434964875601700795138239864650474711374210289533854315867363812164239539907902276250580325194e-02 -8.8519534247817539179153132452965356799637352170765746491019346704170489345288914455100497936267122558e-02 -8.2992219513295678765392070329666838735344478234722359071462201898999716192607236843849010311075878051e-02 -7.1349244413305896544074469891019650337020159122747930098930749910349579331548889417649632485482758458e-02 -5.6777152400028522578392483458571675328740403885493849719803122830630435522231158346827183188520733785e-02 -4.1575512146758376359729380926013171111227323913183031541434527777255128619270110760915309495531432144e-02 -2.7412002964362202997597901814512082174402967720263360042026415126067342274560981332644872340443614997e-02 -1.5234124539879427230467566950963654983738684915240332629551951993824675313912205259191198886006224118e-02 -5.5664684144258683365294969984665896980648318462899090167022823533439882031131879089511412778488393446e-03 1.4696933491381525953730706186593281232498666301421226889480065457387864628508295430122511964645640220e-03 5.9474437122953394098843192162210092519765898463825721013237981337096159365600712406246031131838981179e-03 8.3143864001181860226513484923566048274805602040295961809489836098095410204797017399648220033935545989e-03 9.0347347026153309151992222101088000536758099534320323305269010436912846241700748887168918157613165784e-03 8.6693411489817161586792414030476025459834121855207978358582581297117017098897130484123339695988887411e-03 7.6412727386561086311917495847187223003610638343144856135790430638849544150969710625262701868728006404e-03 6.2329838818768370306052516221410776442336869486186621328718827013875772644839628840630956718777138887e-03 4.7574387970035624526830906356753882160253990066872792599803923793741531141250875277777890625216602380e-03 3.3758218779222692966783212254786688472775686422249842472192902604525486068444007058377256588847206559e-03 2.1081967351730702427858593539471086074829219922874910945932267079554871595938074398122029411055476125e-03 1.1024687264871311739623289349628281721888729366800839545140348787116610859014880131440373099401206955e-03 3.4212237610166272377169387508400298829149532993784848329263097549493381792944060081291866632497769133e-04 -1.7095551063630439722289299599283932709249218162091475643275649693784114980257316309322155666179652479e-04 -4.6358783262837321893353581633681666059940190521681920915788977058994321863712818450263300837895081850e-04 -5.5095075862501666140628845292085940679505189917060994182991486785237224777955521637734995014326592095e-04 -4.6957423200423374582583874139031704244713461484465326517226030201592139849395076229024104599884552800e-04 -3.0944093273921224797691052203059408402291637431067539788010594136605102879601441188301138057380087609e-04 -1.2962834070196513165338972364730300253924739337768202582536608922314866713657826131022286581779107759e-04 -1.0830611151004257540068967896816266082912854034954143037463521327672776770094433690799854149730636600e-05 1.4814965922887317031816933290634710130957819494704110075730507414874316929263832042570015595044285796e-05; -3.8247102765442805569108333058596567827340510444488620256822523485887377972716155775577957199246255893e-02 -3.9286851699883901570919278623472829519011202277273615318913873174927461245883027104442496640937516309e-02 -1.1613545584256581447369430918594697313268492675647812356088553545267798597766870370437834559242246640e-02 6.8965560675454552734193437214089399234794348716665817632367357305588228963248076329509797579444930067e-02 1.5811439843291903668489863857591263497209361219355121464557034409877511714560213216371701370310065235e-01 2.1770983309018662594089264406495794848862418391203025915783428593746005818071991295897957087010044882e-01 2.3329554838066180859821118993199022594576878618181147471034058854516203872950640293740912707263577925e-01 2.0704312954384857425424092596112389911084143773844198511060145392552357484863441674866038985835001365e-01 1.5352557300929657482775084887684488441174587436258737658707437447697108456504656244530569128340851490e-01 8.8986748822467500544825963685198741052359658748326093477967296417447108594693521305633279549869930566e-02 2.6182608205462392627895205747684795648404147978734374363070258430345958647476707181528053027199142762e-02 -2.6317955717006821230347760115142812235177719244423410861419313495503221148900119434185987042224471950e-02 -6.3344001302318590285588295580940016350087250617832135628780085050206561946297460747647925530973850751e-02 -8.3746166438300546497672915479564965809596672090922210883566870257444827726910926056211574086745662659e-02 -8.9639999697613140488748853102129128236409150520356457799237310386738015674274001476346533168741219718e-02 -8.4631493364045758503632358367169890123094115448115995916147223031321247915526204246156020806390952707e-02 -7.2721723927700953877312063199690683264812135753594277435339062104746511457109599037668941568484924136e-02 -5.7217869999834798961309820368913424503346615384668188950023921076145117369617832934580350286179117258e-02 -4.0760912130219687718948595996191355970090859836450502619609224627008677971052087014706485505617531621e-02 -2.5236926384513455196304498947713935215293968788977884731660357203807277292222669130523427648641882053e-02 -1.2043639982848007835300940305985889445138479978739677016034120730053245403482014420470047726078094246e-02 -1.9708630113227733784396982368998088192935681347889357012978673238475188824710368853843959021309488857e-03 4.7232674599183819711459074282474950616352101229047148265433680148913151817597043291300625244888092335e-03 8.4691179306945489948800801352988097531826490600585943736397844885271325392517496434102121928740698418e-03 9.9116992662969984148829995262413857385755694125964923042050898496441867850221024162307384916053059356e-03 9.8296136169040270373712343079535125778949766545915921658805988444726394924975906902724312852467888776e-03 8.8200342961893373875203357421754825799963390416499138961711071328824396136887127566825695457225696429e-03 7.2768246530315473552673889918402003430853153750933596284478859288802310073993595125864271375259105358e-03 5.5778360883233389798886011475446031051648906377198287483918317001865392832838001805477726052040928829e-03 3.9340524890412785355606683094623785691218002112993035361306956186864618846885355914540136210746801674e-03 2.4086871729713985403697037809217804566800948531415197289509720342566726736661500879619255052028868323e-03 1.1879836315855429788323532776588735037858930254645252756896931850091259937342656864205118479435462109e-03 2.8280145085655781838317307455765917306408250032266906770559651243315084316545959866555978493730612741e-04 -2.9100649952165583817933178769447119491814883788895690103633699763393338799730350122218506864429727961e-04 -5.7410017820671669867624178754777942108334728714625759551612862757050766881990601849338065720747207346e-04 -6.1490105870793115696501562352697507102018211648799225394550879499517683874362859223677174918672712119e-04 -4.8464167210501294482592489602050145172067524346920295722351297305828486790875515724769792239301349065e-04 -2.9632304016848167814610856498449867965017671880802112165053696005960922790058487747426672480869906030e-04 -1.1121958662970973607878290974098149491847530098382844297888726957462788452999968529315996687026558119e-04 3.1498555601328708514902519910581834856936709299430676381594442006135413619551170945743735815651664308e-07 1.8031206862050296131816314156035928473050855417115212521711654277321738217194055398674736500846640006e-05; -5.1199965681639401333633719436903364609902204006841459607083173503424970124079169433344423198914558309e-02 -4.7368972971738817319975019944552914890436359181386110940128170028031198285622873041048007035754216255e-02 -4.8623841908324649174233378207373291129921922791508225454506595454248548965758316829913171612293041168e-02 -8.4702961568699697136870688788759996737611771403186668253481435256492723744309548286224425839514323880e-04 7.9051969096966814952234645662505177084723753179510916498054817619129674278995139984577473036653846229e-02 1.5659815971461690011811096791384613057090792033064353913766452955639463874511009828227853284062691715e-01 2.0704312954384857425424092596112389911084143773844198511060145392552357484863441674866038985835001365e-01 2.1900368335780799048964854574544893009320523470483533785523581235886181482339889690031386944663410362e-01 1.9531267878930311110295269964476827234559616265145684190127271294981607576904223170377806058718595412e-01 1.4713039792760640044271563478581014538345824841143550368244701185932079749090041892739972116554002757e-01 8.7650406435613862084835354222319399005817528369685256610325680801982486608045322771657926341483155952e-02 2.8329652168029070656250796267151811901037374592553345776297074382657195992952077479233846800338195722e-02 -2.1941200373241967396870556188790286462343833057460142737493123143267720081010090741548047497939375030e-02 -5.8082843263702745992519415296707637901204165826080347342381671532224947106741865192963090458072801787e-02 -7.8755063366015911579759414206223518490924018180249643061403612621897921508264570095823433061523118955e-02 -8.5377833854150713718826120430519648717506532480120964297649467499337388466038132853215236313327622910e-02 -8.1231853988209689307135055111321739600077486414853444585996941320421049135153495404265665678889372875e-02 -6.9927616773878394891061105775510236214659711457585981620568452996814692983800617351830284175284194276e-02 -5.4844759705992015925869318298778173003430020755557206538869631291080503613825724324182521991524610833e-02 -3.8667798033949073557079931068822872459785742652937787928796777815117738769610931216293168021372455692e-02 -2.3489881304213224213788889222327633575063358528287549597642396774728917353239026438126361468596618716e-02 -1.0724445450465348021237898936638666430781997263814927040334869878575791526729591441657325265404584731e-02 -1.1861443756685514365485001022260627061785400374759282150177396581619764739128810746132664015121993435e-03 5.0989156039588120060240335166528751830436499548550475882775383343821165196609120208489597161393039220e-03 8.5050400596668205816192490481065328538827379356093956831952545545832600833992981843995470125431186356e-03 9.7335717910053210095926754259214233888192141520330097117700596950077814554535236450366295797855131569e-03 9.4646579038366401476056183525045170988662631234424481468776439013188941048001882221074711455371457318e-03 8.2573947102147702658996852127900188186889815473387386878252319168044048070131495772488100317939796245e-03 6.6419952581564576932101611092463116605400415205243274406919735308648974354106169911574748006414978009e-03 4.9425332132716080600556462021735842425643546369847049617219458275730813759346213767028777872444023467e-03 3.3008645103981821198613271401603594832417867410869255214993599569078555663541455570646483968944828172e-03 1.9171869907322369992778040024593379236111936402004720468114947260579225699652410327635548797029977961e-03 8.2855830098973739431201110098390347678161951904028937309528315500697889306055693376635675461147761021e-04 5.8212116438868114312015854314804926744121847480571576656857308057210379978284730544648779965204837350e-05 -4.0770591321159701666587103852400524722346511642814616550809281608332091103690339779192949609523711622e-04 -5.8983350572575723186845964555945334006318478304800537104190616193834727180486699019761745789700552605e-04 -5.4372717938967835633175724037627712256709362199340262161854131881618718124051670272894148607766727985e-04 -3.7750970661263141065179965128370569664475144622728604796974746450787849927899235627685565187315664852e-04 -1.7796244059925120666612898850262003966877537891730208950001011798817543410848259456880176993087890197e-04 -3.8176411222966024056581866435041609979165006840734128830396764370469695634658300624045586656464297567e-05 5.4879908719848523523957895841217299290276114302359270426192668727732625408939154866627674810328567472e-06; -6.0684340849087002542424717027679979128687277282429015288074089307060509556925113824030392936462695523e-02 -5.2681704605266165063469781700864593553780280259863954607538404946687118610145911218049319879458901253e-02 -6.5736864601086852722733605803540426279573370959959473115254685462744500621839151020008629087214706681e-02 -4.6770500049602643697152478451270044053937880047067472711507965058097026649568285891991801108163093484e-02 1.0066838972813347628190317781010093317774041015398529224624829440501313736245460578929915032559728423e-02 8.6016474152082549343069145730956935316475726618973657535603578990365568944588733363820916368744410384e-02 1.5352557300929657482775084887684488441174587436258737658707437447697108456504656244530569128340851490e-01 1.9531267878930311110295269964476827234559616265145684190127271294981607576904223170377806058718595412e-01 2.0388887238533266220255503382580600871398456490939110446614912902843914006076946218711969513844864904e-01 1.8156954162013956227703454729873457318210521532664495013728299633929027025366472766627315085503105575e-01 1.3759284791441379207640163213248081357086780474923471490712699067537331205799725201850113349717956725e-01 8.3266464710299418602109285611000221161407629313357856603140511095720150691119016397669361619085504401e-02 2.9124514461978858229723872587468330759848934390241610030728718715866988813057182807360003426864746281e-02 -1.7089894086088441984184393628896035867431778980506968065512892681485771752082399521262027769320823077e-02 -5.0864146458743725086351384143750022539499930673112794115634920531403062924116461548940122267775057300e-02 -7.0745720033414400509471038257232459271689894974728100064002409919059906604585911225375781989034083816e-02 -7.7945107417421614603471741132321238369751397671264887352806196982688004399870499494991830694859685859e-02 -7.5037833760292448152979640609334640384877856149801130801899864549825883529921870070811438816902164380e-02 -6.5182094889102598710520453803104974232746598094284953435746323478042925108237614230073886208829737339e-02 -5.1420761472044233887758837621818245923094428237419021974519589449005968514869457624988688364124430923e-02 -3.6425608865604455960396670411035224638895201304658141996787182951420039337283167019126883125993349659e-02 -2.2278504941372360810895295121123471296440784058219512570025417158848256645799318917095092715270345500e-02 -1.0441979184095696358805235522717426823454638853857730425948098973493521459664740635059324990845706136e-02 -1.5447701947182608375072891271739609051318379395626653243551037301106901717662465389781492954308279159e-03 4.3418964800486529267805711506048064477382587050642141022722194960349141197543559759183867539375171408e-03 7.6314885374755009959848412769253088980777057445623654020935490316806718431160358181296318397871695914e-03 8.8985589109917111193215414674132243587147201822944688136070880517982773599269938138173944439748579653e-03 8.7186621016081217324709419298600895844164504875750409066356811491873101371022419890296954511807337831e-03 7.6745042401600042915854453653587708790368262765188035700317392262789273368406439223745598823247936774e-03 6.1822790760757138427401254765889449817414783652548882575078567541851594541537090433022325065971589480e-03 4.5196118899235808637359159676922330228037483144332330490676769011460539614857796014178357038217948301e-03 2.9479956473168997800669031130071245614057499676857883793581331347076682489036016717599549692605059138e-03 1.6057506415122468915604424467423100087760645258234716170694387866638507594386308464955560808561175059e-03 5.6193899422751797820141114160578566245036567219840034319334792819313668245365414650702133755538466432e-04 -1.4310179354984105146143243145231735631762964229531585409243838873917771366067059608793408776580724794e-04 -5.0308926430147896119839985606903926148149980199161360784881534728578971525171325317533069847011186546e-04 -5.7126130767574801572360099241300217932987913192577265984921214169299043939279657878632548842921157619e-04 -4.4876680154697714341838097590585111254907672102268691523340881473256326037976427664908067002283029478e-04 -2.5198676388307769550440220677685153844300055003967107884214731790896316204939592648095230166452293574e-04 -9.0521621808962836063445221877978760337843048232155308886006447846428441854625508068758683234441124951e-05 -1.4543609734423099097028004173083390467644921593101324282070727635007820678481608682557538072333913075e-05; -6.6403801904050711971712263728380084595580611158359307681692592755457195505022545513540037290359457149e-02 -5.7475338246727587852336097867730472876031326373559074440104742298403459521648145989871239826154642924e-02 -7.1411452204498320675725425616256213336160012667738411604564081959730818677607859027388815437281202189e-02 -7.1658982885536712862662544711020661519568065138886742655844649289719728935028310857242724177547368466e-02 -3.9948769597202064010811669043500305181810927428862612723197875439764673792855563987382370783853318695e-02 2.0288311156571472215619047073419577577525828204949844869482617006190599105009190490766871010132211480e-02 8.8986748822467500544825963685198741052359658748326093477967296417447108594693521305633279549869930566e-02 1.4713039792760640044271563478581014538345824841143550368244701185932079749090041892739972116554002757e-01 1.8156954162013956227703454729873457318210521532664495013728299633929027025366472766627315085503105575e-01 1.8719443976904948234933674533490137091839218627442079289711356487443847950360651470019377746636919856e-01 1.6636461947100221347522386327569555816307813177845436842354390965648922014372466698293145246413899719e-01 1.2680771301258851992543581413358052900301700942596365669228766995367596724305339591614484815033086049e-01 7.8281686055498949612918632379028565779819833215287746702001283948059098692810353413319882765975377744e-02 2.9820746126326298346854564146902684288528128165354214129214953013116493550281465128837509343046795468e-02 -1.1773200017031004545339358345594048701283245966088146967126322944954740603928376089472546163528374804e-02 -4.2681889177853959267013051384097922403580271647472694286756862810431422839628230068377417858879849937e-02 -6.1751571381436432866885712870493566438904207624776306624029573577774869656347519673045214910191017763e-02 -6.9547983596877743841739552579222471200135002428886725396584609461521263267209147524842301498196047946e-02 -6.7924407194180859382235587648157521928123298527460710086964605688391787180028163490006464256486672803e-02 -5.9556289269652356319677675837538714095106795491369519660457071516445630240332912879153232583417139235e-02 -4.7307851660474283259619793182858707372747771858956268487784037093454258913567202600732365569843061101e-02 -3.3765107162679412927351333048231569510794632389710795235570780396669485485050706179582185260273637040e-02 -2.0988433050764705817642082693085370785092929143670248052486350795974488147885367880298480360515382745e-02 -1.0261451260635945231977944726510192126311639908901722487668191438054558454999873512861820586653101860e-02 -2.1691359023942095938569119604608364928626475009615704811599126795555021900861376103920607082993485984e-03 3.3187886075051189803169851032048349793059598487083491748574073254361717621681070626967285125791453718e-03 6.5515651558001669852112650491602928355059799697647490080656712209796597405326972103177238943975390431e-03 7.9717406012994332107576623959347316323971200421472057947564436557023989462215133405067500244937932086e-03 8.0343345862689221474654388065000413969238666204742423004059515778530033167718505161239003751218022066e-03 7.1376276521459237249144374993410525800470968566949483264815840051837118001563448729497651452485611820e-03 5.6857665433375007650045985203149955889170667345816665185489228929811811717960953613924620098679644105e-03 4.0288643147548335931314742275470004640086600938899167897602574769999896343838616953255563262379263412e-03 2.4740046806779494755309759275218830315309618548022553714387219378426319564571729062066557990416854828e-03 1.1735542590025518188284502626545085823664964162800626197033562597040950478628251220266696560895831988e-03 2.3265938818673286055260658415362278977893006503569861117242595657149616848907240199813582629523970896e-04 -3.1854119955483093857440242551370131378523554691316659599435577505131682978989972872872873461253470762e-04 -5.2981342091175871013400615494748858098579979159914606675642959857769621712746319437028770356667109479e-04 -4.8322189971542355517269573000753463581946863969483469903849096459357623519475807777759479013711257577e-04 -3.1734912391594483548668911011442044695059131333423960959357814130244031699793537616795818742882040368e-04 -1.4811359085877657511549722471339857627436233060637586424838763970637308253589238113550507399407103504e-04 -3.8975300776232278034101683564574822948822428131561957982197456022815576286865596962276189696970002110e-05; -6.8271882136373672076125935330047922555390669034375844815774948488772601030160193234026279944582421041e-02 -6.1494783018698775613847658867325143383245022887967104947831971569962404416645116735694460606492231540e-02 -7.1464840172018594717944906273715503914101276470912234130338431483300259302207754718305394901766240578e-02 -8.1099703731659539751883670984973048225152759970543468324749962767468767517775455562073341734491062218e-02 -7.0021292457081477088085141653117797690886762173952835065232808732194073559054386367763235565076118480e-02 -3.1695774883363461426671616404382887726373484768709049764309418630168072957198565072841842663280479352e-02 2.6182608205462392627895205747684795648404147978734374363070258430345958647476707181528053027199142762e-02 8.7650406435613862084835354222319399005817528369685256610325680801982486608045322771657926341483155952e-02 1.3759284791441379207640163213248081357086780474923471490712699067537331205799725201850113349717956725e-01 1.6636461947100221347522386327569555816307813177845436842354390965648922014372466698293145246413899719e-01 1.7020120538175565128248121936800584989267529815978676086383125657041338510009768071196128032535338656e-01 1.5127451181454075183490223976026343094278540684923390732053662037132389865121810487857963287420455146e-01 1.1609984755623955021536775759250229333424401610563069797822354987000756410281990238930747549990646789e-01 7.3099955699348982650538545830146545896585002326591872504895280640502958282877900315352021663876797904e-02 3.0197095668268700846302156903645679472939468370995777114401990906421528015396267928888422743971797952e-02 -6.9784343929414037514922858412776551713228683254571773539360110897466866209411628889117528059332805786e-03 -3.5189594718764894063691703576446790553247436536870771111077392820415509689988568595163605367513797737e-02 -5.3112096866448944743659379370041832594852263550044821969443009718694140542914609960315656587602698756e-02 -6.0924242603801028011589930640703570958009613261817738123586146075341062152747240846758748762310781469e-02 -6.0170011750181686467364066714121432262974420563705359115882211247622155055519506910372419629644331294e-02 -5.3145295878374064413920884531201205246538704348243692392148687175555225691734823368662324713016453009e-02 -4.2466050466341839610278589962314747460432007941021734305786258280245378101560363452299969101640446152e-02 -3.0561947670468829618539876308040242772916609022071173765572269764743201860953898380013997517421695830e-02 -1.9311727062028686842012410588109153240053511768584052236559823970349213907996034808437423247275812100e-02 -9.8344322718129307353824680822243946419498725462181451123391061418718749925748735163794318087515349463e-03 -2.5813400650866536205819734816717783829859437887205046659812119933080985334689511478915037290335798439e-03 2.4780592081216191310491800004806699242707939827272888342910852418717451889509269177763176295161673605e-03 5.5900365349382738249954007535775546360619867024110239215956479927620868954952995678338695976389501215e-03 7.0363038333376090329432569015932107016035992569395431844566388567477646613779544145689091664880602754e-03 7.1347674829357682798791267816712984726941049625611074144975804631030713989393763739800126560267519278e-03 6.3306490228374200869627054583202758127690107965931767957140711471657129911744876195891417248393909477e-03 4.9430931369088130595494353334959179355663228382513335776391532662793227993129247400857260931720706763e-03 3.3935603845859483767880219558690179472180929737157501380924310663614464372460822757245800472099133202e-03 1.9188327204453879170566054472216271400996031483447619686433518415007326257206420591438860041679938748e-03 7.4431384581631132692509244625408328231283945272144080736234174195759639048521635945013250935338652723e-04 -2.7176086837728432568379414949257084014198591800904685907633021071512112127524430899596353849271071553e-05 -4.1773081045003912197877770584461564307749951628201370241887934270194985885563811943302317238043212158e-04 -4.7555348925318593053825379691664210839744696460369797834805752200341763377117193588120863102984003564e-04 -3.6457672963774949970713433081181337438261034874613486121583037911455877134308747088758975682129967642e-04 -2.0405817390698220798014746045682162644704636849256745362068413033490675504085557563869080695848397558e-04 -6.5459991795664571611233663605100136434700460851695725557178738927582078604133045483192214989936974014e-05; -6.6572653881094813322617607132793323349222362466543207716338374918981543230113245968309957634302510742e-02 -6.3754401033729361047174179455956274197560214954879626747758287240806992443697685415355384365248085415e-02 -6.9030534977951081440573750573747282967532331595966377901993253518019555999838065946120784399473190344e-02 -8.0671800220079064751673606014446988768917494595283818423882046871394183747487781395113750102129883156e-02 -8.3692144508096493456553195072067641918024280478823986629361344980256209405894619630572016542367840915e-02 -6.6422551923755530098774866540962782515365843780652157038671858073856874441752595360984715511757492294e-02 -2.6317955717006821230347760115142812235177719244423410861419313495503221148900119434185987042224471950e-02 2.8329652168029070656250796267151811901037374592553345776297074382657195992952077479233846800338195722e-02 8.3266464710299418602109285611000221161407629313357856603140511095720150691119016397669361619085504401e-02 1.2680771301258851992543581413358052900301700942596365669228766995367596724305339591614484815033086049e-01 1.5127451181454075183490223976026343094278540684923390732053662037132389865121810487857963287420455146e-01 1.5401892172862837827323415966476973209347520673103767759737161418731309502271978374777512484192986931e-01 1.3675506409286119366527309312472304169182368372917152426964489865801379763276587018679338922096001088e-01 1.0533502346568349902609479554346973347634307715938075023880821680241475077055133950872958682469961823e-01 6.7504038162601647447802167442153330698706695410689472559623388876299210158488063166173040441072954073e-02 2.9781800823926313524800390793440458570519282738421487628703687176071049270515103827161696339555165881e-02 -3.1159984215947248768623015576876433070542310528544892400684153130182037581791025634955612022380310060e-03 -2.8363814483491427632785615564212271326075516433202904163738850189846043834359844277480955619802677412e-02 -4.4585092910060208518723617019793109047553865790008537825732638707905649391792149377553738350358016003e-02 -5.2050167723517110117842492027357358538291099225519468365401128934515810244896535183689390815324158500e-02 -5.1948418089070804991741070334705320536494568559679890432251976146459310769875254598715937480963823673e-02 -4.6240256008261730675380186074209785195263080027931135113334790447780096397857516161978788706872083859e-02 -3.7165944820621248279704851284723753933027707508251461688131387635072571587168937972272056013394230456e-02 -2.6995148850530914863526776000191954751956309622178151330533287708506650161149345557837346592232952523e-02 -1.7351551319532266213971984961363791718284024971907605306492411676434576882509324277220323765499249758e-02 -9.2161663275315816305442712665818599173289293358189796872144565332302341303657265565190484865714962300e-03 -2.8932181307538659675014358019729975672880650156786316243459141523133460264475833422158663211059882010e-03 1.6769849573339351931568281045225673917303553749917421077531250008846730194381620452202471770947472321e-03 4.5210137687605784343298417532627469663111752822531184581451175559093760960566009894435230897184393971e-03 5.8109150941618458692912837634267771334017216449466950290382987594448221978895838218686155001467650490e-03 5.9957667521074676495152714637407356013337440154439242135208243603438909072096696081058284017811659648e-03 5.2558787723118445646256267352916654503982366432960106453001183375558412998997244919666168394521308122e-03 4.0730063327718976464849301359031841597315093526707074870170087230071914088642531914427893263002878921e-03 2.7003130072145996613323857386085114265047766139010987505323723594665840307685076166630057800438810024e-03 1.4446349205683974626604420991112367993513437032043048978702957393941907465941709935280454965717457813e-03 4.8275320818497023755115401966437851235476377882051451304901653629337981479390970486238111166067608579e-04 -1.4115215073177881683406107392851563248788120290169151378777201475775915538547271911828392014782339400e-04 -3.8189712054906438618242456774610534688936672617223990601113296488960848030876943861365844806604997669e-04 -3.9503615073269094551831319745964728142999935228925609661960593968236138864490865989376696349342026084e-04 -2.7511182191194518833528278960296258904988153946718770119883647778623754297269173929064458600441251921e-04 -1.0291346025677581401493756645594247052218965726159736041816059049106418035080474541118706036834327816e-04; -6.1333475793420396428819045037163274381847565447155721834213478219299283570270045636897916976010160282e-02 -6.2691010869555717611455729743261827217157253211806490413291379682843126341293813614397311165488971327e-02 -6.4837165159897101972907751632971105880459179252484837418257858659551470097737119042973607293944912590e-02 -7.4450893468299118459593909214777943105771668539461203972621525982166537463194832144327178890333011450e-02 -8.5302531987236900217526622015763074659683154267335433895337841678151146786779940605489212275943018632e-02 -8.4323353434964875601700795138239864650474711374210289533854315867363812164239539907902276250580325194e-02 -6.3344001302318590285588295580940016350087250617832135628780085050206561946297460747647925530973850751e-02 -2.1941200373241967396870556188790286462343833057460142737493123143267720081010090741548047497939375030e-02 2.9124514461978858229723872587468330759848934390241610030728718715866988813057182807360003426864746281e-02 7.8281686055498949612918632379028565779819833215287746702001283948059098692810353413319882765975377744e-02 1.1609984755623955021536775759250229333424401610563069797822354987000756410281990238930747549990646789e-01 1.3675506409286119366527309312472304169182368372917152426964489865801379763276587018679338922096001088e-01 1.3758826884690417715757581181343948862205285681328573421447660835428305191452964173151508697411677621e-01 1.2103531381380252228366631606674845770690555652187218136648220022973154247941801621755297513413167336e-01 9.3218630905558909655929995481188200096999612078536039053696622558571405211459453568401191368767789846e-02 6.0314723924097428485503400817386339439696664744754993068928566503602580068463307095042110219279037559e-02 2.7727716119649041017373235542750503223025134997496913602779373006512698172925204612279714663807215278e-02 -7.6810759354382359045399512377965204506154449582043543215134583417283469744877011024482743584552134596e-04 -2.2582478021813304748865446684203820904892025256295799667833543735998373403790091152652308988107981246e-02 -3.6827129652401232390640702883761116558512785270674367523181948713331086436175227730439219570658375323e-02 -4.3490028172967390493208959757666691706985007535576332590132735862007794715039086627934810991570974391e-02 -4.3589252094457404426581001157851666255540931858735098743028542083858921031016258644033690920396260219e-02 -3.8754722093535259094277491040975158667128074733140357012553550456701472011308597514554723481615781189e-02 -3.1232394836967428060180807334041513072687301696622306173589387894920206502307355048255903047397806240e-02 -2.2847382446993760450376984411787682564149329455440359424279084305424326650865349214551482713579548418e-02 -1.4974763384702724679690217770678772392453269768836302070699912905296559669878759451575213737540397444e-02 -8.2328728156566166371988518149312359747461221591899945587040484858151707105031937047166726482026105423e-03 -2.7795858572523518387397078101033095816713642236782462305214897453981730551152634840185178464587885759e-03 1.1216383324354497260470760460768036567117881804997625908505624580486972611252902812843197821201928434e-03 3.4689870892265022925337618799182968176659603911120804077105818265450366565214642969621017061572408111e-03 4.6746318207475256634410113337658506171623664627495846288792206707633682938039477344964897679999042603e-03 4.7356806348924537318266045093991893904281101496011611233242608484158617465899295990083659399135209201e-03 4.1358866522203483070042348346605111115301740338055219551808192312717383558912763320730748894875193886e-03 3.1044966230397113002678311170369025574358663151656564033598752351630834491056858907302144338195420871e-03 1.9867972621279315576367430782603479748899652291960364931824290803986336436381787945196627189471506417e-03 9.9676599879818837615547333982927985157859413035644667997942141081385424737470475883418063375646632894e-04 2.2691295766432341441536788530784643514372744679362888478485360923387833420949091443085234790946514073e-04 -1.8198060508411618375712748055042433585413631230969841029350634338312289383931451390576320375992490802e-04 -3.4750740396149102844450105770864879887960100600394907953908421703778890213614079254443883314517436556e-04 -3.0743722870434150183016420760148641654919520557716219242013544278236362934519361770479537404852868418e-04 -1.2975569559875450694170827200711955109918793334614610369600944844606300246572601270168361272075085881e-04; -5.3108795196740855647822572399400500078106185960512980011602902157364885205794940779438360519646079933e-02 -5.7849197297736175383679887820408326667699305937388961730800462917291635648864399777185896239840447046e-02 -5.8842574680503851355330099759016847057697863112555049588475306798875855495697683266194870629268986967e-02 -6.5230995827554514576105795898787506969138620579420945378829895851334053175099121551760221633247920025e-02 -7.8854401203606468362211298875827555973561032656543029929441060122092699276885451798296921670167198170e-02 -8.8519534247817539179153132452965356799637352170765746491019346704170489345288914455100497936267122558e-02 -8.3746166438300546497672915479564965809596672090922210883566870257444827726910926056211574086745662659e-02 -5.8082843263702745992519415296707637901204165826080347342381671532224947106741865192963090458072801787e-02 -1.7089894086088441984184393628896035867431778980506968065512892681485771752082399521262027769320823077e-02 2.9820746126326298346854564146902684288528128165354214129214953013116493550281465128837509343046795468e-02 7.3099955699348982650538545830146545896585002326591872504895280640502958282877900315352021663876797904e-02 1.0533502346568349902609479554346973347634307715938075023880821680241475077055133950872958682469961823e-01 1.2103531381380252228366631606674845770690555652187218136648220022973154247941801621755297513413167336e-01 1.1952619609226867043669774322870345941165519433573630299321135639905302929642319319248605199412834987e-01 1.0434034614373324051349026153085299799054280625780423414713445903598244433622159014652874301704810279e-01 8.0152633481710879342489872857531529425349736553210849505338354493823460189784206494039387631330525430e-02 5.2181605185272005981516121560983002530322530429126300296828755016941358937706517979694819394502423755e-02 2.4540696375285494640205060222420193568737018735761553009603817660145341103786093133221936726331490649e-02 6.1546151335532374442481548412002911848843557946390925452654772397653780270089844693936229624799373531e-04 -1.7796918562762247407490577385500993523037638026285911227389108994926246599494792073447409684201534620e-02 -2.9687806655926259235436730713452270388953954180528367012846442876826935779429175587526780091014909951e-02 -3.5177827978798432698394510163424869010326396271992056086272482651730239886171350279712194376262081448e-02 -3.5092916887265843470025150596494806781809909974313591421080965352520078200964164885826532206233412241e-02 -3.1251369860537881516864988809130723746959580164434876431356029989687575621075006866069166912683407234e-02 -2.5295188042985491214998637146789747013236578064500159864758649743097117819302269535876360889898804701e-02 -1.8749216320788369611678763725160335632369893295615843506036776396184291911818466825173318178190530710e-02 -1.2466697028898273847569554529781401138985382861694363903668529525160798163890730066830195727009058005e-02 -6.8382524523406273872677293468389572231136406811225783278022245512360936945865164583806131452620722607e-03 -2.4065291448591711746338039863621600161921738833281685256712376509782412080945132039588569058755982622e-03 6.5240096260106350730868177830437534932062270365047573368571693381571023545557390028555121037234566515e-04 2.6765043872865746700151944561465445580312795700516571178137932341390688509282089902335487055171007381e-03 3.4874675830238816449886907562714419007494723738098073932000242025371143538020335619210460288758532015e-03 3.5248034373266637989989530413956994289590842014724630179496361784757706430083611837599164120454699415e-03 2.9784187633913024734076184234241039097122602167648196546304572149473632448552736129596714310750556750e-03 2.1916327951354193756327283695618508770176244032890363833206842622978006062008551685474204687455086972e-03 1.3654171500250981244867861986002075342096913095031609536037150863686971531105824934499079264107740956e-03 5.9682454350585877055673156494966326808325105880522882356309957412208099395881653559005880172351792017e-04 8.9365748114421800352183827310579003449094528217692589886788101183135920377655169427711139125585524513e-05 -2.1805821193254561712556616930692159988918091057440648257977995786209196661804774366417275856491024633e-04 -2.8376725268347293219885642300239856788576450428335099096216673950517411793877862097776679329882270110e-04 -1.3665576653678283615537266758618824987201322542727335263505845249372981701185695422969329954268620938e-04; -4.2944160525602425267308964051187017556265711050583959173543637696619115108900452041921548698789724425e-02 -4.9947829678619374091048006077252792297952763748366748195803140317722355182224485636443756667654861159e-02 -5.1068418883499398207009358124603497727728299657924282956548144228045629847104550829616840349355021666e-02 -5.4728426056799013803616001203817859117614741311026241642546333271662189587113934901700520068944076887e-02 -6.7696457016158716166030024683288338855668871811098250142773816843948659533035728962877228886469354873e-02 -8.2992219513295678765392070329666838735344478234722359071462201898999716192607236843849010311075878051e-02 -8.9639999697613140488748853102129128236409150520356457799237310386738015674274001476346533168741219718e-02 -7.8755063366015911579759414206223518490924018180249643061403612621897921508264570095823433061523118955e-02 -5.0864146458743725086351384143750022539499930673112794115634920531403062924116461548940122267775057300e-02 -1.1773200017031004545339358345594048701283245966088146967126322944954740603928376089472546163528374804e-02 3.0197095668268700846302156903645679472939468370995777114401990906421528015396267928888422743971797952e-02 6.7504038162601647447802167442153330698706695410689472559623388876299210158488063166173040441072954073e-02 9.3218630905558909655929995481188200096999612078536039053696622558571405211459453568401191368767789846e-02 1.0434034614373324051349026153085299799054280625780423414713445903598244433622159014652874301704810279e-01 1.0177726052696677474629248578384921714593168587946492250762863585364483046126318198281997179618290461e-01 8.8111437419168713821378158805012163830402883515107816876449785837908349150212156676809411992532685751e-02 6.7580790034840156806101924106360587587284684260152625128025929189739005775723462592322174031315974330e-02 4.4062902069906494399159015773863252414562638948398974391012911146692444496264147427108382382738896074e-02 2.1227810942550169294586874089342524319061888771487971937728638722577698074245822159106579183749753316e-02 1.3927829857143175645519520102106467316005883994043434682549978916913907788521344017199825181035888631e-03 -1.3718202369835086803562145853036023643574236657889974022088183053086314678230724189794748983305833149e-02 -2.3405795528603190518834696495915068969963185107312373661719377145790394963967918316083884305139523232e-02 -2.7649903574269479883097879251950757667003352976449965511062073231100645790230530415825276278029258488e-02 -2.7651061396068044730521613205361576710646681282876552132414531165077854369619970016064077278954722479e-02 -2.4673274506942166289151444446579735506257749705059666777634419784508530387178565253531782863417481850e-02 -2.0161919026456102332345515027230537573750761861515469720169854429265129129349596999180637295431943034e-02 -1.5058558150390995233348826187387689123737866864385145810038691006703336924452717673126442604295792228e-02 -9.9124104623760918807360050015606742299945902566212190243112507331945990928259307384005385967002816611e-03 -5.4876684628998950884134198805462275656659838783301272074819856851861960753020415525090484684724961231e-03 -2.1165710185488958884014077373242239880019217047611067462812719300530919335180231049212601589818378430e-03 4.2935952005651647667959185422896507636352870130025446897096243399643892659073383846512255927805899240e-04 1.8480314461092812772081473881614091377231955380761327844646312815515139303953889012530777428396029901e-03 2.4939377194415103158108428877471930777564607572951851690820134232828496430534373970789924884916336278e-03 2.4971272271055575629126217900976083988157825824967347138755643945874283294431548878401513791348949485e-03 2.1380922409595911299705981267336222697305325328553615441898769038477125651229182204311488962143883782e-03 1.5726144548436184952802361680879798527781972595700013749956657635775218508229195292455225857240256322e-03 8.9463142257300585701392138000070521034459384922356209578963603174434631026553357121265673232057554907e-04 3.4525899742302820432584458525431564905207893076031688717809847756606346020312407370667875253231388848e-04 -6.6828519381261001528724019468019591250756276219502893387436018433019447803293308320901992142403721186e-05 -2.2621445453196523287448028515549046184836289121985412055899797428631218469902281106994064081288081539e-04 -1.2598817029251356223612251161006461049390802530326297739963302002658151552073371258238533571863259103e-04; -3.1855326876650991107558969417361148457811609188678555628264491466203316904641260860955089948787476683e-02 -3.9958744110951168435546049569729176596114541282283824077128750055502188387214241711117778789123157598e-02 -4.1771981134245690911411821128021639650180324727894696971820690176852520665399163205925246001541209427e-02 -4.3894352970072357433000457289727100588990317070279220444388359260829882356457460963616802877915154394e-02 -5.4477115272397403762233060908051315539176877035292540059898453784668948008197532636237102119584057548e-02 -7.1349244413305896544074469891019650337020159122747930098930749910349579331548889417649632485482758458e-02 -8.4631493364045758503632358367169890123094115448115995916147223031321247915526204246156020806390952707e-02 -8.5377833854150713718826120430519648717506532480120964297649467499337388466038132853215236313327622910e-02 -7.0745720033414400509471038257232459271689894974728100064002409919059906604585911225375781989034083816e-02 -4.2681889177853959267013051384097922403580271647472694286756862810431422839628230068377417858879849937e-02 -6.9784343929414037514922858412776551713228683254571773539360110897466866209411628889117528059332805786e-03 2.9781800823926313524800390793440458570519282738421487628703687176071049270515103827161696339555165881e-02 6.0314723924097428485503400817386339439696664744754993068928566503602580068463307095042110219279037559e-02 8.0152633481710879342489872857531529425349736553210849505338354493823460189784206494039387631330525430e-02 8.8111437419168713821378158805012163830402883515107816876449785837908349150212156676809411992532685751e-02 8.4829915031729360046571576548186687006924287338436647258628919968912062832906732339871687088081287796e-02 7.3078443380267137608229944259819831815451172548346707257670858105663942224839296206596314531114444408e-02 5.5917508464268780154083475108483321200612360868321314761960307517957699169818489788188460692720146331e-02 3.6686307876693932759709352780861244604128426994117864879097492658532074421202172770016317837264397985e-02 1.7879679422506470575249841220571796483092864934496894244668872161887361824446836089650156869176735893e-02 1.6861054121449577471980776703133235080026014783565129941924954981021246054148969436820307580707523370e-03 -1.0520811617360289882469582694076199972882412753109021062658466530808155747759433974311636170798323778e-02 -1.7999475195113685524646221611801928526265667351135389095431776927531192054407648671860947745691851144e-02 -2.1316209292603266814322115767278398832606223433083205220699041857041030572379834813946516945125181646e-02 -2.1289897224977160412688403160695926051656488595317562072548899711782783876283887963907900802374835704e-02 -1.9125077002434028186407792933960514845477058002420132792096024124967233076249737507320347058822504106e-02 -1.5708738178507482026742646306107507150832937788566722782693490485825786416885355845634886489053492258e-02 -1.1639004470631347264771707639308093427738498714619346748876726347334304618438896605701456150370526659e-02 -7.7457728572124952663537644897269045475677763787544140638969644913499892919993504287185588065657266706e-03 -4.4579702650567559523108537450683027619660986415572832671509040898021165464440478891830526888530550650e-03 -1.7007790655306800905124730417188003119432357367798837802123761306807948264816772938349208316314787005e-03 1.4518260612736170885660348579849635867446728718268777215819821940830116468470755863404284174470369282e-04 1.2945247987823668503229367630856622695899136643047199835096540540942658391692479183743274358111294604e-03 1.8015641367416019723766729774381698332865748846868223928669173976103593248490062649265537286943604347e-03 1.8558026652568460913327810302185047171568001564160231306724046363622033725477629762930576640400290754e-03 1.5681781047500399650339857511504647955852497576940341329707456958127398902260868183328397160214725000e-03 1.0401275724350599086201245092315125294500471719184575182913443102091495156200034025637128864935150734e-03 5.2289624031229779354851812610283378283519699881015189623701233322617882831892964116409401573254993695e-04 8.0416596155319303573176521516988466321178203019298535734911744578373827092355149398409099462894069285e-05 -1.3700564518997108975290976887322016363041209186021334365005731335846338065711978856475312987468441100e-04 -9.5567729644197868091912775662433082273770917431647796961658724380733696912527795483929622426879788291e-05; -2.0982279086874436866838842451579505757287840814149291720405058272912147195484904086110072195737399305e-02 -2.9177636629545485553087961789150193286610121499170538903078937123525245949671540559637020081009054820e-02 -3.1713811945852182192005729855433645566660958937244593202688259577491096074033413807174152819869394163e-02 -3.3478972426653708934801309153484349612160219060620324597898577136884557286378334884885370012611851094e-02 -4.1297546011345314186501569626216280245389984984614756478029747328926556289234501483762394746974354021e-02 -5.6777152400028522578392483458571675328740403885493849719803122830630435522231158346827183188520733785e-02 -7.2721723927700953877312063199690683264812135753594277435339062104746511457109599037668941568484924136e-02 -8.1231853988209689307135055111321739600077486414853444585996941320421049135153495404265665678889372875e-02 -7.7945107417421614603471741132321238369751397671264887352806196982688004399870499494991830694859685859e-02 -6.1751571381436432866885712870493566438904207624776306624029573577774869656347519673045214910191017763e-02 -3.5189594718764894063691703576446790553247436536870771111077392820415509689988568595163605367513797737e-02 -3.1159984215947248768623015576876433070542310528544892400684153130182037581791025634955612022380310060e-03 2.7727716119649041017373235542750503223025134997496913602779373006512698172925204612279714663807215278e-02 5.2181605185272005981516121560983002530322530429126300296828755016941358937706517979694819394502423755e-02 6.7580790034840156806101924106360587587284684260152625128025929189739005775723462592322174031315974330e-02 7.3078443380267137608229944259819831815451172548346707257670858105663942224839296206596314531114444408e-02 7.0005185936184856486231376044790169741484530539988579565374426610382591130424728052936573709944658062e-02 6.0165246557445380755903562839395543831846189645294201662816716045370318909421764111857623580428912767e-02 4.6095688224087927676934199575642549699306335339228398085044815547930945486575406359375863591748694012e-02 3.0146172642010832524176882629527713047908562147812173630618542043430321224526892458246276500565190749e-02 1.4720490860941716929910853387248064493452027156542870903260894953735373513237713185602090495898526551e-02 1.6357421753970195313327271841186859550730459835667282292643059953153721806125861793087717843639020651e-03 -7.8246381023797720683497372206384226797076904695959470894994736697013385449213001148262024514162724332e-03 -1.3620075200008832346541954137519593833870573006026868743205457615787762163571801557111346469086635833e-02 -1.6114328298585647141006396466512018395546034495525516616756679333084183289079510421409743177681988073e-02 -1.6214180513590520804599656290012368164936167993229284804784631129784344312269152808067377018169147556e-02 -1.4676532113139961069634646300189364427950376741184011537262772401368647662818274838648974254115612857e-02 -1.2046185236189636569176383461584394514727819627710784100548749655856134260453726176590573768617465604e-02 -9.0835985285427561395251107200211824169483978522489723270103855697350230849601598342594548066698822975e-03 -6.2181485019637031182739936346072152883549689605733515966222320218977370306632536786835592080444943205e-03 -3.5058214272246997213797999461323479111927075535215378208026821342263623433146179425155233724930670790e-03 -1.4108340090290213981367932300574757111021077084016576527078838951184955451779101829407497085113524466e-03 1.0752197695657679232165779051909011866390127922931161296153379932991048004218787483790425318042791542e-04 1.0215881448836942398016645286652525350109863303399920406688980717308338642248778873978904859698117137e-03 1.4405668149076001680620582627610277576279375577222768876034329351937603790647293903281631552385078821e-03 1.4339311240010257884142018208519888896952211970825966351304475663747750221731332251766428130369148155e-03 1.0907670897849915915196841088403763450293190420717334616968229219553053183718704146724234294901412259e-03 6.4385978831301838365854253949385182804248262607986635735438117007093154040676558086182441998044255409e-04 2.0232442235177025890915625045988358562916816641094148310555933811399098839049250573391674672567399046e-04 -5.3398906364864924735481479903285332568490764385917167864060924339008172150773683589131342801180934705e-05 -6.4538846847799856879648513443070294506531417826259445928030309362018069823755537166582565722306913974e-05; -1.1082711176603586644360272355705097874104258045688262041123037914310707060394813688064391022624719328e-02 -1.8544341861345108523561395286345177145647908510383984270087839430879539602873327224394195983755619769e-02 -2.1635934058885220823378616387509486977025617530299262956693704094461988811087852962889499495712653918e-02 -2.3808616303212815977010836320462909480439384115125233065921503041835400149204261428491923311575214453e-02 -2.9255573447281473326949721261499016991238781518439762857246013994371866507526879543470608570687527182e-02 -4.1575512146758376359729380926013171111227323913183031541434527777255128619270110760915309495531432144e-02 -5.7217869999834798961309820368913424503346615384668188950023921076145117369617832934580350286179117258e-02 -6.9927616773878394891061105775510236214659711457585981620568452996814692983800617351830284175284194276e-02 -7.5037833760292448152979640609334640384877856149801130801899864549825883529921870070811438816902164380e-02 -6.9547983596877743841739552579222471200135002428886725396584609461521263267209147524842301498196047946e-02 -5.3112096866448944743659379370041832594852263550044821969443009718694140542914609960315656587602698756e-02 -2.8363814483491427632785615564212271326075516433202904163738850189846043834359844277480955619802677412e-02 -7.6810759354382359045399512377965204506154449582043543215134583417283469744877011024482743584552134596e-04 2.4540696375285494640205060222420193568737018735761553009603817660145341103786093133221936726331490649e-02 4.4062902069906494399159015773863252414562638948398974391012911146692444496264147427108382382738896074e-02 5.5917508464268780154083475108483321200612360868321314761960307517957699169818489788188460692720146331e-02 6.0165246557445380755903562839395543831846189645294201662816716045370318909421764111857623580428912767e-02 5.7416515006039528004761942338371911744964147540919578057114687305216750935879721366299982656436658913e-02 4.9200874178059269467724060818453826711375401827716069206044470306908256720604291597574102735706285949e-02 3.7391565769013844969591336520694941319012548369046693144835103681629789807925161068739111939681494508e-02 2.4256262645707674110780692176029850785503828383316432068844252957842540438113134640909097278308943117e-02 1.1800234842927775522293349476881021851136674971053297002887012331895505499098066225482196502526508851e-02 1.6638932978417723467655892797208045233184524162554457605483941675435169457269557761616197583087947221e-03 -5.6166060599427193139147953058679776103058627763595066923252230727308566345239157818364487110345765762e-03 -9.9874941013950036144793708159188016349093818009999950487948616007035897930960351186923147198722694581e-03 -1.2019899430624568077824634657027112776145866264423550557785100747905853916971998773227173004329988845e-02 -1.2273992120312006667342832208548795318269734302854224640147264048973812787809390289284360420602700446e-02 -1.1183305929605805111953780006190227008694128192055840243819253900070310019226540258198287668811950174e-02 -9.3619963593011988631994755438728029110144396699187122416727698198469526887692799309265980273952620139e-03 -7.1905861930239209366107008323449601323560537275834222599414056940934946786968669920662482818594830349e-03 -4.8152003502251289831839712756803705048937862594689909928829650911436621616926017365600755651656118859e-03 -2.7175067994127312065422584870315646219887213678475709698647753695503849002496573713580812844674488849e-03 -1.0049655849474962111263323823046415357558289302290182137197473263465290393014067004979734807067135908e-03 2.1019453673500217484091582856679177106043035290230337103183756028200441734198149378119434641943796944e-04 9.3770574261508593100393125098918422330819703496116979799022405086012439766693665176506318098157903860e-04 1.1907524740991954347739459198120950674504472235932868383199065764022704162151881528419904001036437633e-03 1.0416284300815529043029156408480380510371529258720030379277675122590488887928522398736350467456230968e-03 6.9718556309417116845804127908660904397513071467034177084458860900514927794267698452280683627328815762e-04 2.9630854979368547541909174839040631729174077403504456726694429261452892505925451533942585102145061411e-04 2.7257536499726899082575485505721521510152564488640776381327481979519267356626971394654962487855197828e-05 -3.1288227808899341970600004497368920682962199872215818670252598762399114488587408464520942347063572100e-05; -2.7496347292654127537021084790194896194837719009565451627733149058340822174783248192233016502842222111e-03 -8.9148580400584147031187028789481372126530366704811081040854034801520792285605702345517526286787282177e-03 -1.2284580120569721332148666765003214772376251622729652452634400039400038575098002485096034475257270030e-02 -1.5140733860028905164809524541655717374976572491778442213553246414849934681193941417950801377667595814e-02 -1.8842089912939783837248368120460034238870921703680933008187899154744350042826399157187251047399139914e-02 -2.7412002964362202997597901814512082174402967720263360042026415126067342274560981332644872340443614997e-02 -4.0760912130219687718948595996191355970090859836450502619609224627008677971052087014706485505617531621e-02 -5.4844759705992015925869318298778173003430020755557206538869631291080503613825724324182521991524610833e-02 -6.5182094889102598710520453803104974232746598094284953435746323478042925108237614230073886208829737339e-02 -6.7924407194180859382235587648157521928123298527460710086964605688391787180028163490006464256486672803e-02 -6.0924242603801028011589930640703570958009613261817738123586146075341062152747240846758748762310781469e-02 -4.4585092910060208518723617019793109047553865790008537825732638707905649391792149377553738350358016003e-02 -2.2582478021813304748865446684203820904892025256295799667833543735998373403790091152652308988107981246e-02 6.1546151335532374442481548412002911848843557946390925452654772397653780270089844693936229624799373531e-04 2.1227810942550169294586874089342524319061888771487971937728638722577698074245822159106579183749753316e-02 3.6686307876693932759709352780861244604128426994117864879097492658532074421202172770016317837264397985e-02 4.6095688224087927676934199575642549699306335339228398085044815547930945486575406359375863591748694012e-02 4.9200874178059269467724060818453826711375401827716069206044470306908256720604291597574102735706285949e-02 4.6608620407398250160128340733777849520023803640820901135258976603277239950603752839430250596340144294e-02 3.9490511150915783184704492350771226180128693748113135295227137429520053833363530690189872506527337987e-02 2.9650414248714105062140373380647492840127914362741050766227093416750194941723085731919908351467806620e-02 1.9012042172179357193823791163328004253850253006184717998116654379203313396346372537164108709265771463e-02 9.3576550573128187886445639806958224447315078782413442099868388798084716146476710384246885926692199423e-03 1.5939998522068173463066016103554950397320342446939630078508307800104920030490309203320479939763806906e-03 -3.8872895736006736445852195949719539843465401129747337301579921694704584693246844881692564854512736495e-03 -7.3093960459443451071565220041497665524331721656545190089331381976125395989381961636882142661334109549e-03 -9.0095015242793666604772806046328662357626989490506975700358724968584086557464080718429745268389122601e-03 -9.2898643575171476587490907185492455008163841453931925757516756037340392590445932576932473954790302228e-03 -8.6129981682071457080841413967189498106319287927308397615433276016352980438802926100153684821802168554e-03 -7.2832499086015100902979747004804537950953920708300989340457787931277016616508588432708010990044711166e-03 -5.4856423910556970574516810103419099682637610599181951800427716263193968732176295746112472027854119439e-03 -3.6325140071837616653552948677193339374170317940778300381594408571135066506449732603281225743593454205e-03 -1.9276869257162066008328896533262399729448765923983606789372761668260852608596367593513208458254025821e-03 -5.4613242558913019544936488821801306765790063058232555649529923000367137855457607118671008505308141366e-04 4.0861075548756049450673141746965004079032889958572084189328883408900479098398690426022083573080338336e-04 8.8145383623829043771553909589128074819331994295123181177609083972971633288064723045400604026355347268e-04 9.1890900496486707376387928778278677888472016852133240594126004112564242703525623521879195352437054751e-04 6.8669723308619445788133460545945127614698989165716549106733380143671862079521932951602103461621943779e-04 3.4895206486251514819444338933307994314507174266108744887398780928543011502423389261980236124540175385e-04 9.1852693630939338568287884920614730394647542292952082077454194295649178987733579679612831035497599228e-05 -4.5113774422275160464234908379850783610924742378583779587622131000761320090041579659163750819882885994e-07; 3.7874919430247821982956867755156445904993104729853369475272272687048710210586719065390190320325981603e-03 -7.6504760585026904066029264102386764689151857742582997622594924873154205320687514480173447481904463275e-04 -4.1726482062782596361468014128083743142256522428406411931132599417302529290368977523033456672197070357e-03 -7.6204800795879200060898827368228618927657681631384721376360472868800167171734330561807219317180827689e-03 -1.0126867047477986427433071763783134480544087049157913365559470449713005751915715685422912363801678440e-02 -1.5234124539879427230467566950963654983738684915240332629551951993824675313912205259191198886006224118e-02 -2.5236926384513455196304498947713935215293968788977884731660357203807277292222669130523427648641882053e-02 -3.8667798033949073557079931068822872459785742652937787928796777815117738769610931216293168021372455692e-02 -5.1420761472044233887758837621818245923094428237419021974519589449005968514869457624988688364124430923e-02 -5.9556289269652356319677675837538714095106795491369519660457071516445630240332912879153232583417139235e-02 -6.0170011750181686467364066714121432262974420563705359115882211247622155055519506910372419629644331294e-02 -5.2050167723517110117842492027357358538291099225519468365401128934515810244896535183689390815324158500e-02 -3.6827129652401232390640702883761116558512785270674367523181948713331086436175227730439219570658375323e-02 -1.7796918562762247407490577385500993523037638026285911227389108994926246599494792073447409684201534620e-02 1.3927829857143175645519520102106467316005883994043434682549978916913907788521344017199825181035888631e-03 1.7879679422506470575249841220571796483092864934496894244668872161887361824446836089650156869176735893e-02 3.0146172642010832524176882629527713047908562147812173630618542043430321224526892458246276500565190749e-02 3.7391565769013844969591336520694941319012548369046693144835103681629789807925161068739111939681494508e-02 3.9490511150915783184704492350771226180128693748113135295227137429520053833363530690189872506527337987e-02 3.6949368085826723869774526461531379913024305808503802346117652784691677954615373163035940036233855642e-02 3.0927439762226543326789151136101004238600845161076908582564400789642234371245465783794972419359326340e-02 2.2982256300577837579918629965341069711873301342208305764827681004366301465989581537845936021495999800e-02 1.4764724296245580802585192363015290831688491156699333799198404984910773338451647479917942870201269415e-02 7.4088466300107850245802615648825420828246342709554399034288625832213388431258707787289210568842798013e-03 1.5792427152492941997517778859410033831586982458758611880516539222739953656476336054896662358450145783e-03 -2.6129739461993470637583989360731860264844590798473737586518598052075204788399965639799092406187025601e-03 -5.2958224552889121662894510667876018008974810096445185374720443694366794335046916745680094975459747694e-03 -6.6647879923902552197705166957132576862728895959172134668634484560164843654817878252994423786874105419e-03 -7.0071099373304656125724771782225802598081576007787053546503827989277385892273103872741324969317667076e-03 -6.5346638694614483101826757987016376981767708790605746235243223298538574074630612860617206991641228254e-03 -5.4522920468410673918435118175604272059273286600732459932004912961914228273163832070210481244334581680e-03 -4.0425066929438966841641158806023490334070179637252277951241338983356941736554451500946462164747084591e-03 -2.5607896679183504852752402687849939960383744057640682521050275882526479482247196495832288838967018956e-03 -1.2025930860618636171526062567311373085720240632837602798574970981081183157106765002292401990986905793e-03 -1.5247820406196850989416647965294534902499328061969739036514841248497544643246575034061949509762575381e-04 4.7723168337518956726437964605965479093797296512740081546604034777422506809163466310576081872594517205e-04 6.9676838471891860355580169291014256083153338761040971466689361495153139862259199062667901398543224188e-04 6.0700972308115003890324819292279953057536447487969660382421644834538319920562321111725914885625468901e-04 3.7238095889003685740231502335434527360917914202616472866475741715954389836627800520774103965221533106e-04 1.5270198499995476475375932727374105073651960939883749338303153992158197751382800719244650340760869241e-04 3.2440437478668925807150921538640004746994420746170325017646836810740483566150357363845624976719990293e-05; 8.3710776362190821295249859555675342541607379355329261737178587584066777545201297367381119038074864001e-03 5.4532930944907758555506615954070159573192504214925982487272455825374881943464565044788940705559923576e-03 2.2718996258765128612697877147837696989662323058263183884786115457591688860381367100883584058894201614e-03 -1.4443055661328313965743582245616461272730828721036901966394442916780162640256326607554900416796235226e-03 -3.1375700850536000633670403123108961953773710020124257355352680879268768808799568074496872485196522015e-03 -5.5664684144258683365294969984665896980648318462899090167022823533439882031131879089511412778488393446e-03 -1.2043639982848007835300940305985889445138479978739677016034120730053245403482014420470047726078094246e-02 -2.3489881304213224213788889222327633575063358528287549597642396774728917353239026438126361468596618716e-02 -3.6425608865604455960396670411035224638895201304658141996787182951420039337283167019126883125993349659e-02 -4.7307851660474283259619793182858707372747771858956268487784037093454258913567202600732365569843061101e-02 -5.3145295878374064413920884531201205246538704348243692392148687175555225691734823368662324713016453009e-02 -5.1948418089070804991741070334705320536494568559679890432251976146459310769875254598715937480963823673e-02 -4.3490028172967390493208959757666691706985007535576332590132735862007794715039086627934810991570974391e-02 -2.9687806655926259235436730713452270388953954180528367012846442876826935779429175587526780091014909951e-02 -1.3718202369835086803562145853036023643574236657889974022088183053086314678230724189794748983305833149e-02 1.6861054121449577471980776703133235080026014783565129941924954981021246054148969436820307580707523370e-03 1.4720490860941716929910853387248064493452027156542870903260894953735373513237713185602090495898526551e-02 2.4256262645707674110780692176029850785503828383316432068844252957842540438113134640909097278308943117e-02 2.9650414248714105062140373380647492840127914362741050766227093416750194941723085731919908351467806620e-02 3.0927439762226543326789151136101004238600845161076908582564400789642234371245465783794972419359326340e-02 2.8613194003558034368050474358609152409001960994206745661963504601829135045109512343188051469588724274e-02 2.3726139290377084321297230965958236273009109575918387050171680089483647599470251059746769589348977086e-02 1.7560660584390434978822957302528620653933426496368370599187247567483464605886550853936734247523043955e-02 1.1315577926159753117609421937463486671687828748491656550545796892486769733077485159772756184629666084e-02 5.8310491902677973781441465755883466631769181904561149105961142069604684650784795801503667421765446563e-03 1.4877591664536785925127523251331944311820547458469010276085099783389623455932483664024950511420348024e-03 -1.6797996981506394460589098244584017967947190509943917734933916275669977642500131496487193142721038051e-03 -3.7773795850614863530639002347301980740304917530167498128597529492297794436761722681436035107655650117e-03 -4.9069518157073812292998516425624914726686595471862292618906781621207188106681617002381426077558960571e-03 -5.1737979614332833875347433505111449287504842562834548765041665309396963561933365828155690079788557157e-03 -4.7945741378114034449173692118912977466113322290319074578317696513049569469219210980956735294651981512e-03 -3.9141448137836491042261567539620795628884528265381635310684750742661042514823042586257151603368516135e-03 -2.8106481251545638173416483315278421991334744979152824715209363184685678560733620338370278689826307921e-03 -1.6542017882906657457292940455840663096498781208786692931558166975108443906885593522482123467826672933e-03 -6.5929839617243779117609281056777821284418086021502651164252866650461102142900636361263084580534047849e-04 3.5826490547935576068792400755120195206376800747465212422036478023556659736495989863404290446067809064e-05 4.0602504825137519920978168978305616142706981985898157795085670670420168387456339807271409719511892003e-04 4.6815312421279081755669630677107229478767480414124395779094329854944543051563818771999700799768193398e-04 3.6053057970004041766157369384278573221323200251087368129177090462931325843744190632218387756642401707e-04 1.9888881108574034211878233500585666583901026127371465882758336804081220417767399800136963166268537065e-04 6.2012229970714438933193670896568238469250081295012225542358996055871502090492997935841816886238985797e-05; 1.1034823563959609155479808145613980047673790351497417610428159570580051638447724957621733222329733705e-02 9.5361801005723654625664479723767918376700987179700145476511566647699026170783000002692765584088740306e-03 6.8272973872781020035806171744396035904335561072699313424590275004467129229381784155573304337126057171e-03 3.2545410711143828395824792460122632365008134408631892927990016259992883179590836185969443022298852945e-03 2.1232328608025746539822217989971424817683385325919305298302743416251202344004759528470077889896430899e-03 1.4696933491381525953730706186593281232498666301421226889480065457387864628508295430122511964645640220e-03 -1.9708630113227733784396982368998088192935681347889357012978673238475188824710368853843959021309488857e-03 -1.0724445450465348021237898936638666430781997263814927040334869878575791526729591441657325265404584731e-02 -2.2278504941372360810895295121123471296440784058219512570025417158848256645799318917095092715270345500e-02 -3.3765107162679412927351333048231569510794632389710795235570780396669485485050706179582185260273637040e-02 -4.2466050466341839610278589962314747460432007941021734305786258280245378101560363452299969101640446152e-02 -4.6240256008261730675380186074209785195263080027931135113334790447780096397857516161978788706872083859e-02 -4.3589252094457404426581001157851666255540931858735098743028542083858921031016258644033690920396260219e-02 -3.5177827978798432698394510163424869010326396271992056086272482651730239886171350279712194376262081448e-02 -2.3405795528603190518834696495915068969963185107312373661719377145790394963967918316083884305139523232e-02 -1.0520811617360289882469582694076199972882412753109021062658466530808155747759433974311636170798323778e-02 1.6357421753970195313327271841186859550730459835667282292643059953153721806125861793087717843639020651e-03 1.1800234842927775522293349476881021851136674971053297002887012331895505499098066225482196502526508851e-02 1.9012042172179357193823791163328004253850253006184717998116654379203313396346372537164108709265771463e-02 2.2982256300577837579918629965341069711873301342208305764827681004366301465989581537845936021495999800e-02 2.3726139290377084321297230965958236273009109575918387050171680089483647599470251059746769589348977086e-02 2.1744735781747234624142973203752776576135133599934977247280664311761356245329627024020604968541475714e-02 1.7861093239518724237374218425940195832905838094320454242602838660720433136337943704581034899060234541e-02 1.3186864290580552159847784634120503318565626074807805127191431809958967317363669197220965411217704029e-02 8.5721074128073981899874060278902110696441941531703511073116212863807927645344541314303644398783934769e-03 4.5784314187764590397685949534166476717597488937019440620311984043716080298026901583541441723754919516e-03 1.3697529149407793948356963091160425465315284301218428725950119802338600042401671742545063242444329864e-03 -1.0859840683483827274238239971604618990328876914466009254467819902200612872410063008583653435855809195e-03 -2.7092246140097410040084360495762342708466476426719257630819138585498611966092120519999288370926291012e-03 -3.5119418119903168799583928448062890896332699525035048142647678276324951370963365316921937008940580311e-03 -3.7276366954299259410548325515980517870480838377088110222692566522529339150020213364232156368183393157e-03 -3.3563392235240322434564599955441911269888883681115208178484398760432601363369771389378923033488058398e-03 -2.6821426276584491034268181741433796225119829065391377883843745012903615238471851596579181234932063421e-03 -1.8319282880300453013321700495692310058659296838631286631620173780800475286996765288656835576692630427e-03 -1.0129330885314017986128646971253979912633505865688570939673329224291036235525213666172911660219522433e-03 -3.5494844401933426545691622725954228480450726447713113924561386239897149527596469372567003627048221187e-04 9.7891130687119395557378544827314222387004060466206342609685313752253064923051742695186955359446937821e-05 2.8429186129426848504976227763626067682908318060424786663160368557486695564359490828698197517497362315e-04 3.0755236067731318878475191039746047392286441090340295812237628207210002176078679213088768771873847460e-04 2.2252069042752561185815783962863276106999195768347910298469481063643989194461761321006976886029999381e-04 8.5223166048105827825860404864501110430829998902916155292859623908813085372153221368596464678656079975e-05; 1.1898509698543405515587150561436015162671748646080572898521387800074575648870244085504939457479012029e-02 1.1452586180114681796291516630930333880214850583579935048819655811549201312604827577367500468191012606e-02 9.4166009524312526148616759488348746357619266837864448268457705135251273488855548772120310429694371351e-03 6.3484778711164912179360476008278515259332313467284487068881984211077726621365767565334107138000245902e-03 5.6031320295755210310812774257585710640937263667109985209761978004944943672478015274694761182734764834e-03 5.9474437122953394098843192162210092519765898463825721013237981337096159365600712406246031131838981179e-03 4.7232674599183819711459074282474950616352101229047148265433680148913151817597043291300625244888092335e-03 -1.1861443756685514365485001022260627061785400374759282150177396581619764739128810746132664015121993435e-03 -1.0441979184095696358805235522717426823454638853857730425948098973493521459664740635059324990845706136e-02 -2.0988433050764705817642082693085370785092929143670248052486350795974488147885367880298480360515382745e-02 -3.0561947670468829618539876308040242772916609022071173765572269764743201860953898380013997517421695830e-02 -3.7165944820621248279704851284723753933027707508251461688131387635072571587168937972272056013394230456e-02 -3.8754722093535259094277491040975158667128074733140357012553550456701472011308597514554723481615781189e-02 -3.5092916887265843470025150596494806781809909974313591421080965352520078200964164885826532206233412241e-02 -2.7649903574269479883097879251950757667003352976449965511062073231100645790230530415825276278029258488e-02 -1.7999475195113685524646221611801928526265667351135389095431776927531192054407648671860947745691851144e-02 -7.8246381023797720683497372206384226797076904695959470894994736697013385449213001148262024514162724332e-03 1.6638932978417723467655892797208045233184524162554457605483941675435169457269557761616197583087947221e-03 9.3576550573128187886445639806958224447315078782413442099868388798084716146476710384246885926692199423e-03 1.4764724296245580802585192363015290831688491156699333799198404984910773338451647479917942870201269415e-02 1.7560660584390434978822957302528620653933426496368370599187247567483464605886550853936734247523043955e-02 1.7861093239518724237374218425940195832905838094320454242602838660720433136337943704581034899060234541e-02 1.6088250954044569058923597330784598980978227121148219495251965074077938522048826444230549705859833956e-02 1.3110089379920351201947099450678867780098926128543454172893750425904981454482857690100809363851059255e-02 9.6649891761592073623847793933321771367967188442626575144923626498336303391810725773884686471854170142e-03 6.3662586534526319872528122433329272127867439774477272545760040305602288945627140127728326371018399581e-03 3.4618948668676543209237777781565456502727144324565059653432309790038206450382790494125214001126902970e-03 1.0071676187010169247361009366151872372167035000031852592829741277073922703976827520074954879939515589e-03 -8.0072464046483479276688258980170698655393397079034625384308622925996643321156575727561916495649702474e-04 -1.9065270936826639362917474861232824070703743110944428148382434225100714380145880778833254070703835847e-03 -2.5234699964293551275456219506298927291912827697881468483355280443302525601301784550913089601465052539e-03 -2.5586413338036054988926977800014643729509037055224470848761713423723048959193673190046025507573550581e-03 -2.2616846964528983789013491959207685938693962088151597392130348487972680210443792124078248404976979323e-03 -1.7202214806905241338994300057716602297591106886998059079998572093796685423250431023888919112640948217e-03 -1.1269498315204715662634233025532711917817980318797594971398547532860503890466839093029483118473612856e-03 -5.9074761592064648501303653719604179248601419418358731729696822446709919022603974337438382186379140228e-04 -1.4747973711764309746833879206535294780916146211285273695899077796809991224101483937361931770891357757e-04 1.0389992850225913737679157805567837068189040007812312580251738232773392611941003352846324782016978531e-04 2.2223558465578846125723821335475735387313195748897981177989212691074142368793367341590319032768665240e-04 2.0654038069923869211840426981026180305919117209069293315943352168355251343669165541384569050555530460e-04 8.9318720917983994062090867429128277734146744406154135705191612188203444824081997781099933838606392492e-05; 1.1419931971046142387365213786526810137448839485400321893205990663458596701300881025838024064932854055e-02 1.1678924545644147967330708466198053751035830130838252016783103321105165252571948364939182464436822900e-02 1.0338956240010030647970385412455001572748665906428686339708624266485579690441110974737656503540061872e-02 7.9987060359151081010122893186113680519331063650094631477157951700416114801225592153679208077989873547e-03 7.4996123506260584480654068227442292332062414503276262561457304593427328005453111048772424955164877017e-03 8.3143864001181860226513484923566048274805602040295961809489836098095410204797017399648220033935545989e-03 8.4691179306945489948800801352988097531826490600585943736397844885271325392517496434102121928740698418e-03 5.0989156039588120060240335166528751830436499548550475882775383343821165196609120208489597161393039220e-03 -1.5447701947182608375072891271739609051318379395626653243551037301106901717662465389781492954308279159e-03 -1.0261451260635945231977944726510192126311639908901722487668191438054558454999873512861820586653101860e-02 -1.9311727062028686842012410588109153240053511768584052236559823970349213907996034808437423247275812100e-02 -2.6995148850530914863526776000191954751956309622178151330533287708506650161149345557837346592232952523e-02 -3.1232394836967428060180807334041513072687301696622306173589387894920206502307355048255903047397806240e-02 -3.1251369860537881516864988809130723746959580164434876431356029989687575621075006866069166912683407234e-02 -2.7651061396068044730521613205361576710646681282876552132414531165077854369619970016064077278954722479e-02 -2.1316209292603266814322115767278398832606223433083205220699041857041030572379834813946516945125181646e-02 -1.3620075200008832346541954137519593833870573006026868743205457615787762163571801557111346469086635833e-02 -5.6166060599427193139147953058679776103058627763595066923252230727308566345239157818364487110345765762e-03 1.5939998522068173463066016103554950397320342446939630078508307800104920030490309203320479939763806906e-03 7.4088466300107850245802615648825420828246342709554399034288625832213388431258707787289210568842798013e-03 1.1315577926159753117609421937463486671687828748491656550545796892486769733077485159772756184629666084e-02 1.3186864290580552159847784634120503318565626074807805127191431809958967317363669197220965411217704029e-02 1.3110089379920351201947099450678867780098926128543454172893750425904981454482857690100809363851059255e-02 1.1690627208482805794308427761353671901085738587226363923049664110148308472069787333864089980689295406e-02 9.4626870060322173755934577205569043019809618637268457059623600894289203596003558755093182699702786521e-03 7.0095187769283121252335673571247300287033312633833712816015586911501150198152541582146666332562759785e-03 4.6225106683955130755672474140530706013191256362819995304814547391994172478341734994576650004765080347e-03 2.4176135429986316075222273285637169132259584817056049383469337418749988742134933448501720606415697673e-03 6.6284699732570397416800115175197875882903087818075814036169374852687578513347470727906160589849671387e-04 -5.4374090412980012009328872213811026099295861078901940541604087586187005963463003881615814615869907439e-04 -1.3851254998259569744715187973678223683266969570485288272323163124609475801148395957084113595025747187e-03 -1.6999875353602724006334314257314437287242377053081122662522910424191066105060954802796046137272145050e-03 -1.6976358700584024414657483453397284883302449051950381147443046580272797065249750589509225007852707976e-03 -1.4342758861182251777224335795334289772014781807278774242310974929803967467906562576988073599515628709e-03 -1.0724036783523418478517967688044935398874896218172809675689635923111213354278860953612978280225636837e-03 -6.8888548276659162822471285738883713201045208648061602033271128026438102503490865238483292280219512936e-04 -3.0850638308326671407846565517353284028848210395399748992840207768498918130591594674864273859551623026e-04 -4.7296622942282883967383790296089303847745055371607829412977510939533892602709611752537561777735714893e-05 1.2518587277963807772455755780907367033630437849107328583824722526218151893445539726664147150785189220e-04 1.6779373996310220803788305623251918470225068564361700292455982962327332293978943101437988883968835550e-04 8.2321529846901024428361405961954805787278323468176686062951088235385097275469317099172879148647138651e-05; 1.0028996043809581681287491047346254880175176311190938600611482820464753834668239937093487375834951337e-02 1.0701350434564376593829862473632492081324308023080425831129333765634003628642014839545564392770814287e-02 9.9679723576135990753621980692698802453880755823538564553196118912380386979489810452826642517032294460e-03 8.4239608795314452760089163496950908678594508041168279614283780862176468060959972359658649199693791277e-03 8.0726940101199551003580267491164327022980408960187355201895858051798177126175260554719818940798656380e-03 9.0347347026153309151992222101088000536758099534320323305269010436912846241700748887168918157613165784e-03 9.9116992662969984148829995262413857385755694125964923042050898496441867850221024162307384916053059356e-03 8.5050400596668205816192490481065328538827379356093956831952545545832600833992981843995470125431186356e-03 4.3418964800486529267805711506048064477382587050642141022722194960349141197543559759183867539375171408e-03 -2.1691359023942095938569119604608364928626475009615704811599126795555021900861376103920607082993485984e-03 -9.8344322718129307353824680822243946419498725462181451123391061418718749925748735163794318087515349463e-03 -1.7351551319532266213971984961363791718284024971907605306492411676434576882509324277220323765499249758e-02 -2.2847382446993760450376984411787682564149329455440359424279084305424326650865349214551482713579548418e-02 -2.5295188042985491214998637146789747013236578064500159864758649743097117819302269535876360889898804701e-02 -2.4673274506942166289151444446579735506257749705059666777634419784508530387178565253531782863417481850e-02 -2.1289897224977160412688403160695926051656488595317562072548899711782783876283887963907900802374835704e-02 -1.6114328298585647141006396466512018395546034495525516616756679333084183289079510421409743177681988073e-02 -9.9874941013950036144793708159188016349093818009999950487948616007035897930960351186923147198722694581e-03 -3.8872895736006736445852195949719539843465401129747337301579921694704584693246844881692564854512736495e-03 1.5792427152492941997517778859410033831586982458758611880516539222739953656476336054896662358450145783e-03 5.8310491902677973781441465755883466631769181904561149105961142069604684650784795801503667421765446563e-03 8.5721074128073981899874060278902110696441941531703511073116212863807927645344541314303644398783934769e-03 9.6649891761592073623847793933321771367967188442626575144923626498336303391810725773884686471854170142e-03 9.4626870060322173755934577205569043019809618637268457059623600894289203596003558755093182699702786521e-03 8.3227512241451421919865724409661597873165973696575885101709344816671878699612436239014217334538547207e-03 6.7269915769447681276931523033110509439657710526935068314457614181536841907053021668245765354095979911e-03 4.9579407472462660204625067599661282951743050046191943449030207001815540443082302819020602576422381993e-03 3.1615972062871625531119526497162295984500209452661762959378953122741895188595926569004173428399918470e-03 1.6252957271312973812040199171353734068980676565844504326478155822538347459611044310879604851287646437e-03 4.6905861438973351149565597286741632251491975294444676529189831265218987544824564817914300221526526091e-04 -4.3157400712914432619202395537636688791709088502748129648498748598089204338103454964948365370544975533e-04 -9.0978742678710548802056206698855813070074597187902338984826834072610978327606622583065611724947110130e-04 -1.1143108668600382217304788359950306991786875354159880228253761943143033010799747978131606667141885881e-03 -1.0772671057944397209092271670329982659492356298233197362556664177427861742775952867295280865025467143e-03 -9.1388845831163069766667579567155340146690894813034203259237943513907275977161493330193149586674491001e-04 -6.7472604954645218252782754541519774586582437523992056466607733294943532821285013833957983842258106777e-04 -3.8133709783566355576256139102353482285561044708054116963201648052050645735259260095817676370342908324e-04 -1.4199747982471642790154400047308358311957832560580129065587463849035737612160132893916857097625759654e-04 4.3488378150917765294435944269588232277413575318501094454118165525804553290248683990201846014214617623e-05 1.1531184726352783435979054721388153272520465195460558613910810919132798173907683246644801259529888733e-04 6.3322524424460961276869784946602382977485338324683743428948250047756198761224965331274708147405805167e-05; 8.2125815376402110733046735175965941478487037466144668845038916505216837333536007332322995365954887827e-03 9.0933950573143680791901570193916186009896710971844746081271861464818293013684044611529400824615099157e-03 8.7998425954099679073953334242860746777230175135465745374170940190663649316089098003451734642369067886e-03 8.0047193553910365314309831680554209318234351037920163048834572397162475400299959633000645648200712867e-03 7.7454441377147134634394626969408192036733210834615260106145134357718027875951664497577284839743251826e-03 8.6693411489817161586792414030476025459834121855207978358582581297117017098897130484123339695988887411e-03 9.8296136169040270373712343079535125778949766545915921658805988444726394924975906902724312852467888776e-03 9.7335717910053210095926754259214233888192141520330097117700596950077814554535236450366295797855131569e-03 7.6314885374755009959848412769253088980777057445623654020935490316806718431160358181296318397871695914e-03 3.3187886075051189803169851032048349793059598487083491748574073254361717621681070626967285125791453718e-03 -2.5813400650866536205819734816717783829859437887205046659812119933080985334689511478915037290335798439e-03 -9.2161663275315816305442712665818599173289293358189796872144565332302341303657265565190484865714962300e-03 -1.4974763384702724679690217770678772392453269768836302070699912905296559669878759451575213737540397444e-02 -1.8749216320788369611678763725160335632369893295615843506036776396184291911818466825173318178190530710e-02 -2.0161919026456102332345515027230537573750761861515469720169854429265129129349596999180637295431943034e-02 -1.9125077002434028186407792933960514845477058002420132792096024124967233076249737507320347058822504106e-02 -1.6214180513590520804599656290012368164936167993229284804784631129784344312269152808067377018169147556e-02 -1.2019899430624568077824634657027112776145866264423550557785100747905853916971998773227173004329988845e-02 -7.3093960459443451071565220041497665524331721656545190089331381976125395989381961636882142661334109549e-03 -2.6129739461993470637583989360731860264844590798473737586518598052075204788399965639799092406187025601e-03 1.4877591664536785925127523251331944311820547458469010276085099783389623455932483664024950511420348024e-03 4.5784314187764590397685949534166476717597488937019440620311984043716080298026901583541441723754919516e-03 6.3662586534526319872528122433329272127867439774477272545760040305602288945627140127728326371018399581e-03 7.0095187769283121252335673571247300287033312633833712816015586911501150198152541582146666332562759785e-03 6.7269915769447681276931523033110509439657710526935068314457614181536841907053021668245765354095979911e-03 5.8918857297988977321750224711497329375872678654971232525659799328286105565840162541206561411695448856e-03 4.7376041625127987244237927782801649857293544051441326207979918460758799293760729858301141803767375335e-03 3.4146777694292124042803788716512863919028033437579451406813868058227283728393527355864557658352970565e-03 2.1821745437711781715212482858927542258206510400811053756575249854685524463114880897933736017077769616e-03 1.1705457209731023547417074742699140713536115787380771540774090563140285185216202817180380708688204081e-03 3.0616467004928565024372948721995491717639529186788200830746497873090421230763227612796047927360301029e-04 -2.5421482986267812232453191528899329609715062275604300144362881630897988043422512167499499061284868522e-04 -6.0385982908557954155533637824247063798043341112027719813575563540015283511643232641638140169265053824e-04 -7.4041411477543197444031179213371269365015680319287954823569630960955095257847421375788070137292705807e-04 -7.3644590188322958821489588425077311192963619985373836360979036996684440365272393068374031126247654404e-04 -6.1762124982986932733431244500813500097620783137068058558882213075397328655209075836651542520663643943e-04 -4.0166406676287617845661036938868581656668618640832028107134244758443311275792646901617638073933574906e-04 -1.9408740312103941516580235747992806829494987428132368056108487403413841228732950005374746661128111738e-04 -1.5553226156373598873712349120635414563077131764657323680961929912896355473048178146616364235503687954e-05 7.0647026268279866505384231038614236187226556678929369687549623987385711113798851709024717274744784047e-05 4.5853273845987995676931648847953601832696707764847553054980256645443559583053945653823258996403880571e-05; 6.2848762081595978913189963870671208288151191798804732969429831806327135882835367959912874820434349637e-03 7.2110019105508266268081239463423060132579687928005850485583875477644853264393430229863471484104728303e-03 7.2250629263492754562728791427846285984437005894436962231556139514520611123386172544349008206570586384e-03 7.0626295345433036031172779764863544719873027788996763383675812537943493965476075511480019791978432907e-03 6.8787165117244873775700927127945522365150720066184060000720526043046078710962770708413562997306602869e-03 7.6412727386561086311917495847187223003610638343144856135790430638849544150969710625262701868728006404e-03 8.8200342961893373875203357421754825799963390416499138961711071328824396136887127566825695457225696429e-03 9.4646579038366401476056183525045170988662631234424481468776439013188941048001882221074711455371457318e-03 8.8985589109917111193215414674132243587147201822944688136070880517982773599269938138173944439748579653e-03 6.5515651558001669852112650491602928355059799697647490080656712209796597405326972103177238943975390431e-03 2.4780592081216191310491800004806699242707939827272888342910852418717451889509269177763176295161673605e-03 -2.8932181307538659675014358019729975672880650156786316243459141523133460264475833422158663211059882010e-03 -8.2328728156566166371988518149312359747461221591899945587040484858151707105031937047166726482026105423e-03 -1.2466697028898273847569554529781401138985382861694363903668529525160798163890730066830195727009058005e-02 -1.5058558150390995233348826187387689123737866864385145810038691006703336924452717673126442604295792228e-02 -1.5708738178507482026742646306107507150832937788566722782693490485825786416885355845634886489053492258e-02 -1.4676532113139961069634646300189364427950376741184011537262772401368647662818274838648974254115612857e-02 -1.2273992120312006667342832208548795318269734302854224640147264048973812787809390289284360420602700446e-02 -9.0095015242793666604772806046328662357626989490506975700358724968584086557464080718429745268389122601e-03 -5.2958224552889121662894510667876018008974810096445185374720443694366794335046916745680094975459747694e-03 -1.6797996981506394460589098244584017967947190509943917734933916275669977642500131496487193142721038051e-03 1.3697529149407793948356963091160425465315284301218428725950119802338600042401671742545063242444329864e-03 3.4618948668676543209237777781565456502727144324565059653432309790038206450382790494125214001126902970e-03 4.6225106683955130755672474140530706013191256362819995304814547391994172478341734994576650004765080347e-03 4.9579407472462660204625067599661282951743050046191943449030207001815540443082302819020602576422381993e-03 4.7376041625127987244237927782801649857293544051441326207979918460758799293760729858301141803767375335e-03 4.1511973762105679999954080272085994652657895209000226979184683033632282729039391043427977827140997810e-03 3.3009365599516884520596540620174823778400977279657602318880569757253039988577823712398378517563095549e-03 2.4174852188615051929113897766447273648518776224719424343522070528259573349311296348474716551095462149e-03 1.6062966922767558274567481794377493541883522881147096257852556294026293819540945360022781956592740685e-03 8.3199541516224804598578304089054413239663804904758564692493523789850359797653661591788137604886700930e-04 2.4754012764684172092728806033192462771322075415069632369938135160077533994584991599703963406289656745e-04 -1.8367634424887244525407500818875210103226132329639431730790659879079345692242088291653956910555215667e-04 -4.4529231632076029171722355287014562690469605196817391821702780918577680315727693942106618838564617968e-04 -5.5750492925664288978954900205126201148498367764792450311274058900140356862198275393084254755299558609e-04 -5.2964086069865122803755224749377636786607310094559766889811606320571380572069348337263970485049449525e-04 -3.8783121559475801465427378671874783945332205926265576630250361161683312832661832035782255643917401860e-04 -2.1714363770153149268266154744280004680231102901869196284245485474292750739815920646337556505686074833e-04 -5.3097655555025731304002886382938373556792926531808068903745761020791908840141640533479973737774984295e-05 3.5714468093247324759344938054700290554995224398476988166358748439454107616519846286614356675679875470e-05 2.9999837585656855729858639806101443759829685258429614493094718761135475125755594837434670233738516477e-05; 4.4025723479524991244040279550368838486848636094060794387180376787821046193547762880175983327891183643e-03 5.2328364790241542746583394937129505709742642142352205409540291800204521419846827777226737798769150290e-03 5.4953925224928552810187467859816776749045051613149224968413094667947308728054298772136761990934007568e-03 5.8090822722077037933172009547825655613799436272265088316862933442868996823445593678852005635120013203e-03 5.7083893782360962832948363027637063937112649167316424828121086332502161459832473512733230264158722503e-03 6.2329838818768370306052516221410776442336869486186621328718827013875772644839628840630956718777138887e-03 7.2768246530315473552673889918402003430853153750933596284478859288802310073993595125864271375259105358e-03 8.2573947102147702658996852127900188186889815473387386878252319168044048070131495772488100317939796245e-03 8.7186621016081217324709419298600895844164504875750409066356811491873101371022419890296954511807337831e-03 7.9717406012994332107576623959347316323971200421472057947564436557023989462215133405067500244937932086e-03 5.5900365349382738249954007535775546360619867024110239215956479927620868954952995678338695976389501215e-03 1.6769849573339351931568281045225673917303553749917421077531250008846730194381620452202471770947472321e-03 -2.7795858572523518387397078101033095816713642236782462305214897453981730551152634840185178464587885759e-03 -6.8382524523406273872677293468389572231136406811225783278022245512360936945865164583806131452620722607e-03 -9.9124104623760918807360050015606742299945902566212190243112507331945990928259307384005385967002816611e-03 -1.1639004470631347264771707639308093427738498714619346748876726347334304618438896605701456150370526659e-02 -1.2046185236189636569176383461584394514727819627710784100548749655856134260453726176590573768617465604e-02 -1.1183305929605805111953780006190227008694128192055840243819253900070310019226540258198287668811950174e-02 -9.2898643575171476587490907185492455008163841453931925757516756037340392590445932576932473954790302228e-03 -6.6647879923902552197705166957132576862728895959172134668634484560164843654817878252994423786874105419e-03 -3.7773795850614863530639002347301980740304917530167498128597529492297794436761722681436035107655650117e-03 -1.0859840683483827274238239971604618990328876914466009254467819902200612872410063008583653435855809195e-03 1.0071676187010169247361009366151872372167035000031852592829741277073922703976827520074954879939515589e-03 2.4176135429986316075222273285637169132259584817056049383469337418749988742134933448501720606415697673e-03 3.1615972062871625531119526497162295984500209452661762959378953122741895188595926569004173428399918470e-03 3.4146777694292124042803788716512863919028033437579451406813868058227283728393527355864557658352970565e-03 3.3009365599516884520596540620174823778400977279657602318880569757253039988577823712398378517563095549e-03 2.9087235866330644473600030492879324943516668983210046722286394625748322868056261088982626827968898370e-03 2.3783014145988266283733703816176457969651138650133328790755612047996926246067411262514696581174453549e-03 1.7956403256078572925592714388475172072226164240483678630786077188841230877070836008922226629334464433e-03 1.1608400048472209186121120739919177637745991610008902260236059156214780399050781430122284415735610415e-03 6.0824788929141119630122458376258945196077159591653012607626491867308588618485620006770271670830018170e-04 1.4860403364956573177379730847685287981176289901795932276832867755631587643290233590708419976118019664e-04 -1.7262313969063628460905311379226475869836233198541914992619528408847373168804702875079101133306699124e-04 -3.6086952503569158451834023168543102261466802401054038509261863663732282634904048310483190896000670044e-04 -4.1148087845550722138713382468128298705618678126603459183287482537598044562070499158682377656425283661e-04 -3.3801933400989467767326400510529386414791834493827610195921309926887963128766077275648383515074099049e-04 -2.1595834354215343432735189081946477885331680279634783543229175157594045377428339321905275851703307130e-04 -8.3893554440779667977307128165934665718390825813885392481868455671834571000585375518642178575367251322e-05 1.9130108163629037426583810332217796363094187569565349131318578080244342752534976080491863891643983544e-06 1.5190133478507768675181636259317643764449630432922733204907880746648091602696385049800583536997288935e-05; 2.7894291084387369645909268206063823110254712938488334726048389895770456257593138128827175821404897732e-03 3.4504544055840151055517414246049633399748378318794176635450601966409510151924205991694943861390233487e-03 3.8837602629606010729530479263304732731711000135511266025792504430505592225566567122470826588459882901e-03 4.4959171193214685750277415921458981953843499419066670411142536998718129739221383088609945085574847462e-03 4.4824361094791117294539941424700567410522857581171055319232994455299984882993443449416784637008497200e-03 4.7574387970035624526830906356753882160253990066872792599803923793741531141250875277777890625216602380e-03 5.5778360883233389798886011475446031051648906377198287483918317001865392832838001805477726052040928829e-03 6.6419952581564576932101611092463116605400415205243274406919735308648974354106169911574748006414978009e-03 7.6745042401600042915854453653587708790368262765188035700317392262789273368406439223745598823247936774e-03 8.0343345862689221474654388065000413969238666204742423004059515778530033167718505161239003751218022066e-03 7.0363038333376090329432569015932107016035992569395431844566388567477646613779544145689091664880602754e-03 4.5210137687605784343298417532627469663111752822531184581451175559093760960566009894435230897184393971e-03 1.1216383324354497260470760460768036567117881804997625908505624580486972611252902812843197821201928434e-03 -2.4065291448591711746338039863621600161921738833281685256712376509782412080945132039588569058755982622e-03 -5.4876684628998950884134198805462275656659838783301272074819856851861960753020415525090484684724961231e-03 -7.7457728572124952663537644897269045475677763787544140638969644913499892919993504287185588065657266706e-03 -9.0835985285427561395251107200211824169483978522489723270103855697350230849601598342594548066698822975e-03 -9.3619963593011988631994755438728029110144396699187122416727698198469526887692799309265980273952620139e-03 -8.6129981682071457080841413967189498106319287927308397615433276016352980438802926100153684821802168554e-03 -7.0071099373304656125724771782225802598081576007787053546503827989277385892273103872741324969317667076e-03 -4.9069518157073812292998516425624914726686595471862292618906781621207188106681617002381426077558960571e-03 -2.7092246140097410040084360495762342708466476426719257630819138585498611966092120519999288370926291012e-03 -8.0072464046483479276688258980170698655393397079034625384308622925996643321156575727561916495649702474e-04 6.6284699732570397416800115175197875882903087818075814036169374852687578513347470727906160589849671387e-04 1.6252957271312973812040199171353734068980676565844504326478155822538347459611044310879604851287646437e-03 2.1821745437711781715212482858927542258206510400811053756575249854685524463114880897933736017077769616e-03 2.4174852188615051929113897766447273648518776224719424343522070528259573349311296348474716551095462149e-03 2.3783014145988266283733703816176457969651138650133328790755612047996926246067411262514696581174453549e-03 2.1551645355640526249485048563669735192004148556284566514011052163029932452547797416291257706877889276e-03 1.7953671013423287935772055338725356822661679309086948805589239994156179265748093785751145800680951299e-03 1.3138162185069181731691694025966466491121294986208033246165413287386659376134972791075698043634487921e-03 8.2986011819854731156003521411011307714027364402773260147556292337847387179372191735244700840569001665e-04 3.8929273952076077655869780950437048155078408235381026561287723226680578765825870034870951797913510177e-04 4.1402076291445087332495609266632870847810070328393140408832607138459602380608927338829319798657339553e-05 -1.9362828076466169082864195241185485259698899186287703266538925154322916991680138278985287808993134291e-04 -3.0048514085573191330129350371163976385042897282954042731972203347335222446829913846996816871710067520e-04 -2.8762119909330800066743711169179368933554182697473361449877951099220037863201986959245796832235956670e-04 -2.0581444620351147356820236314665269615569274534249289653596408690529419668854960677669074879741975666e-04 -9.7662590402706487957154144218833723919159226568533958468540249252819527840098754343175013342282115055e-05 -1.8809264892709966704697401670475162627310371413612668172763371707157021834030103723034126641504425414e-05 4.5249491943100000800519462333441033759900001855561053179240593153885350922843317271684312847365188956e-06; 1.5189765716620759015060456820906976309716191690924397258380891173233067907723807025378343255624682736e-03 1.9853082051382233930612679750947067945361555835462192884235504945478941286971086998138220419700745431e-03 2.5080306638554509582359606737109248446753436855005895505354713812198287376786292001554437969384959162e-03 3.2414345844704149693271332756949471119825339505603119097781002938532610939911931810853593785754479576e-03 3.3048836474879695724774681241062655061270305593189396072626285275115731334584010712667401713344942656e-03 3.3758218779222692966783212254786688472775686422249842472192902604525486068444007058377256588847206559e-03 3.9340524890412785355606683094623785691218002112993035361306956186864618846885355914540136210746801674e-03 4.9425332132716080600556462021735842425643546369847049617219458275730813759346213767028777872444023467e-03 6.1822790760757138427401254765889449817414783652548882575078567541851594541537090433022325065971589480e-03 7.1376276521459237249144374993410525800470968566949483264815840051837118001563448729497651452485611820e-03 7.1347674829357682798791267816712984726941049625611074144975804631030713989393763739800126560267519278e-03 5.8109150941618458692912837634267771334017216449466950290382987594448221978895838218686155001467650490e-03 3.4689870892265022925337618799182968176659603911120804077105818265450366565214642969621017061572408111e-03 6.5240096260106350730868177830437534932062270365047573368571693381571023545557390028555121037234566515e-04 -2.1165710185488958884014077373242239880019217047611067462812719300530919335180231049212601589818378430e-03 -4.4579702650567559523108537450683027619660986415572832671509040898021165464440478891830526888530550650e-03 -6.2181485019637031182739936346072152883549689605733515966222320218977370306632536786835592080444943205e-03 -7.1905861930239209366107008323449601323560537275834222599414056940934946786968669920662482818594830349e-03 -7.2832499086015100902979747004804537950953920708300989340457787931277016616508588432708010990044711166e-03 -6.5346638694614483101826757987016376981767708790605746235243223298538574074630612860617206991641228254e-03 -5.1737979614332833875347433505111449287504842562834548765041665309396963561933365828155690079788557157e-03 -3.5119418119903168799583928448062890896332699525035048142647678276324951370963365316921937008940580311e-03 -1.9065270936826639362917474861232824070703743110944428148382434225100714380145880778833254070703835847e-03 -5.4374090412980012009328872213811026099295861078901940541604087586187005963463003881615814615869907439e-04 4.6905861438973351149565597286741632251491975294444676529189831265218987544824564817914300221526526091e-04 1.1705457209731023547417074742699140713536115787380771540774090563140285185216202817180380708688204081e-03 1.6062966922767558274567481794377493541883522881147096257852556294026293819540945360022781956592740685e-03 1.7956403256078572925592714388475172072226164240483678630786077188841230877070836008922226629334464433e-03 1.7953671013423287935772055338725356822661679309086948805589239994156179265748093785751145800680951299e-03 1.6286385847919738494229231218914772561083634194722774509369347445068366076082679652986970119346154702e-03 1.3037962221682299886492933708222080888419786593259283110851117329850883908880489523354037113270694070e-03 9.2013111484140399336696993114011378768641094677390874351562848993607506867198893680288126940417186271e-04 5.2943805893132211182584345678505674510273927502450083047205816319443133439824043785967346977504337215e-04 1.8635129171818226626596548215416401520663696357658903428004294923686989117962428835256213926614792839e-04 -7.0966205913663980296396686775296741554837485644437141837421115118390884392503898040974086877173386852e-05 -2.1266018842800932146065300660666743943152774395340855982486199545996370591478978357176104099559828482e-04 -2.3809328606960108849252276775147188104421119019472876291532069653579224801490807441970193615429932556e-04 -1.8624995992480444082924760665624451666339053992610945242954794974741571162947325514454973291673937378e-04 -9.7983638567871208535332050384462722968212029687573591138440362924636831661987844723067263386769351844e-05 -2.6347182097137383965922886830057456535717465531791025319452801062178987133925939014515283094954910734e-05 2.2677095841779556254319961067458682878872436871464419356984982273663095463171052343831958666215572588e-07; 5.0824662546673331554317874320054718831401736219323500731088829596812200361288465093364680303396852963e-04 7.5825636420644045049688225177201725847969382091716085323071367653643650737763318885518811526503311851e-04 1.3494204220591079113712835345639853799699132815935011074721152870825467932943871802658463189335118496e-03 2.0643939459646838875220739051488218831231542002604605337600197000300370663905478112460376118343531344e-03 2.1843618386092721590391821360929836604796636183789202315309120802412391115477696438406493114406266219e-03 2.1081967351730702427858593539471086074829219922874910945932267079554871595938074398122029411055476125e-03 2.4086871729713985403697037809217804566800948531415197289509720342566726736661500879619255052028868323e-03 3.3008645103981821198613271401603594832417867410869255214993599569078555663541455570646483968944828172e-03 4.5196118899235808637359159676922330228037483144332330490676769011460539614857796014178357038217948301e-03 5.6857665433375007650045985203149955889170667345816665185489228929811811717960953613924620098679644105e-03 6.3306490228374200869627054583202758127690107965931767957140711471657129911744876195891417248393909477e-03 5.9957667521074676495152714637407356013337440154439242135208243603438909072096696081058284017811659648e-03 4.6746318207475256634410113337658506171623664627495846288792206707633682938039477344964897679999042603e-03 2.6765043872865746700151944561465445580312795700516571178137932341390688509282089902335487055171007381e-03 4.2935952005651647667959185422896507636352870130025446897096243399643892659073383846512255927805899240e-04 -1.7007790655306800905124730417188003119432357367798837802123761306807948264816772938349208316314787005e-03 -3.5058214272246997213797999461323479111927075535215378208026821342263623433146179425155233724930670790e-03 -4.8152003502251289831839712756803705048937862594689909928829650911436621616926017365600755651656118859e-03 -5.4856423910556970574516810103419099682637610599181951800427716263193968732176295746112472027854119439e-03 -5.4522920468410673918435118175604272059273286600732459932004912961914228273163832070210481244334581680e-03 -4.7945741378114034449173692118912977466113322290319074578317696513049569469219210980956735294651981512e-03 -3.7276366954299259410548325515980517870480838377088110222692566522529339150020213364232156368183393157e-03 -2.5234699964293551275456219506298927291912827697881468483355280443302525601301784550913089601465052539e-03 -1.3851254998259569744715187973678223683266969570485288272323163124609475801148395957084113595025747187e-03 -4.3157400712914432619202395537636688791709088502748129648498748598089204338103454964948365370544975533e-04 3.0616467004928565024372948721995491717639529186788200830746497873090421230763227612796047927360301029e-04 8.3199541516224804598578304089054413239663804904758564692493523789850359797653661591788137604886700930e-04 1.1608400048472209186121120739919177637745991610008902260236059156214780399050781430122284415735610415e-03 1.3138162185069181731691694025966466491121294986208033246165413287386659376134972791075698043634487921e-03 1.3037962221682299886492933708222080888419786593259283110851117329850883908880489523354037113270694070e-03 1.1539236935162742672653362458166210181400687724982971081881430701997788807071375490436520894468643748e-03 8.9994041249639011060637035977838713844618372402017139317109163643405865275112995406261630187642509159e-04 5.9785343950849329288453745649374874719310243225616326107750032740212485911749042036415974881464064567e-04 2.9740963751469297981568769193835130566091426157431623811036928631809910544550121156476203506337048415e-04 5.2292176940179155728427330021056265209093254649404745370916192906428686426683710645018389484771364176e-05 -1.0162593489499162426075241695352757606625142320364467774504589798120697197637494197915462223241258568e-04 -1.6038964856699553718687409764195509440902071436267967488081831634013621932229095246670926751884955785e-04 -1.4358277833660976194380188122399341453877001193949415589882686149643030326519714192290434472847119672e-04 -9.1878308033376772959289574433405616594977685785086393689070146695923976086051143249280903400439322120e-05 -4.1083174921467751653811365559372061193742744262373661113002512183794566074138322009635034199924899247e-05 -1.0109658537418245737826852841113451326968313966086025691226253145237291015019669657843693421607615968e-05; -1.4600880381260467254010268095070090751600157923964280724412498666473831691981430743220856170790521054e-04 -6.7098544923623076671933604485936170513218524171315566603141433363841804953363636041277376415166252172e-05 5.0327562068079009562275278513665850679086590927481412253269220485128348166234080498749455230878137099e-04 1.1022267283330120699028846404761486138028642418721066635325560937713123204027412454060709261665450066e-03 1.2448084221802707559408693963542537991546268497022930638274754223194276740172340281513303450589520559e-03 1.1024687264871311739623289349628281721888729366800839545140348787116610859014880131440373099401206955e-03 1.1879836315855429788323532776588735037858930254645252756896931850091259937342656864205118479435462109e-03 1.9171869907322369992778040024593379236111936402004720468114947260579225699652410327635548797029977961e-03 2.9479956473168997800669031130071245614057499676857883793581331347076682489036016717599549692605059138e-03 4.0288643147548335931314742275470004640086600938899167897602574769999896343838616953255563262379263412e-03 4.9430931369088130595494353334959179355663228382513335776391532662793227993129247400857260931720706763e-03 5.2558787723118445646256267352916654503982366432960106453001183375558412998997244919666168394521308122e-03 4.7356806348924537318266045093991893904281101496011611233242608484158617465899295990083659399135209201e-03 3.4874675830238816449886907562714419007494723738098073932000242025371143538020335619210460288758532015e-03 1.8480314461092812772081473881614091377231955380761327844646312815515139303953889012530777428396029901e-03 1.4518260612736170885660348579849635867446728718268777215819821940830116468470755863404284174470369282e-04 -1.4108340090290213981367932300574757111021077084016576527078838951184955451779101829407497085113524466e-03 -2.7175067994127312065422584870315646219887213678475709698647753695503849002496573713580812844674488849e-03 -3.6325140071837616653552948677193339374170317940778300381594408571135066506449732603281225743593454205e-03 -4.0425066929438966841641158806023490334070179637252277951241338983356941736554451500946462164747084591e-03 -3.9141448137836491042261567539620795628884528265381635310684750742661042514823042586257151603368516135e-03 -3.3563392235240322434564599955441911269888883681115208178484398760432601363369771389378923033488058398e-03 -2.5586413338036054988926977800014643729509037055224470848761713423723048959193673190046025507573550581e-03 -1.6999875353602724006334314257314437287242377053081122662522910424191066105060954802796046137272145050e-03 -9.0978742678710548802056206698855813070074597187902338984826834072610978327606622583065611724947110130e-04 -2.5421482986267812232453191528899329609715062275604300144362881630897988043422512167499499061284868522e-04 2.4754012764684172092728806033192462771322075415069632369938135160077533994584991599703963406289656745e-04 6.0824788929141119630122458376258945196077159591653012607626491867308588618485620006770271670830018170e-04 8.2986011819854731156003521411011307714027364402773260147556292337847387179372191735244700840569001665e-04 9.2013111484140399336696993114011378768641094677390874351562848993607506867198893680288126940417186271e-04 8.9994041249639011060637035977838713844618372402017139317109163643405865275112995406261630187642509159e-04 7.6845174623283255434502803954343351817197145708718429616828487054237034688939484641406858603581238855e-04 5.6665272041463067985791177321274500637497331015746731981652527408884676130952877981210861935368843532e-04 3.3454593651569106171845925900852040742669008282480439576795929512355957528906162850331395722327819027e-04 1.2717968938670069044117128659096410404613002292273104702914212869632261511855015119818282928310544127e-04 -1.6437821691686829475632315693956405885362700691390478823175848898638427809565511420514537818822715986e-05 -8.9046473156877499790004110821057762925420205134446628427737464918595303324644046469767980751571176971e-05 -9.9673398501670945616023846921276631363395995814518118038758130017156319751267325273900490786993750682e-05 -7.7619984176126898398542258227056978064053346039226789857909699514414405182506299218557442582367149397e-05 -4.3435225986714799717585454146608544643797695584200660692211409428755070818338173576655115937629443309e-05 -1.3558746157745484382518657742096456012700555114924729487556357499828105678780211867204639054407116288e-05; -5.3857343304625382642987567181096656207979406616662518918694742377038195365149608606835989246756183456e-04 -5.8743809763457763304552868926559397576688502900938172401257109125755865371758179212720269220782506062e-04 -8.1290972365231034664800802866990808582142743186815052424505875959613198557662863007510501773510504324e-05 3.6036085524242581735551287655413165993322129063768848828124596047011483093868373353575400336180524205e-04 4.9738769168958909014102582948865561998263677449265718608320040878116260490396337107927869863951955663e-04 3.4212237610166272377169387508400298829149532993784848329263097549493381792944060081291866632497769133e-04 2.8280145085655781838317307455765917306408250032266906770559651243315084316545959866555978493730612741e-04 8.2855830098973739431201110098390347678161951904028937309528315500697889306055693376635675461147761021e-04 1.6057506415122468915604424467423100087760645258234716170694387866638507594386308464955560808561175059e-03 2.4740046806779494755309759275218830315309618548022553714387219378426319564571729062066557990416854828e-03 3.3935603845859483767880219558690179472180929737157501380924310663614464372460822757245800472099133202e-03 4.0730063327718976464849301359031841597315093526707074870170087230071914088642531914427893263002878921e-03 4.1358866522203483070042348346605111115301740338055219551808192312717383558912763320730748894875193886e-03 3.5248034373266637989989530413956994289590842014724630179496361784757706430083611837599164120454699415e-03 2.4939377194415103158108428877471930777564607572951851690820134232828496430534373970789924884916336278e-03 1.2945247987823668503229367630856622695899136643047199835096540540942658391692479183743274358111294604e-03 1.0752197695657679232165779051909011866390127922931161296153379932991048004218787483790425318042791542e-04 -1.0049655849474962111263323823046415357558289302290182137197473263465290393014067004979734807067135908e-03 -1.9276869257162066008328896533262399729448765923983606789372761668260852608596367593513208458254025821e-03 -2.5607896679183504852752402687849939960383744057640682521050275882526479482247196495832288838967018956e-03 -2.8106481251545638173416483315278421991334744979152824715209363184685678560733620338370278689826307921e-03 -2.6821426276584491034268181741433796225119829065391377883843745012903615238471851596579181234932063421e-03 -2.2616846964528983789013491959207685938693962088151597392130348487972680210443792124078248404976979323e-03 -1.6976358700584024414657483453397284883302449051950381147443046580272797065249750589509225007852707976e-03 -1.1143108668600382217304788359950306991786875354159880228253761943143033010799747978131606667141885881e-03 -6.0385982908557954155533637824247063798043341112027719813575563540015283511643232641638140169265053824e-04 -1.8367634424887244525407500818875210103226132329639431730790659879079345692242088291653956910555215667e-04 1.4860403364956573177379730847685287981176289901795932276832867755631587643290233590708419976118019664e-04 3.8929273952076077655869780950437048155078408235381026561287723226680578765825870034870951797913510177e-04 5.2943805893132211182584345678505674510273927502450083047205816319443133439824043785967346977504337215e-04 5.9785343950849329288453745649374874719310243225616326107750032740212485911749042036415974881464064567e-04 5.6665272041463067985791177321274500637497331015746731981652527408884676130952877981210861935368843532e-04 4.7334209969771077397575633315092348885156307528655245156374536932369282859804510936833702268145363453e-04 3.2840747750046990620404179984030904138133895739839185162312425086757345645088883762486129369979946909e-04 1.8353191732344238270775377835119794415252298686325131862220378454183439595017722635566491828975332136e-04 6.7054446864522194643828921719324562040921885323170628210679472311041598201153333566326133869580691651e-05 -1.7657686465751452513627276170943898100315974004978345044056679875373547237115681043950077423584703453e-05 -5.3061456673721502291494377152719474062510783485606664789704600135059969705920614674637078020109821241e-05 -5.8902365961551784454827482360134447103744515115077641909109250322263214427394295784445580532954103701e-05 -4.4852539020643505754166217868643515010442953238319481579428215961006410630257298404802366345707920481e-05 -1.8066797027182646799612536562889714449737599093953077775543971265711283715688389745788389619518800911e-05; -7.0541058333259087397680598946027826531969601239844548751364173437315343940680037222486187832464377743e-04 -8.2125007909545104754598408914450887710192370479858413308413904549062673356441867713874973007705013589e-04 -4.3035534003503553469387601429729500265733233450554033914262053429290511985003607692791291378873983433e-04 -1.5624503952980314716171587814123362956583758961379155489064295197434646536627381070141809963884685361e-04 -4.5396658741671320650910916317871270763235137310283664822039699922048608116009114015928792906510106378e-05 -1.7095551063630439722289299599283932709249218162091475643275649693784114980257316309322155666179652479e-04 -2.9100649952165583817933178769447119491814883788895690103633699763393338799730350122218506864429727961e-04 5.8212116438868114312015854314804926744121847480571576656857308057210379978284730544648779965204837350e-05 5.6193899422751797820141114160578566245036567219840034319334792819313668245365414650702133755538466432e-04 1.1735542590025518188284502626545085823664964162800626197033562597040950478628251220266696560895831988e-03 1.9188327204453879170566054472216271400996031483447619686433518415007326257206420591438860041679938748e-03 2.7003130072145996613323857386085114265047766139010987505323723594665840307685076166630057800438810024e-03 3.1044966230397113002678311170369025574358663151656564033598752351630834491056858907302144338195420871e-03 2.9784187633913024734076184234241039097122602167648196546304572149473632448552736129596714310750556750e-03 2.4971272271055575629126217900976083988157825824967347138755643945874283294431548878401513791348949485e-03 1.8015641367416019723766729774381698332865748846868223928669173976103593248490062649265537286943604347e-03 1.0215881448836942398016645286652525350109863303399920406688980717308338642248778873978904859698117137e-03 2.1019453673500217484091582856679177106043035290230337103183756028200441734198149378119434641943796944e-04 -5.4613242558913019544936488821801306765790063058232555649529923000367137855457607118671008505308141366e-04 -1.2025930860618636171526062567311373085720240632837602798574970981081183157106765002292401990986905793e-03 -1.6542017882906657457292940455840663096498781208786692931558166975108443906885593522482123467826672933e-03 -1.8319282880300453013321700495692310058659296838631286631620173780800475286996765288656835576692630427e-03 -1.7202214806905241338994300057716602297591106886998059079998572093796685423250431023888919112640948217e-03 -1.4342758861182251777224335795334289772014781807278774242310974929803967467906562576988073599515628709e-03 -1.0772671057944397209092271670329982659492356298233197362556664177427861742775952867295280865025467143e-03 -7.4041411477543197444031179213371269365015680319287954823569630960955095257847421375788070137292705807e-04 -4.4529231632076029171722355287014562690469605196817391821702780918577680315727693942106618838564617968e-04 -1.7262313969063628460905311379226475869836233198541914992619528408847373168804702875079101133306699124e-04 4.1402076291445087332495609266632870847810070328393140408832607138459602380608927338829319798657339553e-05 1.8635129171818226626596548215416401520663696357658903428004294923686989117962428835256213926614792839e-04 2.9740963751469297981568769193835130566091426157431623811036928631809910544550121156476203506337048415e-04 3.3454593651569106171845925900852040742669008282480439576795929512355957528906162850331395722327819027e-04 3.2840747750046990620404179984030904138133895739839185162312425086757345645088883762486129369979946909e-04 2.7865923583899637300420488824879256550854224013124778921074113285967606791783037034100715424718602532e-04 2.0490322372339134609258498726356545588803496431699640098498244678250007878926495564520176190644428611e-04 1.2203774688845486719387835609216933394043001804278989099960762273737146548091644811353063697942244124e-04 4.1861278894016289970398305671153959165530783663434462070028308706653898436814608198485241487824849269e-05 -1.0082861345001967739885722838927021348797564070272877850301431197811736850830088083613622212690181113e-05 -3.9625218475221991172752342139189948434232903382553271948394266184781007074273177680284747081190692931e-05 -4.0617741257720008190780095467209262723679649671773952178659318550712481677900691418079446492730051145e-05 -1.8172137417714959973403100108281426877013710621419857044957084730991543585447091863628980704133423775e-05; -7.1362701933824063340695028103616353909312096755060221875388478121579030525631706337200525080132921188e-04 -8.4677494590789159954688451924936373011431270882333538277726458469743880056695275953484949750074511072e-04 -5.8686530913925455167524961189207706869942311733455113799752193564326535023517181241148305979064615516e-04 -4.6055110521946607465076240241856068126349020803845039901231588773019019391479130635997932406975920682e-04 -3.8436864399069234449091690900365805344835075251843157676200843688529632272156346226267809099014940700e-04 -4.6358783262837321893353581633681666059940190521681920915788977058994321863712818450263300837895081850e-04 -5.7410017820671669867624178754777942108334728714625759551612862757050766881990601849338065720747207346e-04 -4.0770591321159701666587103852400524722346511642814616550809281608332091103690339779192949609523711622e-04 -1.4310179354984105146143243145231735631762964229531585409243838873917771366067059608793408776580724794e-04 2.3265938818673286055260658415362278977893006503569861117242595657149616848907240199813582629523970896e-04 7.4431384581631132692509244625408328231283945272144080736234174195759639048521635945013250935338652723e-04 1.4446349205683974626604420991112367993513437032043048978702957393941907465941709935280454965717457813e-03 1.9867972621279315576367430782603479748899652291960364931824290803986336436381787945196627189471506417e-03 2.1916327951354193756327283695618508770176244032890363833206842622978006062008551685474204687455086972e-03 2.1380922409595911299705981267336222697305325328553615441898769038477125651229182204311488962143883782e-03 1.8558026652568460913327810302185047171568001564160231306724046363622033725477629762930576640400290754e-03 1.4405668149076001680620582627610277576279375577222768876034329351937603790647293903281631552385078821e-03 9.3770574261508593100393125098918422330819703496116979799022405086012439766693665176506318098157903860e-04 4.0861075548756049450673141746965004079032889958572084189328883408900479098398690426022083573080338336e-04 -1.5247820406196850989416647965294534902499328061969739036514841248497544643246575034061949509762575381e-04 -6.5929839617243779117609281056777821284418086021502651164252866650461102142900636361263084580534047849e-04 -1.0129330885314017986128646971253979912633505865688570939673329224291036235525213666172911660219522433e-03 -1.1269498315204715662634233025532711917817980318797594971398547532860503890466839093029483118473612856e-03 -1.0724036783523418478517967688044935398874896218172809675689635923111213354278860953612978280225636837e-03 -9.1388845831163069766667579567155340146690894813034203259237943513907275977161493330193149586674491001e-04 -7.3644590188322958821489588425077311192963619985373836360979036996684440365272393068374031126247654404e-04 -5.5750492925664288978954900205126201148498367764792450311274058900140356862198275393084254755299558609e-04 -3.6086952503569158451834023168543102261466802401054038509261863663732282634904048310483190896000670044e-04 -1.9362828076466169082864195241185485259698899186287703266538925154322916991680138278985287808993134291e-04 -7.0966205913663980296396686775296741554837485644437141837421115118390884392503898040974086877173386852e-05 5.2292176940179155728427330021056265209093254649404745370916192906428686426683710645018389484771364176e-05 1.2717968938670069044117128659096410404613002292273104702914212869632261511855015119818282928310544127e-04 1.8353191732344238270775377835119794415252298686325131862220378454183439595017722635566491828975332136e-04 2.0490322372339134609258498726356545588803496431699640098498244678250007878926495564520176190644428611e-04 1.9561045099173647405109978500197800462210311197041361620253420636758963850677182704830276309467655999e-04 1.5399831368572001343972460744397922235516263353049640064514637881742704830202696870355144672121869673e-04 8.5813089159467653476356701269180646153068135459912991457039483137201811659395632444861404275388965943e-05 2.7219506973402466298097166302772534379216083975207350178404250629247200677392499432050056242036005871e-05 -1.9134804304613621343855626914271285803258881767052012640521206111313551522277206413710130716367427355e-05 -3.5577114980200110358798745444248924949214121164605449550676889314862348118914102769375073100059097634e-05 -1.8796479429410587870592432764807168290621240699348573234544319484989632988552866446805926844052628127e-05; -6.0216779394640616992550877118468796509018707525717645924157373737539711939910585125148327993311503272e-04 -7.1285902052349963170488569018215653712607701660437497401741145305378662200400773315048945222198218257e-04 -5.8029409160731692564265016503089975195223526244609410466900612886245429103751734466885510513317808134e-04 -5.6267956248498744550400800664903072094082120161750205190978447044308254209696067049594250986372267794e-04 -5.1963362696299952698514552510452212485502878345841864335553319495450092867963111581295617811551328786e-04 -5.5095075862501666140628845292085940679505189917060994182991486785237224777955521637734995014326592095e-04 -6.1490105870793115696501562352697507102018211648799225394550879499517683874362859223677174918672712119e-04 -5.8983350572575723186845964555945334006318478304800537104190616193834727180486699019761745789700552605e-04 -5.0308926430147896119839985606903926148149980199161360784881534728578971525171325317533069847011186546e-04 -3.1854119955483093857440242551370131378523554691316659599435577505131682978989972872872873461253470762e-04 -2.7176086837728432568379414949257084014198591800904685907633021071512112127524430899596353849271071553e-05 4.8275320818497023755115401966437851235476377882051451304901653629337981479390970486238111166067608579e-04 9.9676599879818837615547333982927985157859413035644667997942141081385424737470475883418063375646632894e-04 1.3654171500250981244867861986002075342096913095031609536037150863686971531105824934499079264107740956e-03 1.5726144548436184952802361680879798527781972595700013749956657635775218508229195292455225857240256322e-03 1.5681781047500399650339857511504647955852497576940341329707456958127398902260868183328397160214725000e-03 1.4339311240010257884142018208519888896952211970825966351304475663747750221731332251766428130369148155e-03 1.1907524740991954347739459198120950674504472235932868383199065764022704162151881528419904001036437633e-03 8.8145383623829043771553909589128074819331994295123181177609083972971633288064723045400604026355347268e-04 4.7723168337518956726437964605965479093797296512740081546604034777422506809163466310576081872594517205e-04 3.5826490547935576068792400755120195206376800747465212422036478023556659736495989863404290446067809064e-05 -3.5494844401933426545691622725954228480450726447713113924561386239897149527596469372567003627048221187e-04 -5.9074761592064648501303653719604179248601419418358731729696822446709919022603974337438382186379140228e-04 -6.8888548276659162822471285738883713201045208648061602033271128026438102503490865238483292280219512936e-04 -6.7472604954645218252782754541519774586582437523992056466607733294943532821285013833957983842258106777e-04 -6.1762124982986932733431244500813500097620783137068058558882213075397328655209075836651542520663643943e-04 -5.2964086069865122803755224749377636786607310094559766889811606320571380572069348337263970485049449525e-04 -4.1148087845550722138713382468128298705618678126603459183287482537598044562070499158682377656425283661e-04 -3.0048514085573191330129350371163976385042897282954042731972203347335222446829913846996816871710067520e-04 -2.1266018842800932146065300660666743943152774395340855982486199545996370591478978357176104099559828482e-04 -1.0162593489499162426075241695352757606625142320364467774504589798120697197637494197915462223241258568e-04 -1.6437821691686829475632315693956405885362700691390478823175848898638427809565511420514537818822715986e-05 6.7054446864522194643828921719324562040921885323170628210679472311041598201153333566326133869580691651e-05 1.2203774688845486719387835609216933394043001804278989099960762273737146548091644811353063697942244124e-04 1.5399831368572001343972460744397922235516263353049640064514637881742704830202696870355144672121869673e-04 1.5085166569380788028083853620241347240255057891629527427701358024764941886048747591751135628248347030e-04 1.0371811058040300782752668415020741076803818572942088588628517695522374611805439899299894396951177911e-04 5.0102746879370792156256977393181175306905436201536720841504482868099355291611197124035850644298815423e-05 -1.6255708116280154309521163107264509886331128090035760657446173149703898846517400066987818656856335179e-06 -2.7602875377941965729190536905867791874836757701775668680894578589637215044048728028783618178782911451e-05 -1.7194001167522714352235431068535624595327442973055768794252376378508721854018972831221082008030338218e-05; -4.0824119822212160158630080683685038039213452406760875217623932812596039965543588369066965005542150526e-04 -4.6913330806385569200690290262050096865784845867432928712245434656844859008840481601143638906103471304e-04 -4.5187635724777938893511196904765145778309886412511163106940223187481928123304903453943173085498650243e-04 -4.9721798173595698179066999890164348976966955631620396756676932485454212298385069568670949594426241589e-04 -4.7970872409512134925452047129063293972986115637268233677592808237544925108679653880315068445054049002e-04 -4.6957423200423374582583874139031704244713461484465326517226030201592139849395076229024104599884552800e-04 -4.8464167210501294482592489602050145172067524346920295722351297305828486790875515724769792239301349065e-04 -5.4372717938967835633175724037627712256709362199340262161854131881618718124051670272894148607766727985e-04 -5.7126130767574801572360099241300217932987913192577265984921214169299043939279657878632548842921157619e-04 -5.2981342091175871013400615494748858098579979159914606675642959857769621712746319437028770356667109479e-04 -4.1773081045003912197877770584461564307749951628201370241887934270194985885563811943302317238043212158e-04 -1.4115215073177881683406107392851563248788120290169151378777201475775915538547271911828392014782339400e-04 2.2691295766432341441536788530784643514372744679362888478485360923387833420949091443085234790946514073e-04 5.9682454350585877055673156494966326808325105880522882356309957412208099395881653559005880172351792017e-04 8.9463142257300585701392138000070521034459384922356209578963603174434631026553357121265673232057554907e-04 1.0401275724350599086201245092315125294500471719184575182913443102091495156200034025637128864935150734e-03 1.0907670897849915915196841088403763450293190420717334616968229219553053183718704146724234294901412259e-03 1.0416284300815529043029156408480380510371529258720030379277675122590488887928522398736350467456230968e-03 9.1890900496486707376387928778278677888472016852133240594126004112564242703525623521879195352437054751e-04 6.9676838471891860355580169291014256083153338761040971466689361495153139862259199062667901398543224188e-04 4.0602504825137519920978168978305616142706981985898157795085670670420168387456339807271409719511892003e-04 9.7891130687119395557378544827314222387004060466206342609685313752253064923051742695186955359446937821e-05 -1.4747973711764309746833879206535294780916146211285273695899077796809991224101483937361931770891357757e-04 -3.0850638308326671407846565517353284028848210395399748992840207768498918130591594674864273859551623026e-04 -3.8133709783566355576256139102353482285561044708054116963201648052050645735259260095817676370342908324e-04 -4.0166406676287617845661036938868581656668618640832028107134244758443311275792646901617638073933574906e-04 -3.8783121559475801465427378671874783945332205926265576630250361161683312832661832035782255643917401860e-04 -3.3801933400989467767326400510529386414791834493827610195921309926887963128766077275648383515074099049e-04 -2.8762119909330800066743711169179368933554182697473361449877951099220037863201986959245796832235956670e-04 -2.3809328606960108849252276775147188104421119019472876291532069653579224801490807441970193615429932556e-04 -1.6038964856699553718687409764195509440902071436267967488081831634013621932229095246670926751884955785e-04 -8.9046473156877499790004110821057762925420205134446628427737464918595303324644046469767980751571176971e-05 -1.7657686465751452513627276170943898100315974004978345044056679875373547237115681043950077423584703453e-05 4.1861278894016289970398305671153959165530783663434462070028308706653898436814608198485241487824849269e-05 8.5813089159467653476356701269180646153068135459912991457039483137201811659395632444861404275388965943e-05 1.0371811058040300782752668415020741076803818572942088588628517695522374611805439899299894396951177911e-04 8.7359715399833490506413402750050194919451332272148607846657126810116891036096955765641852659961149700e-05 5.1719687269450543233982426994072641449085290527315894648248404597595536977516649106715584238833819427e-05 9.9136674184018918967711084251019818337187328663865208631729873379136056398983830863218647282453539065e-06 -1.2649292897550845830215806138393267980211394596303642619719020518431026488225322624574407588021144489e-05 -9.2408393611967332698634040047495815075955929197579479644698840226328762790586694256916601154647044622e-06; -2.1554402143190404030186846005469219278865921200236165621220722071338186095372465535851701197330830254e-04 -2.3140058320454124007201226894258122606416311467763954696184268900912730331033589623743242708149128973e-04 -2.8051046951519957482729048367274828997918215847217732108281293870748009478083053779569025721275450906e-04 -3.4198045281963375640969692080320785987335866464509679308238965543514269171587310018775827079881486572e-04 -3.3847059052560477571637101837735438234270467656027768205327711109768858596716402575403388771240158708e-04 -3.0944093273921224797691052203059408402291637431067539788010594136605102879601441188301138057380087609e-04 -2.9632304016848167814610856498449867965017671880802112165053696005960922790058487747426672480869906030e-04 -3.7750970661263141065179965128370569664475144622728604796974746450787849927899235627685565187315664852e-04 -4.4876680154697714341838097590585111254907672102268691523340881473256326037976427664908067002283029478e-04 -4.8322189971542355517269573000753463581946863969483469903849096459357623519475807777759479013711257577e-04 -4.7555348925318593053825379691664210839744696460369797834805752200341763377117193588120863102984003564e-04 -3.8189712054906438618242456774610534688936672617223990601113296488960848030876943861365844806604997669e-04 -1.8198060508411618375712748055042433585413631230969841029350634338312289383931451390576320375992490802e-04 8.9365748114421800352183827310579003449094528217692589886788101183135920377655169427711139125585524513e-05 3.4525899742302820432584458525431564905207893076031688717809847756606346020312407370667875253231388848e-04 5.2289624031229779354851812610283378283519699881015189623701233322617882831892964116409401573254993695e-04 6.4385978831301838365854253949385182804248262607986635735438117007093154040676558086182441998044255409e-04 6.9718556309417116845804127908660904397513071467034177084458860900514927794267698452280683627328815762e-04 6.8669723308619445788133460545945127614698989165716549106733380143671862079521932951602103461621943779e-04 6.0700972308115003890324819292279953057536447487969660382421644834538319920562321111725914885625468901e-04 4.6815312421279081755669630677107229478767480414124395779094329854944543051563818771999700799768193398e-04 2.8429186129426848504976227763626067682908318060424786663160368557486695564359490828698197517497362315e-04 1.0389992850225913737679157805567837068189040007812312580251738232773392611941003352846324782016978531e-04 -4.7296622942282883967383790296089303847745055371607829412977510939533892602709611752537561777735714893e-05 -1.4199747982471642790154400047308358311957832560580129065587463849035737612160132893916857097625759654e-04 -1.9408740312103941516580235747992806829494987428132368056108487403413841228732950005374746661128111738e-04 -2.1714363770153149268266154744280004680231102901869196284245485474292750739815920646337556505686074833e-04 -2.1595834354215343432735189081946477885331680279634783543229175157594045377428339321905275851703307130e-04 -2.0581444620351147356820236314665269615569274534249289653596408690529419668854960677669074879741975666e-04 -1.8624995992480444082924760665624451666339053992610945242954794974741571162947325514454973291673937378e-04 -1.4358277833660976194380188122399341453877001193949415589882686149643030326519714192290434472847119672e-04 -9.9673398501670945616023846921276631363395995814518118038758130017156319751267325273900490786993750682e-05 -5.3061456673721502291494377152719474062510783485606664789704600135059969705920614674637078020109821241e-05 -1.0082861345001967739885722838927021348797564070272877850301431197811736850830088083613622212690181113e-05 2.7219506973402466298097166302772534379216083975207350178404250629247200677392499432050056242036005871e-05 5.0102746879370792156256977393181175306905436201536720841504482868099355291611197124035850644298815423e-05 5.1719687269450543233982426994072641449085290527315894648248404597595536977516649106715584238833819427e-05 3.9033140041496328859808308076229851091196683096296374538319399357397557404546699942810532744160601918e-05 1.7248963541178120619506556517033059416632796835937156364795648106496068481416056173078375642227645868e-05 3.9890020971022269569928251251912750207812863432414158977127329738587351366260651518911413398401042812e-07 -2.8474262514631167849680048240995986385876490136376678755424515523701271697033876552183041894640044017e-06; -4.7928717465066450503209623297820097471324907762677480461683121940497338262646639339207834063918395715e-05 -2.9183667008651000445944795164797253719379218762656074740605740428284056045962496707482214095999093137e-05 -1.1062170971989920842071597153900097668207793122500417433452563423291364070201071926406651552955775636e-04 -1.5989172771832001466254470006558846412400766944216347940622687101509479684498865977363410602569217638e-04 -1.6281604537789597408917618144218265119696151917509312679697441482630278657940465152603620357638772934e-04 -1.2962834070196513165338972364730300253924739337768202582536608922314866713657826131022286581779107759e-04 -1.1121958662970973607878290974098149491847530098382844297888726957462788452999968529315996687026558119e-04 -1.7796244059925120666612898850262003966877537891730208950001011798817543410848259456880176993087890197e-04 -2.5198676388307769550440220677685153844300055003967107884214731790896316204939592648095230166452293574e-04 -3.1734912391594483548668911011442044695059131333423960959357814130244031699793537616795818742882040368e-04 -3.6457672963774949970713433081181337438261034874613486121583037911455877134308747088758975682129967642e-04 -3.9503615073269094551831319745964728142999935228925609661960593968236138864490865989376696349342026084e-04 -3.4750740396149102844450105770864879887960100600394907953908421703778890213614079254443883314517436556e-04 -2.1805821193254561712556616930692159988918091057440648257977995786209196661804774366417275856491024633e-04 -6.6828519381261001528724019468019591250756276219502893387436018433019447803293308320901992142403721186e-05 8.0416596155319303573176521516988466321178203019298535734911744578373827092355149398409099462894069285e-05 2.0232442235177025890915625045988358562916816641094148310555933811399098839049250573391674672567399046e-04 2.9630854979368547541909174839040631729174077403504456726694429261452892505925451533942585102145061411e-04 3.4895206486251514819444338933307994314507174266108744887398780928543011502423389261980236124540175385e-04 3.7238095889003685740231502335434527360917914202616472866475741715954389836627800520774103965221533106e-04 3.6053057970004041766157369384278573221323200251087368129177090462931325843744190632218387756642401707e-04 3.0755236067731318878475191039746047392286441090340295812237628207210002176078679213088768771873847460e-04 2.2223558465578846125723821335475735387313195748897981177989212691074142368793367341590319032768665240e-04 1.2518587277963807772455755780907367033630437849107328583824722526218151893445539726664147150785189220e-04 4.3488378150917765294435944269588232277413575318501094454118165525804553290248683990201846014214617623e-05 -1.5553226156373598873712349120635414563077131764657323680961929912896355473048178146616364235503687954e-05 -5.3097655555025731304002886382938373556792926531808068903745761020791908840141640533479973737774984295e-05 -8.3893554440779667977307128165934665718390825813885392481868455671834571000585375518642178575367251322e-05 -9.7662590402706487957154144218833723919159226568533958468540249252819527840098754343175013342282115055e-05 -9.7983638567871208535332050384462722968212029687573591138440362924636831661987844723067263386769351844e-05 -9.1878308033376772959289574433405616594977685785086393689070146695923976086051143249280903400439322120e-05 -7.7619984176126898398542258227056978064053346039226789857909699514414405182506299218557442582367149397e-05 -5.8902365961551784454827482360134447103744515115077641909109250322263214427394295784445580532954103701e-05 -3.9625218475221991172752342139189948434232903382553271948394266184781007074273177680284747081190692931e-05 -1.9134804304613621343855626914271285803258881767052012640521206111313551522277206413710130716367427355e-05 -1.6255708116280154309521163107264509886331128090035760657446173149703898846517400066987818656856335179e-06 9.9136674184018918967711084251019818337187328663865208631729873379136056398983830863218647282453539065e-06 1.7248963541178120619506556517033059416632796835937156364795648106496068481416056173078375642227645868e-05 1.8948115571481790632428742586143028985338408703967339636847447716414491431486838226521185155135494030e-05 1.2429836567993151123311607021904717805489188109962915033447498952669459257421214993608712542155564481e-05 3.9888340663094926614031134741300430351350096135041236814008912315298116841261449165648190976325252211e-06; 3.8597305796609326995242446345494671636579006275895067016799755624619609177483051625102759206576018668e-05 6.7817950471670003454091545771831967754488414503150439441335279246971761872484038009271560956747676036e-05 -5.4676888075320577595540527137189980607303912188611735972027214937674825118103525350548455950933475821e-06 -3.2701925194596617936952518687024825406100282578198009999632063603304494500310427876109286407037169756e-05 -3.6874930659571273113293123067634311959550387561544716404228552421311259104421662400377983546261348597e-05 -1.0830611151004257540068967896816266082912854034954143037463521327672776770094433690799854149730636600e-05 3.1498555601328708514902519910581834856936709299430676381594442006135413619551170945743735815651664308e-07 -3.8176411222966024056581866435041609979165006840734128830396764370469695634658300624045586656464297567e-05 -9.0521621808962836063445221877978760337843048232155308886006447846428441854625508068758683234441124951e-05 -1.4811359085877657511549722471339857627436233060637586424838763970637308253589238113550507399407103504e-04 -2.0405817390698220798014746045682162644704636849256745362068413033490675504085557563869080695848397558e-04 -2.7511182191194518833528278960296258904988153946718770119883647778623754297269173929064458600441251921e-04 -3.0743722870434150183016420760148641654919520557716219242013544278236362934519361770479537404852868418e-04 -2.8376725268347293219885642300239856788576450428335099096216673950517411793877862097776679329882270110e-04 -2.2621445453196523287448028515549046184836289121985412055899797428631218469902281106994064081288081539e-04 -1.3700564518997108975290976887322016363041209186021334365005731335846338065711978856475312987468441100e-04 -5.3398906364864924735481479903285332568490764385917167864060924339008172150773683589131342801180934705e-05 2.7257536499726899082575485505721521510152564488640776381327481979519267356626971394654962487855197828e-05 9.1852693630939338568287884920614730394647542292952082077454194295649178987733579679612831035497599228e-05 1.5270198499995476475375932727374105073651960939883749338303153992158197751382800719244650340760869241e-04 1.9888881108574034211878233500585666583901026127371465882758336804081220417767399800136963166268537065e-04 2.2252069042752561185815783962863276106999195768347910298469481063643989194461761321006976886029999381e-04 2.0654038069923869211840426981026180305919117209069293315943352168355251343669165541384569050555530460e-04 1.6779373996310220803788305623251918470225068564361700292455982962327332293978943101437988883968835550e-04 1.1531184726352783435979054721388153272520465195460558613910810919132798173907683246644801259529888733e-04 7.0647026268279866505384231038614236187226556678929369687549623987385711113798851709024717274744784047e-05 3.5714468093247324759344938054700290554995224398476988166358748439454107616519846286614356675679875470e-05 1.9130108163629037426583810332217796363094187569565349131318578080244342752534976080491863891643983544e-06 -1.8809264892709966704697401670475162627310371413612668172763371707157021834030103723034126641504425414e-05 -2.6347182097137383965922886830057456535717465531791025319452801062178987133925939014515283094954910734e-05 -4.1083174921467751653811365559372061193742744262373661113002512183794566074138322009635034199924899247e-05 -4.3435225986714799717585454146608544643797695584200660692211409428755070818338173576655115937629443309e-05 -4.4852539020643505754166217868643515010442953238319481579428215961006410630257298404802366345707920481e-05 -4.0617741257720008190780095467209262723679649671773952178659318550712481677900691418079446492730051145e-05 -3.5577114980200110358798745444248924949214121164605449550676889314862348118914102769375073100059097634e-05 -2.7602875377941965729190536905867791874836757701775668680894578589637215044048728028783618178782911451e-05 -1.2649292897550845830215806138393267980211394596303642619719020518431026488225322624574407588021144489e-05 3.9890020971022269569928251251912750207812863432414158977127329738587351366260651518911413398401042812e-07 1.2429836567993151123311607021904717805489188109962915033447498952669459257421214993608712542155564481e-05 1.5759066016709177652982771090798101184068398446712305220211039587599784720283261538902648309256715940e-05 7.7924999548522937564876196935380717056445818871614764063295966833117842523019274391736276025682431013e-06; 3.0862066557900065294352483405102894755213824446621558142587033910041833458854555337481272304946191800e-05 4.6029605723627020748130110247900640859196173765287095313403952565941896609398250065013018425871302147e-05 1.3895127806485032382303725976413814342344978585783580237502947704139127106312711116432906773452096972e-05 5.4723218894342812640486432561164046501192918563674566536269730141909750654403573293594014977421871417e-06 3.7175726118999546355917737957734145594025762586489105891186284106360433285235191480868086949861672436e-06 1.4814965922887317031816933290634710130957819494704110075730507414874316929263832042570015595044285796e-05 1.8031206862050296131816314156035928473050855417115212521711654277321738217194055398674736500846640006e-05 5.4879908719848523523957895841217299290276114302359270426192668727732625408939154866627674810328567472e-06 -1.4543609734423099097028004173083390467644921593101324282070727635007820678481608682557538072333913075e-05 -3.8975300776232278034101683564574822948822428131561957982197456022815576286865596962276189696970002110e-05 -6.5459991795664571611233663605100136434700460851695725557178738927582078604133045483192214989936974014e-05 -1.0291346025677581401493756645594247052218965726159736041816059049106418035080474541118706036834327816e-04 -1.2975569559875450694170827200711955109918793334614610369600944844606300246572601270168361272075085881e-04 -1.3665576653678283615537266758618824987201322542727335263505845249372981701185695422969329954268620938e-04 -1.2598817029251356223612251161006461049390802530326297739963302002658151552073371258238533571863259103e-04 -9.5567729644197868091912775662433082273770917431647796961658724380733696912527795483929622426879788291e-05 -6.4538846847799856879648513443070294506531417826259445928030309362018069823755537166582565722306913974e-05 -3.1288227808899341970600004497368920682962199872215818670252598762399114488587408464520942347063572100e-05 -4.5113774422275160464234908379850783610924742378583779587622131000761320090041579659163750819882885994e-07 3.2440437478668925807150921538640004746994420746170325017646836810740483566150357363845624976719990293e-05 6.2012229970714438933193670896568238469250081295012225542358996055871502090492997935841816886238985797e-05 8.5223166048105827825860404864501110430829998902916155292859623908813085372153221368596464678656079975e-05 8.9318720917983994062090867429128277734146744406154135705191612188203444824081997781099933838606392492e-05 8.2321529846901024428361405961954805787278323468176686062951088235385097275469317099172879148647138651e-05 6.3322524424460961276869784946602382977485338324683743428948250047756198761224965331274708147405805167e-05 4.5853273845987995676931648847953601832696707764847553054980256645443559583053945653823258996403880571e-05 2.9999837585656855729858639806101443759829685258429614493094718761135475125755594837434670233738516477e-05 1.5190133478507768675181636259317643764449630432922733204907880746648091602696385049800583536997288935e-05 4.5249491943100000800519462333441033759900001855561053179240593153885350922843317271684312847365188956e-06 2.2677095841779556254319961067458682878872436871464419356984982273663095463171052343831958666215572588e-07 -1.0109658537418245737826852841113451326968313966086025691226253145237291015019669657843693421607615968e-05 -1.3558746157745484382518657742096456012700555114924729487556357499828105678780211867204639054407116288e-05 -1.8066797027182646799612536562889714449737599093953077775543971265711283715688389745788389619518800911e-05 -1.8172137417714959973403100108281426877013710621419857044957084730991543585447091863628980704133423775e-05 -1.8796479429410587870592432764807168290621240699348573234544319484989632988552866446805926844052628127e-05 -1.7194001167522714352235431068535624595327442973055768794252376378508721854018972831221082008030338218e-05 -9.2408393611967332698634040047495815075955929197579479644698840226328762790586694256916601154647044622e-06 -2.8474262514631167849680048240995986385876490136376678755424515523701271697033876552183041894640044017e-06 3.9888340663094926614031134741300430351350096135041236814008912315298116841261449165648190976325252211e-06 7.7924999548522937564876196935380717056445818871614764063295966833117842523019274391736276025682431013e-06 4.5164390730500037229045924238422052077624051429272605160450543375511420040048792433809116044436518671e-06]
[1.1883379832322721860696972992906048199182362386047295867181967148727542589747216447022527305869209910e-01 6.0913018370827220641799029383983269051902485962298862774637047069996927501119029099630601485650847641e-02 2.9267362516988524762909610426254952033576160056371479621895690430918853896948189569177081384451811203e-02 1.2331269125901466031408114424093668639795792263829287597643713807600160612507500154146329779794448168e-02 4.0976487016874605364929885996575367880285232873941328222855512891950699279301822021830567818283251548e-03 6.6932479481819282919219522636775156946064604357971750360300426225251617264991336298662806753949304404e-04 -4.2411499229095660081409312670458245535198950211029962780110487201550091167644288043586519478553253906e-04 -5.7454629201376771161560142023997417003319507787871038640062546935362614717723777972534096672992724968e-04 -4.5129421852995090500276817927326139386553726136353742372897467251359385635050452468103876972390318263e-04 -3.2164272531670361525645074710602474879596408937819587126338496801299568870006879781178992708800657831e-04 -2.5136853239614727403272674568584642753944022426642102070325233751450410006014479607463978262298538632e-04 -2.3929535462945296099950671657908731709086321646155719798269503679546753110617585014363852426422115832e-04 -2.6764464226420607670192509690096116570303815592999039145993536309358115932547501545446656192931385878e-04 -3.1375936955905176495423280944718083851814567533426599903763867527914984790198316521232393208375003387e-04 -3.6543777720829663495174557096801343716021605786516661476781301878934381343000012197382944281023887621e-04 -4.0767787184273313546954963076583161973599529043860805121103054783745630736406348914259897432401721434e-04 -4.3105547043591346527568571510698001245352347182296972829952433590014488252543548733662367969880453515e-04 -4.3991207577636447897962488218192387640122968732257671796389501304394892738388157176519817435190560850e-04 -4.2972314689312991678360060190153182238908458377518934998431155733418861487908115600950059878192521730e-04 -4.0652819516307621797392099706655212189246871561571599098106880612172420277327307811289060820417738093e-04 -3.6849247840236258374654385348597411086478406261481044988700284147967555990087461011952344469260924421e-04 -3.2414676320003162092977866530960620358300471638653304409232748256975696843467829498886141364176033996e-04 -2.8039560106812484538633614167032808326139322553744668141012841226833508577231916064283258262634476504e-04 -2.3738525327645811573789565714966657811062785141031186483186397633426361810041495810273127371689319157e-04 -1.9552615308451333599455559299079305655840471328218898521560110318682641978442676485567235590246667952e-04 -1.6061062740202444811732993575168108693533788000569213856261529051296576864199921183149518880414750801e-04 -1.3427488303476105438082710116829801960434072598607135083292434921796767542545835963605404801358864157e-04 -1.1219218330041270273227352416406551236327881518196810898114787405653805712360158700315812464946950874e-04 -9.3652113900398087434118124518464750448436574616077062886591099121209459232263855747070905536760293444e-05 -7.8164714661337127376122339045946115462823808348490697397875119053762666695588740422282633311791727298e-05 -6.7713182535995923236407368489051532227481327257482757058443261781845772646320937581887944553125763946e-05 -5.5763748126322690028270492535513638929346522675503310861899350438783964977848561328607365600995004742e-05 -4.9738853851375561241898739713328572095886770042640320561374732862943401759249935177792670250482850564e-05 -3.9348339515108907326081385181359692653237396953705220225336992350683591714408071882666984933828852519e-05 -3.5368044098198618374754495879265525638519687410182275224041836147365607541277872765692579357618518600e-05 -2.7901972450015027694352234841859256875565234251748954988023113081312152815467255484210835397413757645e-05 -2.1095612950543180761092087359486604546311218406025487667246893252907378837103069877329188864440655123e-05 -1.7280331058137037295136544003913610137851389243537352096493399233418491987967237433017698859537611076e-05 -1.1500239965375493244971335075663605054001324696188601497551121655552279524975569265005135562799427852e-05 -9.0071956348295957918665950840173401596011662248001726034442259779278923225868012713493395165930368257e-06 -4.8907702139478934804415363877769790179260862932849010089437674598051316365404831171249918156256976543e-06; 6.0913018370827220641799029383983269051902485962298862774637047069996927501119029099630601485650847641e-02 8.1828271323262526490046516013660642098619225140208349146477587060216059905384187405140460953555400054e-02 7.1169739884191118331591809560275372805242708640734979643498546705783907213049325585377538055978039695e-02 5.6313459696310455494263960170395706661483007615192076757266418457250030770105747656370965777486190774e-02 3.9057098905834193456242718951875997625920479751625458720166940894554214419704915854630922643516029946e-02 2.2853137222203406318031971787877695173742232788067008580424833172181511459402081126228111696185265315e-02 1.0732022911397099347240913960126717449352167439232771357669881742723627040684254672159284138009987237e-02 3.4285597219985561101471811451115579909339982354092763905166013678126178554357926582506387631578419956e-03 -6.3232106833255403100970515514100024519798804108515402009891160341592826390755464222798345969260123389e-05 -1.2432211179997629455386670095996487912336001691030492923460610683476957530700606543472128079437325766e-03 -1.3321398636540377060358699623781239289681777434307212684337689642580502281288034854358173675517820953e-03 -1.0372745713470799332109583669258729528174053038538913627333778899144038895685789412961105433376048398e-03 -6.7914907254736009202849684318726438237277835723680618471962370703074762282418722158103372958285655967e-04 -3.6239196374393995989946531634444660123924493866369349418800072195947206490281740775763672922133432047e-04 -1.1061030624840249650358504622570414440283167001936494119163371202080367951118947355294864366672320085e-04 6.1022051431127012358025950560138114346856895224188956637692161713212610453843875580351127310706220713e-05 1.4549902585632167156578356155428706922613309453130555888349542255987854124391668305685602744720002125e-04 1.4640679577672113825222621064079650791241007134159634912446894497617558354901377489710652958573013409e-04 7.1100235988234742126158819376876806301085238640672503661669049691795348300957938802465189486106871624e-05 -5.5582769170963107684309721142384543256272367201441115096490122464957094665005910208346145351016907439e-05 -2.0738124969769801762001218318095643521039609594839577556437853815664402893174567041947128151084288280e-04 -3.4979029833054765845849095835737440293551371034634313113223928445773800189263873181641824414460201102e-04 -4.6013510946268718387173710892764081564537979246870443192622178197176035380356441968556949560992118991e-04 -5.2749306700555761303805118168609402732622417546137250503541348507562767285877923114792261112363171103e-04 -5.5173747917518873512820434998208884695044597451345508292102721766645019283953355887123206435668384020e-04 -5.3419354625690154744799048318785335068387358783385025243276032219148592276977809786532286059900879365e-04 -4.8555667801714513315405697490527200130055541315283366287587653170237254823099459470258680017820088651e-04 -4.1990747538483964549878657629409126790733067772594604739748980217760702672012639961899191682605688368e-04 -3.4744678092815126573209310861957020574353303986919758524161972918066622377422817647188588423290855033e-04 -2.7662853922879083935747127200450431856161069675025524637013599761707335957106064505453764077369758142e-04 -2.1050249275482235206473903201283257715327897065730166662467712172526888688043211198143317156308092777e-04 -1.5491137727887056984432676005562513011450431581224246843062624636583457804456197979456349531716212486e-04 -1.0725880939868629094159222226132474097133722850590985585013651788675397361659538633576240131767134359e-04 -7.2621782637390732694006110299931124917205894104983640584488516000691828342261610194206146187767814796e-05 -4.3487474415034634494204072899788403785212141872857473385109231084276719498319551306473075409600129996e-05 -2.4438767726916423731927405041377322703909002924383447464451048086925777288101182661938442949908402963e-05 -1.1964517614892513224653208761583322432195824029142250871826369125487694164579989524222888774966472576e-05 -3.0420005910215382673908895090047765172553014938429705097511297631201888884391557527790108701475618865e-06 8.7348671686722465714233732655345339129895863934678577397756911590488700607290798016094453701791889745e-07 3.3041588877560645359122101624031778921585826873502198709612452387607351628791086035525230094020739231e-06 2.4352522312699837239156816759811009786115395674315595030552887563529608221603875561414460885986514053e-06; 2.9267362516988524762909610426254952033576160056371479621895690430918853896948189569177081384451811203e-02 7.1169739884191118331591809560275372805242708640734979643498546705783907213049325585377538055978039695e-02 8.8568542267924550269728382008301510980265385621828913032928978005506242485116010210902646313014639060e-02 7.5090313285384815666334030083659741699984635460554812835857423120332500631214361334898820433487297186e-02 5.9753025161892424526180435529870346495023724512751102506311938066165852718402531034368973649046726594e-02 4.7196549863103569863881428203405744125308850100897247215720987440370772788766072564579617935286024870e-02 3.4979135165430316366956913757440619406787456877405969631829858149948004115599589340780391098238165789e-02 2.2711002911255209231185870118288532207217069715066973335930316961968663161993281460400246729397646998e-02 1.2106383546124895268182292305774323227347802650255004788467766464913574701440167686483372556371720243e-02 4.6653921806012888378048420392579218409810800016488080504695179772404619053014735530778248600325245161e-03 5.8967206525484761415702178153182421436914951313253257033927161461830093795992948023392037081398659952e-04 -9.7975816028935630415689404628138234960507759597324845243558582462754198802049761044129213256184360780e-04 -1.1720002397955288157631888383052126094476437399973318681752923606859649914925006557997382409207604247e-03 -8.8640090659324302737741786472956960688336509994445208951550912188325235032641150934600237964049908063e-04 -5.9989811071977264660259748993831236475710646657412971711899067904575710372905682346718046780316094892e-04 -4.4199893687685434793721942503612316861261149089481290870757985136054958432163739556945527441459818582e-04 -3.8235386057062648321952494974364993586015035481908040751312168745899073295012546603511112511018140113e-04 -3.4116334689914708724831296005393381373978310842298581964245232382091845415188499009370038067699562577e-04 -2.6194209413630641997806807322628482910340245662082518306870913474081242733760633978274457666177141928e-04 -1.4688386240673890521653085013907868550904402902143273167459378919900957585580773236573935913959138889e-04 -2.7066784965842229455467446393983017977718650111313259501605031323090214461548258558120311161406201870e-05 4.9318018964928839913040450233760711670741832476509182353598527324748014866281818152682775357484457211e-05 5.6925673093924878169994584230387213335117042650193754758738719248485613411284639749197426108405413987e-05 -5.7022782746012807506725453362626633657619328958180581298983028449404981019897489100177611049693164845e-06 -1.1579032757540160219275939134238374207562855388826067726409247442836575678497393424860392073689338021e-04 -2.4916270970223513306606403219530928591253382578965170650409350546911298197362306889542763374929328719e-04 -3.6946634859443610422556395555658354158858127423379469910422520856296817618064146370382272423862992874e-04 -4.4966821308219630480281945208431911357227512653042163037485781749505263883624725901844851197218332349e-04 -4.8427083697166436852515101435014536888895861294653695014757400292060963779209463242427783037192238149e-04 -4.7477806663157161673852884954502185864977265561474747281019171673318884589289591675563222952271051981e-04 -4.3389831640675546176996195844539747481607604297723029753311565314300488693234791629994881117425433307e-04 -3.6945940093286526370149742147268126043046683374039503291827655318975403546362630238118511366869103776e-04 -3.0125160345246026143258808420726380010894856208035680378288063419929958805522595499272813504270217451e-04 -2.2983239739340820646108152877880752549149583045097378312931326094752136049203173389931817406708977428e-04 -1.7284060952753499982922427916796039352579449225897320642308739348522417907202170567071384898893164019e-04 -1.2222973666239040567690693408052251526866892477323307312123791402371547853785848726632992202140858549e-04 -8.2468132089326300027578055894806004506922536873627369704369198382656833845609839143140204927799085715e-05 -5.4850052856698362607357535557339312090066722504521283883503502379819578355853359347939168581654460023e-05 -3.2173622283271957136083142911868998225117389931119977053442004470797718168196945843850454009932136488e-05 -1.8088869276326428823925751162239038515643454645508045699992028410185165308908361370737065888550973100e-05 -7.2381553450521309456121415536386930706629515208147761467011999201567887820967790640030108615991487228e-06; 1.2331269125901466031408114424093668639795792263829287597643713807600160612507500154146329779794448168e-02 5.6313459696310455494263960170395706661483007615192076757266418457250030770105747656370965777486190774e-02 7.5090313285384815666334030083659741699984635460554812835857423120332500631214361334898820433487297186e-02 8.4805027961766040264490621929194973058126508591511091745832051818812591061468976907329864759200048511e-02 7.8246231490458806034190597608366668478719516938277628251215717754596373580074823704162914493832337968e-02 6.4899428448744963324406888262940053584020187707812247502984044641742023169047778596609393986202499791e-02 5.1815132610484467278472880982748694511735193596733389066346178094015092435365350576116055400185585852e-02 4.0676631705337255125351878247321173549826900802291796545008651933723294224644399855467585967700556763e-02 3.0485624433310088433271045825769280205611474057504911034738962517049920131622320763241922139069692967e-02 2.0656311034250118086819267023826487653717282256370560979907027715672206439376281464137873674982884134e-02 1.1847486004005434330351885715373191306767883931484264860146952204350765701587822509292522688814458525e-02 5.0699718800970495302598953385803111386995860778934267402366617906140736083983442797602908743384019437e-03 8.0502079576133349075060443822807863041077424377909135660306393940890406896139548108246393211266834821e-04 -1.2174747709439541594103125250890851372444957097221916940720904996776866675072226664263143435227479283e-03 -1.7093239759852142789321202887744036601191643163256835867746562609161022683919248238373737983190764739e-03 -1.4181669925130801111918496839594203727104897153217985534589532352456224175278600948837848652095088471e-03 -9.1285958972323975831152524267009450438112808972617796928311901331413964022843512753297228965689970114e-04 -5.0445810760815648083429884782791792674491697035809608569960964010265183262023414437905589248347470633e-04 -2.8290633269236552516234527977227163058084892056305858578023016565956451211175765890332170529036480718e-04 -2.1495753151462751425320506655159605978638603222934497549037553824801178530320226129100861985347052638e-04 -2.0604622183565659179083219289154591052756701930695307423190909273892239215073532023134068927824329614e-04 -1.8584747353126341859994154017244868563277800048176369255581198301770555192996168029813376919507901814e-04 -1.1668968701224526685743582582928089399971774109455454567894791200172096140588856649380165810521042376e-04 -7.7633658041004294138637139484062525585810450187745029814313722537205842783076683394336239022662562071e-06 1.0721401631875171241187437895887654885350877912276168694205400768421403408023397896198903332247170392e-04 1.7376006061906174289322453065004204848614003043008012199878974634817902656975254071388196695379890131e-04 1.6944713926927931556994187522229654856552276605612154850668172988783254196909303877174035798344666052e-04 9.8262871205050037181635002698230173742853228594033438481402990944207390246995661349615495657779511150e-05 -2.2665614335410405242265934426265346738183349672946422377416659575191485686766517166586429110329072667e-05 -1.5679270630611973371649027736675413605218211177509150808112610367884342369191918507198216299000505046e-04 -2.7418578018247027310586057709030782452688702188068337992863990811824024372334847349265055904003373921e-04 -3.4503753945372459661214462530691820185283608489199102755749388596896183668979470866392639177665189954e-04 -3.7071071162238487349637724937351203895532660081063937168899788074239025056769026343160134369766606936e-04 -3.4405648013383741059351066090123103854730522406572710656265173033983699240360232617739229087264552792e-04 -2.9481372298426050697345253780855973466102467210915026375965416283071756437790118175189835656199912349e-04 -2.2537731413322316730214642383635211791993595576411890276150877748007558682089038052554116215206320243e-04 -1.5635690585874268888003094399034769883605037749703911491777253722893008024388686413861571029051551475e-04 -1.0111538944373221351646353504391490145123224054437223634356703041174465876686051069373271822880777928e-04 -5.6441319959566318152337793046807296279537942626417321437299980079904595050314655553381590400222709306e-05 -2.9128035641371302231155150578932492127845281804617886130705405605758047815327827911171901137035803227e-05 -1.0793659658135941518164984558033774720007796439550701456185692359965526765623919888152678026273433999e-05; 4.0976487016874605364929885996575367880285232873941328222855512891950699279301822021830567818283251548e-03 3.9057098905834193456242718951875997625920479751625458720166940894554214419704915854630922643516029946e-02 5.9753025161892424526180435529870346495023724512751102506311938066165852718402531034368973649046726594e-02 7.8246231490458806034190597608366668478719516938277628251215717754596373580074823704162914493832337968e-02 8.4434024623092493361136040365386027231611573032601869355468320177429113799781468143474218938996979538e-02 7.8564238453129810288224645595465682964442819784645319746090229129237013694666542170468869331945679848e-02 6.7996408439184384676695116696631180211221677079549474863592416235998806658665437041024436919264216175e-02 5.6515906029549919793354454668493405842412463149332383803339155595100831416132369861879009694261733127e-02 4.5666453107173943137730547282205107288975843642529180077395878815787574975755575319473571256260963436e-02 3.5700150216957386028039915857011579036497495871559021582395029173356034037127175769538195387323579236e-02 2.6344965637757553870101792776014729542479083219084677599339961764822886508667133647021401627733916028e-02 1.7544004607202124218690640634189277600617575520142757425164402476323934981291339286219946648676957608e-02 9.9215729030453593389942303904357017277037157887379640096293981550881924888294212624408183181757030269e-03 4.1400380941330050121355180976082475660895747245018549215337524829406044903505401520764110356241380390e-03 4.8582146631465814869869927437888325396748022111922783260897733803282128545130555228393197605403361350e-04 -1.2704008385968941751216468481868515911576575077186477756960528043764834147805327143183887153617322466e-03 -1.7614782151882214151455548986711764813792122113179192897973670306788579542074265765315476692737877566e-03 -1.5747070322089284060471144357810852690908476137985517236232865720373123397534585546388281538470425084e-03 -1.1216647377108992601665739178650665244650134348044769103401502245569142780617222889669699979733305343e-03 -6.5887473309502243993600026896912642881406726265268094309586801100168452870557797904833949151839440377e-04 -2.8930149150177595072600343512124157961521499591796692196169637566711945952975692297593873942053131684e-04 -6.5537473359462696120907999639119048989837280732229965162739884552203060147744050653065110846830334379e-05 4.1281994318098539058611666685191361635114688651219038844175208193809462067875216937017276189471434896e-05 7.5382726750335715654726751633161278249846557062608002198774287800231943939639029125176784688380393185e-05 9.5865448096849039684455628977298071378135612096157256202537650020892274544195477705687711215771238363e-05 1.1378638051209561342790452226883484828733159184146410783427361555043944706917373983405089498079744281e-04 1.6741538963152294150805129464605144294668361702629872274604788895767827127627916006923564966556519579e-04 2.5867039579711241674926925089472419416682431742600914716897914732132791466507958051117571944966999495e-04 3.3260365970291286056606877397847011526444608370065756665376347533275275472094131295721535961795075042e-04 3.6074959661575388211318749113133284493607275019502572711616321246140338991303781932641374634414986534e-04 3.2075080817602226806400035713686803887194702234462195415867907502805505492187150842940966066556717052e-04 2.4003103082699735502356993040485543658563228877064084650802737006738466077238637420530362378415382979e-04 1.1296652073560416064323239553369452465898644832801963477313169766263238206145090573916423225333818549e-04 3.5579235018401596131702001144757347300829341614437540486913279368508559904304119810849431415863288216e-06 -1.0703356347545816953415428084369811444840928121760340306013506127665846832222749691756992587633641155e-04 -1.6206844106401330217399654950886167561120301113758057058841233537591497693094222622301586680230444959e-04 -1.7504884467906079020277022993744702296636935827222428576927219226935982902591501496573858146045094154e-04 -1.6222987072566104110929095899054984980901951667348840787035776892898262035651404020407725669909428377e-04 -1.1589546353369801912345776926866393749799447086765126391206603944299608015995150949678601267805302245e-04 -7.2420618940299697925727040821529961158942295738850865430269928289264920311542731333809705575686476885e-05 -2.9635585610074741640700589415603365429327298352284266987890845170798211873555767125300872168097156308e-05; 6.6932479481819282919219522636775156946064604357971750360300426225251617264991336298662806753949304404e-04 2.2853137222203406318031971787877695173742232788067008580424833172181511459402081126228111696185265315e-02 4.7196549863103569863881428203405744125308850100897247215720987440370772788766072564579617935286024870e-02 6.4899428448744963324406888262940053584020187707812247502984044641742023169047778596609393986202499791e-02 7.8564238453129810288224645595465682964442819784645319746090229129237013694666542170468869331945679848e-02 8.4285472672255976016794550543432506582329099375578934046756273053222399713421551248010983957420556633e-02 7.9908852271792595660347798631527585530686564231603397326021509503373426016665792326126273823734409036e-02 7.0394023814014254319551257186591032615402482451725539491815061072399950241298565885458512276930449214e-02 5.9649909475536805651592625947468767695412937608845338731398296115762565610648941956861937262134116290e-02 4.9196261520593856251642747439129911864935126622298482110104159885093160712299799078340819119610845655e-02 3.9516133893990146999037224796188013368515755711716310347243275618222178226175556028301567269117332477e-02 3.0647004335755732146455469097090305928368127030658172908025501437644001394986038415034086771901557664e-02 2.2346356919375446280356667125944318274338503953848235922774468991184387845500684984997586839201082306e-02 1.4703804129445670953269695101559863601796003599821326566688571420105982149426819402826299658154287926e-02 8.0995713218113664413680616493066061060134257581289990528410592671106508108563096714973322563941832533e-03 3.0463223595743342014100882170027354304730986443097841994000846917677344905549481135671018772575445294e-03 -1.0196752749279345109159048941880472155398958353637449930223763073077688666567984851490545356212057714e-04 -1.5977554695135438726440074855360604244155577476503094323172520181681318157660651655931549545445788075e-03 -1.8933901908550362505697613772228992668299772454523327425266687260752608866763443399538594411592422817e-03 -1.5591750449998206760934402836690608075732136484851749258999863053366665600306607733051524135789173680e-03 -1.0023754033756415817139926055396728619449281054665492375639413116173328927866206393830875023690053482e-03 -4.6497080421922266542689569668106335952656730934621844625166251425456310422050332239467682716373574650e-04 -7.4338208010958853215998533622939937860292511975541758624762162126545146248740691060733374661156967104e-05 1.9002480246640643825335547363292387835598563113460068679649429409966391489621498295949434958491354823e-04 3.6405497578824949363515625141472356157391990149921472430067328981348320882330687949312477296599660925e-04 4.7360674001852149484464837547024049003812187754570499205515657950096982055148790370630074822363300709e-04 5.1143147850800786171122062207761990260906851184965422580682989411605965837356458779800331424064794046e-04 5.2363659289886620479889763730100262045175362222759365096758871183956310227785179480568594503655190337e-04 5.6484499301107301433677824409754224443806301632687086467670228295752990093771755536592370955114454641e-04 6.3250265818541658103905172720200848822090285384955379007151161547958480848262640576384534572363155560e-04 7.0293036747514928895960313497388496018683412923060526550373517141731470045524594908820769062989107150e-04 7.6662310819973908132512687016084502780398824617853687609459056786126842517766282426352114126374504550e-04 7.8183218788632216787764462037290684870869704097332778371501781667127930554949474795751046138256780309e-04 7.5456558984013445957946949376341314266860269166544178385807534452668822005978165589034608677038294033e-04 6.6620639011442445509022206005735662061940611047875520432800641509760361406991163926183420677126912630e-04 5.4470603259649936904471428438278343072106253711097194606258994364840855659866698260563083011122245589e-04 4.0409132718675995354918127044629247192878339062459580087044833995036799670090007998486053469483809864e-04 2.6303623684393179832017683431458037490425214934235475308818485656161440136438818590423506724283306599e-04 1.4567506872675805745087089760591735234483741090829034167969749609740281101437708659896996609950790756e-04 5.5805914540992259180789324162247452271879478579795251374198772976892151289443581402309170515058977069e-05 9.2379699041674798596830110287740406682731530765557171733389351010160621382157981443465238463773033116e-06; -4.2411499229095660081409312670458245535198950211029962780110487201550091167644288043586519478553253906e-04 1.0732022911397099347240913960126717449352167439232771357669881742723627040684254672159284138009987237e-02 3.4979135165430316366956913757440619406787456877405969631829858149948004115599589340780391098238165789e-02 5.1815132610484467278472880982748694511735193596733389066346178094015092435365350576116055400185585852e-02 6.7996408439184384676695116696631180211221677079549474863592416235998806658665437041024436919264216175e-02 7.9908852271792595660347798631527585530686564231603397326021509503373426016665792326126273823734409036e-02 8.4217597591621767839018558729454600513697813959906575411862755021676917483777852754129890660662380205e-02 8.0452098012774914979733025298432613168479915214568301525371901359579389136466485015254376007397424175e-02 7.1887433144115421787885140599959961103354663687664689398455407299374238858993026380018212342804550727e-02 6.1894755555283268158089461373833547239275678167374711804968072024160138089298090422422669203139594463e-02 5.2120294743543474872803663790656508752596416895917896063620932536532547037750245197610687339066270556e-02 4.2965073367523731228056808650475791936202745158671511253427300604200379291853507602976250626786204240e-02 3.4353025125808864139266988044485154800103837097658297211367357341395640548767793615682612445259473562e-02 2.6207415315819211495373047540226391935504776510565819713279256022807595488024195546028575785289546038e-02 1.8649826883854417531091660147638014389017983374025885859667333507493168726905504091269060965253734633e-02 1.1905552635215285148357202300552109800735509258808942979268974587318721285786257074805729399126327185e-02 6.3009897773237990973625236684707689315194158215924659579611285625942340544729039045187328311275551891e-03 2.1367226881336964313296168653555431668584742840833190796982391660777232343757773130400857605762021724e-03 -5.4242773404702514992806606520476510056009380297660091708912534442182864690810311236355296889683131117e-04 -1.8667297323326858799542352097393352462120692288339840989797137542363438990091237072589628500078144382e-03 -2.2219729443658283769734612581367298844682604467521133473792699454353563402878546497247043232677796387e-03 -1.9847007589528455938928554406388868057663272568024068635528889268784738846176733289678140319559135047e-03 -1.4983178796574079301699524715121189181846312977767606492383406018539744982576403757797135326787463388e-03 -1.0027637123317255280894074155195835335853015712900621017989186907311491760729934375704162164048246411e-03 -6.3456929138830617359255686791128514500952133123439065054953199985643420725830325299589294605931838191e-04 -3.6347541608452693857652693628668654718063005726672106724505118842321427163799088483975318426404118835e-04 -1.8838555757963469117292980062956977353571995013622794523599471914443370488356299790995456775596409905e-04 -1.1179585944916893863191200414355803509526151687305089680234143471172285045872201756900683201201181019e-04 -8.2729326041439539269984744994576739399831721897307062455124349637698846908560975526135775747049962993e-05 -7.4945126297255621956482019202018495016228210499440071925941483198343797061974520724216325065520906032e-05 -4.6604175989085584611731355410520196423523982134661980295977880034331391095727435818278498203689153916e-05 -2.2428600700637752268376147802648660062342183627823767905048906972945291405414912435751350092473151934e-05 4.8417530940054578767718331736795755045524991309053861030847072074272444938240214336040096202103813268e-05 9.2453519784926348125736521587492711406297112645035161619094687603063331335639071530313182481616092077e-05 1.7050904194489877177600715174193953329197765338587513512238046000440665843698667494795947164457510385e-04 1.9621648849308599186845359366778248086564485857413885029710120306260555861750096549896039334151998991e-04 1.9289487033289629531795876205088261153466399779806628684100483412377056979178877380008935587297647864e-04 1.8042837847424580654634980056788865945934287694404978130431007804517369616192255689849338857755411387e-04 1.3203972263109817678631169677473420711994780842459553180552961560842033356761039421269497389645920570e-04 9.2559568121496999007861386068890343685103680750870034244561680317634110846681408906946929028378160346e-05 4.2806151930823708953400062618965220921553416614532583743819386418675199342453587063472986785313501514e-05; -5.7454629201376771161560142023997417003319507787871038640062546935362614717723777972534096672992724968e-04 3.4285597219985561101471811451115579909339982354092763905166013678126178554357926582506387631578419956e-03 2.2711002911255209231185870118288532207217069715066973335930316961968663161993281460400246729397646998e-02 4.0676631705337255125351878247321173549826900802291796545008651933723294224644399855467585967700556763e-02 5.6515906029549919793354454668493405842412463149332383803339155595100831416132369861879009694261733127e-02 7.0394023814014254319551257186591032615402482451725539491815061072399950241298565885458512276930449214e-02 8.0452098012774914979733025298432613168479915214568301525371901359579389136466485015254376007397424175e-02 8.3898321569881416610789613382062335683552638373795842108646907731907967797791931924199375675662655569e-02 8.0609682492127816950541456991266448585619513877941108835581517643467008736368099292446308142297674093e-02 7.3233020304023424568199447481847734651258271376339272436684160076610534053001923175268487197479672527e-02 6.3991969444941727775275322743046419546356835353414028023714971787926474485206658671802474117757366028e-02 5.4629128260772248171136783943853088637408585759985557593709327344516605177554106442915857172987013157e-02 4.5629893100663813852187829769127587575531838714492244816479192578803707151151368149628112857718127878e-02 3.7347665731440389953523117028782535514632168184996493716009981734553470455280677681707855908122287914e-02 2.9638039847438544548864479802201179577489113995698479090240590694493833607920527730186155364765372127e-02 2.2241623983135953202959618079337459137820134644788597254282293575005376023671667377445300972461057358e-02 1.5362856094783981445276994595697357993285625868938327044681789723690421360955585251221304746627336708e-02 9.3851557738206616226085713982300700747404727908509459727684880763948641936384726484484329061238981559e-03 4.5266105781850674579653684798043455298894398136721608810114713690562782193892537946965284021930702303e-03 9.8329972029925155088699255399857956996339607927723463012707778170907442119426095762746133300137542306e-04 -1.2258965601804800477125949911716235743841005051459621557954388535239098475721535400868549941792875717e-03 -2.2590296416556117689187239684997056831644080501325173977275757671759994906112532555535540666820802270e-03 -2.4614353493262874871519552821190456759241929724314795989104018187697276060450929872402532135039478362e-03 -2.2098057558831074026525110988682017981109178215646737657779126212661488184365168489817703484156218582e-03 -1.7846654657064926257363374748359853277707499576213795906151865500468548686046468119663859452890855350e-03 -1.3232694626115672175201803867043688720819748535472720510353579948329697755593721758228960705086306239e-03 -9.3230506316522854927925553550919799798685224260593900136383025922439057674997264700884181185609788433e-04 -6.7563816036274440002595463792047583065791954336196398742242183615267757772198016805716458913763145569e-04 -5.3190604141850486257101471457408149983469251285089250637675920041669880768012348087602292864526506286e-04 -4.6255509569768168627245824452144780739387953585694009229104686311902961750347375453759972464870240096e-04 -4.2360577438717285324187271603847643446957027146675039221948451738276727704158737074321304091137324737e-04 -4.2648829255877866612086989975025304750483247268123084760063757220601293500969534727124466504063178199e-04 -4.1309322511820062780328436839990978078924253853964064847616137590500516197538704722100359664797515747e-04 -4.0996014784539408541696766156472157657664220924885968306331161703806661678390947322886325351972498513e-04 -3.4288514127570803400661499087934114945384602973391613551880714288594532593280049441813758099284039158e-04 -2.6250252412606623552701039685805736772325389413089785751095768793065345702651000733288076670886117534e-04 -1.6438356320977298050709320955184838980005895528989740638518945086982965618096914574230509625374617609e-04 -6.3111018684040103676154219231002101960341563610301460568380783892943982405648925784038226834745716984e-05 -5.6790757090910297033410718269307819857924544414253993038316423036177174848544402179714348759400665520e-06 2.7548141955263212019379870658146158870984620081150626995250991406657407720424498350895767245731785193e-05 2.2297529940734261526020554533142477731936225670215127250890115640146886328645110330839378598479993264e-05; -4.5129421852995090500276817927326139386553726136353742372897467251359385635050452468103876972390318263e-04 -6.3232106833255403100970515514100024519798804108515402009891160341592826390755464222798345969260123389e-05 1.2106383546124895268182292305774323227347802650255004788467766464913574701440167686483372556371720243e-02 3.0485624433310088433271045825769280205611474057504911034738962517049920131622320763241922139069692967e-02 4.5666453107173943137730547282205107288975843642529180077395878815787574975755575319473571256260963436e-02 5.9649909475536805651592625947468767695412937608845338731398296115762565610648941956861937262134116290e-02 7.1887433144115421787885140599959961103354663687664689398455407299374238858993026380018212342804550727e-02 8.0609682492127816950541456991266448585619513877941108835581517643467008736368099292446308142297674093e-02 8.3861718651370891174924628570496765916332520325080874079768297704702977407510603614471586298951243759e-02 8.0981777152953093697771254423162644382702903008129095032342494917808122801004972961420645431482440054e-02 7.4297161060107691264773077950687525450078210880119079767976733287887670491533501893738274651013383552e-02 6.5459222711394132262074443005989747980957405648762963295956738354004240483781107730719932826349370498e-02 5.6747124656466281662257032782811733486860202475669093362666996387262218162690504610657496770665819061e-02 4.8183077972087797110910736218226856089675684796400655915916762458763556710211753050974713268576025499e-02 3.9963821527852200058643735578914548446957258401681718254545109994558576945297095439344648197997900183e-02 3.2456648120700812602718307829757901621072542323762873780940263833494311874916550079286563435875664872e-02 2.5254119774436779060651188675160828199674985228509313387642382510896154036115588252646978930716092754e-02 1.8403992749117214850529255853259524300385097531237779649023389651317712022484400062739532191270531511e-02 1.2256043857633565194222743564408890471044197939142852620058494972213873144698800901092580779666751461e-02 7.1044450401673590362233629070463536584731087645041039137668330180885065453298839170555702741992455592e-03 3.0335709965031597561442254342497499799477363178343910432766065394284788497648818854783753812161084936e-03 7.4175553632154601518322858939169470935758698128870062769141162377386227256799302472277676625766338919e-05 -1.6748848950560965288739077518363811098356102283979464402612564663830633214823723477829198950495893050e-03 -2.3928397354933510758609132399789622763931151596678458158002178821265331117380434020103746530932258145e-03 -2.4216770179969296336363263470624976280186232797989674333344256727657342887497712800560335618805493124e-03 -2.1531544839503764394197210764684278128649769835271768023885619897006737611015424577636464687576141587e-03 -1.7250236954183645020281023453309296754607966725419932919320930163695250582291253336589383998734606197e-03 -1.2455971227793099774703809408520522006556184312014155516705915435342868658869115407013963612513898748e-03 -8.6965727232690977280190075110258594327583692280692300855704635374665209546516482401485362330784547545e-04 -6.3018584090866456162254647054983591499021639880859862638779314802962179392386458062932921411355169800e-04 -5.1705211603577918360531482633240558722933695237986757314768135584124797750109595596535951898763956557e-04 -4.6071973513159535127446991785001298015020686372452234279768334546284682146321340841772458368209652447e-04 -4.4025322816278393933555806804881512835443673690907741736853595983961168634787946707629623354315979609e-04 -3.9925861308221357960546744465783580159061342910016775485771665024577292493644198796994962130503151638e-04 -3.9261126973120839424464954069239694052828979085599756661442688076799637916948287638201394011356289599e-04 -3.7194056935654939467897752352626898616308649162284609513932346007073638313273407969310834115568973235e-04 -3.4782252661735887660269638364628026169487330453333326768990876340348316039898606741252774736998213642e-04 -3.1342605577760300820790883755772180833215890438493473452282423578810047892906775595408336876921752891e-04 -2.3123184341759289444658076946027171246294402096200568872366994678989924711379857370076318263386770146e-04 -1.3817604495899940505091041845205256718932720506355401949597073018034230330679577842546596352998505715e-04 -5.0467934079402420097033624663285662511932375373234823295179121083541390867935616753580469049584570197e-05; -3.2164272531670361525645074710602474879596408937819587126338496801299568870006879781178992708800657831e-04 -1.2432211179997629455386670095996487912336001691030492923460610683476957530700606543472128079437325766e-03 4.6653921806012888378048420392579218409810800016488080504695179772404619053014735530778248600325245161e-03 2.0656311034250118086819267023826487653717282256370560979907027715672206439376281464137873674982884134e-02 3.5700150216957386028039915857011579036497495871559021582395029173356034037127175769538195387323579236e-02 4.9196261520593856251642747439129911864935126622298482110104159885093160712299799078340819119610845655e-02 6.1894755555283268158089461373833547239275678167374711804968072024160138089298090422422669203139594463e-02 7.3233020304023424568199447481847734651258271376339272436684160076610534053001923175268487197479672527e-02 8.0981777152953093697771254423162644382702903008129095032342494917808122801004972961420645431482440054e-02 8.3788284634173354067424694798557718691808133374965765764740593221978932131741905344928608220273523223e-02 8.0979598201994337117725227678688199688041052734846549201323464709707947376746576331584377907797473569e-02 7.5270220335160784127476312764492650572489226349315505063837948498371346164025034696460323529047836322e-02 6.6970759769777539065169018675599571047319040088740889669750364621770168939819929227945111785072574403e-02 5.8444731196025665915678196336921111649699326745067609183586098660198864032389486068624876200682840743e-02 5.0311056442569589861510214393211871207768415845550482463558558438800841758081694192332442706478906154e-02 4.2205750434707462415621683129240672054332794427159726901432232687579693178724718253476012516824747687e-02 3.4700127663106670391440165659298733885611085213015526596281748917982678287214393259060144143578595675e-02 2.7794864506620093448270254176837544192786844170776079163769454248863989097899634343336052602711879687e-02 2.1251916131250249111050976469259437875740203325110252847533124869473008000558426906337901407706229765e-02 1.5056906004985636330147154624581348259525141825419889397032661286259185356944671247336837027613156877e-02 9.7162002405427539701804113878094866932496581559260909006168857274444697252623531355739006560789047683e-03 5.4638664168087909996987702305132864222839826581737406060236052963644985003102735218461653870186060409e-03 2.1701382082444720539062989771766330323695832615313389731689526293798468865307989968477109402976453847e-03 -1.6076875812732203437077700670662381682554139956391451090038223688620324242192255671945585184748239085e-04 -1.4573518481063675175518552790012491924659921376975249729614170502256548824682244558589631650585351404e-03 -1.8683750022533783738725102695183326772195806222190139401734105524304828613757783348396161335885210210e-03 -1.7570602429679825768466489944327575985651918015982303743200313361812014799713760865347292471406077653e-03 -1.4095694268523958693196883377882541701128573283700849974089249629959376499562785318957644875847372976e-03 -9.7710052711303292669350842142441469407796342795294317837339956949926413316747943575465106630530356142e-04 -5.4478366594737737090564071267711639193984525760440858283070249185954243887013852563860662729250595335e-04 -1.7843328411903894437841751449746831241144191620940280819700771942168643503279781650581011099224190252e-04 1.1527767681406696733063308784625953930007519615698860852754530871770006507096460656498727883881394631e-04 2.5337930537812671539415423490335054914910191513571428559768008408827009043995715608929035907874499788e-04 3.0487782308925181418965839144079899815841085925939941465970581803762341386123948196721367567654963315e-04 2.5616570614318049438303751151652805603551929318470253552523760000987398530983050261064682740180689643e-04 2.1660395620314015838303386330429682014294805404640367326331074512364298067327278861376739011757241626e-04 1.8352856653790552825956676150182835583444000208200881571169835811854723140085702865457749981089098023e-04 1.3520380582213059770388615229112474404886240071638486571996858497304776518608367381378754723410450367e-04 8.7443837270248445232892959351068917583457797183815905444413923874393588034646746931322867643574973750e-05 2.2316793188949459704674946593191531719567752654055343574065904057421398943401517155936635214427585727e-05 -8.3423242990652258334535174682680704546118175344647462619617475715157835930182272803932152678350361268e-06; -2.5136853239614727403272674568584642753944022426642102070325233751450410006014479607463978262298538632e-04 -1.3321398636540377060358699623781239289681777434307212684337689642580502281288034854358173675517820953e-03 5.8967206525484761415702178153182421436914951313253257033927161461830093795992948023392037081398659952e-04 1.1847486004005434330351885715373191306767883931484264860146952204350765701587822509292522688814458525e-02 2.6344965637757553870101792776014729542479083219084677599339961764822886508667133647021401627733916028e-02 3.9516133893990146999037224796188013368515755711716310347243275618222178226175556028301567269117332477e-02 5.2120294743543474872803663790656508752596416895917896063620932536532547037750245197610687339066270556e-02 6.3991969444941727775275322743046419546356835353414028023714971787926474485206658671802474117757366028e-02 7.4297161060107691264773077950687525450078210880119079767976733287887670491533501893738274651013383552e-02 8.0979598201994337117725227678688199688041052734846549201323464709707947376746576331584377907797473569e-02 8.3935860406526930820099557721474409254109640345427556627593105961846182774878599286875236354829037688e-02 8.1123371631350990252286163451402644593933002975277901186155480991299998370834565240488186677417926477e-02 7.5917137570036538320821384984829234085846736528775603775694957547084395643620258913420170022586161963e-02 6.8334213410354585703363425266922453535192139826531892197408152451664043849783627271908086489789088898e-02 5.9820581068681432248550765987418285561446673915534025735017296193566008586550080706913798045573881750e-02 5.2032309941686628634413988123589322979040473855679788967819805101086927721259100568989850410823587180e-02 4.4501628612656109032617459729601693824745753212673548782147122555657911978945605423721833700986943059e-02 3.7003167564798408400446352573009273491419483615564835849742629435681627565185516416162112475703502821e-02 2.9995511735484746000019732826502481111293808896028620358428549910432247236869297082704329990888940153e-02 2.3640015250542398499405289818121316153974416836489559982838159514960220824512924672102608000460425145e-02 1.7558060683797614813724746881797656956351476180210363696375667287670544719323198415874541990303784234e-02 1.1876578492625410472739121369058135237195366557675117011266211767657639713768850166148177278000812275e-02 7.1265776462313253924821359193016185551330258870047874803196969388591739778820527436443417774970907703e-03 3.5062526456341577038826613770474558835152378913070908188563721657727447694055993936570076254593710364e-03 8.3883841981565648327964973209833953643312250720177595465332020140937673123924155646085503228883348352e-04 -9.8439702918321458888735299800966340183888747324853903146260767353092899367123611693506610725308319053e-04 -1.9710274384057727098699522303344759622915627250131044192457778759258943462524675829577886317573391446e-03 -2.2205324905044040211429268601870787315607282827912170431238441261241139562760917848817588041140317532e-03 -1.9696616584850254210295475454191071628654768850343861426616818551736738566102235467900433518012830689e-03 -1.5172377635884734887797938007900088811042990023722889136655864393382507953338874361515523745311431943e-03 -1.0622600446941764079089511955174442244971646479680990829738491102261248020266259068741222723726643639e-03 -7.0511127231464861621606960910444232191508383338284593717384290679047289433604916378135531994877156264e-04 -3.8819659340918611931532895760962482322092700787928298886939112445311832811819426170872396067096548768e-04 -1.5305828029517795519537843406695841982734460014210489336353383251405624496614915160040894395514669620e-04 3.2507682861394719121967270564458013940507196474188711154306165684595417200248389854751643264079634966e-05 9.4528013008216082152189857262946598538361161818950303301719208118889475892891341351630280089648369154e-05 7.8041879343770667168150385425511505294793122575603706045247313451200969001915099341107118686856397425e-05 4.8837897357398553753423052082138736502573849122781065143934294548516998783928746025019385803285262109e-05 2.2198832554511265533014516953662885120149025143750928784714567180262470397309267610580695479665541731e-05 2.6234102851087487985840717138399754891367946492588436015649626871711292009290618083030895019995406576e-05 1.9782277527017260840977249271404793911373196301592820441686371750788046285407546339914132179978238706e-05; -2.3929535462945296099950671657908731709086321646155719798269503679546753110617585014363852426422115832e-04 -1.0372745713470799332109583669258729528174053038538913627333778899144038895685789412961105433376048398e-03 -9.7975816028935630415689404628138234960507759597324845243558582462754198802049761044129213256184360780e-04 5.0699718800970495302598953385803111386995860778934267402366617906140736083983442797602908743384019437e-03 1.7544004607202124218690640634189277600617575520142757425164402476323934981291339286219946648676957608e-02 3.0647004335755732146455469097090305928368127030658172908025501437644001394986038415034086771901557664e-02 4.2965073367523731228056808650475791936202745158671511253427300604200379291853507602976250626786204240e-02 5.4629128260772248171136783943853088637408585759985557593709327344516605177554106442915857172987013157e-02 6.5459222711394132262074443005989747980957405648762963295956738354004240483781107730719932826349370498e-02 7.5270220335160784127476312764492650572489226349315505063837948498371346164025034696460323529047836322e-02 8.1123371631350990252286163451402644593933002975277901186155480991299998370834565240488186677417926477e-02 8.3952534685985982615131252904909180463150042116990805476301926351027927059745389866124351942275121535e-02 8.1343331190229200915840752311125860380110636117727506358106655098247643504930484736164279715012235312e-02 7.6155734874910676387209993108265398437520028242023054053332823551558641047221671547279184149674880867e-02 6.9444597950487993248228429642551043314850527201674460994986624386559427360052960205830714493686290245e-02 6.1367041311844331361666751145931756297703748528764505589849785944509999395071698071080801277487218426e-02 5.3452719313788820216122756280233061520635069318227737773609443114476583187553348711328429024119901284e-02 4.6265154547203945423353968037003701834382024266175154482968490706104258786740648156880388477126107190e-02 3.9223386930019202385886245060835908930700088203442156847842232638468738540515478658432018240895984802e-02 3.2205863310496827446305346615016985134464811767891662611102532493236225841191340240223856439734041518e-02 2.5741006581201315003517444715374808334160636876854411326188323335088595846357391448544426948186412083e-02 1.9863492551507338404386218662750773157753146610435727591860592784717013708180678140291536993067248813e-02 1.4311834402211477717367706211418676136851722083046105302545568342729525995247153201651097689651638299e-02 9.2524713139613013141364772207868988945644704676691027594199602432272006600226210448941734583404853455e-03 5.1010529822595606343477097173379537024237627927988527952081429465636614121380363884676221677919608285e-03 2.0393988645603786725467994567501501508809388673589736840293270413811979679107321756764458276382672118e-03 -7.0128703729442636591551745412854920890791945269167382452919375600990471928524771762242941839932426050e-05 -1.4009822384025643620225097994227892485127948460622673002353390202672309760377487988149974200827757506e-03 -2.0554954487553460929847922528977209841778575091692035354691330420345634559369563884875648830566829044e-03 -2.1361956963651487773062753978496144497432245220981549008733497477459605894232783522958225152677733954e-03 -1.8228001212654760805412773302637317008730488294879932034970941569975944055999106186053835463553434251e-03 -1.3308165640741041771421884098962436448875227514919526187898594913215158058198906281675202834767597709e-03 -8.9127458760967706386165452348997823848955568746624767033406809625427811955928148534748947559625736046e-04 -5.4717832109296387675812793376106855726463872351062585906317484436996983770556863293061978613705677221e-04 -3.0937672694874011004915401618887169991022935314402927522379955300646488737997007591218317591923935397e-04 -1.0829270091383264025160761277147567985637544436471276396723280297606859915768426326838792543583811418e-04 3.9564646309258197222261251334331709111003613763982702343273721159689580318419694802821626249273751977e-05 1.0197732065071362790794602098503617754803805894575508670676631587129730178901760732947933966348002758e-04 9.3712535117867448250456814163560178990434357489384562846086600379479417385828700388239469592475656093e-05 3.9511557447619496392992632888908397619816253991769235256817489689773101687125058262117203150222755895e-05 2.8969592944126650096108423734622797995009712229018862305959727627658753808986463888961138347164112517e-06; -2.6764464226420607670192509690096116570303815592999039145993536309358115932547501545446656192931385878e-04 -6.7914907254736009202849684318726438237277835723680618471962370703074762282418722158103372958285655967e-04 -1.1720002397955288157631888383052126094476437399973318681752923606859649914925006557997382409207604247e-03 8.0502079576133349075060443822807863041077424377909135660306393940890406896139548108246393211266834821e-04 9.9215729030453593389942303904357017277037157887379640096293981550881924888294212624408183181757030269e-03 2.2346356919375446280356667125944318274338503953848235922774468991184387845500684984997586839201082306e-02 3.4353025125808864139266988044485154800103837097658297211367357341395640548767793615682612445259473562e-02 4.5629893100663813852187829769127587575531838714492244816479192578803707151151368149628112857718127878e-02 5.6747124656466281662257032782811733486860202475669093362666996387262218162690504610657496770665819061e-02 6.6970759769777539065169018675599571047319040088740889669750364621770168939819929227945111785072574403e-02 7.5917137570036538320821384984829234085846736528775603775694957547084395643620258913420170022586161963e-02 8.1343331190229200915840752311125860380110636117727506358106655098247643504930484736164279715012235312e-02 8.3608975908634484473697998391030061260354617731140255558294045625616512882196306013002226874017484413e-02 8.1642645462250797412119028233129550804598050220288451671226698166395270326276373219169896599174669253e-02 7.6676155664146069916396172169364474238054392595689657432562939390434604656450345561991199713291406108e-02 7.0171407528676748895418075938555777900484855103949903868606608858256153205460539147022100864782475553e-02 6.2803969689097860558577470953873534854640347866499610081423548639205882775583855161981576993800029285e-02 5.5051400708995195958172298377454484441111491049597653662907663377131380447293645910317991593521611817e-02 4.7748617409664742711759926674533919255785599471034097540161451208373273995638087117661880561276729429e-02 4.0890209139855425731047247236475839211917884959535164674574398074585999834648625568873687973203078012e-02 3.4108252277277935744611457182550994282567509118839968206683217438867425774914496272903256793962437968e-02 2.7595468953571356491102017467717948026014791555566706464561043604527653059483639425060581922267317214e-02 2.1568273229207806364820056752784423271427760888176970296139140248953573599092511786616642827258465962e-02 1.6007230295417520601733178678090778672454588892652953230847474788473778540633174557569845577929280146e-02 1.0943976590170728323274387624372180090478645734956254183852223073765310691995378874599606741590393936e-02 6.5739280511991468524297001742681308695072237485930668848240954723128566466269564649004724470875951602e-03 3.0818338595648274260724972636793683822867736314790960926454501626031207255595487666807348293324796049e-03 5.2623623098921635207469495055393306493813913421087108467978595961617417359271713294352943492578052459e-04 -1.1556015574868184135363181614314260307974807196098940697924395286314584183464607977181482191800449686e-03 -2.1195336150507225098925815123788993583496042653874050608836334421487569950030044050327579932611561210e-03 -2.5033180222762849207289621120778132596928662933215581862184185006511930219422976535541080339875329703e-03 -2.4570496126300114640361870943460413262036048594472333883724370620622025888640455637203139362163361511e-03 -2.0759883445708401258286568402111450376630147299114779052535478404398083386599440817804899576332292926e-03 -1.6007046722045937151048930430191601334914565267382101700661870907889928208617929259290027775014433233e-03 -1.1332829815016844156760593583400272039205743372500051898916398761232265961657423622646179884071742645e-03 -7.9375695016275668279316723110995436272498872181844722869701857661210383906810313468863581431027312631e-04 -5.3864312280636091266622204997287391400142051961630503711175443713622231889316630047589253934599562084e-04 -3.1858041623409528220864809353871431729686383436390466780478027160526115921189130371049644048287678397e-04 -1.5386329601734950720386262126270373939835375164271090144412998060862274410246343290113784857398403648e-04 -3.4683658986385120031377812371602792537538956180954340836941996105164824873043818164952405288149990862e-05 8.1990756095927920902464490950129988464479648721846943663614125814098845655811004634048210514017182541e-06; -3.1375936955905176495423280944718083851814567533426599903763867527914984790198316521232393208375003387e-04 -3.6239196374393995989946531634444660123924493866369349418800072195947206490281740775763672922133432047e-04 -8.8640090659324302737741786472956960688336509994445208951550912188325235032641150934600237964049908063e-04 -1.2174747709439541594103125250890851372444957097221916940720904996776866675072226664263143435227479283e-03 4.1400380941330050121355180976082475660895747245018549215337524829406044903505401520764110356241380390e-03 1.4703804129445670953269695101559863601796003599821326566688571420105982149426819402826299658154287926e-02 2.6207415315819211495373047540226391935504776510565819713279256022807595488024195546028575785289546038e-02 3.7347665731440389953523117028782535514632168184996493716009981734553470455280677681707855908122287914e-02 4.8183077972087797110910736218226856089675684796400655915916762458763556710211753050974713268576025499e-02 5.8444731196025665915678196336921111649699326745067609183586098660198864032389486068624876200682840743e-02 6.8334213410354585703363425266922453535192139826531892197408152451664043849783627271908086489789088898e-02 7.6155734874910676387209993108265398437520028242023054053332823551558641047221671547279184149674880867e-02 8.1642645462250797412119028233129550804598050220288451671226698166395270326276373219169896599174669253e-02 8.3552574224894352886232881629820934537181219732764765675568569304430471987761321822251869378900612142e-02 8.1573939867889262678431386420435537729587427198300624527693331725184212533967503082980867914355082779e-02 7.7258959470647157132091210073805030662316082176011522686295327562706516837596665481544003055411140973e-02 7.0849329295586258092081916775324227256600151645487421490829242933438621671285192059013040059842475135e-02 6.3804427570045059384083335439060457407560253621745197126144691725579715942859114988477767351455747267e-02 5.6374142692042863144517123826701773637853047701331466415998604101338335091489724340867834267407980031e-02 4.9308270560113241439612764916325196235953575827259825331056980277753576615694477470063689959688285297e-02 4.2654765958248823864527347903555802838002402977390365074382262658102383959206927862320727208552174240e-02 3.5984939610243902898664526571036367983881497973681364741652744347522155448726096713291040164929821897e-02 2.9607186322641897070575135622496358101991771943514372064522475890103120870093502001318074429264914261e-02 2.3730300594378184984247573529397752281770713959066007568036990647197697183688554598661089447351546639e-02 1.8198817108412869622215358210391507258060203791998132543543942397943514624641710793507151325360472072e-02 1.2997487125624543046522488130175729448542591195716573086357738899435825645089961383759273387844297594e-02 8.4595865306663008620122257151477264075864967123436864377438581741771157373342025915996763283968425446e-03 4.7423856619687669520778960800019807453851887011092580894408972809359688025255382747940998907686546138e-03 1.8236817402702630495394726624348074372261841457968842181174568570675332703483444927149114246495483413e-03 -2.4814550507216366225346119520998058440830590376088383551326245382385820451060782203962066543381013108e-04 -1.5258336657367756984097704171147826023960558482480975369631053686789197929092254839000309182461661801e-03 -2.1673897275879157380215115937535241404013757900767463332847564350655677857841695280468395873678140034e-03 -2.3452703687819806323298560406154851721122001329928733056746372415074196258786914080474525720332968347e-03 -2.1485744087321846010869695071727141715966862205022091128470372841368815251442418844495405680520759248e-03 -1.7394538227681807442357634500078880042120876043157424713162364718512359558508907440185466296964255361e-03 -1.2605982492067989665426312814643524953274150474497289328941858589842413158174624842438160251809498156e-03 -8.6280513168618009954080893124803686623517516732063877162597138805009832191801750086401290277290495999e-04 -5.8173965215115423497688411329223440252736822434475488497657902186683112706914545703899835255566922967e-04 -3.5718210609815154422382052063401276848155985503966149444101529826325813144338895328862214582686154616e-04 -1.8015628499246248875092084373893794718465418969216615911112614365316695726570312340030456126438139738e-04 -5.5578426358236166451398525698483314687448952165428575513670140835928506831126273313110089496911089688e-05; -3.6543777720829663495174557096801343716021605786516661476781301878934381343000012197382944281023887621e-04 -1.1061030624840249650358504622570414440283167001936494119163371202080367951118947355294864366672320085e-04 -5.9989811071977264660259748993831236475710646657412971711899067904575710372905682346718046780316094892e-04 -1.7093239759852142789321202887744036601191643163256835867746562609161022683919248238373737983190764739e-03 4.8582146631465814869869927437888325396748022111922783260897733803282128545130555228393197605403361350e-04 8.0995713218113664413680616493066061060134257581289990528410592671106508108563096714973322563941832533e-03 1.8649826883854417531091660147638014389017983374025885859667333507493168726905504091269060965253734633e-02 2.9638039847438544548864479802201179577489113995698479090240590694493833607920527730186155364765372127e-02 3.9963821527852200058643735578914548446957258401681718254545109994558576945297095439344648197997900183e-02 5.0311056442569589861510214393211871207768415845550482463558558438800841758081694192332442706478906154e-02 5.9820581068681432248550765987418285561446673915534025735017296193566008586550080706913798045573881750e-02 6.9444597950487993248228429642551043314850527201674460994986624386559427360052960205830714493686290245e-02 7.6676155664146069916396172169364474238054392595689657432562939390434604656450345561991199713291406108e-02 8.1573939867889262678431386420435537729587427198300624527693331725184212533967503082980867914355082779e-02 8.3612791703115966451744087855198407496386668461075557612537134899167787659834513918403956703438896464e-02 8.1509920564491128605774505566953108122332120368902894583408968246249778076082642766041345633506877391e-02 7.7448281088819984050731971297547644858760345020843771666627081535831404928840003079962452208357692019e-02 7.1368788242569435531883415405014163408283463889042513823268698205754209967213400729077806399130927257e-02 6.4874851932076960777195079932944111560649779358383483361768349541146333064535905214779573003105036462e-02 5.7843108635149883949384454947453066335045502425800275206882586488934763124139650302349080955797561290e-02 5.0903787048305560854914326436967292250837016541745816225155185598413561469253484485948656685883557611e-02 4.4647111269383520019917663074953180539295360018657834258599540103150431301429218470469074963480418572e-02 3.8455550473914191418977795127492457036731357004538404883918274038337224830612967925150003648273424011e-02 3.2117179217879718668135691013588928542356144272585446444960448444994497205827070002294062476983497287e-02 2.6252831242121605206277047070181689212912901941492164178479873928839846335179484432409390430415345569e-02 2.0817506498405525525563207004186884563614432494094121601829291733193716446510975747498686874762909946e-02 1.5641623598818894534621233179473917231185100984283099404225255620136809388136964863238327229722682170e-02 1.0970510182823295024999635383889139973444674158300789539003938708279800468044850481260275248547604588e-02 7.0324067860036220412352390365046114213669314779625184305663093998255224518548011276412388732265528706e-03 3.8875424323193439344083962446860088298633825050575422835849618799412215444093479106645593216274119133e-03 1.4664009434437902789713943193154698893901834985816035717687105325908976730885209879440860964411026054e-03 -1.0146993280532372048685843112511554762386311326766873576173842200293752921686144464108497735320134668e-04 -1.0391289730143583302598117798835768461573339155177020452971100099797323122856944895664892940761103624e-03 -1.3728727595968538787432126662809215068917325884376431351797114933229075404100961947889408775535949887e-03 -1.4940074979453121528712358236892972034226549169597596834957607778519880841748344939768919521815821309e-03 -1.2751409640795731397908724306737298112388639234092229546748126560665890727315327741825991940659573560e-03 -8.8866044078276266892587501323091866178236329193567972503551633115929700572948311979903008197023893350e-04 -5.4641794231841284379131757748960547715540468038206992873546934489508618938653998506234367503237979128e-04 -2.7905737054421736961964416033330832941274431990567347413693472819788949120415927720847175806196676909e-04 -1.8083766759370858119661288444608746748639265324585245344843730383078139592267960237554540770155630377e-04 -9.4332165007026112049806478556793845993009391269266008477926031465254338517535277535751131619310880933e-05; -4.0767787184273313546954963076583161973599529043860805121103054783745630736406348914259897432401721434e-04 6.1022051431127012358025950560138114346856895224188956637692161713212610453843875580351127310706220713e-05 -4.4199893687685434793721942503612316861261149089481290870757985136054958432163739556945527441459818582e-04 -1.4181669925130801111918496839594203727104897153217985534589532352456224175278600948837848652095088471e-03 -1.2704008385968941751216468481868515911576575077186477756960528043764834147805327143183887153617322466e-03 3.0463223595743342014100882170027354304730986443097841994000846917677344905549481135671018772575445294e-03 1.1905552635215285148357202300552109800735509258808942979268974587318721285786257074805729399126327185e-02 2.2241623983135953202959618079337459137820134644788597254282293575005376023671667377445300972461057358e-02 3.2456648120700812602718307829757901621072542323762873780940263833494311874916550079286563435875664872e-02 4.2205750434707462415621683129240672054332794427159726901432232687579693178724718253476012516824747687e-02 5.2032309941686628634413988123589322979040473855679788967819805101086927721259100568989850410823587180e-02 6.1367041311844331361666751145931756297703748528764505589849785944509999395071698071080801277487218426e-02 7.0171407528676748895418075938555777900484855103949903868606608858256153205460539147022100864782475553e-02 7.7258959470647157132091210073805030662316082176011522686295327562706516837596665481544003055411140973e-02 8.1509920564491128605774505566953108122332120368902894583408968246249778076082642766041345633506877391e-02 8.3498392850706924663167350534118222663836158099218517954251754441344585669989957965851822866058395571e-02 8.1479397814262437815773108072102578656049333782413809511785130670443756487989712327614248812218223525e-02 7.7833823160372185474508692004370020356967243425758158233460033339070624444024757885138013245021939222e-02 7.1974394312336803994265404882262628662397193110258121519244613229798887925503843854987892212405179797e-02 6.5587786570715572436535042699025979555453277755007641698782160081003220582489606284303422934145885508e-02 5.9237882918347507740610281690866037999922487991999311531122398053145145489733078183709726637951009960e-02 5.2518483783130602159753290243216073466999882375410505610746976704329161604536645051307198580716061418e-02 4.6171420928295545427816165554870850295661345403557840135083022031804597336086392573932321203255712418e-02 4.0341830167090920984735843668126819932269339878302460038934377887711864178590042341355392696875894352e-02 3.4331761503336720775513348409553320764786193677448991138646720005143115213284571551649907987559399939e-02 2.8368329396684908565936797845456738074852398643267682024507289476544446446806941476889183033385982326e-02 2.2926286495380541103617757240257867151878969660685510887280004474573085250261644805360765447895030226e-02 1.7883066507104373203540644461912665396457136778471553511283315668523540058851032987167111612444510200e-02 1.3139911539608360975118834320815491561697014456447803514767382875804836245007751562560793118432578869e-02 8.9723127985052001689657240834964896413783792321205350398218723630245718970700061883715117374305346940e-03 5.6265264441458012465303931705592786944728873449841122352714191319617507911230252002624741494563203759e-03 3.0157305670015815526394653680488868853658296959831535519895352949803696343226701204989245157405518717e-03 1.0961789948153060863634512801290284972694569596921570184278559512930799863337926816179742183436721509e-03 -1.5930339026949825029912149689737615542555972928558079645747537813011859892279167300675254734511131156e-04 -7.5153618852199032826904208878282777424871517522192554868072564384174255195571419769121951978741428288e-04 -9.5990779029669473040567585074886793491154604411655436983459608588164469995471967729830407283740073543e-04 -9.5929431250179344573119637959525286068673503849207266311204659288468059393826376496120171209100760921e-04 -7.8637919709514951029120799608629722899400334719314306194418046585788765293713074641251416713308638432e-04 -5.0092289098211679737297941140635665662560457022633625542969749534090298391095295146893142416941713957e-04 -2.0386104748754821689710938240153555635412513465563890838024945562843429097367768552151661939987204943e-04 -3.5512836500029194414323122601148785492008299890273196773704877777613571498856492620946053537950877966e-05; -4.3105547043591346527568571510698001245352347182296972829952433590014488252543548733662367969880453515e-04 1.4549902585632167156578356155428706922613309453130555888349542255987854124391668305685602744720002125e-04 -3.8235386057062648321952494974364993586015035481908040751312168745899073295012546603511112511018140113e-04 -9.1285958972323975831152524267009450438112808972617796928311901331413964022843512753297228965689970114e-04 -1.7614782151882214151455548986711764813792122113179192897973670306788579542074265765315476692737877566e-03 -1.0196752749279345109159048941880472155398958353637449930223763073077688666567984851490545356212057714e-04 6.3009897773237990973625236684707689315194158215924659579611285625942340544729039045187328311275551891e-03 1.5362856094783981445276994595697357993285625868938327044681789723690421360955585251221304746627336708e-02 2.5254119774436779060651188675160828199674985228509313387642382510896154036115588252646978930716092754e-02 3.4700127663106670391440165659298733885611085213015526596281748917982678287214393259060144143578595675e-02 4.4501628612656109032617459729601693824745753212673548782147122555657911978945605423721833700986943059e-02 5.3452719313788820216122756280233061520635069318227737773609443114476583187553348711328429024119901284e-02 6.2803969689097860558577470953873534854640347866499610081423548639205882775583855161981576993800029285e-02 7.0849329295586258092081916775324227256600151645487421490829242933438621671285192059013040059842475135e-02 7.7448281088819984050731971297547644858760345020843771666627081535831404928840003079962452208357692019e-02 8.1479397814262437815773108072102578656049333782413809511785130670443756487989712327614248812218223525e-02 8.3510748350034515592812578572028535504301704234204846682314328050867088448638519956211270589770027903e-02 8.1412207120064219904366270779533649095150829195032082537383479798081612256231353995646404921652248171e-02 7.8001563360823920761018934452399293768974425154531630613980635105637513023128538795520912841811937943e-02 7.2963112318411620045754521332692526400545152117835341058454209797972953891837087202376099448526177415e-02 6.6754606734988053007552569600922957895694236534742550678818235600749413699989554731864411353411187855e-02 6.0613024125744619996181602758127810065064181445366539929710480348715393862666564137028809785538266113e-02 5.4436219324181029099459239896734881439772718813296287198336372071579555109165638293574625685699142711e-02 4.8118172485420204324589886668750776308773422645502021302776075672990042953707006152244842396421766650e-02 4.2365087601978197865675515451613413595096973152624037479927705694007710740593729293229653134906917502e-02 3.6619332852977982465510269566641793481457971839369715218111171833947436308699815220122691506551663156e-02 3.0757225076918229890580076205939686923718283834608383558245572980228741105586154891040233839617198149e-02 2.5285778913652064100503617955539233337035198659127771948588053716590837909269482501668065054755280669e-02 2.0291400832388422103028269364097203687772381698855511848402641160025397866043137536556193465875020283e-02 1.5672473566404652772546217247549594772894089750276371390181538254240802163980950152612515977751356036e-02 1.1335072298768609575612654003268411352290701261106084742905381295559664739562437797891456523250836364e-02 7.7393068658102085527291271518253501136674768835252908764310686727896213692838810562754161314489911747e-03 4.8480257095923224958686711342851499648139676190262430581086068578846307084705986221261380116161347237e-03 2.8251583966609635470200816413298885102517022886139327012330038989090381564001985342401994918394027842e-03 1.1464605753263342622240643629291802670920391025715159852169148212274327803880373313487414119985477997e-03 1.6167709764532625237070698131308278775245101808261035640605988597436519059802681368923189790935105811e-04 -3.0003062505880212440020494260139592776303261171020851505436763970729390634578866938749761111241488809e-04 -5.0323360216675004151639959201625776798037173935444918828125162101978532061917147902678384830553574000e-04 -4.5593597788350619972111378644887405307739753705019337790979659430463208933402591150043680301555167954e-04 -3.8694436752018632317742483485317774143213488054033957646929119967398181631661343367771653412263022273e-04 -1.9674332461641182508164239946927942676831075013295130556515077958900689433836427211615060544505292837e-04; -4.3991207577636447897962488218192387640122968732257671796389501304394892738388157176519817435190560850e-04 1.4640679577672113825222621064079650791241007134159634912446894497617558354901377489710652958573013409e-04 -3.4116334689914708724831296005393381373978310842298581964245232382091845415188499009370038067699562577e-04 -5.0445810760815648083429884782791792674491697035809608569960964010265183262023414437905589248347470633e-04 -1.5747070322089284060471144357810852690908476137985517236232865720373123397534585546388281538470425084e-03 -1.5977554695135438726440074855360604244155577476503094323172520181681318157660651655931549545445788075e-03 2.1367226881336964313296168653555431668584742840833190796982391660777232343757773130400857605762021724e-03 9.3851557738206616226085713982300700747404727908509459727684880763948641936384726484484329061238981559e-03 1.8403992749117214850529255853259524300385097531237779649023389651317712022484400062739532191270531511e-02 2.7794864506620093448270254176837544192786844170776079163769454248863989097899634343336052602711879687e-02 3.7003167564798408400446352573009273491419483615564835849742629435681627565185516416162112475703502821e-02 4.6265154547203945423353968037003701834382024266175154482968490706104258786740648156880388477126107190e-02 5.5051400708995195958172298377454484441111491049597653662907663377131380447293645910317991593521611817e-02 6.3804427570045059384083335439060457407560253621745197126144691725579715942859114988477767351455747267e-02 7.1368788242569435531883415405014163408283463889042513823268698205754209967213400729077806399130927257e-02 7.7833823160372185474508692004370020356967243425758158233460033339070624444024757885138013245021939222e-02 8.1412207120064219904366270779533649095150829195032082537383479798081612256231353995646404921652248171e-02 8.3178182873994765046496575341859375379424607437229495735896243689744881597381238601155607119265188859e-02 8.1648681688877944097251917026917610156884282451940291139798779558240769405955504102433975093915495645e-02 7.8203623731653867608973575668096314396285973827823524447529390275202850057479277748714548223893260006e-02 7.3770773317784538100495425834149631268912898940695818417921595427369074430958685290008055734150673864e-02 6.8112696773062169977434333389983983212862209129498828515379892358370676582680861490440319937250725762e-02 6.2078358137917871270754689065214439404013132683161425079505354428512276667749631857845593362925008554e-02 5.6294515117429219823557054216680545846165258187597413480842134666511591916062253567290701436467873963e-02 5.0367309920905206805579707558261282143475796973590954094649415215280448258015733277371857836576952260e-02 4.4481325325348362350412091272305994609830038680232989662438626599078672904894928933704455331599886333e-02 3.8843567713119574917682136166702368376822533486548352179477987917482601801044317145120325762540120268e-02 3.3324610231163308265463863468556180316130521742158121290014552380953286219299712997656418974659707665e-02 2.7910251128612217303808440830426838030066546963476442621805955818587530987150153896118519862298591055e-02 2.2813313955063324238548540278266061741033715858246606915125445190845834348653664953508996683260713966e-02 1.8166924098694583276531858188462377706494405350979772256338052308148613171006705189087160620601874318e-02 1.3976332978808697367225799903912707583232786390241215389151788547254909493449029210161685508280373531e-02 1.0165158615060807803930708764229302249365192947729469656550312715224488190759535294134735096563756412e-02 7.0334998573581830549072401116226360120296752567813881900565053326944254863322016072808048308065849733e-03 4.5948645575314881752236725792444801254503575958465927949834021396483992978835887062633105184183241449e-03 2.8105508439174061473522012224482195210248294040306318879082038149694616179917349541556919667354541087e-03 1.5001124959600385501538190551063830100713580627257715696464627289770446143391305395395112790793668747e-03 6.2432935784309294118849743644414962711993465029799655298036474124205739971228191349076947888444756174e-04 1.8924925691574108727254075922280636954376895319012955389602867746464376472754214476984035439491306591e-04 8.0193007501733466421531918107731584866489854160233011353879997292655267047034611485395236320894967436e-06 -2.5659673690942141220116439062464221119722012642860145586007981027335716394047050094684585846111077770e-05; -4.2972314689312991678360060190153182238908458377518934998431155733418861487908115600950059878192521730e-04 7.1100235988234742126158819376876806301085238640672503661669049691795348300957938802465189486106871624e-05 -2.6194209413630641997806807322628482910340245662082518306870913474081242733760633978274457666177141928e-04 -2.8290633269236552516234527977227163058084892056305858578023016565956451211175765890332170529036480718e-04 -1.1216647377108992601665739178650665244650134348044769103401502245569142780617222889669699979733305343e-03 -1.8933901908550362505697613772228992668299772454523327425266687260752608866763443399538594411592422817e-03 -5.4242773404702514992806606520476510056009380297660091708912534442182864690810311236355296889683131117e-04 4.5266105781850674579653684798043455298894398136721608810114713690562782193892537946965284021930702303e-03 1.2256043857633565194222743564408890471044197939142852620058494972213873144698800901092580779666751461e-02 2.1251916131250249111050976469259437875740203325110252847533124869473008000558426906337901407706229765e-02 2.9995511735484746000019732826502481111293808896028620358428549910432247236869297082704329990888940153e-02 3.9223386930019202385886245060835908930700088203442156847842232638468738540515478658432018240895984802e-02 4.7748617409664742711759926674533919255785599471034097540161451208373273995638087117661880561276729429e-02 5.6374142692042863144517123826701773637853047701331466415998604101338335091489724340867834267407980031e-02 6.4874851932076960777195079932944111560649779358383483361768349541146333064535905214779573003105036462e-02 7.1974394312336803994265404882262628662397193110258121519244613229798887925503843854987892212405179797e-02 7.8001563360823920761018934452399293768974425154531630613980635105637513023128538795520912841811937943e-02 8.1648681688877944097251917026917610156884282451940291139798779558240769405955504102433975093915495645e-02 8.2987908950493478129677351216355764090738395285627679296441779747813123906373496654563419274070085786e-02 8.1653240936960235288380594093274332238284291540559552404206992214413629767766668468623101363616358585e-02 7.8393185837924654967631895096552406811733663015379401053468324842435527343991364311977850980261594676e-02 7.4048255979195861356410623417989305348388640771855773713966825997075226376720825119803460344689100845e-02 6.8750354915774389209241888818052192155925551567463300573329605432979910456142683384791325291580392698e-02 6.2874772324199200723521037330754436318244348608130260602064539314343585645522026520737876567336300709e-02 5.7093997469243284366225501883078725092399642220490334873200912125450253705463408451398988398258815799e-02 5.1444381827346926209079345650805896358342098966420459447444720787185134952855368515573683874709400883e-02 4.5745765013918898203453348947904375096205173921180315541276374751294563327727943416568604974449615126e-02 4.0091307145948751130647899417931228416185346107344259315097633580962147456496812635204277531145041419e-02 3.4626547626955954165277226434274608755624387661093488119796178476337368835919244787840704508944307745e-02 2.9364603710436186762292228166515467204817239694750379444291735275109957363513762062149762002970372016e-02 2.4318427992882292659294087790901044260244566458736434813448861166260606512741044012135956135107107133e-02 1.9607489938726515342356331085612514151138637047153017261601511251148021732448667274485968636545925671e-02 1.5314362290468617786850361732786014733773423865406051849412322328867375973001462350303580115434909342e-02 1.1484176426176111010662687295034197425548332787296713844765747174136075022573807713410943663665891401e-02 8.1670317080583370749695162369878915070625045100837122254039029452485429182949849052696269828901173777e-03 5.4999383002197129380674919393037840678212142962868943545254510546410886133142117326181917635927153913e-03 3.5074243548833865963595908058344515213786431261329766380619804870022386615853704912431564243333569430e-03 2.0639402100559586598080275110121136802246999367107494067072903839319798961441364102746854576993445629e-03 1.0439589408952791892798378259188955377983814246010877905914590135347600441468873887395042945756741135e-03 3.9680741596636511048370689919920696425472595761834703827054028080905425317614605821306652010877446709e-04 8.4738179541814364715866644210882719450261272850192819442502796945320307107754957069014332737971517523e-05; -4.0652819516307621797392099706655212189246871561571599098106880612172420277327307811289060820417738093e-04 -5.5582769170963107684309721142384543256272367201441115096490122464957094665005910208346145351016907439e-05 -1.4688386240673890521653085013907868550904402902143273167459378919900957585580773236573935913959138889e-04 -2.1495753151462751425320506655159605978638603222934497549037553824801178530320226129100861985347052638e-04 -6.5887473309502243993600026896912642881406726265268094309586801100168452870557797904833949151839440377e-04 -1.5591750449998206760934402836690608075732136484851749258999863053366665600306607733051524135789173680e-03 -1.8667297323326858799542352097393352462120692288339840989797137542363438990091237072589628500078144382e-03 9.8329972029925155088699255399857956996339607927723463012707778170907442119426095762746133300137542306e-04 7.1044450401673590362233629070463536584731087645041039137668330180885065453298839170555702741992455592e-03 1.5056906004985636330147154624581348259525141825419889397032661286259185356944671247336837027613156877e-02 2.3640015250542398499405289818121316153974416836489559982838159514960220824512924672102608000460425145e-02 3.2205863310496827446305346615016985134464811767891662611102532493236225841191340240223856439734041518e-02 4.0890209139855425731047247236475839211917884959535164674574398074585999834648625568873687973203078012e-02 4.9308270560113241439612764916325196235953575827259825331056980277753576615694477470063689959688285297e-02 5.7843108635149883949384454947453066335045502425800275206882586488934763124139650302349080955797561290e-02 6.5587786570715572436535042699025979555453277755007641698782160081003220582489606284303422934145885508e-02 7.2963112318411620045754521332692526400545152117835341058454209797972953891837087202376099448526177415e-02 7.8203623731653867608973575668096314396285973827823524447529390275202850057479277748714548223893260006e-02 8.1653240936960235288380594093274332238284291540559552404206992214413629767766668468623101363616358585e-02 8.2688046751621167083046245430144880814394700058465209217606153863062449174285362271114299037841995272e-02 8.1043569430420837668580069600588141521409361700375446990598286326473547770893361820063407183683361246e-02 7.7927649198503695041447421213475953995218554167749978773080239317592283399406804891381069260208959908e-02 7.3492040672610491823229645640858525897100958625403587799698076457483095663741648591104422603803271627e-02 6.8226856621665256683414557978044306994286077701703460911647104576604226037251365533031288284338058479e-02 6.2536407453150032022117314572509873108628611863038372416226130547409998702181494904703101202471977305e-02 5.7032257496891800158432737556078511270918421830433876030457310797177007283231136297514465312362536489e-02 5.1387409902701554938853117015716102446939893449386531458938283441858383349383759860390047421257730589e-02 4.5647323972347793662086529098461395932070746278610395909536580721862039533593134370691839119473750183e-02 4.0193776626457304370829325762101681010462252629590010860863564211846831337131334406785136657045569951e-02 3.4806666399533713286318359303309910522431777532120904780980480771712249517616916919896485083708278877e-02 2.9550429851399185107821712650987006957888490173562782208173530073283736922119610501358577276336364947e-02 2.4470829544096279872719414628923281909266143743995614505656954763789064690515008603700907267020644876e-02 1.9827058485588408338823638544927400316445447602362827213484071542158667624667681162612477514225963546e-02 1.5422875000842519684791464324207372347065825426481369231117287340864462420780849931504222067927655338e-02 1.1661999055616571041432144343310102428929572634216427701724698489430199500455207270121138896070513089e-02 8.3081926932035406536232258805314533483284249023321120663452286007551442136460872412905205423360438681e-03 5.5736189162836430541977449005371100473537600290557735317435278690418379463361587297378254672981846558e-03 3.5617339520712673696130411803402812523370775285585679694234674955109720415580711291131537310437495796e-03 2.0287913915506219484036986190065585489438610771250396894593131911055149286123057736396896737241520328e-03 1.0112966336692465632214823349122379602621916909082534965500408836027161910452773498188381199882795596e-03 3.3615742254249089747806219912143250451532211601459232593289926672571363765855827710903972344541058720e-04; -3.6849247840236258374654385348597411086478406261481044988700284147967555990087461011952344469260924421e-04 -2.0738124969769801762001218318095643521039609594839577556437853815664402893174567041947128151084288280e-04 -2.7066784965842229455467446393983017977718650111313259501605031323090214461548258558120311161406201870e-05 -2.0604622183565659179083219289154591052756701930695307423190909273892239215073532023134068927824329614e-04 -2.8930149150177595072600343512124157961521499591796692196169637566711945952975692297593873942053131684e-04 -1.0023754033756415817139926055396728619449281054665492375639413116173328927866206393830875023690053482e-03 -2.2219729443658283769734612581367298844682604467521133473792699454353563402878546497247043232677796387e-03 -1.2258965601804800477125949911716235743841005051459621557954388535239098475721535400868549941792875717e-03 3.0335709965031597561442254342497499799477363178343910432766065394284788497648818854783753812161084936e-03 9.7162002405427539701804113878094866932496581559260909006168857274444697252623531355739006560789047683e-03 1.7558060683797614813724746881797656956351476180210363696375667287670544719323198415874541990303784234e-02 2.5741006581201315003517444715374808334160636876854411326188323335088595846357391448544426948186412083e-02 3.4108252277277935744611457182550994282567509118839968206683217438867425774914496272903256793962437968e-02 4.2654765958248823864527347903555802838002402977390365074382262658102383959206927862320727208552174240e-02 5.0903787048305560854914326436967292250837016541745816225155185598413561469253484485948656685883557611e-02 5.9237882918347507740610281690866037999922487991999311531122398053145145489733078183709726637951009960e-02 6.6754606734988053007552569600922957895694236534742550678818235600749413699989554731864411353411187855e-02 7.3770773317784538100495425834149631268912898940695818417921595427369074430958685290008055734150673864e-02 7.8393185837924654967631895096552406811733663015379401053468324842435527343991364311977850980261594676e-02 8.1043569430420837668580069600588141521409361700375446990598286326473547770893361820063407183683361246e-02 8.1443103410907848221677651740959330463637622553545702799106300004298803202679870248359857206884083731e-02 7.9368433961253175539181283301762166075222487130686542152415017392191225905541214157441693458981408463e-02 7.5802302689262036558381374016730727322610530889536789180680757313531505272315286221222325006125976073e-02 7.1395115048699938545355596461448836245878103959485453424984152079725066274781141466180887755033452464e-02 6.6057760955376530306672948934854050360856994263536311287922953464531535426657436339973194087025590715e-02 6.0630956491890972020119426923918435934485011106054762117117452165886542523278910830901541185680110634e-02 5.5227684239465209522964082573441574158445200038637991076737219662932505559297068633429487622100474588e-02 4.9533169143479925583555187878595719807035097428282660126326712224585496531303355253531353962403528744e-02 4.3866500967474735014790061314523834903948829741098568251731327267799174270720599693269341815903533090e-02 3.8372162373002765733873406688236432904104489901058901202159572809873814288399054247734096200786182318e-02 3.3157000556763864641088697947394608106902400470725108233335106789705466902337524031072484702859563028e-02 2.7770935656626777723723670964304556184772574473125577490903127752008269863736553981814648558184994066e-02 2.2845326826530948573682293480219594079718512145021447459835094587238673313175628877024940407843649093e-02 1.7985879705384087756108106713643815979714736073505600124604676943136918109841232298506363012723189416e-02 1.4017302820463564845482406790640851670787345187485026196157682983087102962049831770554750016187041581e-02 1.0268616744799811468397252345131286527567747779616621660704175467051456990649976653851988252889788200e-02 7.0786574761991262944478408172562688413725243572278674063584762503126587042281043729346375228225085628e-03 4.6529816119182414742868223804911265729293939318717560465314705857952111603534068214937852609457406021e-03 2.6540285524265475944655562574999281066025465203251571196761543045247039486971016750573694073810944580e-03 1.3953517453665912966901555307062160519453983128665939536503316803113600219995367298865210041508400292e-03 5.2107173104549657664432384080428947818319031344353722539918975499210859608068421007550541009583525290e-04; -3.2414676320003162092977866530960620358300471638653304409232748256975696843467829498886141364176033996e-04 -3.4979029833054765845849095835737440293551371034634313113223928445773800189263873181641824414460201102e-04 4.9318018964928839913040450233760711670741832476509182353598527324748014866281818152682775357484457211e-05 -1.8584747353126341859994154017244868563277800048176369255581198301770555192996168029813376919507901814e-04 -6.5537473359462696120907999639119048989837280732229965162739884552203060147744050653065110846830334379e-05 -4.6497080421922266542689569668106335952656730934621844625166251425456310422050332239467682716373574650e-04 -1.9847007589528455938928554406388868057663272568024068635528889268784738846176733289678140319559135047e-03 -2.2590296416556117689187239684997056831644080501325173977275757671759994906112532555535540666820802270e-03 7.4175553632154601518322858939169470935758698128870062769141162377386227256799302472277676625766338919e-05 5.4638664168087909996987702305132864222839826581737406060236052963644985003102735218461653870186060409e-03 1.1876578492625410472739121369058135237195366557675117011266211767657639713768850166148177278000812275e-02 1.9863492551507338404386218662750773157753146610435727591860592784717013708180678140291536993067248813e-02 2.7595468953571356491102017467717948026014791555566706464561043604527653059483639425060581922267317214e-02 3.5984939610243902898664526571036367983881497973681364741652744347522155448726096713291040164929821897e-02 4.4647111269383520019917663074953180539295360018657834258599540103150431301429218470469074963480418572e-02 5.2518483783130602159753290243216073466999882375410505610746976704329161604536645051307198580716061418e-02 6.0613024125744619996181602758127810065064181445366539929710480348715393862666564137028809785538266113e-02 6.8112696773062169977434333389983983212862209129498828515379892358370676582680861490440319937250725762e-02 7.4048255979195861356410623417989305348388640771855773713966825997075226376720825119803460344689100845e-02 7.7927649198503695041447421213475953995218554167749978773080239317592283399406804891381069260208959908e-02 7.9368433961253175539181283301762166075222487130686542152415017392191225905541214157441693458981408463e-02 7.8994349068051171365631861015539027584316499045840323249299681864555286863315191357550332939373449828e-02 7.6518687089754220620962082725969591081240977508939589046076243353474875211253987699521994741820857708e-02 7.2696625328222469176169147268929693461365928336592054921172632279716822349536089195849803822185091553e-02 6.7913990273827885865165644019315833912729581628008813573960044125607247557181783875446100737023894741e-02 6.3085821540115193763730609764175198934940931718005670681418322355792437234211325524790769496250020913e-02 5.7835054255448621909958094435911893424963555435262578703864478374519127326268659562468994229523328674e-02 5.2143217898700882566435076457525662620363502784148841532986047140202914751047754517858420326208082658e-02 4.6568288699574876348666416393477870841619384535687118030324848387987994107735059268829431015944031536e-02 4.0951898040493749813139713390141747838277398401584661787620421158374990869827475565064705125336326373e-02 3.5542536882260216021777220888633182815258008870171565548239327645178249949040028761212060791466209106e-02 3.0087549576738439694528042984563688837673651204236682230796642779453733199115085950598139053895230651e-02 2.5012477545986247856302050369890537836996024407055920004599635395147188254983634023900476204067149215e-02 1.9847856772223917385436886029657403373310748894428479673233513053337709959953437454628651595087194400e-02 1.5585802859903022048790707132776977525718242883219177404548345130338321935270962853232190198472035284e-02 1.1595134494826806241160976731934890222533665142004821014496492577118318909332990387161834623187218834e-02 8.1687668628410920192915365881554668826558730318622200138863466804610955284955123643641737168797450476e-03 5.4940001504428626111794935352097801266770800071776032079949630429447076066789450778967296712694074684e-03 3.2213823087438759410249014775220812637326536879033545709977249712381067420846747866943844348053430223e-03 1.6917029590319728746826981141278564257380355222826147687587267202697321390544152355738527126518806925e-03 6.0902701752365355576587507727704983358646435671851921788614959164474035146545030899382634662488434249e-04; -2.8039560106812484538633614167032808326139322553744668141012841226833508577231916064283258262634476504e-04 -4.6013510946268718387173710892764081564537979246870443192622178197176035380356441968556949560992118991e-04 5.6925673093924878169994584230387213335117042650193754758738719248485613411284639749197426108405413987e-05 -1.1668968701224526685743582582928089399971774109455454567894791200172096140588856649380165810521042376e-04 4.1281994318098539058611666685191361635114688651219038844175208193809462067875216937017276189471434896e-05 -7.4338208010958853215998533622939937860292511975541758624762162126545146248740691060733374661156967104e-05 -1.4983178796574079301699524715121189181846312977767606492383406018539744982576403757797135326787463388e-03 -2.4614353493262874871519552821190456759241929724314795989104018187697276060450929872402532135039478362e-03 -1.6748848950560965288739077518363811098356102283979464402612564663830633214823723477829198950495893050e-03 2.1701382082444720539062989771766330323695832615313389731689526293798468865307989968477109402976453847e-03 7.1265776462313253924821359193016185551330258870047874803196969388591739778820527436443417774970907703e-03 1.4311834402211477717367706211418676136851722083046105302545568342729525995247153201651097689651638299e-02 2.1568273229207806364820056752784423271427760888176970296139140248953573599092511786616642827258465962e-02 2.9607186322641897070575135622496358101991771943514372064522475890103120870093502001318074429264914261e-02 3.8455550473914191418977795127492457036731357004538404883918274038337224830612967925150003648273424011e-02 4.6171420928295545427816165554870850295661345403557840135083022031804597336086392573932321203255712418e-02 5.4436219324181029099459239896734881439772718813296287198336372071579555109165638293574625685699142711e-02 6.2078358137917871270754689065214439404013132683161425079505354428512276667749631857845593362925008554e-02 6.8750354915774389209241888818052192155925551567463300573329605432979910456142683384791325291580392698e-02 7.3492040672610491823229645640858525897100958625403587799698076457483095663741648591104422603803271627e-02 7.5802302689262036558381374016730727322610530889536789180680757313531505272315286221222325006125976073e-02 7.6518687089754220620962082725969591081240977508939589046076243353474875211253987699521994741820857708e-02 7.5406328654165150427137324859161137051021665021148569668433139671418816688884345346422475436963119491e-02 7.2417189378004844887958112064729233218451687040055729350008524867106095619552501802896143991611066855e-02 6.8335436369163568776530370704993304751035601292661438144197498196402810252835477481442150303488279448e-02 6.4045102692223727077339822912043255166092861096251871155774021435611174107489242406008289801342200751e-02 5.9267886159796463330906859910500765418858224769763170924918834625126981182421497340607769895200787904e-02 5.3787924847038112668057610147883052946358429981111875263316760159839780693694790878293602384294679446e-02 4.8202476665351172900988621444609793172638284493769354517238017986422313028111499931511135697047602026e-02 4.2585901927932655827300505148471192547449161591249270159439245239784037834159950906879629920127337031e-02 3.7142623069750357468527792140850850649939764007251250750940714657278408419146039867109299024025515766e-02 3.1392932720008659492388142096024897214912431987825285885343584892402219487919554774308681528967365423e-02 2.6333676990960592349612093600542513528913596861612581490363507456583418154104029080399534315151125140e-02 2.0994901121337650893198438101397140084427205975219708653022725512049361761515272646746635897901440663e-02 1.6611069583063711832113725423939057481897707086416527577992495628578959518456610363865078175472990450e-02 1.2328804773551193108150172575188941966324814490968734644988712269435007948761143053392762046240286581e-02 8.7623912751619442216966925444275060439635208288993175538730160977894338158387984280933201160827433121e-03 6.0714186356093224468574364865610369048305788064848479475942044739774224181423208205146333565449948193e-03 3.6163211796967226133731422156409000314270475619556020761009554076820641105744436622490023103915421646e-03 1.9937584952420506122239822022536582419992789449793503934268170795778477119594484270535191248732361212e-03 7.7662715050274172828115272033949191352666260088707001875506158090648789357056820746764050331450800537e-04; -2.3738525327645811573789565714966657811062785141031186483186397633426361810041495810273127371689319157e-04 -5.2749306700555761303805118168609402732622417546137250503541348507562767285877923114792261112363171103e-04 -5.7022782746012807506725453362626633657619328958180581298983028449404981019897489100177611049693164845e-06 -7.7633658041004294138637139484062525585810450187745029814313722537205842783076683394336239022662562071e-06 7.5382726750335715654726751633161278249846557062608002198774287800231943939639029125176784688380393185e-05 1.9002480246640643825335547363292387835598563113460068679649429409966391489621498295949434958491354823e-04 -1.0027637123317255280894074155195835335853015712900621017989186907311491760729934375704162164048246411e-03 -2.2098057558831074026525110988682017981109178215646737657779126212661488184365168489817703484156218582e-03 -2.3928397354933510758609132399789622763931151596678458158002178821265331117380434020103746530932258145e-03 -1.6076875812732203437077700670662381682554139956391451090038223688620324242192255671945585184748239085e-04 3.5062526456341577038826613770474558835152378913070908188563721657727447694055993936570076254593710364e-03 9.2524713139613013141364772207868988945644704676691027594199602432272006600226210448941734583404853455e-03 1.6007230295417520601733178678090778672454588892652953230847474788473778540633174557569845577929280146e-02 2.3730300594378184984247573529397752281770713959066007568036990647197697183688554598661089447351546639e-02 3.2117179217879718668135691013588928542356144272585446444960448444994497205827070002294062476983497287e-02 4.0341830167090920984735843668126819932269339878302460038934377887711864178590042341355392696875894352e-02 4.8118172485420204324589886668750776308773422645502021302776075672990042953707006152244842396421766650e-02 5.6294515117429219823557054216680545846165258187597413480842134666511591916062253567290701436467873963e-02 6.2874772324199200723521037330754436318244348608130260602064539314343585645522026520737876567336300709e-02 6.8226856621665256683414557978044306994286077701703460911647104576604226037251365533031288284338058479e-02 7.1395115048699938545355596461448836245878103959485453424984152079725066274781141466180887755033452464e-02 7.2696625328222469176169147268929693461365928336592054921172632279716822349536089195849803822185091553e-02 7.2417189378004844887958112064729233218451687040055729350008524867106095619552501802896143991611066855e-02 7.0906357163084625456331444508876558585463239739801670926098733601736710060311749220480921324398628889e-02 6.7392669985265234197135319513150604707611216709178909751310258151973674868592307367044576125987607423e-02 6.3744418426005405284159420479626169496696262899997972673641302154997301429367599216900673579899918498e-02 5.9646600642609530966241989891491230433239818979337714383194533650987897053746208612505309082632846828e-02 5.4535083593304966573772528946422622720266628808446784930776115012485768102774674286796893359901705142e-02 4.9150338011610214974950350321501191982676983487808684861199918162552690348895631543568450105398442298e-02 4.3517886264744263812293251972230558503587418975294607550820984659783072467252618674421806634481734795e-02 3.8075267293277636490139202556953126688811107344743695784863528128020200400484428594528143054722354978e-02 3.2324859229672934125177883455950459380721472726164569699913602390680371503694152569355308378762776875e-02 2.7026785583830790445631831866037770849379587957082311946430038985555000117537489351498658676781125476e-02 2.1503707700858052645007973214631809598731538795683158341424438547761043546001112201289315802527567655e-02 1.7150980697341070776062092876048322686280097419565945076346278050988738238122909638756799241738197316e-02 1.2794907540560687530109589126746722470265402595636820710532588611414066709515338362883475040842492885e-02 8.9895200540449694074523342863752639634737229270962469030678841348245496102640219925504646022937877010e-03 6.1953319177245050801005461339006123389586722561884831444284138193050941539811457721064072561115318885e-03 3.8110704467764356142855954920612871212193978886923917871084679748107949870820943084814654794420132943e-03 2.2007295171030770163977354373876588769235240126310172575224793904698493353280200587199076588595903883e-03 8.6551478964840236796875374779905958540902666439133772593637694954521164050772318588701430538127861130e-04; -1.9552615308451333599455559299079305655840471328218898521560110318682641978442676485567235590246667952e-04 -5.5173747917518873512820434998208884695044597451345508292102721766645019283953355887123206435668384020e-04 -1.1579032757540160219275939134238374207562855388826067726409247442836575678497393424860392073689338021e-04 1.0721401631875171241187437895887654885350877912276168694205400768421403408023397896198903332247170392e-04 9.5865448096849039684455628977298071378135612096157256202537650020892274544195477705687711215771238363e-05 3.6405497578824949363515625141472356157391990149921472430067328981348320882330687949312477296599660925e-04 -6.3456929138830617359255686791128514500952133123439065054953199985643420725830325299589294605931838191e-04 -1.7846654657064926257363374748359853277707499576213795906151865500468548686046468119663859452890855350e-03 -2.4216770179969296336363263470624976280186232797989674333344256727657342887497712800560335618805493124e-03 -1.4573518481063675175518552790012491924659921376975249729614170502256548824682244558589631650585351404e-03 8.3883841981565648327964973209833953643312250720177595465332020140937673123924155646085503228883348352e-04 5.1010529822595606343477097173379537024237627927988527952081429465636614121380363884676221677919608285e-03 1.0943976590170728323274387624372180090478645734956254183852223073765310691995378874599606741590393936e-02 1.8198817108412869622215358210391507258060203791998132543543942397943514624641710793507151325360472072e-02 2.6252831242121605206277047070181689212912901941492164178479873928839846335179484432409390430415345569e-02 3.4331761503336720775513348409553320764786193677448991138646720005143115213284571551649907987559399939e-02 4.2365087601978197865675515451613413595096973152624037479927705694007710740593729293229653134906917502e-02 5.0367309920905206805579707558261282143475796973590954094649415215280448258015733277371857836576952260e-02 5.7093997469243284366225501883078725092399642220490334873200912125450253705463408451398988398258815799e-02 6.2536407453150032022117314572509873108628611863038372416226130547409998702181494904703101202471977305e-02 6.6057760955376530306672948934854050360856994263536311287922953464531535426657436339973194087025590715e-02 6.7913990273827885865165644019315833912729581628008813573960044125607247557181783875446100737023894741e-02 6.8335436369163568776530370704993304751035601292661438144197498196402810252835477481442150303488279448e-02 6.7392669985265234197135319513150604707611216709178909751310258151973674868592307367044576125987607423e-02 6.5178836478828045858976354111258826403154858634204852699937607664766345982729477613382968818434619697e-02 6.2277425423512199570725526308558398060478306312255704468240942981978398679758724670742274562803424129e-02 5.8718786228718499282710531734246029067289508040149086981889387737683159827437646937930768269882903730e-02 5.4217109490354471992606349327199750372401752913469645626899860127577596028778108982431771439809148971e-02 4.9173552907210444471362014538901453029566790340887590968782774203527537858402445436814595157114620958e-02 4.3756730569882791773046310926099928412767159122678151855248953233357188696794123200290642810242141665e-02 3.8405232456209360385321146154294688594657165741222508297907486211343234971776671734910813495451216576e-02 3.2489071195757192139971514104430043833764867634155075291272345794283153577627816310501649721667291828e-02 2.7232455562958851912009822212896675402226159101082792272821995964752442503948997941983059186243058440e-02 2.1538536150138610381139699352802040857728091301394831699041510532546712971415227383067377344938887613e-02 1.7062770974988857589410976114989785952338567830336389052340041082064753473820657622658400618841328433e-02 1.2650024829929078378846801202882542634888795996190177109152193111983055753020458538555804839442245149e-02 8.9184808845431021831069588987215589809354365913921517999762297923540050922262884064917895078118881775e-03 6.1088400921708749627589993428525993015256569041853049477724972644240624970035193344141975413258023305e-03 3.5663499919486504084143834823675887622955537972111382920400465701822696851267505602000376544032573240e-03 2.0302137850693459739766074194142560724629402056566331284280331927186230327972073276709650423816732010e-03 8.4636668730270081102622179384541025573846504835235468925978159349005308425524319884569815608439320537e-04; -1.6061062740202444811732993575168108693533788000569213856261529051296576864199921183149518880414750801e-04 -5.3419354625690154744799048318785335068387358783385025243276032219148592276977809786532286059900879365e-04 -2.4916270970223513306606403219530928591253382578965170650409350546911298197362306889542763374929328719e-04 1.7376006061906174289322453065004204848614003043008012199878974634817902656975254071388196695379890131e-04 1.1378638051209561342790452226883484828733159184146410783427361555043944706917373983405089498079744281e-04 4.7360674001852149484464837547024049003812187754570499205515657950096982055148790370630074822363300709e-04 -3.6347541608452693857652693628668654718063005726672106724505118842321427163799088483975318426404118835e-04 -1.3232694626115672175201803867043688720819748535472720510353579948329697755593721758228960705086306239e-03 -2.1531544839503764394197210764684278128649769835271768023885619897006737611015424577636464687576141587e-03 -1.8683750022533783738725102695183326772195806222190139401734105524304828613757783348396161335885210210e-03 -9.8439702918321458888735299800966340183888747324853903146260767353092899367123611693506610725308319053e-04 2.0393988645603786725467994567501501508809388673589736840293270413811979679107321756764458276382672118e-03 6.5739280511991468524297001742681308695072237485930668848240954723128566466269564649004724470875951602e-03 1.2997487125624543046522488130175729448542591195716573086357738899435825645089961383759273387844297594e-02 2.0817506498405525525563207004186884563614432494094121601829291733193716446510975747498686874762909946e-02 2.8368329396684908565936797845456738074852398643267682024507289476544446446806941476889183033385982326e-02 3.6619332852977982465510269566641793481457971839369715218111171833947436308699815220122691506551663156e-02 4.4481325325348362350412091272305994609830038680232989662438626599078672904894928933704455331599886333e-02 5.1444381827346926209079345650805896358342098966420459447444720787185134952855368515573683874709400883e-02 5.7032257496891800158432737556078511270918421830433876030457310797177007283231136297514465312362536489e-02 6.0630956491890972020119426923918435934485011106054762117117452165886542523278910830901541185680110634e-02 6.3085821540115193763730609764175198934940931718005670681418322355792437234211325524790769496250020913e-02 6.4045102692223727077339822912043255166092861096251871155774021435611174107489242406008289801342200751e-02 6.3744418426005405284159420479626169496696262899997972673641302154997301429367599216900673579899918498e-02 6.2277425423512199570725526308558398060478306312255704468240942981978398679758724670742274562803424129e-02 6.0442549413744005085246081658442968612030788565175505671338347012462874581629668253193363275172924512e-02 5.7650463155559947876656615887269707565121643465555968046116931182992043041552093279612627065786416099e-02 5.3724591994039655739886250419252907719530648060138361369422329799646802697026101831419948254251469292e-02 4.9289903870929539578199303981165511819230121535695724311546132853976695528859124511528007600895523539e-02 4.4263522561329086957405903693667909919786172361550699860551403274794742708030641804940668181888840665e-02 3.9024234093885233577171907909136055904802249974388060663323458309317396030678589170931206840276771745e-02 3.3272868968371850506145406545707591946453678150368039994766389393036496009209884666892595813447740542e-02 2.7895952603800356456425541885768322652949918974377231195456879880303830243176500893136339613122612432e-02 2.2199391078777865870092439072109099855079100819192040481637932626850944209294876962791046579318206149e-02 1.7527594511530308801444458871196691387613330571544742036533350452879116909022505792060934214542149643e-02 1.3013289401134498404109424751148731879563488996302912252584251536389966364159883947252965064319058521e-02 9.1712270572676713449240474351475423685622297801102298739151891947553773086310785752613402032416753340e-03 6.2499331253931728623985792975049954236188032128407559333058719387596409619332671618651620474733667673e-03 3.6996331965012362002806106905212527050459108262405813301183126397536379390441316736408727000659655602e-03 2.0181798055475654418062506993956655988147637965590757355948712358046752700656393087628192396440172933e-03 7.7025780705954792031817482513933982899593106400557229508820982263612952929749109496524344230871812457e-04; -1.3427488303476105438082710116829801960434072598607135083292434921796767542545835963605404801358864157e-04 -4.8555667801714513315405697490527200130055541315283366287587653170237254823099459470258680017820088651e-04 -3.6946634859443610422556395555658354158858127423379469910422520856296817618064146370382272423862992874e-04 1.6944713926927931556994187522229654856552276605612154850668172988783254196909303877174035798344666052e-04 1.6741538963152294150805129464605144294668361702629872274604788895767827127627916006923564966556519579e-04 5.1143147850800786171122062207761990260906851184965422580682989411605965837356458779800331424064794046e-04 -1.8838555757963469117292980062956977353571995013622794523599471914443370488356299790995456775596409905e-04 -9.3230506316522854927925553550919799798685224260593900136383025922439057674997264700884181185609788433e-04 -1.7250236954183645020281023453309296754607966725419932919320930163695250582291253336589383998734606197e-03 -1.7570602429679825768466489944327575985651918015982303743200313361812014799713760865347292471406077653e-03 -1.9710274384057727098699522303344759622915627250131044192457778759258943462524675829577886317573391446e-03 -7.0128703729442636591551745412854920890791945269167382452919375600990471928524771762242941839932426050e-05 3.0818338595648274260724972636793683822867736314790960926454501626031207255595487666807348293324796049e-03 8.4595865306663008620122257151477264075864967123436864377438581741771157373342025915996763283968425446e-03 1.5641623598818894534621233179473917231185100984283099404225255620136809388136964863238327229722682170e-02 2.2926286495380541103617757240257867151878969660685510887280004474573085250261644805360765447895030226e-02 3.0757225076918229890580076205939686923718283834608383558245572980228741105586154891040233839617198149e-02 3.8843567713119574917682136166702368376822533486548352179477987917482601801044317145120325762540120268e-02 4.5745765013918898203453348947904375096205173921180315541276374751294563327727943416568604974449615126e-02 5.1387409902701554938853117015716102446939893449386531458938283441858383349383759860390047421257730589e-02 5.5227684239465209522964082573441574158445200038637991076737219662932505559297068633429487622100474588e-02 5.7835054255448621909958094435911893424963555435262578703864478374519127326268659562468994229523328674e-02 5.9267886159796463330906859910500765418858224769763170924918834625126981182421497340607769895200787904e-02 5.9646600642609530966241989891491230433239818979337714383194533650987897053746208612505309082632846828e-02 5.8718786228718499282710531734246029067289508040149086981889387737683159827437646937930768269882903730e-02 5.7650463155559947876656615887269707565121643465555968046116931182992043041552093279612627065786416099e-02 5.5853160602693327681382964313304125187714344531185958509183179545328109474223509248485711830547568174e-02 5.2703054133193932307944283078322525890354868498749247348970021908249158542652564541147715979835352157e-02 4.8844012005302046945578639849127288458589981744613366451342996388417974675162120160291687798275567585e-02 4.4327762815968769395971255864435887199551770378953441444125956758885799223124971867289790470716000910e-02 3.9490739079850043791764312872278872179860986950140748993620776574072986085777813293643225738661487196e-02 3.3942688291820580204702984892638062006533773580247929886874752412660669428998015483949286704208088864e-02 2.8639607733173393689559165077900756618564093158456525058723308554644760425577382475700332089606246913e-02 2.2944516914905571092016382948905374905760233980155016653703832184345325175748459400285647420540037263e-02 1.8240654238772110570544137514305909198276112759308692929727659761650136555169366120390179038963891981e-02 1.3583926964404653407262972081319299025725244218412403366563157574063535497735606646458292346079115123e-02 9.5737787281450465880110689133063193366596760875479592103388709830875597860316745057789747428729238042e-03 6.5577062183637500896877116863967714192208471182212936625888242005884340420718757380674677962982765983e-03 3.9475578503622421765532480499778463763738923410568360178078846124623318534805195262347212895979369463e-03 2.1921213035025332574077942964621186912499974526049959539853457096496317533072829822371670525069423237e-03 8.3843208925249549568259786283667371742213412351456327812211590537563381027624877250996319517636382489e-04; -1.1219218330041270273227352416406551236327881518196810898114787405653805712360158700315812464946950874e-04 -4.1990747538483964549878657629409126790733067772594604739748980217760702672012639961899191682605688368e-04 -4.4966821308219630480281945208431911357227512653042163037485781749505263883624725901844851197218332349e-04 9.8262871205050037181635002698230173742853228594033438481402990944207390246995661349615495657779511150e-05 2.5867039579711241674926925089472419416682431742600914716897914732132791466507958051117571944966999495e-04 5.2363659289886620479889763730100262045175362222759365096758871183956310227785179480568594503655190337e-04 -1.1179585944916893863191200414355803509526151687305089680234143471172285045872201756900683201201181019e-04 -6.7563816036274440002595463792047583065791954336196398742242183615267757772198016805716458913763145569e-04 -1.2455971227793099774703809408520522006556184312014155516705915435342868658869115407013963612513898748e-03 -1.4095694268523958693196883377882541701128573283700849974089249629959376499562785318957644875847372976e-03 -2.2205324905044040211429268601870787315607282827912170431238441261241139562760917848817588041140317532e-03 -1.4009822384025643620225097994227892485127948460622673002353390202672309760377487988149974200827757506e-03 5.2623623098921635207469495055393306493813913421087108467978595961617417359271713294352943492578052459e-04 4.7423856619687669520778960800019807453851887011092580894408972809359688025255382747940998907686546138e-03 1.0970510182823295024999635383889139973444674158300789539003938708279800468044850481260275248547604588e-02 1.7883066507104373203540644461912665396457136778471553511283315668523540058851032987167111612444510200e-02 2.5285778913652064100503617955539233337035198659127771948588053716590837909269482501668065054755280669e-02 3.3324610231163308265463863468556180316130521742158121290014552380953286219299712997656418974659707665e-02 4.0091307145948751130647899417931228416185346107344259315097633580962147456496812635204277531145041419e-02 4.5647323972347793662086529098461395932070746278610395909536580721862039533593134370691839119473750183e-02 4.9533169143479925583555187878595719807035097428282660126326712224585496531303355253531353962403528744e-02 5.2143217898700882566435076457525662620363502784148841532986047140202914751047754517858420326208082658e-02 5.3787924847038112668057610147883052946358429981111875263316760159839780693694790878293602384294679446e-02 5.4535083593304966573772528946422622720266628808446784930776115012485768102774674286796893359901705142e-02 5.4217109490354471992606349327199750372401752913469645626899860127577596028778108982431771439809148971e-02 5.3724591994039655739886250419252907719530648060138361369422329799646802697026101831419948254251469292e-02 5.2703054133193932307944283078322525890354868498749247348970021908249158542652564541147715979835352157e-02 5.0439056002756995358995173483726723381452888847018521171862527767726174392388887022487539845554677317e-02 4.7276636305150682843891721193072356896922777591574122928868152199208706978737175874466735321667496307e-02 4.3331686603094989721799322139957699062010527618357556161122202758419795688960392812521438037556299364e-02 3.9051442723229236506752856004792132681457537331332645489550241139707659210287917790155704907086443062e-02 3.3793685202174435849063967881852930025931312300216786366009969304338589103339954480630894259084542278e-02 2.8822621931981786508660772703801134162607095915510060353486722852831334691189849799061382997803151866e-02 2.3145770438121312402837322838587695408564640432043692474679383345236075499498543852864859441287326139e-02 1.8528864308578754449937653629900221164215382323716895971531715223842193267195795730888922958992273767e-02 1.3822695108729410651664352319965285677593096128624460895353578573704908043548754346852952825283434830e-02 9.7701842136294825254225716496251831317633443938120676225409034233588021509877294218217566431064055529e-03 6.7213257905420832343622811747196966773992618798600187707185068892939580019774462564578224688482527777e-03 3.9840225927833851492361533744642275365781118058926612528486010409360485250801211517983141400473390747e-03 2.2648229503329908298244842377368624053354463763374445908077469115122935437296572442403139421001796274e-03 9.2298718571227928547562058260893253562691863264011944202855747765344564802813616282069790283833865237e-04; -9.3652113900398087434118124518464750448436574616077062886591099121209459232263855747070905536760293444e-05 -3.4744678092815126573209310861957020574353303986919758524161972918066622377422817647188588423290855033e-04 -4.8427083697166436852515101435014536888895861294653695014757400292060963779209463242427783037192238149e-04 -2.2665614335410405242265934426265346738183349672946422377416659575191485686766517166586429110329072667e-05 3.3260365970291286056606877397847011526444608370065756665376347533275275472094131295721535961795075042e-04 5.6484499301107301433677824409754224443806301632687086467670228295752990093771755536592370955114454641e-04 -8.2729326041439539269984744994576739399831721897307062455124349637698846908560975526135775747049962993e-05 -5.3190604141850486257101471457408149983469251285089250637675920041669880768012348087602292864526506286e-04 -8.6965727232690977280190075110258594327583692280692300855704635374665209546516482401485362330784547545e-04 -9.7710052711303292669350842142441469407796342795294317837339956949926413316747943575465106630530356142e-04 -1.9696616584850254210295475454191071628654768850343861426616818551736738566102235467900433518012830689e-03 -2.0554954487553460929847922528977209841778575091692035354691330420345634559369563884875648830566829044e-03 -1.1556015574868184135363181614314260307974807196098940697924395286314584183464607977181482191800449686e-03 1.8236817402702630495394726624348074372261841457968842181174568570675332703483444927149114246495483413e-03 7.0324067860036220412352390365046114213669314779625184305663093998255224518548011276412388732265528706e-03 1.3139911539608360975118834320815491561697014456447803514767382875804836245007751562560793118432578869e-02 2.0291400832388422103028269364097203687772381698855511848402641160025397866043137536556193465875020283e-02 2.7910251128612217303808440830426838030066546963476442621805955818587530987150153896118519862298591055e-02 3.4626547626955954165277226434274608755624387661093488119796178476337368835919244787840704508944307745e-02 4.0193776626457304370829325762101681010462252629590010860863564211846831337131334406785136657045569951e-02 4.3866500967474735014790061314523834903948829741098568251731327267799174270720599693269341815903533090e-02 4.6568288699574876348666416393477870841619384535687118030324848387987994107735059268829431015944031536e-02 4.8202476665351172900988621444609793172638284493769354517238017986422313028111499931511135697047602026e-02 4.9150338011610214974950350321501191982676983487808684861199918162552690348895631543568450105398442298e-02 4.9173552907210444471362014538901453029566790340887590968782774203527537858402445436814595157114620958e-02 4.9289903870929539578199303981165511819230121535695724311546132853976695528859124511528007600895523539e-02 4.8844012005302046945578639849127288458589981744613366451342996388417974675162120160291687798275567585e-02 4.7276636305150682843891721193072356896922777591574122928868152199208706978737175874466735321667496307e-02 4.4989657098361167516533384026548747837318997998512107172371060754524170577266476971540565869200814763e-02 4.1742741660283779340926834168476634300326116296851910081990907978946950079799159581301985200078544200e-02 3.8000186536838564277264578892400559243432039771659179129422483497117011647803413248763596620254899272e-02 3.3306879345965856559397322932148822484838418002171373914995786900277611239345218821043605930817722113e-02 2.8653803625920659667716326516556169104476439197711875752211862815111213666217032622376070189920416546e-02 2.3193454747438528736903691060435755460455276082982177157514158499398381655662287691583732106145780291e-02 1.8676972285804815952733854514493395469904842371239758867765138688461003125064954696617161792970975561e-02 1.4039311416461594121333150518491769452861890414802895309861284861020613988992855793692545561496950576e-02 9.9517080252060915175566404005035118462643166885503336717120984531673371903697424340800899203440162658e-03 6.8342217866957109816217579862679696701182675058180012757420426321274820089444178948969269292784149824e-03 4.0866552659337461966531427369930255196660676677294562930309883083045123663619894510918802678099033847e-03 2.3048052842215438017508399335175136502503970672577012236111689663018709379604138837446409390974788796e-03 9.1284500897478518860342440708050585772754383901491863979791729292526734917751935689911459164198483697e-04; -7.8164714661337127376122339045946115462823808348490697397875119053762666695588740422282633311791727298e-05 -2.7662853922879083935747127200450431856161069675025524637013599761707335957106064505453764077369758142e-04 -4.7477806663157161673852884954502185864977265561474747281019171673318884589289591675563222952271051981e-04 -1.5679270630611973371649027736675413605218211177509150808112610367884342369191918507198216299000505046e-04 3.6074959661575388211318749113133284493607275019502572711616321246140338991303781932641374634414986534e-04 6.3250265818541658103905172720200848822090285384955379007151161547958480848262640576384534572363155560e-04 -7.4945126297255621956482019202018495016228210499440071925941483198343797061974520724216325065520906032e-05 -4.6255509569768168627245824452144780739387953585694009229104686311902961750347375453759972464870240096e-04 -6.3018584090866456162254647054983591499021639880859862638779314802962179392386458062932921411355169800e-04 -5.4478366594737737090564071267711639193984525760440858283070249185954243887013852563860662729250595335e-04 -1.5172377635884734887797938007900088811042990023722889136655864393382507953338874361515523745311431943e-03 -2.1361956963651487773062753978496144497432245220981549008733497477459605894232783522958225152677733954e-03 -2.1195336150507225098925815123788993583496042653874050608836334421487569950030044050327579932611561210e-03 -2.4814550507216366225346119520998058440830590376088383551326245382385820451060782203962066543381013108e-04 3.8875424323193439344083962446860088298633825050575422835849618799412215444093479106645593216274119133e-03 8.9723127985052001689657240834964896413783792321205350398218723630245718970700061883715117374305346940e-03 1.5672473566404652772546217247549594772894089750276371390181538254240802163980950152612515977751356036e-02 2.2813313955063324238548540278266061741033715858246606915125445190845834348653664953508996683260713966e-02 2.9364603710436186762292228166515467204817239694750379444291735275109957363513762062149762002970372016e-02 3.4806666399533713286318359303309910522431777532120904780980480771712249517616916919896485083708278877e-02 3.8372162373002765733873406688236432904104489901058901202159572809873814288399054247734096200786182318e-02 4.0951898040493749813139713390141747838277398401584661787620421158374990869827475565064705125336326373e-02 4.2585901927932655827300505148471192547449161591249270159439245239784037834159950906879629920127337031e-02 4.3517886264744263812293251972230558503587418975294607550820984659783072467252618674421806634481734795e-02 4.3756730569882791773046310926099928412767159122678151855248953233357188696794123200290642810242141665e-02 4.4263522561329086957405903693667909919786172361550699860551403274794742708030641804940668181888840665e-02 4.4327762815968769395971255864435887199551770378953441444125956758885799223124971867289790470716000910e-02 4.3331686603094989721799322139957699062010527618357556161122202758419795688960392812521438037556299364e-02 4.1742741660283779340926834168476634300326116296851910081990907978946950079799159581301985200078544200e-02 3.9327594674548546037230696019316067124486971016005139278888424832879232757367167195299597948869055569e-02 3.6274594503982612791628624386585707851403160262983000538567125391930621235853969243738281987044724224e-02 3.2131288287891114496557287110148766214477987252109996042467130275159787200924825449099932619454587641e-02 2.7906940033925839042926561547990431703528630722457616591935989618856395043594217652997920741984685260e-02 2.2871497704905339108367408644554690645445032638256369981170460205496351515174531977210068273435214879e-02 1.8541559316644866326699837758675284664975474678959658282640989820446164166684848001010370374273724046e-02 1.4021802256164859850962146267750085210121678354114719875305174763316196522328407954668666368749769581e-02 1.0012987678162194365177264178787267687808252913164683559582495674112218449044674310905874481168347512e-02 6.9095432011156039108117058065806410188530828957950513950509272819534219174848522335645106960820196711e-03 4.1511054446954751035026412637935121957506530304238809362730039024709602106204575819738999811736579375e-03 2.2956109563050562316436901408861772151461873929775668313770788561388136643321076478715133393221730475e-03 8.7908685537290903847037040748240232327345544974310400872187989322877442822794967309741929665600556685e-04; -6.7713182535995923236407368489051532227481327257482757058443261781845772646320937581887944553125763946e-05 -2.1050249275482235206473903201283257715327897065730166662467712172526888688043211198143317156308092777e-04 -4.3389831640675546176996195844539747481607604297723029753311565314300488693234791629994881117425433307e-04 -2.7418578018247027310586057709030782452688702188068337992863990811824024372334847349265055904003373921e-04 3.2075080817602226806400035713686803887194702234462195415867907502805505492187150842940966066556717052e-04 7.0293036747514928895960313497388496018683412923060526550373517141731470045524594908820769062989107150e-04 -4.6604175989085584611731355410520196423523982134661980295977880034331391095727435818278498203689153916e-05 -4.2360577438717285324187271603847643446957027146675039221948451738276727704158737074321304091137324737e-04 -5.1705211603577918360531482633240558722933695237986757314768135584124797750109595596535951898763956557e-04 -1.7843328411903894437841751449746831241144191620940280819700771942168643503279781650581011099224190252e-04 -1.0622600446941764079089511955174442244971646479680990829738491102261248020266259068741222723726643639e-03 -1.8228001212654760805412773302637317008730488294879932034970941569975944055999106186053835463553434251e-03 -2.5033180222762849207289621120778132596928662933215581862184185006511930219422976535541080339875329703e-03 -1.5258336657367756984097704171147826023960558482480975369631053686789197929092254839000309182461661801e-03 1.4664009434437902789713943193154698893901834985816035717687105325908976730885209879440860964411026054e-03 5.6265264441458012465303931705592786944728873449841122352714191319617507911230252002624741494563203759e-03 1.1335072298768609575612654003268411352290701261106084742905381295559664739562437797891456523250836364e-02 1.8166924098694583276531858188462377706494405350979772256338052308148613171006705189087160620601874318e-02 2.4318427992882292659294087790901044260244566458736434813448861166260606512741044012135956135107107133e-02 2.9550429851399185107821712650987006957888490173562782208173530073283736922119610501358577276336364947e-02 3.3157000556763864641088697947394608106902400470725108233335106789705466902337524031072484702859563028e-02 3.5542536882260216021777220888633182815258008870171565548239327645178249949040028761212060791466209106e-02 3.7142623069750357468527792140850850649939764007251250750940714657278408419146039867109299024025515766e-02 3.8075267293277636490139202556953126688811107344743695784863528128020200400484428594528143054722354978e-02 3.8405232456209360385321146154294688594657165741222508297907486211343234971776671734910813495451216576e-02 3.9024234093885233577171907909136055904802249974388060663323458309317396030678589170931206840276771745e-02 3.9490739079850043791764312872278872179860986950140748993620776574072986085777813293643225738661487196e-02 3.9051442723229236506752856004792132681457537331332645489550241139707659210287917790155704907086443062e-02 3.8000186536838564277264578892400559243432039771659179129422483497117011647803413248763596620254899272e-02 3.6274594503982612791628624386585707851403160262983000538567125391930621235853969243738281987044724224e-02 3.4055884280291879417167069760909805330556176417494729225501024855845764471449974237454705635686570963e-02 3.0469647500176510739438525189809528705161741183436620947440313076759349566463455599948976724524186797e-02 2.6895236503794341367963981479098794684675278628537379440039102979285560271503939681789354334091719861e-02 2.2223084787791230146702184225638401332216685564315218519379336974037523377306493754297648160236803568e-02 1.8316160143798168685338853660355705742818969280335671034538603750609872406286710604963081841526063743e-02 1.3977519420499197199101491971297972600033139634117945464565322817955132115268591607343754404766038748e-02 1.0096279230725766672757386562327554241122301073289657287310297534410833388459410598865777715001090200e-02 7.0842770314017789135668135663079294754386672986168849549701210515023690988836918105415722648043836389e-03 4.2365631383299100043347338066536203624310597434849697014091457026966783566851866189718216701539412144e-03 2.4112335541668311846255673749793876736283643162884617875647793190221042052447120848985584110204805170e-03 9.8358968928031351301092581228722647556142099467724353126381840869803187460012934457570419959631154060e-04; -5.5763748126322690028270492535513638929346522675503310861899350438783964977848561328607365600995004742e-05 -1.5491137727887056984432676005562513011450431581224246843062624636583457804456197979456349531716212486e-04 -3.6945940093286526370149742147268126043046683374039503291827655318975403546362630238118511366869103776e-04 -3.4503753945372459661214462530691820185283608489199102755749388596896183668979470866392639177665189954e-04 2.4003103082699735502356993040485543658563228877064084650802737006738466077238637420530362378415382979e-04 7.6662310819973908132512687016084502780398824617853687609459056786126842517766282426352114126374504550e-04 -2.2428600700637752268376147802648660062342183627823767905048906972945291405414912435751350092473151934e-05 -4.2648829255877866612086989975025304750483247268123084760063757220601293500969534727124466504063178199e-04 -4.6071973513159535127446991785001298015020686372452234279768334546284682146321340841772458368209652447e-04 1.1527767681406696733063308784625953930007519615698860852754530871770006507096460656498727883881394631e-04 -7.0511127231464861621606960910444232191508383338284593717384290679047289433604916378135531994877156264e-04 -1.3308165640741041771421884098962436448875227514919526187898594913215158058198906281675202834767597709e-03 -2.4570496126300114640361870943460413262036048594472333883724370620622025888640455637203139362163361511e-03 -2.1673897275879157380215115937535241404013757900767463332847564350655677857841695280468395873678140034e-03 -1.0146993280532372048685843112511554762386311326766873576173842200293752921686144464108497735320134668e-04 3.0157305670015815526394653680488868853658296959831535519895352949803696343226701204989245157405518717e-03 7.7393068658102085527291271518253501136674768835252908764310686727896213692838810562754161314489911747e-03 1.3976332978808697367225799903912707583232786390241215389151788547254909493449029210161685508280373531e-02 1.9607489938726515342356331085612514151138637047153017261601511251148021732448667274485968636545925671e-02 2.4470829544096279872719414628923281909266143743995614505656954763789064690515008603700907267020644876e-02 2.7770935656626777723723670964304556184772574473125577490903127752008269863736553981814648558184994066e-02 3.0087549576738439694528042984563688837673651204236682230796642779453733199115085950598139053895230651e-02 3.1392932720008659492388142096024897214912431987825285885343584892402219487919554774308681528967365423e-02 3.2324859229672934125177883455950459380721472726164569699913602390680371503694152569355308378762776875e-02 3.2489071195757192139971514104430043833764867634155075291272345794283153577627816310501649721667291828e-02 3.3272868968371850506145406545707591946453678150368039994766389393036496009209884666892595813447740542e-02 3.3942688291820580204702984892638062006533773580247929886874752412660669428998015483949286704208088864e-02 3.3793685202174435849063967881852930025931312300216786366009969304338589103339954480630894259084542278e-02 3.3306879345965856559397322932148822484838418002171373914995786900277611239345218821043605930817722113e-02 3.2131288287891114496557287110148766214477987252109996042467130275159787200924825449099932619454587641e-02 3.0469647500176510739438525189809528705161741183436620947440313076759349566463455599948976724524186797e-02 2.7775292131326024828964997061369830231424215541003297784529169511398467794777811547119319034464555067e-02 2.4694633705644546291433272046356457634171680270112230176038539259332816338767828502750179356792164228e-02 2.0633456975172400365648074735118454080541670681057157811161473499737869699491201515441736989059869788e-02 1.7132412740728242538480192791921899993710981498467716291483675037244277414601172313615706457265938256e-02 1.3259942340477327243042014400211155806356187076074624050351931682678379170239174121374718104495456308e-02 9.6190623307433624808340204838648655619003708459245129713291919917517085590806966458635493321837993601e-03 6.7200685627696574017193742222126495037013424011166828937810921949313082350633621518139364025537117977e-03 4.1244967377711756241540704303232022171689108811745328567848557758149442992328693497545264450697950391e-03 2.3166766704988013007273013948974424026084367846062467200460407312831981900327411193814629402615277593e-03 8.8152390587850224973738485905009308207862029955879693607617459949485229046091120250716244365014884277e-04; -4.9738853851375561241898739713328572095886770042640320561374732862943401759249935177792670250482850564e-05 -1.0725880939868629094159222226132474097133722850590985585013651788675397361659538633576240131767134359e-04 -3.0125160345246026143258808420726380010894856208035680378288063419929958805522595499272813504270217451e-04 -3.7071071162238487349637724937351203895532660081063937168899788074239025056769026343160134369766606936e-04 1.1296652073560416064323239553369452465898644832801963477313169766263238206145090573916423225333818549e-04 7.8183218788632216787764462037290684870869704097332778371501781667127930554949474795751046138256780309e-04 4.8417530940054578767718331736795755045524991309053861030847072074272444938240214336040096202103813268e-05 -4.1309322511820062780328436839990978078924253853964064847616137590500516197538704722100359664797515747e-04 -4.4025322816278393933555806804881512835443673690907741736853595983961168634787946707629623354315979609e-04 2.5337930537812671539415423490335054914910191513571428559768008408827009043995715608929035907874499788e-04 -3.8819659340918611931532895760962482322092700787928298886939112445311832811819426170872396067096548768e-04 -8.9127458760967706386165452348997823848955568746624767033406809625427811955928148534748947559625736046e-04 -2.0759883445708401258286568402111450376630147299114779052535478404398083386599440817804899576332292926e-03 -2.3452703687819806323298560406154851721122001329928733056746372415074196258786914080474525720332968347e-03 -1.0391289730143583302598117798835768461573339155177020452971100099797323122856944895664892940761103624e-03 1.0961789948153060863634512801290284972694569596921570184278559512930799863337926816179742183436721509e-03 4.8480257095923224958686711342851499648139676190262430581086068578846307084705986221261380116161347237e-03 1.0165158615060807803930708764229302249365192947729469656550312715224488190759535294134735096563756412e-02 1.5314362290468617786850361732786014733773423865406051849412322328867375973001462350303580115434909342e-02 1.9827058485588408338823638544927400316445447602362827213484071542158667624667681162612477514225963546e-02 2.2845326826530948573682293480219594079718512145021447459835094587238673313175628877024940407843649093e-02 2.5012477545986247856302050369890537836996024407055920004599635395147188254983634023900476204067149215e-02 2.6333676990960592349612093600542513528913596861612581490363507456583418154104029080399534315151125140e-02 2.7026785583830790445631831866037770849379587957082311946430038985555000117537489351498658676781125476e-02 2.7232455562958851912009822212896675402226159101082792272821995964752442503948997941983059186243058440e-02 2.7895952603800356456425541885768322652949918974377231195456879880303830243176500893136339613122612432e-02 2.8639607733173393689559165077900756618564093158456525058723308554644760425577382475700332089606246913e-02 2.8822621931981786508660772703801134162607095915510060353486722852831334691189849799061382997803151866e-02 2.8653803625920659667716326516556169104476439197711875752211862815111213666217032622376070189920416546e-02 2.7906940033925839042926561547990431703528630722457616591935989618856395043594217652997920741984685260e-02 2.6895236503794341367963981479098794684675278628537379440039102979285560271503939681789354334091719861e-02 2.4694633705644546291433272046356457634171680270112230176038539259332816338767828502750179356792164228e-02 2.2482361727547661087944663506624819483391552789992157589051705576344871781927252888826659984479521964e-02 1.8915673755230911488502744071997011061056188881537214146415600291463878738386778343545304444543294795e-02 1.6015822102736057974647029261645673677112329931908031030742144443852788270529926929428708753108639026e-02 1.2488670986874503641062619194747775760030985831336870803862547651538437267678346466521100916627909473e-02 9.1992041620995384319210689941905886283405598835002229622320678986769771249195431551796808836259768637e-03 6.5999931181965848099336377908564605987689506825903251404017163158850777518267244481941744839394896119e-03 4.0134698582178281323568482558115110318009525401728146298423076428430221763004059937859660846825367213e-03 2.3674643603970294291461632446291554366932347936456740311926439077323925699426043201742809784695305198e-03 1.0004590973592538795663061678360615724465880668640570341971321583252761009568359388641475654418642799e-03; -3.9348339515108907326081385181359692653237396953705220225336992350683591714408071882666984933828852519e-05 -7.2621782637390732694006110299931124917205894104983640584488516000691828342261610194206146187767814796e-05 -2.2983239739340820646108152877880752549149583045097378312931326094752136049203173389931817406708977428e-04 -3.4405648013383741059351066090123103854730522406572710656265173033983699240360232617739229087264552792e-04 3.5579235018401596131702001144757347300829341614437540486913279368508559904304119810849431415863288216e-06 7.5456558984013445957946949376341314266860269166544178385807534452668822005978165589034608677038294033e-04 9.2453519784926348125736521587492711406297112645035161619094687603063331335639071530313182481616092077e-05 -4.0996014784539408541696766156472157657664220924885968306331161703806661678390947322886325351972498513e-04 -3.9925861308221357960546744465783580159061342910016775485771665024577292493644198796994962130503151638e-04 3.0487782308925181418965839144079899815841085925939941465970581803762341386123948196721367567654963315e-04 -1.5305828029517795519537843406695841982734460014210489336353383251405624496614915160040894395514669620e-04 -5.4717832109296387675812793376106855726463872351062585906317484436996983770556863293061978613705677221e-04 -1.6007046722045937151048930430191601334914565267382101700661870907889928208617929259290027775014433233e-03 -2.1485744087321846010869695071727141715966862205022091128470372841368815251442418844495405680520759248e-03 -1.3728727595968538787432126662809215068917325884376431351797114933229075404100961947889408775535949887e-03 -1.5930339026949825029912149689737615542555972928558079645747537813011859892279167300675254734511131156e-04 2.8251583966609635470200816413298885102517022886139327012330038989090381564001985342401994918394027842e-03 7.0334998573581830549072401116226360120296752567813881900565053326944254863322016072808048308065849733e-03 1.1484176426176111010662687295034197425548332787296713844765747174136075022573807713410943663665891401e-02 1.5422875000842519684791464324207372347065825426481369231117287340864462420780849931504222067927655338e-02 1.7985879705384087756108106713643815979714736073505600124604676943136918109841232298506363012723189416e-02 1.9847856772223917385436886029657403373310748894428479673233513053337709959953437454628651595087194400e-02 2.0994901121337650893198438101397140084427205975219708653022725512049361761515272646746635897901440663e-02 2.1503707700858052645007973214631809598731538795683158341424438547761043546001112201289315802527567655e-02 2.1538536150138610381139699352802040857728091301394831699041510532546712971415227383067377344938887613e-02 2.2199391078777865870092439072109099855079100819192040481637932626850944209294876962791046579318206149e-02 2.2944516914905571092016382948905374905760233980155016653703832184345325175748459400285647420540037263e-02 2.3145770438121312402837322838587695408564640432043692474679383345236075499498543852864859441287326139e-02 2.3193454747438528736903691060435755460455276082982177157514158499398381655662287691583732106145780291e-02 2.2871497704905339108367408644554690645445032638256369981170460205496351515174531977210068273435214879e-02 2.2223084787791230146702184225638401332216685564315218519379336974037523377306493754297648160236803568e-02 2.0633456975172400365648074735118454080541670681057157811161473499737869699491201515441736989059869788e-02 1.8915673755230911488502744071997011061056188881537214146415600291463878738386778343545304444543294795e-02 1.6206529416829331012642921139784727092467230464167236029352981338687494048319901049798821412111145885e-02 1.3796664835935237414809518224844982027711736692681064982509960373385091975879043262430060812331502621e-02 1.0837258448676259596456874468932882280077436033964547449808532035149356449179952331791782648218965946e-02 8.0346315838002036116031761941159199672141702938668440327564128631555333611937107735769278956519780379e-03 5.7870637111514454103093872520558031520218861003623306162709075970534858279501127809701180271341329131e-03 3.5986139637079345362031850373403843967997049222512716997930688746478530548746944295831144261029314287e-03 2.0610750279117143795791081339261364052854086533669176427319854595429179008889175814744686272776354037e-03 8.0966444330541626304000954761696660558017147314006580216977435971784386354172239240763900915157154430e-04; -3.5368044098198618374754495879265525638519687410182275224041836147365607541277872765692579357618518600e-05 -4.3487474415034634494204072899788403785212141872857473385109231084276719498319551306473075409600129996e-05 -1.7284060952753499982922427916796039352579449225897320642308739348522417907202170567071384898893164019e-04 -2.9481372298426050697345253780855973466102467210915026375965416283071756437790118175189835656199912349e-04 -1.0703356347545816953415428084369811444840928121760340306013506127665846832222749691756992587633641155e-04 6.6620639011442445509022206005735662061940611047875520432800641509760361406991163926183420677126912630e-04 1.7050904194489877177600715174193953329197765338587513512238046000440665843698667494795947164457510385e-04 -3.4288514127570803400661499087934114945384602973391613551880714288594532593280049441813758099284039158e-04 -3.9261126973120839424464954069239694052828979085599756661442688076799637916948287638201394011356289599e-04 2.5616570614318049438303751151652805603551929318470253552523760000987398530983050261064682740180689643e-04 3.2507682861394719121967270564458013940507196474188711154306165684595417200248389854751643264079634966e-05 -3.0937672694874011004915401618887169991022935314402927522379955300646488737997007591218317591923935397e-04 -1.1332829815016844156760593583400272039205743372500051898916398761232265961657423622646179884071742645e-03 -1.7394538227681807442357634500078880042120876043157424713162364718512359558508907440185466296964255361e-03 -1.4940074979453121528712358236892972034226549169597596834957607778519880841748344939768919521815821309e-03 -7.5153618852199032826904208878282777424871517522192554868072564384174255195571419769121951978741428288e-04 1.1464605753263342622240643629291802670920391025715159852169148212274327803880373313487414119985477997e-03 4.5948645575314881752236725792444801254503575958465927949834021396483992978835887062633105184183241449e-03 8.1670317080583370749695162369878915070625045100837122254039029452485429182949849052696269828901173777e-03 1.1661999055616571041432144343310102428929572634216427701724698489430199500455207270121138896070513089e-02 1.4017302820463564845482406790640851670787345187485026196157682983087102962049831770554750016187041581e-02 1.5585802859903022048790707132776977525718242883219177404548345130338321935270962853232190198472035284e-02 1.6611069583063711832113725423939057481897707086416527577992495628578959518456610363865078175472990450e-02 1.7150980697341070776062092876048322686280097419565945076346278050988738238122909638756799241738197316e-02 1.7062770974988857589410976114989785952338567830336389052340041082064753473820657622658400618841328433e-02 1.7527594511530308801444458871196691387613330571544742036533350452879116909022505792060934214542149643e-02 1.8240654238772110570544137514305909198276112759308692929727659761650136555169366120390179038963891981e-02 1.8528864308578754449937653629900221164215382323716895971531715223842193267195795730888922958992273767e-02 1.8676972285804815952733854514493395469904842371239758867765138688461003125064954696617161792970975561e-02 1.8541559316644866326699837758675284664975474678959658282640989820446164166684848001010370374273724046e-02 1.8316160143798168685338853660355705742818969280335671034538603750609872406286710604963081841526063743e-02 1.7132412740728242538480192791921899993710981498467716291483675037244277414601172313615706457265938256e-02 1.6015822102736057974647029261645673677112329931908031030742144443852788270529926929428708753108639026e-02 1.3796664835935237414809518224844982027711736692681064982509960373385091975879043262430060812331502621e-02 1.2080927086388313219096882267416669758189200837608598572631312550511470614245162094225391394506820279e-02 9.6281540095236175289583439558264031115422522788399220860128390190828685509766073128658000234584449152e-03 7.2228737736044828930522313795199473631609708047169829994031407444936620635948565771387421034828304040e-03 5.3296519561058752418165345566932837153328965754622507136128308479221301597682309643158399488685375399e-03 3.3457433497702215981375014707434447247223639787122029532387258866858290569823512889985705719268242558e-03 2.0377015905076587814495349678842398096466313599115346105318986109358180549806013070281752895264286161e-03 8.7232762673683341449599553703046704065729912384676620995306492999639892998125894496615175337028537296e-04; -2.7901972450015027694352234841859256875565234251748954988023113081312152815467255484210835397413757645e-05 -2.4438767726916423731927405041377322703909002924383447464451048086925777288101182661938442949908402963e-05 -1.2222973666239040567690693408052251526866892477323307312123791402371547853785848726632992202140858549e-04 -2.2537731413322316730214642383635211791993595576411890276150877748007558682089038052554116215206320243e-04 -1.6206844106401330217399654950886167561120301113758057058841233537591497693094222622301586680230444959e-04 5.4470603259649936904471428438278343072106253711097194606258994364840855659866698260563083011122245589e-04 1.9621648849308599186845359366778248086564485857413885029710120306260555861750096549896039334151998991e-04 -2.6250252412606623552701039685805736772325389413089785751095768793065345702651000733288076670886117534e-04 -3.7194056935654939467897752352626898616308649162284609513932346007073638313273407969310834115568973235e-04 2.1660395620314015838303386330429682014294805404640367326331074512364298067327278861376739011757241626e-04 9.4528013008216082152189857262946598538361161818950303301719208118889475892891341351630280089648369154e-05 -1.0829270091383264025160761277147567985637544436471276396723280297606859915768426326838792543583811418e-04 -7.9375695016275668279316723110995436272498872181844722869701857661210383906810313468863581431027312631e-04 -1.2605982492067989665426312814643524953274150474497289328941858589842413158174624842438160251809498156e-03 -1.2751409640795731397908724306737298112388639234092229546748126560665890727315327741825991940659573560e-03 -9.5990779029669473040567585074886793491154604411655436983459608588164469995471967729830407283740073543e-04 1.6167709764532625237070698131308278775245101808261035640605988597436519059802681368923189790935105811e-04 2.8105508439174061473522012224482195210248294040306318879082038149694616179917349541556919667354541087e-03 5.4999383002197129380674919393037840678212142962868943545254510546410886133142117326181917635927153913e-03 8.3081926932035406536232258805314533483284249023321120663452286007551442136460872412905205423360438681e-03 1.0268616744799811468397252345131286527567747779616621660704175467051456990649976653851988252889788200e-02 1.1595134494826806241160976731934890222533665142004821014496492577118318909332990387161834623187218834e-02 1.2328804773551193108150172575188941966324814490968734644988712269435007948761143053392762046240286581e-02 1.2794907540560687530109589126746722470265402595636820710532588611414066709515338362883475040842492885e-02 1.2650024829929078378846801202882542634888795996190177109152193111983055753020458538555804839442245149e-02 1.3013289401134498404109424751148731879563488996302912252584251536389966364159883947252965064319058521e-02 1.3583926964404653407262972081319299025725244218412403366563157574063535497735606646458292346079115123e-02 1.3822695108729410651664352319965285677593096128624460895353578573704908043548754346852952825283434830e-02 1.4039311416461594121333150518491769452861890414802895309861284861020613988992855793692545561496950576e-02 1.4021802256164859850962146267750085210121678354114719875305174763316196522328407954668666368749769581e-02 1.3977519420499197199101491971297972600033139634117945464565322817955132115268591607343754404766038748e-02 1.3259942340477327243042014400211155806356187076074624050351931682678379170239174121374718104495456308e-02 1.2488670986874503641062619194747775760030985831336870803862547651538437267678346466521100916627909473e-02 1.0837258448676259596456874468932882280077436033964547449808532035149356449179952331791782648218965946e-02 9.6281540095236175289583439558264031115422522788399220860128390190828685509766073128658000234584449152e-03 7.8271922667395506111215599295649013099800668604606033232921268412307246746416620789024924941559937002e-03 5.9419498936212426005867556097592350640075799381699468038966681931987285307950049440508024888312127457e-03 4.4043093825611948069271865767944234817746069074932956997685241986891993714239388657641308227350263050e-03 2.8136690850471888840128982176962296893284379572221298416528287858377877231505201092690536276247851429e-03 1.7235717354773188984236783720378101539363480613285916707924572613647109295248577275597466394277866918e-03 7.2493695703254876694275072567904272975555979676667097585306604362095692377461742774627327291509493498e-04; -2.1095612950543180761092087359486604546311218406025487667246893252907378837103069877329188864440655123e-05 -1.1964517614892513224653208761583322432195824029142250871826369125487694164579989524222888774966472576e-05 -8.2468132089326300027578055894806004506922536873627369704369198382656833845609839143140204927799085715e-05 -1.5635690585874268888003094399034769883605037749703911491777253722893008024388686413861571029051551475e-04 -1.7504884467906079020277022993744702296636935827222428576927219226935982902591501496573858146045094154e-04 4.0409132718675995354918127044629247192878339062459580087044833995036799670090007998486053469483809864e-04 1.9289487033289629531795876205088261153466399779806628684100483412377056979178877380008935587297647864e-04 -1.6438356320977298050709320955184838980005895528989740638518945086982965618096914574230509625374617609e-04 -3.4782252661735887660269638364628026169487330453333326768990876340348316039898606741252774736998213642e-04 1.8352856653790552825956676150182835583444000208200881571169835811854723140085702865457749981089098023e-04 7.8041879343770667168150385425511505294793122575603706045247313451200969001915099341107118686856397425e-05 3.9564646309258197222261251334331709111003613763982702343273721159689580318419694802821626249273751977e-05 -5.3864312280636091266622204997287391400142051961630503711175443713622231889316630047589253934599562084e-04 -8.6280513168618009954080893124803686623517516732063877162597138805009832191801750086401290277290495999e-04 -8.8866044078276266892587501323091866178236329193567972503551633115929700572948311979903008197023893350e-04 -9.5929431250179344573119637959525286068673503849207266311204659288468059393826376496120171209100760921e-04 -3.0003062505880212440020494260139592776303261171020851505436763970729390634578866938749761111241488809e-04 1.5001124959600385501538190551063830100713580627257715696464627289770446143391305395395112790793668747e-03 3.5074243548833865963595908058344515213786431261329766380619804870022386615853704912431564243333569430e-03 5.5736189162836430541977449005371100473537600290557735317435278690418379463361587297378254672981846558e-03 7.0786574761991262944478408172562688413725243572278674063584762503126587042281043729346375228225085628e-03 8.1687668628410920192915365881554668826558730318622200138863466804610955284955123643641737168797450476e-03 8.7623912751619442216966925444275060439635208288993175538730160977894338158387984280933201160827433121e-03 8.9895200540449694074523342863752639634737229270962469030678841348245496102640219925504646022937877010e-03 8.9184808845431021831069588987215589809354365913921517999762297923540050922262884064917895078118881775e-03 9.1712270572676713449240474351475423685622297801102298739151891947553773086310785752613402032416753340e-03 9.5737787281450465880110689133063193366596760875479592103388709830875597860316745057789747428729238042e-03 9.7701842136294825254225716496251831317633443938120676225409034233588021509877294218217566431064055529e-03 9.9517080252060915175566404005035118462643166885503336717120984531673371903697424340800899203440162658e-03 1.0012987678162194365177264178787267687808252913164683559582495674112218449044674310905874481168347512e-02 1.0096279230725766672757386562327554241122301073289657287310297534410833388459410598865777715001090200e-02 9.6190623307433624808340204838648655619003708459245129713291919917517085590806966458635493321837993601e-03 9.1992041620995384319210689941905886283405598835002229622320678986769771249195431551796808836259768637e-03 8.0346315838002036116031761941159199672141702938668440327564128631555333611937107735769278956519780379e-03 7.2228737736044828930522313795199473631609708047169829994031407444936620635948565771387421034828304040e-03 5.9419498936212426005867556097592350640075799381699468038966681931987285307950049440508024888312127457e-03 4.6175435182339601208785382201346617580326696534707874257637914473940232250682672503265046774491400798e-03 3.4974846197323065198431190490664305421131348861945292934575009305124396049899271487874265900938445190e-03 2.2235619410526200481313690730162412353981597528159335896775306227313055313294326740418823182171733036e-03 1.3621810239431779500505208881928508493151686565163298572945144184840710773096874520276329625174041278e-03 5.8373645645567112833592571101707767835750847759886459274630159748088486192845524210668423533376883751e-04; -1.7280331058137037295136544003913610137851389243537352096493399233418491987967237433017698859537611076e-05 -3.0420005910215382673908895090047765172553014938429705097511297631201888884391557527790108701475618865e-06 -5.4850052856698362607357535557339312090066722504521283883503502379819578355853359347939168581654460023e-05 -1.0111538944373221351646353504391490145123224054437223634356703041174465876686051069373271822880777928e-04 -1.6222987072566104110929095899054984980901951667348840787035776892898262035651404020407725669909428377e-04 2.6303623684393179832017683431458037490425214934235475308818485656161440136438818590423506724283306599e-04 1.8042837847424580654634980056788865945934287694404978130431007804517369616192255689849338857755411387e-04 -6.3111018684040103676154219231002101960341563610301460568380783892943982405648925784038226834745716984e-05 -3.1342605577760300820790883755772180833215890438493473452282423578810047892906775595408336876921752891e-04 1.3520380582213059770388615229112474404886240071638486571996858497304776518608367381378754723410450367e-04 4.8837897357398553753423052082138736502573849122781065143934294548516998783928746025019385803285262109e-05 1.0197732065071362790794602098503617754803805894575508670676631587129730178901760732947933966348002758e-04 -3.1858041623409528220864809353871431729686383436390466780478027160526115921189130371049644048287678397e-04 -5.8173965215115423497688411329223440252736822434475488497657902186683112706914545703899835255566922967e-04 -5.4641794231841284379131757748960547715540468038206992873546934489508618938653998506234367503237979128e-04 -7.8637919709514951029120799608629722899400334719314306194418046585788765293713074641251416713308638432e-04 -5.0323360216675004151639959201625776798037173935444918828125162101978532061917147902678384830553574000e-04 6.2432935784309294118849743644414962711993465029799655298036474124205739971228191349076947888444756174e-04 2.0639402100559586598080275110121136802246999367107494067072903839319798961441364102746854576993445629e-03 3.5617339520712673696130411803402812523370775285585679694234674955109720415580711291131537310437495796e-03 4.6529816119182414742868223804911265729293939318717560465314705857952111603534068214937852609457406021e-03 5.4940001504428626111794935352097801266770800071776032079949630429447076066789450778967296712694074684e-03 6.0714186356093224468574364865610369048305788064848479475942044739774224181423208205146333565449948193e-03 6.1953319177245050801005461339006123389586722561884831444284138193050941539811457721064072561115318885e-03 6.1088400921708749627589993428525993015256569041853049477724972644240624970035193344141975413258023305e-03 6.2499331253931728623985792975049954236188032128407559333058719387596409619332671618651620474733667673e-03 6.5577062183637500896877116863967714192208471182212936625888242005884340420718757380674677962982765983e-03 6.7213257905420832343622811747196966773992618798600187707185068892939580019774462564578224688482527777e-03 6.8342217866957109816217579862679696701182675058180012757420426321274820089444178948969269292784149824e-03 6.9095432011156039108117058065806410188530828957950513950509272819534219174848522335645106960820196711e-03 7.0842770314017789135668135663079294754386672986168849549701210515023690988836918105415722648043836389e-03 6.7200685627696574017193742222126495037013424011166828937810921949313082350633621518139364025537117977e-03 6.5999931181965848099336377908564605987689506825903251404017163158850777518267244481941744839394896119e-03 5.7870637111514454103093872520558031520218861003623306162709075970534858279501127809701180271341329131e-03 5.3296519561058752418165345566932837153328965754622507136128308479221301597682309643158399488685375399e-03 4.4043093825611948069271865767944234817746069074932956997685241986891993714239388657641308227350263050e-03 3.4974846197323065198431190490664305421131348861945292934575009305124396049899271487874265900938445190e-03 2.7714638305882143703665136146399296138988787018903801678003299219731823821601036020752777788904384282e-03 1.7736005160208785050981350219055905336924798197916156202597290314323618763874963262254332818766726264e-03 1.1376223104029850006709955983005561567211811583376418699672483171206479936315888781105418767614055815e-03 5.2515949453301975307502185377774894273477664202924712546981144608647448035939448284027768605618102695e-04; -1.1500239965375493244971335075663605054001324696188601497551121655552279524975569265005135562799427852e-05 8.7348671686722465714233732655345339129895863934678577397756911590488700607290798016094453701791889745e-07 -3.2173622283271957136083142911868998225117389931119977053442004470797718168196945843850454009932136488e-05 -5.6441319959566318152337793046807296279537942626417321437299980079904595050314655553381590400222709306e-05 -1.1589546353369801912345776926866393749799447086765126391206603944299608015995150949678601267805302245e-04 1.4567506872675805745087089760591735234483741090829034167969749609740281101437708659896996609950790756e-04 1.3203972263109817678631169677473420711994780842459553180552961560842033356761039421269497389645920570e-04 -5.6790757090910297033410718269307819857924544414253993038316423036177174848544402179714348759400665520e-06 -2.3123184341759289444658076946027171246294402096200568872366994678989924711379857370076318263386770146e-04 8.7443837270248445232892959351068917583457797183815905444413923874393588034646746931322867643574973750e-05 2.2198832554511265533014516953662885120149025143750928784714567180262470397309267610580695479665541731e-05 9.3712535117867448250456814163560178990434357489384562846086600379479417385828700388239469592475656093e-05 -1.5386329601734950720386262126270373939835375164271090144412998060862274410246343290113784857398403648e-04 -3.5718210609815154422382052063401276848155985503966149444101529826325813144338895328862214582686154616e-04 -2.7905737054421736961964416033330832941274431990567347413693472819788949120415927720847175806196676909e-04 -5.0092289098211679737297941140635665662560457022633625542969749534090298391095295146893142416941713957e-04 -4.5593597788350619972111378644887405307739753705019337790979659430463208933402591150043680301555167954e-04 1.8924925691574108727254075922280636954376895319012955389602867746464376472754214476984035439491306591e-04 1.0439589408952791892798378259188955377983814246010877905914590135347600441468873887395042945756741135e-03 2.0287913915506219484036986190065585489438610771250396894593131911055149286123057736396896737241520328e-03 2.6540285524265475944655562574999281066025465203251571196761543045247039486971016750573694073810944580e-03 3.2213823087438759410249014775220812637326536879033545709977249712381067420846747866943844348053430223e-03 3.6163211796967226133731422156409000314270475619556020761009554076820641105744436622490023103915421646e-03 3.8110704467764356142855954920612871212193978886923917871084679748107949870820943084814654794420132943e-03 3.5663499919486504084143834823675887622955537972111382920400465701822696851267505602000376544032573240e-03 3.6996331965012362002806106905212527050459108262405813301183126397536379390441316736408727000659655602e-03 3.9475578503622421765532480499778463763738923410568360178078846124623318534805195262347212895979369463e-03 3.9840225927833851492361533744642275365781118058926612528486010409360485250801211517983141400473390747e-03 4.0866552659337461966531427369930255196660676677294562930309883083045123663619894510918802678099033847e-03 4.1511054446954751035026412637935121957506530304238809362730039024709602106204575819738999811736579375e-03 4.2365631383299100043347338066536203624310597434849697014091457026966783566851866189718216701539412144e-03 4.1244967377711756241540704303232022171689108811745328567848557758149442992328693497545264450697950391e-03 4.0134698582178281323568482558115110318009525401728146298423076428430221763004059937859660846825367213e-03 3.5986139637079345362031850373403843967997049222512716997930688746478530548746944295831144261029314287e-03 3.3457433497702215981375014707434447247223639787122029532387258866858290569823512889985705719268242558e-03 2.8136690850471888840128982176962296893284379572221298416528287858377877231505201092690536276247851429e-03 2.2235619410526200481313690730162412353981597528159335896775306227313055313294326740418823182171733036e-03 1.7736005160208785050981350219055905336924798197916156202597290314323618763874963262254332818766726264e-03 1.2504752898872703389317759598861798605423864986852326642915369702659805538477398464526097319411328727e-03 8.0309704515944269188850833265086744892177828905763758187472977754693962613110545942120166558924585673e-04 3.2896732445094071229030961601205890898979784442034593092387822508664907705664758352259478045581642201e-04; -9.0071956348295957918665950840173401596011662248001726034442259779278923225868012713493395165930368257e-06 3.3041588877560645359122101624031778921585826873502198709612452387607351628791086035525230094020739231e-06 -1.8088869276326428823925751162239038515643454645508045699992028410185165308908361370737065888550973100e-05 -2.9128035641371302231155150578932492127845281804617886130705405605758047815327827911171901137035803227e-05 -7.2420618940299697925727040821529961158942295738850865430269928289264920311542731333809705575686476885e-05 5.5805914540992259180789324162247452271879478579795251374198772976892151289443581402309170515058977069e-05 9.2559568121496999007861386068890343685103680750870034244561680317634110846681408906946929028378160346e-05 2.7548141955263212019379870658146158870984620081150626995250991406657407720424498350895767245731785193e-05 -1.3817604495899940505091041845205256718932720506355401949597073018034230330679577842546596352998505715e-04 2.2316793188949459704674946593191531719567752654055343574065904057421398943401517155936635214427585727e-05 2.6234102851087487985840717138399754891367946492588436015649626871711292009290618083030895019995406576e-05 3.9511557447619496392992632888908397619816253991769235256817489689773101687125058262117203150222755895e-05 -3.4683658986385120031377812371602792537538956180954340836941996105164824873043818164952405288149990862e-05 -1.8015628499246248875092084373893794718465418969216615911112614365316695726570312340030456126438139738e-04 -1.8083766759370858119661288444608746748639265324585245344843730383078139592267960237554540770155630377e-04 -2.0386104748754821689710938240153555635412513465563890838024945562843429097367768552151661939987204943e-04 -3.8694436752018632317742483485317774143213488054033957646929119967398181631661343367771653412263022273e-04 8.0193007501733466421531918107731584866489854160233011353879997292655267047034611485395236320894967436e-06 3.9680741596636511048370689919920696425472595761834703827054028080905425317614605821306652010877446709e-04 1.0112966336692465632214823349122379602621916909082534965500408836027161910452773498188381199882795596e-03 1.3953517453665912966901555307062160519453983128665939536503316803113600219995367298865210041508400292e-03 1.6917029590319728746826981141278564257380355222826147687587267202697321390544152355738527126518806925e-03 1.9937584952420506122239822022536582419992789449793503934268170795778477119594484270535191248732361212e-03 2.2007295171030770163977354373876588769235240126310172575224793904698493353280200587199076588595903883e-03 2.0302137850693459739766074194142560724629402056566331284280331927186230327972073276709650423816732010e-03 2.0181798055475654418062506993956655988147637965590757355948712358046752700656393087628192396440172933e-03 2.1921213035025332574077942964621186912499974526049959539853457096496317533072829822371670525069423237e-03 2.2648229503329908298244842377368624053354463763374445908077469115122935437296572442403139421001796274e-03 2.3048052842215438017508399335175136502503970672577012236111689663018709379604138837446409390974788796e-03 2.2956109563050562316436901408861772151461873929775668313770788561388136643321076478715133393221730475e-03 2.4112335541668311846255673749793876736283643162884617875647793190221042052447120848985584110204805170e-03 2.3166766704988013007273013948974424026084367846062467200460407312831981900327411193814629402615277593e-03 2.3674643603970294291461632446291554366932347936456740311926439077323925699426043201742809784695305198e-03 2.0610750279117143795791081339261364052854086533669176427319854595429179008889175814744686272776354037e-03 2.0377015905076587814495349678842398096466313599115346105318986109358180549806013070281752895264286161e-03 1.7235717354773188984236783720378101539363480613285916707924572613647109295248577275597466394277866918e-03 1.3621810239431779500505208881928508493151686565163298572945144184840710773096874520276329625174041278e-03 1.1376223104029850006709955983005561567211811583376418699672483171206479936315888781105418767614055815e-03 8.0309704515944269188850833265086744892177828905763758187472977754693962613110545942120166558924585673e-04 6.1122088110201345273211250262056914288427679807741455029365380826697160901218137593478996219904829366e-04 3.0813091474151772751051442213452318376762192489255733890576161252959777668509481687462969237182597600e-04; -4.8907702139478934804415363877769790179260862932849010089437674598051316365404831171249918156256976543e-06 2.4352522312699837239156816759811009786115395674315595030552887563529608221603875561414460885986514053e-06 -7.2381553450521309456121415536386930706629515208147761467011999201567887820967790640030108615991487228e-06 -1.0793659658135941518164984558033774720007796439550701456185692359965526765623919888152678026273433999e-05 -2.9635585610074741640700589415603365429327298352284266987890845170798211873555767125300872168097156308e-05 9.2379699041674798596830110287740406682731530765557171733389351010160621382157981443465238463773033116e-06 4.2806151930823708953400062618965220921553416614532583743819386418675199342453587063472986785313501514e-05 2.2297529940734261526020554533142477731936225670215127250890115640146886328645110330839378598479993264e-05 -5.0467934079402420097033624663285662511932375373234823295179121083541390867935616753580469049584570197e-05 -8.3423242990652258334535174682680704546118175344647462619617475715157835930182272803932152678350361268e-06 1.9782277527017260840977249271404793911373196301592820441686371750788046285407546339914132179978238706e-05 2.8969592944126650096108423734622797995009712229018862305959727627658753808986463888961138347164112517e-06 8.1990756095927920902464490950129988464479648721846943663614125814098845655811004634048210514017182541e-06 -5.5578426358236166451398525698483314687448952165428575513670140835928506831126273313110089496911089688e-05 -9.4332165007026112049806478556793845993009391269266008477926031465254338517535277535751131619310880933e-05 -3.5512836500029194414323122601148785492008299890273196773704877777613571498856492620946053537950877966e-05 -1.9674332461641182508164239946927942676831075013295130556515077958900689433836427211615060544505292837e-04 -2.5659673690942141220116439062464221119722012642860145586007981027335716394047050094684585846111077770e-05 8.4738179541814364715866644210882719450261272850192819442502796945320307107754957069014332737971517523e-05 3.3615742254249089747806219912143250451532211601459232593289926672571363765855827710903972344541058720e-04 5.2107173104549657664432384080428947818319031344353722539918975499210859608068421007550541009583525290e-04 6.0902701752365355576587507727704983358646435671851921788614959164474035146545030899382634662488434249e-04 7.7662715050274172828115272033949191352666260088707001875506158090648789357056820746764050331450800537e-04 8.6551478964840236796875374779905958540902666439133772593637694954521164050772318588701430538127861130e-04 8.4636668730270081102622179384541025573846504835235468925978159349005308425524319884569815608439320537e-04 7.7025780705954792031817482513933982899593106400557229508820982263612952929749109496524344230871812457e-04 8.3843208925249549568259786283667371742213412351456327812211590537563381027624877250996319517636382489e-04 9.2298718571227928547562058260893253562691863264011944202855747765344564802813616282069790283833865237e-04 9.1284500897478518860342440708050585772754383901491863979791729292526734917751935689911459164198483697e-04 8.7908685537290903847037040748240232327345544974310400872187989322877442822794967309741929665600556685e-04 9.8358968928031351301092581228722647556142099467724353126381840869803187460012934457570419959631154060e-04 8.8152390587850224973738485905009308207862029955879693607617459949485229046091120250716244365014884277e-04 1.0004590973592538795663061678360615724465880668640570341971321583252761009568359388641475654418642799e-03 8.0966444330541626304000954761696660558017147314006580216977435971784386354172239240763900915157154430e-04 8.7232762673683341449599553703046704065729912384676620995306492999639892998125894496615175337028537296e-04 7.2493695703254876694275072567904272975555979676667097585306604362095692377461742774627327291509493498e-04 5.8373645645567112833592571101707767835750847759886459274630159748088486192845524210668423533376883751e-04 5.2515949453301975307502185377774894273477664202924712546981144608647448035939448284027768605618102695e-04 3.2896732445094071229030961601205890898979784442034593092387822508664907705664758352259478045581642201e-04 3.0813091474151772751051442213452318376762192489255733890576161252959777668509481687462969237182597600e-04 2.0076549041614868148197597251368048348948307902428601692073921130158619639403837882231545871487502480e-04]
[8.4888782223547302937642504396454186332321214281709352316370483460940015944718630000340050110990720555e+00 7.7439658945595790311546683793427422059144209819108613198593580453242825783686198549217677440704828300e+00 7.1199239119964809943080643172966395128949864993353522384350364532113355502072733205846407326821377965e+00 6.5827982186774339212228684106975782836162129545603266173117038379560506745473219379187575840831111466e+00 6.1104135177253145011267275887315895363962884834189822567072905252058058600115761619143584941273756217e+00 5.6859338230709876842391237700028860166442819519487246413812560022134707317740015798613911413268026167e+00 5.3001377796070506474877550836552209155375127986643259880757995687979593166521640309065509931591279086e+00 4.9466018799789073464638493927058631258500536741547616144578739001758025448116733888486486164563052962e+00 4.6181638042889383392649625690581430223419079128864975308769465326766669257339269540190053267288149509e+00 4.3077481093090489026620923982668106110760517182555912554789010855836724207185484407537008294795344572e+00 4.0133378821560496284527522580683505783976672832420340441336855902943211292429972660664395079183042506e+00 3.7338285289887663741622521607279117033718486241012284516099463327743011502097165544257103898567055190e+00 3.4666821307218519861965259187825243714576617848470951753270038911074405251981669609399265383670045717e+00 3.2107854010255266072242963817676133074193335925101777802049063847745364632473224194648414465310930360e+00 2.9633520868397486769229277310137295207028902246412780918159603601672841382151085137879647213519908448e+00 2.7222571627950269625413176150447309536918339649713693747951982156881882544365120950364547726922543411e+00 2.4883119657935312016742014201077682898794886921146441547546164280495134997453043323176398445801149700e+00 2.2576810877363373827482414992219795710757647035610190454732117217738083013053635860037627134761140668e+00 2.0326695513245705397107420430496376797338243029663804889233754915236548976022159953144156569675764914e+00 1.8147495499361869472923629233830971200341620117016157140832060449159921473986841152033395457327399317e+00 1.6071611892460271198596295642801891913177942511813753406540668386109184003228246341239687191501181776e+00 1.4123005299964199374186411274353297055686447046721217185172641487356433212371460665349531101811235229e+00 1.2306860910907085898799804316795840394243499215102632783040270405151061813831847968485322790865663977e+00 1.0639612952869134515125722223146908536894422314756259031233185290575987435109722878421168348800677975e+00 9.1233652499544789966535108852981429315588131616118174037429172757129154879034965060917574521875282068e-01 7.7514549311741767288879120636807021321734553658159393992942577359622466138804954565597371206196120617e-01 6.5039009972092354511323143669776368108703160075564313504829483966119758413746309134976010999172518907e-01 5.3793436874250964637643812445059642462910005199407738798391922621571870301717269519223953138097907051e-01 4.3832094238234091144392711796650618497257244273361453534007666852964105345814644855034684379629640053e-01 3.5071405038821190613280181748427041544050461391275832080944038028055287205477305699728263045301800452e-01 2.7428123538036307965106147745370233281779657445851502245694019332832177133255307657173776532172491868e-01 2.0925273377175995773044576794895047190565090189514770859354042860839216163463034527107699943136114712e-01 1.5456270197353459355252350207776502426271632382429878462581020284989643345681256719396872873188303514e-01 1.1042272279399510614059678440292277747116778986347156960733028840722338084617866718282391442645984579e-01 7.5312265570082976517535637267902736259458293445065485973292683146964624693119890700514213754368636212e-02 4.8846864722575443494931477298928904610130734239368998688717803608247789518871389833404817324552231327e-02 2.9644431047604740910904490362949526373724000742238610319692475896486628552949391583462123547643954335e-02 1.6342788409947121388069130472070604380458045289719963866476366721931049733953407338034143822666175666e-02 7.8918612104919266226350989974375586474120823740706036985529240471904217143455066054102612921871904850e-03 2.7910245069035893767399089163299249548509938061470277594639757581448103369656415490626241035593692859e-03 4.6579862708522550862723084723646645931408011769328975236147455916979075431367156003653620953461755978e-04; 7.7439658945595790311546683793427422059144209819108613198593580453242825783686198549217677440704828300e+00 7.3628926342411613709744222214782792897927992881355717930731403806504320191176357680361919820655004878e+00 6.9375629821232063585890605103213568313630761941639436747734434336370027427494439080032600923008248412e+00 6.5067345142658141508788401611947481186228564310689085257111264322737887694138177177870562622715565668e+00 6.0859870618061691343490827256305695171003881755497724206180588712507156294234795055347473967650771369e+00 5.6830061559575203640448333722729387195068708579145679371453834334932854842208860087195052286077673064e+00 5.3040937889336714736627663610737609717431153897100082083552775233366894292881393075014498123617200382e+00 4.9515317594146960620106420554956607426668920332794018580695424152775103233969960951984078945356371819e+00 4.6223331044615883368660571984372150423199586849906986409197500736320698454576692572931133888292175033e+00 4.3110622022304358542613839105045319867084640353663947223550205773978297416861807589082327745905368195e+00 4.0161473134506731912268840906867664041239992235921110953691553830777426082306952266234533118630343449e+00 3.7364766218991608157680609126785872210198611759902782245049384812236529534406077020859506125498665726e+00 3.4693855755566988720800870246544252848644826281931275810458074372490511956561811307924204528142415560e+00 3.2136363592243295832448221964875944983704089020564995538709898695872038537057757855417277234768756883e+00 2.9663485897569286304887532256281274321376338097568964998724063737361144879469744419648877574773401886e+00 2.7253320986324805011648503395287090967321644377730393018746000930721544492298832432368449141974500603e+00 2.4913606297427873566417071133826792135327919622865637419688285203392559353990068990280917213530149330e+00 2.2605893814608360019736670549954350230558275470878000688817477384451079079978655263977718864316163083e+00 2.0353335623387894663411991493852402605017294332935149632326083972252864231162481096030386496844821531e+00 1.8170906257219737785724660352631609123223224469766581771332438355666142612779406038292527369674917697e+00 1.6091329371889679019333013215711895106387704448847428051172033602978151282917140711915565316124501194e+00 1.4138896846051405513411050530614120738278672336153925656939331504926916076468380886500068549262377218e+00 1.2319085670176847471760336285865045624959199940251094054677175204133154927781036031365762831322938805e+00 1.0648525438651252594950692658347100496871940478391292308655505684090364656695694981047857856113055222e+00 9.1294545552121104481582933729743499536696547536436209962360763575275446488455420156301408580664426025e-01 7.7552486942538965198685766575068294697725715625269303131274258273556385892944998062706160515287823907e-01 6.5059388713267992661341254312970945970558678563124201692297204028097300832673027706001403161629501962e-01 5.3801210644537267573431249353627686124680252518149832190615195183577686260418466050833481187396312725e-01 4.3831327275144037879169226986787676227988880526691438384322890991515840384187824919080552709812907217e-01 3.5065411103815077669578038787256688594190197019237131184367407719273678181992241196372795473747819058e-01 2.7419431927542309009872132274891785655765715408853015985438707486639176806557436712088219283507980698e-01 2.0915716462876476234227026995905514059827043011058087898528488407280683697160895253704169180273577981e-01 1.5447056810732373348350192363856561272109642810595221129738200342544506546396611560230279079229696554e-01 1.1034178668197129127468114378449692745224418180900547139919848308794986892692722760390540603585290401e-01 7.5245678075153746619120064430380403719784873735180251473571951114961245149708331339546900690982255478e-02 4.8795925305644433065136522691937332104355503695889464880236550200729959863611233281441412842586531361e-02 2.9608193450182357252993545638152161704892700891883943697537831648739760923412097117542416328944536511e-02 1.6318981191440767618818743805458590311816857489354769065902980761328851857764692347227442226171251519e-02 7.8783018566466834331283102890717656294097547841912817797874955568958959506365894416871176663857647104e-03 2.7847964987683846133604884414698949805830533846118939564277092957064420168022861933400048726969727757e-03 4.6402319973959226243993749053774143968974299255469690752273827514099292533100007094667423828807390223e-04; 7.1199239119964809943080643172966395128949864993353522384350364532113355502072733205846407326821377965e+00 6.9375629821232063585890605103213568313630761941639436747734434336370027427494439080032600923008248412e+00 6.6670536188455167205506853639549512386337559160589261851629540120788979147746181908924086945775636214e+00 6.3382476136797936059256710435651269480914545519839526070596945147555684265149664315211614898902262517e+00 5.9881066084486311733240199009244677233092209096407748356637161160683269659617741454074936248394219625e+00 5.6334343269914773128897614910309023148456379203944909920253597684754559730174995565968905537340236671e+00 5.2845217426304400851417827354866038727635759263078178745313678099873683505991431650380295597718471957e+00 4.9479197103041311303449736233686146233751858618441849768085364523550613835648044824713774030824512357e+00 4.6255264741830826610048002281354350090430878729180202886977444606131775377747564272828493670594089520e+00 4.3161510490406245839658450274140064435357071585111820751099244650770372101719227070244366827829392433e+00 4.0210704407534551150102983081171881546858147093792894549955063692185097995385876661915390151207049695e+00 3.7406637807251576927516561570118593806590685092694430452626674004310026403475113314202245560593612398e+00 3.4728498891921975093322286815766616755918168644717203849576838195313294935658366933982379227526392996e+00 3.2165292511890157019937914949714124662764460596824238237181068710311205167355668417453686626677474839e+00 2.9688117006485046822544371624762300052809609229064267412100750791448400584211313100810730248492651263e+00 2.7274841001880492655953317886532755865811327855269577778470362919823395911268288677475200982872900859e+00 2.4933127622756111116359930853750965325986488322625244892937891582338570735593179331649457131200836805e+00 2.2624455902140094498731133056523911900011935123627410302760402343583838665908126503366488063296389602e+00 2.0371831781792333922632278092267436939673345355711552948149099831075540362002011240385063061774664522e+00 1.8189902247022764024198385840281631342446402983563907353524130070840853618041241950120645684355400794e+00 1.6110979817798587958595750584644265127042124615122840015793847696240588622000860354470455896557088842e+00 1.4158941793054578561068195016596942756613008011947222929484946981433372523463219647000618905304471811e+00 1.2338961784308395296428670563701105736713685114018814487438013856501318259449467581955656966151995207e+00 1.0667546203946799777185087713464201952652146032059663770709526888978812250832712424889872156814805750e+00 9.1469747118202654548893349238903477215351445870014221332750555318653368648200754389295401836323650166e-01 7.7707674248388312437711471860772829976007411099096562306414430368504030665870848612303471841786927863e-01 6.5191672180033879587819868760254145223966174308178156930157333833883056629440398065298804979143185403e-01 5.3909962073783990785415205074947781032194595907834433189985580884243882353992714492442296832443023700e-01 4.3917731742823633208209534018391029865853110841467364966650164315513034572134234347476732894450745706e-01 3.5131841632179214981823666638101995528181098232185859310145486817229419285441945520946955493876556626e-01 2.7468848174181220396680228135640138803702219808997447415202489544144231991889142180937850050409604655e-01 2.0951299511879915531176697366602911758591293221083647469806967088233492683043734766580755440681013630e-01 1.5471751805466246579027795173285294993936933514644053871747201459501956749271908930321269176058431045e-01 1.1050671675120300201759261896246281985763129211225469202023276107979577728136698496704461931729057628e-01 7.5350172234858576177422345129106948326912247279902369175862409945015546461130883633342123121952213691e-02 4.8858374188279130355365388807813855263947995709746535781577439139508807127735069235011562030482776831e-02 2.9642687815861224346393052696540874259681754087416436889384599135351096100265268174296820043750335259e-02 1.6335800454862855314016016417155471779891903109288986943952784834126009810603775231788969054409094911e-02 7.8851676439019627893486460204848641470815109035067417068841202012246367314131900993649781109871550109e-03 2.7865786734705738712848588880526975020224387992534777706882614117123523504106585573542784549996172550e-03 4.6407813438284872179273747829928354029936962835352886643062517835308837924862683275866432057601952574e-04; 6.5827982186774339212228684106975782836162129545603266173117038379560506745473219379187575840831111466e+00 6.5067345142658141508788401611947481186228564310689085257111264322737887694138177177870562622715565668e+00 6.3382476136797936059256710435651269480914545519839526070596945147555684265149664315211614898902262517e+00 6.1080314381866127378843433004924890285361120400110136857083763512520483213770195562034148369031503565e+00 5.8336878134643599570980091021516797853722629960101807927493115581040761107303391697119431257811695366e+00 5.5334682262033225666220446771924276850865584076166899316269198626147746021241502744392016310430750944e+00 5.2239291933561291074271931461413991580862474340428811599354782978004010004278071210066079975232653422e+00 4.9155193866032903091243121578190205102818146836887712951288275533279768901092420753183290112077377659e+00 4.6118983643259413035213520654780660683786262694333400070126758117234243925439789814637172110462463292e+00 4.3133838736119785089707930973622676626717182331123210476017838023979170863175887815522707858849367247e+00 4.0232967307052968655910586898774894430491489315270862568936223724502832844655181833858999476715495496e+00 3.7442746785291168783113257382140567434296675561832140297025611624732308940319644577325070422763566190e+00 3.4761303841835460063219216214888597679710774870944349621838621616859778605502982976388062123842472482e+00 3.2189964045228955318343825348366034468292525715924934477833132032457230717692982029597630215493529431e+00 2.9705729004198747199582493811784338501991215080272827370288316532276323831099814497193381103189328101e+00 2.7288034887901505177127687687856353927530937931275565645150079292533988158877039955743294609817291039e+00 2.4944039231027404075126347502324604373994498271404323760024625469127517496320200159025313863496858679e+00 2.2634132557235804487458442737501477910599297421607732350180902715810138770917922621716156211050437698e+00 2.0380608698853213182018415179122146151970108650596018859232795809028417639035164124723783251122746281e+00 1.8197871041160261113297380607674396821916569957965426571079673608389033745340004495002928736930982244e+00 1.6118354959497590601953978348290642434014352898454589713935435837691293685178188656249636955692192977e+00 1.4166128103532880465760576254951418100158230578741670119551165700663422451340624771357646572237308352e+00 1.2346428761476205287545878560376080371693212792205996441190361308093094474816556086146997085658661902e+00 1.0675668864052994468026500285529220222811563187397299348819883993204965344140935906525287950160382253e+00 9.1558863544289013084001756466448197276492498348262696651249959866800517788160788790593558368475721924e-01 7.7802947095052554329730835952383526963904166510937827918318757410392700243564628738272270718500894933e-01 6.5288872023936328862035457290962492013926985764750140550514027731865539473653232892071640230951353458e-01 5.4003844619178275302116435444697873953232989553351686550784313549241069696105863674592207961020355952e-01 4.4003381817063035353050212951299115232342447315553054236607399918848842433842567804682509935556658181e-01 3.5205578055559106468913704341771123355720275834168601232578934435361068954395352983408585766006745600e-01 2.7528702388491347772702769766393851646277375192925275544851468207420257309629868726962203864012884285e-01 2.0997187933277307666088978076428926793195361953928327931610769774277585626348521861152358532373383903e-01 1.5504876403478842403928036671226797109817454725619276730902455923804738088424260634690099314007138807e-01 1.1073241342138494955805371180635187819675924539440272384909846543103177698373627810997516201220827921e-01 7.5493834058898000349832315364138437005931315833271346797845401077785574225945670041803928819827825909e-02 4.8943853896647177569270489059385258244332838999998297106535033663956718714727770319789745693831182862e-02 2.9689569490749106514367579490862719628478059709440596596784084544324108739729066669221799610170734125e-02 1.6358637752536000285603078467190544128820353803088428428043834270871024916180040707221678094507968703e-02 7.8946955491913486518050047432641398753889806016002557569744039908602323334353787354194657404106114008e-03 2.7891698601602222187789338462029500169185722739179596698038345640130315584123393504624543299768968000e-03 4.6418279893947664248640711179508376929021521141394018939023538774488698152422180608480232274022436596e-04; 6.1104135177253145011267275887315895363962884834189822567072905252058058600115761619143584941273756217e+00 6.0859870618061691343490827256305695171003881755497724206180588712507156294234795055347473967650771369e+00 5.9881066084486311733240199009244677233092209096407748356637161160683269659617741454074936248394219625e+00 5.8336878134643599570980091021516797853722629960101807927493115581040761107303391697119431257811695366e+00 5.6302154630760259947530040808864521429957939186322184470678157499169115372093693160430780078818535359e+00 5.3886577941605450448677137938761492746291806501660693588646798945080463577992092652795920092060951035e+00 5.1246227232447321459616862464168284469817003935003829328010727288003580696059836660859139940984269583e+00 4.8503793341462409755480053911732212627632254944777717567703880243512231123461720596976818265247381145e+00 4.5719964918022037543575330561826893981369369848720885290121723101222285370736221968168045952249856503e+00 4.2916088029126030329082042819383820529307220677056424719834654604367367892115727271812323321115936338e+00 4.0137122243356246083977465685283371758215083025511925903063437510251782732045000703807277979567590109e+00 3.7419610917469575975120281592242098866568606679950292431267712538332389305653994106037694897049193687e+00 3.4773632246181980216829064617667719729570797889771186493030139830519346107648263735342331738096755900e+00 3.2213445049725946192935013080592183427910968161313523665197103499538196347546902578025408189632917712e+00 2.9727480998916907070216703048659404793565302495045266853632083456339489897446985986122704918183126819e+00 2.7303345717130239284987854320580481081830202143310136493795463992243890785400386635193600670022962520e+00 2.4952827296056609111256250938203324339980156745061288101756324971372835331185668938445152692089800254e+00 2.2638151286466541006345683525928033936744023537054428839361382078535576826194406956486902327075751744e+00 2.0381918877612403212494773098672935738009676452222209963150536210096758593032035794617059626533892021e+00 1.8198019342321329060114796459533250979136824976563878918892952624504165243507689176130806766475361867e+00 1.6118218255367147395277688686436409640989528547622269758705416080416796276627789272651457106163583048e+00 1.4166025177786138445395334349027038596018617975458908749274906139820475337238687339005521722379881571e+00 1.2346381234420460457960902265555031512897476520100416319381047102000093522062571029086030863843472211e+00 1.0675685596475713565738228485304723409305916211374612274048258069463656575692678738065630016559964669e+00 9.1560933090426951930278236679360519288243431944240311443534009548402989821324623908979085667317269944e-01 7.7809209204755622894833307959233810710166938922063856977122824562223748335998277470771682524966810362e-01 6.5301877341383487429434222353833127618537540146882020183121503153922528128437049223767665887925032929e-01 5.4025504574946646966336954719036088010739242541180162765783868405056520429751043997529291401570011602e-01 4.4033913874599944437589542675127873689781719578891835932181562931432505789911943890300853410728506742e-01 3.5243089800484246081068863589931040540612450587055983882441767018577943451964009179924625954973451184e-01 2.7569683075190344966537150171893161812158611701358075993988870311070652205507041502742084469496924623e-01 2.1037762066928059580277655998605759995205750301016073546407884293353135979605028117102256921558882253e-01 1.5541361542871754417562571001018309085629496515042194674702039890794645384159860741443351262745870273e-01 1.1103339651153535029592142661078515405904290491007412455293622661039447047108035128824526855904419256e-01 7.5719021976606037529895214888294166991318666925249007038456294501109478355826601541281673131165363484e-02 4.9096997770814092721959600496619582240854942433458998160025970668952207610535845645750870180424598807e-02 2.9782597026958774431960698038583772103775620325902498047916891522685024646074374434708206814308122742e-02 1.6407234468909476788157983227145011037824843264703691795537738798676873549579444768752608389859696797e-02 7.9157065797943867319626280881223641306832999213024348604172236982758077445432046024249281184802540217e-03 2.7951105136119147581677808884452654844582136995241649984750512739791527417938571832552070919343285398e-03 4.6459308050097610818248394033370910790685134018353784862993090988200127993394865309845844180425058861e-04; 5.6859338230709876842391237700028860166442819519487246413812560022134707317740015798613911413268026167e+00 5.6830061559575203640448333722729387195068708579145679371453834334932854842208860087195052286077673064e+00 5.6334343269914773128897614910309023148456379203944909920253597684754559730174995565968905537340236671e+00 5.5334682262033225666220446771924276850865584076166899316269198626147746021241502744392016310430750944e+00 5.3886577941605450448677137938761492746291806501660693588646798945080463577992092652795920092060951035e+00 5.2033226637425833806258042586430877328676408324530973586240819446242232851970147774377497469272562048e+00 4.9871156244648081274237818598030346576318460302500843585182225965197460582654344890489951184973964891e+00 4.7512565828030074162921557484943944937958311667060426703372853930953719234745573626366283077538576024e+00 4.5028758358638789697254153815864637107324778842102142524569085894357804096488993083969094012610399023e+00 4.2455393952933798596671509898587979345283130755378008820501694033724730467475110046341109477566259492e+00 3.9850099446820466747772826069533632792079863648074804308295609366032333477717794279555021125865524688e+00 3.7258585859034745294995173728876439105688206094347759461743809478279647422762760860406761433024213683e+00 3.4697319475216836329568170806869452536513297022448279117834132876836227481157957092239846127605158895e+00 3.2187255629962415361512862726093816438972821684696078945623274987972741546823502581076396576905417383e+00 2.9724952292712313964562189730103764622296147473422204166128348743401295943884380897008389137198295508e+00 2.7307099359248494364824579131720163224040689242587111269725145170004910585018831923294528753027818159e+00 2.4953908036769864992243554468137413420430709463710271692801719243899292017246980463789252414624730880e+00 2.2633334134427579844290353621873235273038399737648990145670327197797000880944888094479652706655912674e+00 2.0371399588218851403217573642667257942907113630136732436973283320354712151043804002311708287576193508e+00 1.8183341127224334158699595131022657669600317850773914777421261447720931394820012361002746476172336772e+00 1.6101190030578107676032522315201857696503953721426302995957506287446432665413137858193864739063713169e+00 1.4148171233934176501252484315257204045829169552343491977368113306616738804907005067422954068004641018e+00 1.2328719016319902416433054509607825345777928305898388398204653237814589812084692483804315807570751652e+00 1.0658865340364348999441460969759208758301568765632843934763001471971567228110705712113541162636869931e+00 9.1404642310277749673312186676509022509768077232200816400943365230679237401959284744213150897685369665e-01 7.7666051987377545814434700069428606064059693715948295477847441866907526515008569318426110718025056960e-01 6.5171427419684739556967946249429012062343063446847983690197144810202490860132749574893361350238143092e-01 5.3907864026853051011786839871675185503392789040278288813331815877709765065054555856677789762161873311e-01 4.3930565934740046390593067580281333460490665085074294477823913969333907610853090397323016493382533943e-01 3.5155796261677000606370473584769846064033272869856543484512579497046298305973382991482014042353565027e-01 2.7499617778056120847750938352188984691348153652607107871931218087867121221713663361224275610077732982e-01 2.0985322827088703241981920200564202049788312059457595767454135015788172059357934269390241736862117787e-01 1.5505240293609378408720607819044900247234146994007716837072459470278446069202445827014890903580969338e-01 1.1081307889068015921951963422680776824424732146405826110092513346158540731579782235845651455470676828e-01 7.5604942960854770513056904525256534010420404412425614305337561475162959029504487309821446541173129458e-02 4.9054911922806149956446463774355862750385494849706884525092789488900818343526458852272140006927386297e-02 2.9780486397590959814546842287243785145532819311504442295668835892729583395354450966097500780834735044e-02 1.6420071239884636356891576697440855606679874133263666006802128255898536630026260716369431329878007273e-02 7.9289615124863811406428041212286736434331799228654000066101499322095477339626066849389795212465956216e-03 2.8015102824200398713922441889048202535623262901591649916779565980345657727589318740274825605887316686e-03 4.6562761995255769950349007547937594227415669360462414186217301272724270839016717271567726403925767519e-04; 5.3001377796070506474877550836552209155375127986643259880757995687979593166521640309065509931591279086e+00 5.3040937889336714736627663610737609717431153897100082083552775233366894292881393075014498123617200382e+00 5.2845217426304400851417827354866038727635759263078178745313678099873683505991431650380295597718471957e+00 5.2239291933561291074271931461413991580862474340428811599354782978004010004278071210066079975232653422e+00 5.1246227232447321459616862464168284469817003935003829328010727288003580696059836660859139940984269583e+00 4.9871156244648081274237818598030346576318460302500843585182225965197460582654344890489951184973964891e+00 4.8168737628096966745924109207250553550185421001710915168675847098531654413562278706100213799329174372e+00 4.6213369084956418802902350179068615311249588873926035061509255161771824655439205406667189969019655396e+00 4.4063615862774750430164360075956187526882320488434504745077996866126584625955750162694920979823495438e+00 4.1759475676728837417941570872821535424557060315000016202003916232892687255343737433207460802691453144e+00 3.9367243847000105418779533060369131394731611425073465790865213361219895268683925706782740710972320323e+00 3.6940859958623969674509805430809133126449466388452160489603313498849487035770213493364500801550071376e+00 3.4503868265111278832779718991970402414717285047075740800883407138657565034875178305857986133959169599e+00 3.2082901189041534066232589178758537180756292944699993758559759650172794991765877766893679692924770121e+00 2.9679716580907611955205458793410915242048203150938609434044397697748427261509137845496696559463811364e+00 2.7296266328090419631942221241199005667629289710972753898277945101380444405879303300669554001169118499e+00 2.4958482398435114269611844727190103975190445325549625889604739600572689782373200536159492270296846657e+00 2.2640938408660216938863330878861916126042072256363309213315992866882231660518126086714830793424707866e+00 2.0375335246969511742485684856678052964052828347773467006965709166302700989661251985004867795336787672e+00 1.8181375245064263885629214231798125086028884903721854568247984040414935116559991148926936256956364378e+00 1.6093682062177075229006316965732146512761470683342957801864358489989044274818091411870695981852604707e+00 1.4136635743440823473951440315924600474097277379956462819544911062230056986333992585367193447033507764e+00 1.2314908580925180638144327498708972153177034777386535253886248983228697722610264101822632294086097952e+00 1.0644104645899905757500266352829585502264103051416546876207021201494538034045061826188773764767996765e+00 9.1256044865571583731625410649096059135339322584170441355476089509615923847270314493295747367928608746e-01 7.7521688443808167605223482471191479476712427478517490297899794195295953635784179160458274533203385695e-01 6.5035051382332971395841436882710576413645411826204722741655865081486539136373376214397550057386594730e-01 5.3781044444366436692839506595136138824734381018467721961609236991828548896470651898880794585851603872e-01 4.3813190210170984396730617738316804497834984757362556607527610765001264395125609040232099934190783777e-01 3.5048028391809053486213217679227184864753973854543658874802564117126042056361720471854675242688762202e-01 2.7402391408508092276165849883521030216205927483454493636193444142733691875460408499672198545589639005e-01 2.0899474155299467652479836970420124325938593910642072279164179042329129267241399389115855760495047117e-01 1.5432273811979924648634387617736594487186694772124920666093714531313795163843989394756302068425011727e-01 1.1021729487670941975133804748062140848621687347205518693290080047567163289220932487462356766272089057e-01 7.5147293245998425386967607248019138213562716716425572648106259414424498759881800693543850959301020073e-02 4.8724832012648316350415427535214693329034838097688429856114543879112085610509875634275674717872725009e-02 2.9561112760578806171111991463516492756478001497078700787269668280735696574338722089807870157221618571e-02 1.6290181621545685851181317504534623702790465405773103129606320419258760419139138063705361894250746917e-02 7.8631115994365976226843003065088768814891845798212529218534548835403116603087092620699824965936985868e-03 2.7777026272013517921640373351679380519965563114557172710581281183698562786862020445539677254637709787e-03 4.6166386375254656280550990925119981840331535466777739660256382865658873020050405788430066725719774011e-04; 4.9466018799789073464638493927058631258500536741547616144578739001758025448116733888486486164563052962e+00 4.9515317594146960620106420554956607426668920332794018580695424152775103233969960951984078945356371819e+00 4.9479197103041311303449736233686146233751858618441849768085364523550613835648044824713774030824512357e+00 4.9155193866032903091243121578190205102818146836887712951288275533279768901092420753183290112077377659e+00 4.8503793341462409755480053911732212627632254944777717567703880243512231123461720596976818265247381145e+00 4.7512565828030074162921557484943944937958311667060426703372853930953719234745573626366283077538576024e+00 4.6213369084956418802902350179068615311249588873926035061509255161771824655439205406667189969019655396e+00 4.4648269459071524147831370506100152420692190511641186821520802091465354186023048106177084635476134263e+00 4.2848213863500357973644355954503584795439653316351844829416362022111719972607669712252211702449388570e+00 4.0840970737350872807551841268464892991690596767510425555339128760531327854115008329668626874009791188e+00 3.8692503769245697994377000227182243517243826725822698255274768409695427445365519234368116376417364813e+00 3.6462707531705361626168886260289530298336262018264409578146501493048000756471937242648202009814678246e+00 3.4181861783297450471428631836997195922833873933240393747953803111516038246970795507446636663258104371e+00 3.1882427315962581040756048920637517715615230355996406162778270303395481591607455920372284819432592795e+00 2.9570407606992250272848594191213418053610653203646692583565702358645697623365802618456178078292554652e+00 2.7251277970919422189632904622851589951530802770919964737761105069665427310786730357971001259186017002e+00 2.4954829361883733246401029546781359182350646840768913266499331750663280220909405499714122874556505522e+00 2.2660284633516390011993870972156500006019599574537040674057561248726481536998280377710204951582983250e+00 2.0404085761480312711737007282732118562962583383834893929643014730238306912999904086105320592976317631e+00 1.8210675201320179519669602351221341210509657482743894338851697134370235613737902872560502555196652968e+00 1.6118795183768528586428193911634472725393885186764772021895472428656108647280774387690473368391374331e+00 1.4155888690027468153389494765819664722650935013010910118653597096682073551119630239778836046995762844e+00 1.2328542467047549949352125423233067277515649978552241951419202236663507273105321772308901862078349608e+00 1.0653184628040162215954780145586422019878839688610751469162929682384679710461053362524097633357568507e+00 9.1314092141684729319358502764816549032734322555993194126381131904222629915604148481921030363581226933e-01 7.7557900734622732488914317709918437634830862386142936743691905847170176865572337194706910564584483883e-01 6.5057961695999624168710058298257629287663014094695276091126267962625124803545218402156621865353528572e-01 5.3796014088622435836884579985559892394944159545407813461004942844946172965923530260028489152461548420e-01 4.3822618490427399549027407845772196167147578573188819496224351270559313039783002854968283262057156395e-01 3.5053050571891427340340345023558120843355224085297294116857071862481581946102941066438507163305171617e-01 2.7403510333049121269205942352723054459537984693421449584267776070988911169158205178348569163996853154e-01 2.0896765343661410590804705996153984541341865031305698301278128324799662076865709360021670461973751275e-01 1.5426223870957065628708283995953792061874758465127722641966777557233787368958846401416621085474269057e-01 1.1013117007503450638711908084211159352398209008146768818006872377304904092352452634886111583814197229e-01 7.5049376348979640845945962206556674643860257857480044440427243133260375953501570803647944976010304885e-02 4.8630003569282699214512376065632098026156007609301351034275413722697521624619764554975463142093380024e-02 2.9481872951455265195627341830843843082020178424103252226484464200211808084010668460114726182642558580e-02 1.6233227155837562588789977556309208987110275097255438266641384122819597502416754722202599555235345847e-02 7.8289944492291467814268534897136596425684744451450529706767202098702104714682566565714850103247054841e-03 2.7627101689789862881677020478486284352054802134299287265506158629387043862213384355833335208355510323e-03 4.5811153043922579390373567743719416381836647259574098383468229742199355968819247782862362564731452766e-04; 4.6181638042889383392649625690581430223419079128864975308769465326766669257339269540190053267288149509e+00 4.6223331044615883368660571984372150423199586849906986409197500736320698454576692572931133888292175033e+00 4.6255264741830826610048002281354350090430878729180202886977444606131775377747564272828493670594089520e+00 4.6118983643259413035213520654780660683786262694333400070126758117234243925439789814637172110462463292e+00 4.5719964918022037543575330561826893981369369848720885290121723101222285370736221968168045952249856503e+00 4.5028758358638789697254153815864637107324778842102142524569085894357804096488993083969094012610399023e+00 4.4063615862774750430164360075956187526882320488434504745077996866126584625955750162694920979823495438e+00 4.2848213863500357973644355954503584795439653316351844829416362022111719972607669712252211702449388570e+00 4.1388240144020766951771268380371944403881597185318002036200354184311621652772469754007018316266178112e+00 3.9688992285428985627936630042282290027163780743319243471934857189226119513616156712295213759658379225e+00 3.7806650087782469763177383720523860061620051470533669409947028814426459876157660476268430921371449892e+00 3.5799454264127256554753583396531673811865415424621711242944990692605205228736095682612352838081372408e+00 3.3701921871902883683219839310209063370064641272800937859399298135534826968068081665300191032347915086e+00 3.1550521343181504810071904810781301436498878826392581640739840401740729542093909115298217236508726192e+00 2.9355850244018234860174262782897031275987567717766099613578785413890777392834346440691055862105114626e+00 2.7127667823290351269196400874114681740046972786591901189447608070640961024811260675980304052116091034e+00 2.4898544738940411217149294010642396607193810975169825883538372212188663093019928201026999254164408181e+00 2.2650475039080170707481545817342663731015029911963860455720269062849348502348881567930975005722460144e+00 2.0423269037273632379693951380805939440733235030040614896342586836388778555371759613696048660117095335e+00 1.8244987051712505589585825490019639268163523435667976027412168363916771596996199399246386248750763347e+00 1.6158040158079829445857949823617134496832903822789913572455769066157971312368012970822799332855738720e+00 1.4193470412209274332295948975892785203680828890374352744504688409831386545734331260881660677551464785e+00 1.2361135275297307451533094643917685359769892303690398459785550907853185931144014400066279268309735411e+00 1.0679826005225620159594523786948622936712225280036918371951523288209763592833035341389888718462097940e+00 9.1524939042678055143195593247233006542646747749523136278160824163680796808858041628672202458021907176e-01 7.7722494849799179863523066920813414352600284950287356406353748378181962533600487035792089747062828578e-01 6.5187555521674450098184045094809930997145776527750225182067449443488311857313135168003106639832164266e-01 5.3900861013006475860179582760362702746701890068943433355857388995786579206906782100256570839186826832e-01 4.3909782235236206608237455036699737598286691370924559410891599368581339846747210827598425472800621364e-01 3.5126722379105790051898448827938426120648327029343381532085694834504203599280721354291879257279871509e-01 2.7465863378990437984299433641857660942707495505647535608099865763162886122208488829730772561873993526e-01 2.0949128493168160993754520394942786427792387324909311547285159080358075564959594555872402553204914763e-01 1.5469224961879024501576658256671636045373404297335758160458101241978316896939071024159686085920204953e-01 1.1047314122842570371307701633138943245007973306046246468845404623799823788311885644927292853347795452e-01 7.5303871944700098470476555392285825921286387216260702495836287166122898438315017996516049356465868746e-02 4.8803599007128846454707968324596046520319101595155126750991609023527106138676662934751928047681860394e-02 2.9585369077264656952203723419903267758358544689145962412039830150364182665442625307461349070690115958e-02 1.6282694484218398063938268446511313195842302224390649229201737270389367454369312558393709890946056194e-02 7.8456950235242134311387243700943217079817757627196352466594591118590493263033815987233312456763110608e-03 2.7643505105807281368830617807327710368056036829532203095374819998205657369416337268221459939966423241e-03 4.5683310054350102051346796047704005509901998462724344210739823085126126294955462523773162404425213402e-04; 4.3077481093090489026620923982668106110760517182555912554789010855836724207185484407537008294795344572e+00 4.3110622022304358542613839105045319867084640353663947223550205773978297416861807589082327745905368195e+00 4.3161510490406245839658450274140064435357071585111820751099244650770372101719227070244366827829392433e+00 4.3133838736119785089707930973622676626717182331123210476017838023979170863175887815522707858849367247e+00 4.2916088029126030329082042819383820529307220677056424719834654604367367892115727271812323321115936338e+00 4.2455393952933798596671509898587979345283130755378008820501694033724730467475110046341109477566259492e+00 4.1759475676728837417941570872821535424557060315000016202003916232892687255343737433207460802691453144e+00 4.0840970737350872807551841268464892991690596767510425555339128760531327854115008329668626874009791188e+00 3.9688992285428985627936630042282290027163780743319243471934857189226119513616156712295213759658379225e+00 3.8290083682441082190840433988624362116875560956847695008128454587879148750018148644449125941248094914e+00 3.6682909187577767740036429862075511621601125385916737071668028134461999951146851556342468253657063751e+00 3.4917804356439555472986131389009150627943450783164981307513254720052178770954068695587848276510264063e+00 3.3025006470779792296570327271922440501901480333114539594597628773621108331511754994892074738226539963e+00 3.1044473328087390058579516515817232293899507997472397944958767395286533568583174715937742340006517514e+00 2.8990386243739003755236587483230412516218578169328844923740887107422842145666901361608604294791445102e+00 2.6875368623034379182425162171915042550182916554045849630191052045333825695069779381923807976274476696e+00 2.4735971334957612389954607737123097352069535971299362573008887355328659281747517477017162413844466136e+00 2.2556670772074885929148985132802286576785179813150211457393138333706007899120244316918650458662940362e+00 2.0379379283291027324178565022907056896495781983762551987936080128804800052430059605998396041811861797e+00 1.8234506742412099411132878766223409437156415128367999205240018245133729479852308872988661661977687737e+00 1.6167697699773824800840548720613493846980960042933263959434312292556282748833238441558917368445905169e+00 1.4213139204138884162960200641812904874364116960323974426206625503083780430885682120267780811306492950e+00 1.2383381358972184282332230827843945840683024461352220323759563402189309449756181188658373262259813184e+00 1.0700034888891444189775795832039575700078042761019482483420299484317797384110376158307067708479675085e+00 9.1685852985567708380227917072062608161729625527049810591228662003845306659607095068791991816408115177e-01 7.7838994575874053294937175746106028175468480750139891362553727544148229023354640539756979353569304702e-01 6.5264199438215077037371154628771102444525249536047996998110724468744719881246985253230159858326992617e-01 5.3946178025351698968682328396552801165437854967309481671328340869206432713464036648463816333200547464e-01 4.3934167363462184469883201009109845325727742074288579362417617162090463620263119837089988006801830499e-01 3.5139322284473194168517044471852000229618292404172065793190374306547281831983659281667321454858342486e-01 2.7473120794338992846181523432057474551247719572562738147104590768401254164550330452180630703192885785e-01 2.0955150554711198204558565206617220358897681442628707485030314338121874410906767691559442457977881396e-01 1.5475117731730408233371245493728137380809327241933536987506353581494219240736822334089623394726575666e-01 1.1053541929408024679449246063658398532461100798933313828860187522760468513051149520680081949617197308e-01 7.5363983657076338552533759410636466624735744574959149328479858534402913940664389391204559184590083490e-02 4.8861938877595639471886531785458442303198703662291501486826704623040387124697776011232736935889134103e-02 2.9639566359927462024017012641110551516615056124015730919263425836771377757513817393261864239186848460e-02 1.6327163679254095722576909715690600768818739264292939950927522371388795290662361063655087587723313210e-02 7.8764081166689154377319469305807841131286696871093766091030249351951509614868158963828387550653308194e-03 2.7778090155710844235170168186315377011624816684112546265476445099748097925148459479484118790714529505e-03 4.5908214958336561796110006034924206630781091947643005854212774548184112298816778091064074509039256257e-04; 4.0133378821560496284527522580683505783976672832420340441336855902943211292429972660664395079183042506e+00 4.0161473134506731912268840906867664041239992235921110953691553830777426082306952266234533118630343449e+00 4.0210704407534551150102983081171881546858147093792894549955063692185097995385876661915390151207049695e+00 4.0232967307052968655910586898774894430491489315270862568936223724502832844655181833858999476715495496e+00 4.0137122243356246083977465685283371758215083025511925903063437510251782732045000703807277979567590109e+00 3.9850099446820466747772826069533632792079863648074804308295609366032333477717794279555021125865524688e+00 3.9367243847000105418779533060369131394731611425073465790865213361219895268683925706782740710972320323e+00 3.8692503769245697994377000227182243517243826725822698255274768409695427445365519234368116376417364813e+00 3.7806650087782469763177383720523860061620051470533669409947028814426459876157660476268430921371449892e+00 3.6682909187577767740036429862075511621601125385916737071668028134461999951146851556342468253657063751e+00 3.5345675768250161851493948689442299693360010825105242596737321989512921105294077733089069673616506167e+00 3.3828757297794364521658345520607208139091170843100937603852417433888594921833677315356218084993492573e+00 3.2157339068920503414072757867027814178376562854467349303677238357733410882874180686434298241738070025e+00 3.0366817901376809290210642838743738142420708075328552983832705249844386162216085905128844346685420343e+00 2.8472716849342384091416082441332593511768602900819407914301592017710344666307419638873030824501078882e+00 2.6491636022519778884180628829059130518320029423610234503108210499155187479909074007969682839036094992e+00 2.4461965459831199417819555876146555384300473631365510470470101008268941773891374017871969368332732779e+00 2.2370536246643444206858722612789357370307029577061772126921265429252848157272678653776960219791329002e+00 2.0262118997345258755737374302610166998909053113346828102140129097075001014391081040614225730558415842e+00 1.8169399422816894894579145086662330385442500410892971831759538887723885909160843206730540053255586588e+00 1.6139458369874662007331546186824846474694373625580431938282411172478536390397819770280947336553034010e+00 1.4208645810862746392346448792840181561875477657610695977473781010528524843077922663982181732274063327e+00 1.2392477238369841074198004662612174199963035821058910275010505848000831904388222697432172052187621736e+00 1.0715202830128585203683922911464003716856559246464732579749082085843390071760147787326823346073206777e+00 9.1844752159429381708588546653613168044228435828775813372770370846728559754771471674978547040169349410e-01 7.7972423889416225548429327297397965074539291166869035318978031044753966955795691452001087465773805750e-01 6.5359122171975732259322719724064804146275258613632528845028771070442564799317307065146819140980479240e-01 5.4003129419315903027006441656887390188397632627831185341932798924678505558309201936502685730594782341e-01 4.3960144531178643430504316446840086412518017503050766125405937602235348006868070152442134908438587476e-01 3.5143022393854718805059034009929583886661009635267552557766415744703048583749813969138497006254865909e-01 2.7462690533311925191030572463307882186417314765787773407030942361288358061732766448033483440544273670e-01 2.0937193290831244690643921990479594855152264204112738920793882520755869306622008387337082706543420640e-01 1.5455481207321836558832019768539556960783026421863743650967744938338662741672712056712095400412868334e-01 1.1035837869059872513875886456264885530016652907844344639804142700529839335978483084841839524373719363e-01 7.5227150207216068889417711150911723544510253135354235325590893981009568113925766333086179921990528962e-02 4.8763410144308030648175402065791852750278670187782155665259225899949482556868329405893184271185206004e-02 2.9571515763415627776749680548261984406627354774403439788067224430916446269138923214407929983069217002e-02 1.6283593373109225562225336882158251482544773630964821472849801141130372084239194477247175222258500973e-02 7.8517862382018191379459392976297218336189794350664774404301404058243828356619259159145042215478222572e-03 2.7689083559530986085564996727318699999465118721287784290381691809474797603053953244225966046555588854e-03 4.5818824505408183464849542776136739545730066706526762620150032852398676523002139539754614068183738079e-04; 3.7338285289887663741622521607279117033718486241012284516099463327743011502097165544257103898567055190e+00 3.7364766218991608157680609126785872210198611759902782245049384812236529534406077020859506125498665726e+00 3.7406637807251576927516561570118593806590685092694430452626674004310026403475113314202245560593612398e+00 3.7442746785291168783113257382140567434296675561832140297025611624732308940319644577325070422763566190e+00 3.7419610917469575975120281592242098866568606679950292431267712538332389305653994106037694897049193687e+00 3.7258585859034745294995173728876439105688206094347759461743809478279647422762760860406761433024213683e+00 3.6940859958623969674509805430809133126449466388452160489603313498849487035770213493364500801550071376e+00 3.6462707531705361626168886260289530298336262018264409578146501493048000756471937242648202009814678246e+00 3.5799454264127256554753583396531673811865415424621711242944990692605205228736095682612352838081372408e+00 3.4917804356439555472986131389009150627943450783164981307513254720052178770954068695587848276510264063e+00 3.3828757297794364521658345520607208139091170843100937603852417433888594921833677315356218084993492573e+00 3.2556591082902169608365757833202225579873597463368188357640270778645955928003709939648132732878586411e+00 3.1111523524330314480214532595517998968321803170061845453317280116641368104624903964560660566566221641e+00 2.9524640554006936757304643091324032369422010400799909826176115200510609427701613120476303801185876768e+00 2.7808417783651045385442003715810573343911967539855465245260131624184572512339285737238819569844191233e+00 2.5978214175873928564673587883086145004980127198986528487790793721455979859723947294125277479735678166e+00 2.4075630665995304124520987259364715051221783229775141613220474780611639095361585801126839386933258326e+00 2.2090380507584696696034359557368387689095219325059210026076513588996499667251061167727250412575150123e+00 2.0068497491410261645864867286304180257819942193295166346991825109370049105913828817873372447802374409e+00 1.8044334819388426570146568826152116715351602988119786155403008980333798479340510617180796702185526238e+00 1.6067445518431530409670323657472264176860831893655420086522414678271098891509958860091207680690907591e+00 1.4175910882738674443516103803700630472884409148024413819520799008746144770615590001909120565072012313e+00 1.2386492244891143210324767215023243236704706658686490404178297351379772827487178113139980109294681569e+00 1.0725391724649290639480082128044329867880294074705730441603144266110939105626870655672217225064722467e+00 9.2028636844800965419506677763555486383500259557559373839508000904915614191358091114022336913350344199e-01 7.8182359943409302900993257945860120420929881005333672262654155316683623924546092290694948473421122394e-01 6.5557728667882498006470094724337645855588507709718433626611803996021416174073557616267519581188865707e-01 5.4168566296658170789966844462056353175157671302224733723589950160680117789144088016207280363004576798e-01 4.4084160514103424097045359447378941272027651775889127563076264953370740942462142026117924760779312994e-01 3.5227830080209357624422685262101280172703358650474196897008731771386336216455678284918123400698798374e-01 2.7516066748130613724955361352410673455748475597985145797885183660472608605117897106445975532163463999e-01 2.0968074062921939596891367582301478776547283213389945575229958776545189646256976051981978941056657364e-01 1.5470966892098789792560943307557741358173182998213991063605643252113028479381472006983163800138183416e-01 1.1041602068741598969775066118271837948230631656015169409840271100895604422022964869272109300711392342e-01 7.5229901660424691814868517489686090338250623912371347444186324733930384270255020493333418992596007816e-02 4.8747537654051788088324699484434052268465439789106587172579353455354387357351473089214570602030713579e-02 2.9558319634719553968407510008419919272770525471384724760262038879654615348881526536632145578126194859e-02 1.6278353520653144337988341011322142225580174238890100152434763441661155514347062870006359122921089447e-02 7.8517960006597854106860038784273433284403015982761083257880842478623472271540753756765247586118362448e-03 2.7688585608581621981541364804701748091804104684029235615183414963753920256114604127141060694462512937e-03 4.5751114863355597915870612955357523102854915054473440018537562754957981237032491622588480426346643892e-04; 3.4666821307218519861965259187825243714576617848470951753270038911074405251981669609399265383670045717e+00 3.4693855755566988720800870246544252848644826281931275810458074372490511956561811307924204528142415560e+00 3.4728498891921975093322286815766616755918168644717203849576838195313294935658366933982379227526392996e+00 3.4761303841835460063219216214888597679710774870944349621838621616859778605502982976388062123842472482e+00 3.4773632246181980216829064617667719729570797889771186493030139830519346107648263735342331738096755900e+00 3.4697319475216836329568170806869452536513297022448279117834132876836227481157957092239846127605158895e+00 3.4503868265111278832779718991970402414717285047075740800883407138657565034875178305857986133959169599e+00 3.4181861783297450471428631836997195922833873933240393747953803111516038246970795507446636663258104371e+00 3.3701921871902883683219839310209063370064641272800937859399298135534826968068081665300191032347915086e+00 3.3025006470779792296570327271922440501901480333114539594597628773621108331511754994892074738226539963e+00 3.2157339068920503414072757867027814178376562854467349303677238357733410882874180686434298241738070025e+00 3.1111523524330314480214532595517998968321803170061845453317280116641368104624903964560660566566221641e+00 2.9890062747449440370775206868747224970233408645609576421494312879642227087199365482576373641527912809e+00 2.8512109485589304126926861836353719135436791284314649739474130813761033944242772271856011629966267822e+00 2.6984337071570926033381939814376401072348646664362331090642188982238539667189602862599558799497669308e+00 2.5320502493816717963740552647540339544727634502341771288416391053306050587731622796963275878232373417e+00 2.3561095936861853433570376426741425218226429954937269879391639423281662742485854821902812344498018888e+00 2.1697032951502522362317665703308393506531693872362560226586116187522215806552834499147775925018037982e+00 1.9777136434867589163094832716615768085049368913801899555915801040157926143216293118650888013279206700e+00 1.7837684529197290056318164209805951738061589728675944621834082927793191345658188460302516805078131316e+00 1.5929156429107781180605157007492845440552599770998662943844843918646155067241859409385570950136053738e+00 1.4091191388007578937721857580816208390649234336578735285209121247553221695186716014456854074877734072e+00 1.2342458883721582953871027372908649060814489402589630796774012586552741687989745549839892066160110258e+00 1.0710588233911729831886427488416519293355042591432068789480748757930614463733754362874769444045982564e+00 9.2071879069335620320375235565180092326897562215906359546237723234757945870946866778177418670768893985e-01 7.8333632656080561471264330502496327805500376202669689019154791679200265774588108172828621534975415637e-01 6.5755248244626227967421581192697830526891254971065611962547808386439331732329201905952118689019372954e-01 5.4370187317026494597014522831034786710650006013940724399885862947933220423140147578166363065296575527e-01 4.4263542237111448535208732580744230690308802365122369481468072289584029374765913645228562344476046415e-01 3.5371406085801666877986606570376514252724614957597047792940879172270078980711559212837656280826531366e-01 2.7620481831673506608633751081135434477459313698802730407505249774667557933176294094533212575563561224e-01 2.1037008404046111511581595486458384023515921708633464583630262813464267788938104688698118121369394688e-01 1.5512605162820418850629120538564189937826791769573714543626627137258833764916693487001005966183155957e-01 1.1064027181102318448800722746991991554200037005849059682379777717840397236939341669142034573940377527e-01 7.5331676621936246579868512444939528659545871089928772376834714971581258937619741089743169157763237191e-02 4.8772353971556722715178284170680005051316318534367027716071621129669560887763935562179066560609348484e-02 2.9541695697595428377863995037640422635615580368973434180579680125549537494731653067566717833047994377e-02 1.6249336058866285748048758630245398260378272639543666535365393985576010857625576294624964961521381365e-02 7.8280144317076942452723842969631150395257214218142371241056912891532040399571523105257176563424240273e-03 2.7584374751586801611179515173739711464750660559939751240736511344383037729445479207405594061402480227e-03 4.5599597414935858737926877719309658184664056911762943745713499795366505314106644404320408718936583186e-04; 3.2107854010255266072242963817676133074193335925101777802049063847745364632473224194648414465310930360e+00 3.2136363592243295832448221964875944983704089020564995538709898695872038537057757855417277234768756883e+00 3.2165292511890157019937914949714124662764460596824238237181068710311205167355668417453686626677474839e+00 3.2189964045228955318343825348366034468292525715924934477833132032457230717692982029597630215493529431e+00 3.2213445049725946192935013080592183427910968161313523665197103499538196347546902578025408189632917712e+00 3.2187255629962415361512862726093816438972821684696078945623274987972741546823502581076396576905417383e+00 3.2082901189041534066232589178758537180756292944699993758559759650172794991765877766893679692924770121e+00 3.1882427315962581040756048920637517715615230355996406162778270303395481591607455920372284819432592795e+00 3.1550521343181504810071904810781301436498878826392581640739840401740729542093909115298217236508726192e+00 3.1044473328087390058579516515817232293899507997472397944958767395286533568583174715937742340006517514e+00 3.0366817901376809290210642838743738142420708075328552983832705249844386162216085905128844346685420343e+00 2.9524640554006936757304643091324032369422010400799909826176115200510609427701613120476303801185876768e+00 2.8512109485589304126926861836353719135436791284314649739474130813761033944242772271856011629966267822e+00 2.7339662564595412472032371869366555824727293467043232713901256131090035503986697290786412717318156510e+00 2.6005307280033467385167874206571641880015400844671735124273279596960526307272383482108675495196343079e+00 2.4517552094398816137909487381846945472177690521233272925515067971337981272278800157550192086869177403e+00 2.2914155262604622610682707366429886762649235592034359694337067077850448982206322437274197892286206054e+00 2.1185967477713331313026547543579526159941636926672388587367816987947385655274809826885124829438912883e+00 1.9382330090827131177687742164130294075140038633028587845162385262025614038012381720522849758540205748e+00 1.7541375458908724189742078025481661123261578406795275658045305193277286897209283418063896993495727695e+00 1.5715371854446690972185012018133592675094851153264859034300037694382345292175977423423323631449504661e+00 1.3944997220559331543335278653497923369383439274459246601289522832902448267527923423659423985698486805e+00 1.2250218769539229140277631810955958307612379700258960611825502426565556500809009281137060075044040527e+00 1.0660108391838193813093818667461410799300303809482513075325482945787439130455929024112838627390511715e+00 9.1874974215505496742177822347977037970055392458263028857218099165962485811728010844212724349715495204e-01 7.8347563362833311859669626062879494909640248715927362674733982472974704458679084506228893200663126412e-01 6.5898684301156474372068994491739470082486847309440159047481457706223138941194735240462942963215259254e-01 5.4578948540997273151670182176238544518280634859963551780415381156037151702057456174378903240423864800e-01 4.4490430773069519666512857953670432996338404938977069952255948966773472722829219696465048447497545880e-01 3.5585337629487642686632451527561549831703443429787969417989943218053490300564996980235746045083910400e-01 2.7803719818592469033979755455429984561644895687393933535908194242974277734643673310470216495819578076e-01 2.1182092311003496763492383561858896374208851924938229686388188972371922316294801604141478012024368108e-01 1.5619181323334098379459823458952274810059437294249089681937987548431061768679486549585010213885648527e-01 1.1137346957506679446126967971642727826053711528101725329997674955467190955973329628807838475539006504e-01 7.5806039849104602917055506486098960669838685853859968714419153215766124566305016943484915821754970631e-02 4.9064237575568545332391640424344422793879576291434561786465444101015568958268357234645830990016056854e-02 2.9709559506938489032758923506234478385079417089094977084230635954043679272389418449206532185929836166e-02 1.6334453339884613820865929141786917227092801370220315861412550639288477861761845111507831374344809472e-02 7.8633413724369195792694460280407814391909460342549935779284458175165836528146614887660983513630876374e-03 2.7677049431024332007683075240427025774778731445616878172827561550215177098310007143200939446063719452e-03 4.5644173245119957234595226765743067643601364426704921144254224230628928038648871063792141880545224214e-04; 2.9633520868397486769229277310137295207028902246412780918159603601672841382151085137879647213519908448e+00 2.9663485897569286304887532256281274321376338097568964998724063737361144879469744419648877574773401886e+00 2.9688117006485046822544371624762300052809609229064267412100750791448400584211313100810730248492651263e+00 2.9705729004198747199582493811784338501991215080272827370288316532276323831099814497193381103189328101e+00 2.9727480998916907070216703048659404793565302495045266853632083456339489897446985986122704918183126819e+00 2.9724952292712313964562189730103764622296147473422204166128348743401295943884380897008389137198295508e+00 2.9679716580907611955205458793410915242048203150938609434044397697748427261509137845496696559463811364e+00 2.9570407606992250272848594191213418053610653203646692583565702358645697623365802618456178078292554652e+00 2.9355850244018234860174262782897031275987567717766099613578785413890777392834346440691055862105114626e+00 2.8990386243739003755236587483230412516218578169328844923740887107422842145666901361608604294791445102e+00 2.8472716849342384091416082441332593511768602900819407914301592017710344666307419638873030824501078882e+00 2.7808417783651045385442003715810573343911967539855465245260131624184572512339285737238819569844191233e+00 2.6984337071570926033381939814376401072348646664362331090642188982238539667189602862599558799497669308e+00 2.6005307280033467385167874206571641880015400844671735124273279596960526307272383482108675495196343079e+00 2.4861701613380498806734017034586461562287601176725179448760760226679839435131207277216740459584949685e+00 2.3553483349528127814748633109344746744195277639608728150967298630093301800943407617049068185252956554e+00 2.2115145912815398108554295367783175768732598904250790476528923629346890483358263994720858406908290360e+00 2.0534084091758568981103677604058276386864353762818583823901490689014134872622755876320673350599316506e+00 1.8859703978053307750108848733139163929605193792191423860351360401682257515217189244653329799767154405e+00 1.7130187200336179478484581594663426594693536667007641309569835825312443606209430164120018487282393500e+00 1.5399482644009278295496662275014183684106411072094851152059039199761344581204692330805965956230322313e+00 1.3710179638095626873172410826870893322873423516877249203820295873573061188322365687538302773086632684e+00 1.2082758236602436058778612283354819443820303607607487399707710462852003245312527147313440549759702551e+00 1.0547160993165678519703223068932720964885140460831107095069193071814050223732002507754435407986173293e+00 9.1177631504956378765935123384901347360822178996141078238239799050633872338675871133678959886588996136e-01 7.7980547525061252923086930901336113500333150018274216676324786435176609515956173423167493659238413164e-01 6.5768069753829364469507040417871116105665199239358357988999915020588057766278479519345842412185406637e-01 5.4604311763189982512502565959195797220945118740910918628032685737832468547444579626558753187226632419e-01 4.4607685866744038076148364536105960710699869215077179944811556244913580885385061183278620290563885252e-01 3.5744913836490745063755963451360163749421210761103804754345247404165482262259643101746646399835533668e-01 2.7969776455334902510525429347188730307299760722560684840071617162712952124005216535851331646736976786e-01 2.1333117359950144232652078730152022428461335748263172691726620197851782768642599124492134045519356209e-01 1.5743383783407015431398591732038945183500067645036146366783344427117596506760315327235153560187438811e-01 1.1231569347061265874950827998530769408313805662186599213825744888713711740794944533120613370017330880e-01 7.6456760588876961695270251964848271471607923953231091354584952941323612298581707179061030398902375029e-02 4.9480920189619781284995615028752666784653525993397309198045287504201826875370585441625421065872750744e-02 2.9960053498670174568289610990927218280468519826334653814927347041150695223841103372566170761168407116e-02 1.6474350098767687390077719693678697167950777832429997989234548543948722743440845385077457257178274491e-02 7.9339365601907861217931601312574061401494323123854936449825439616856285468128969424583596704677019506e-03 2.7921380163803030385940733884940465414779382151727997501793221593667375008068472614102666852224292138e-03 4.5925933563161531683830937216669957670844011539435779142844509101962376256966837764353388731760101137e-04; 2.7222571627950269625413176150447309536918339649713693747951982156881882544365120950364547726922543411e+00 2.7253320986324805011648503395287090967321644377730393018746000930721544492298832432368449141974500603e+00 2.7274841001880492655953317886532755865811327855269577778470362919823395911268288677475200982872900859e+00 2.7288034887901505177127687687856353927530937931275565645150079292533988158877039955743294609817291039e+00 2.7303345717130239284987854320580481081830202143310136493795463992243890785400386635193600670022962520e+00 2.7307099359248494364824579131720163224040689242587111269725145170004910585018831923294528753027818159e+00 2.7296266328090419631942221241199005667629289710972753898277945101380444405879303300669554001169118499e+00 2.7251277970919422189632904622851589951530802770919964737761105069665427310786730357971001259186017002e+00 2.7127667823290351269196400874114681740046972786591901189447608070640961024811260675980304052116091034e+00 2.6875368623034379182425162171915042550182916554045849630191052045333825695069779381923807976274476696e+00 2.6491636022519778884180628829059130518320029423610234503108210499155187479909074007969682839036094992e+00 2.5978214175873928564673587883086145004980127198986528487790793721455979859723947294125277479735678166e+00 2.5320502493816717963740552647540339544727634502341771288416391053306050587731622796963275878232373417e+00 2.4517552094398816137909487381846945472177690521233272925515067971337981272278800157550192086869177403e+00 2.3553483349528127814748633109344746744195277639608728150967298630093301800943407617049068185252956554e+00 2.2423044435644007587550654548678483316855741443548885685432038528195615313111232993971821141099737942e+00 2.1152674982130292669547870870198231011562837299737917116609096730688452745300786468734896519293362493e+00 1.9726596508612250426123930401150556915909768943611330854038807584081386678521112641628371015697852809e+00 1.8191103937480234492090119007326993903555461021491056802998875749387102851442074439945625245328152180e+00 1.6584720356966170374961704058245789800008310050821466464441239923366296418482104711411243113410021873e+00 1.4961784421533154167502486503334233997464219503416737931388587250542471499315188177448667195356267043e+00 1.3365277906162586991220976556303576426888371710234317345946208093907136242177767316936696243173025923e+00 1.1817476748892056857729120632410490978248995057554991817100717283680502248864032454231270028641712804e+00 1.0349548662338482414644607351338200108949638669153274265664869237861193057618027748482255356456928281e+00 8.9760133599960765464661207333460940216837951466435717838674533972163088624680432161700606455178098658e-01 7.7012693412553396078439214605916599198521477405666530243684573192394388381478299742080792430920035035e-01 6.5153250057387485016200596644725049248984193075680046324954763323891193720677436555005901840669221380e-01 5.4254943475375949097331331020984822088634008238806216523062951574667151285914333588186588082057257335e-01 4.4445873403571381731638093121988426873419437449406827403957074415559385807278708713623150398714405666e-01 3.5705735348564331460980749902940775513460334782347937403407652544500324566991174827062756346477730640e-01 2.8002442683591806683252490806549102557756554215136668894493226710765269882853211643965390607194631026e-01 2.1399364158484354534907252563414730467950338472254586400290843684480590533139734274562035351152957777e-01 1.5816892709512069562866872998371707328417724477898830935986358125277850444279277072205061432421793185e-01 1.1297168718690795880748483643739569089220210067662800948026817272632928277273179155150259684403816033e-01 7.6968890228888938205447538537975844495837030535366139956164068853965814534855398729140324358577901741e-02 4.9830629592232861044902421786618341395604966164738394132373904108051356412912733424397281357791388188e-02 3.0161175984263340263469069963744065341288055224777716044735392857320147821972528108921189111589248138e-02 1.6566932457496709329292240696756401208970181431491592254473050192567475120902568481226703985218514645e-02 7.9660985685266558805121998681541747643751147079438064641286719827011338731943992308150591576466077403e-03 2.8007215824498916136358371968578952991465815054491456260433411164498670545192285126539427636478394278e-03 4.6108452411644420017813263593432323987421614346505793715686298599414333415857985084107709254730158086e-04; 2.4883119657935312016742014201077682898794886921146441547546164280495134997453043323176398445801149700e+00 2.4913606297427873566417071133826792135327919622865637419688285203392559353990068990280917213530149330e+00 2.4933127622756111116359930853750965325986488322625244892937891582338570735593179331649457131200836805e+00 2.4944039231027404075126347502324604373994498271404323760024625469127517496320200159025313863496858679e+00 2.4952827296056609111256250938203324339980156745061288101756324971372835331185668938445152692089800254e+00 2.4953908036769864992243554468137413420430709463710271692801719243899292017246980463789252414624730880e+00 2.4958482398435114269611844727190103975190445325549625889604739600572689782373200536159492270296846657e+00 2.4954829361883733246401029546781359182350646840768913266499331750663280220909405499714122874556505522e+00 2.4898544738940411217149294010642396607193810975169825883538372212188663093019928201026999254164408181e+00 2.4735971334957612389954607737123097352069535971299362573008887355328659281747517477017162413844466136e+00 2.4461965459831199417819555876146555384300473631365510470470101008268941773891374017871969368332732779e+00 2.4075630665995304124520987259364715051221783229775141613220474780611639095361585801126839386933258326e+00 2.3561095936861853433570376426741425218226429954937269879391639423281662742485854821902812344498018888e+00 2.2914155262604622610682707366429886762649235592034359694337067077850448982206322437274197892286206054e+00 2.2115145912815398108554295367783175768732598904250790476528923629346890483358263994720858406908290360e+00 2.1152674982130292669547870870198231011562837299737917116609096730688452745300786468734896519293362493e+00 2.0048882920055539920105392687799901782676415878604184814681512855573766473322305795295250976454692282e+00 1.8780109093775079287180618765465735701042103199262776538349027363701070704375000283853622639064067839e+00 1.7390917755436246252621463299298543572692229380006589949334585154541892675994148888992560009866939806e+00 1.5916748259752153754314321402221503039303111172423888229633019898308656553823052344213573387235747854e+00 1.4411207169213782091441841134108103563363683804702916354537322544637274106314977877535947564674170312e+00 1.2918426012920080612621801497553601312924066788950184788753974228365529649163771698240441403983496460e+00 1.1460905621178260199782377940786865172775936795165540120872550455128221223193215369093208259643912376e+00 1.0070679189364829433959359152480122873697448104746533560182315007005850571208273212876104979917446929e+00 8.7638249031121426489668454790599259564244800298345065898870902454584794566673248145040545027448171525e-01 7.5450855609494680974738761352700604058853401151865170139353105705945935988489264419640315989202956234e-01 6.4047366381976609897033085107382120809685709806713409143410112115843042091399581295132798993482959930e-01 5.3512469304715648363278121198989955440679592289280658097781755735084252508107929023754787009377861569e-01 4.3985303492922051547757356126923037461068605936587793945900908739627968557586722608307001369966535352e-01 3.5452620685105001467709997100143656257692816676145664419868290037175458230614126448658986533083784136e-01 2.7890812566622057838767275900495852825883775805896086468629621670172845712765518246391362589413075286e-01 2.1377545401291635566239570039711234022904835947244560238779181814596981849964041485212177083356905419e-01 1.5845022158956662221607372237654370236363131468950254031789711692312337360693294255208986106950828240e-01 1.1347349363086545184556336395369722705116985042598352342294903813636581542330001746314253226261958285e-01 7.7485870297764012992485702910489773872488256397326223329559463045421294296196940576880739374026609727e-02 5.0266348392597736704537811607628843758888656632332884019715437855470233317186337002373840321404409405e-02 3.0481794253976423866442913502990676168120855370198780573138649775411957828462099686397099241680722956e-02 1.6769152002474662988207626368207810207671232967940167928968129652283459008579672294001887010959855353e-02 8.0709796424389009275707944554166862063989127760804419807945221218803234329708528058915095159665027814e-03 2.8348891584327601782152974320280730842008630074641589644400014572715433540130488080383023773167488584e-03 4.6398690643552898080883182904577631424049315517499885334271180385001798497935797422946445933385086160e-04; 2.2576810877363373827482414992219795710757647035610190454732117217738083013053635860037627134761140668e+00 2.2605893814608360019736670549954350230558275470878000688817477384451079079978655263977718864316163083e+00 2.2624455902140094498731133056523911900011935123627410302760402343583838665908126503366488063296389602e+00 2.2634132557235804487458442737501477910599297421607732350180902715810138770917922621716156211050437698e+00 2.2638151286466541006345683525928033936744023537054428839361382078535576826194406956486902327075751744e+00 2.2633334134427579844290353621873235273038399737648990145670327197797000880944888094479652706655912674e+00 2.2640938408660216938863330878861916126042072256363309213315992866882231660518126086714830793424707866e+00 2.2660284633516390011993870972156500006019599574537040674057561248726481536998280377710204951582983250e+00 2.2650475039080170707481545817342663731015029911963860455720269062849348502348881567930975005722460144e+00 2.2556670772074885929148985132802286576785179813150211457393138333706007899120244316918650458662940362e+00 2.2370536246643444206858722612789357370307029577061772126921265429252848157272678653776960219791329002e+00 2.2090380507584696696034359557368387689095219325059210026076513588996499667251061167727250412575150123e+00 2.1697032951502522362317665703308393506531693872362560226586116187522215806552834499147775925018037982e+00 2.1185967477713331313026547543579526159941636926672388587367816987947385655274809826885124829438912883e+00 2.0534084091758568981103677604058276386864353762818583823901490689014134872622755876320673350599316506e+00 1.9726596508612250426123930401150556915909768943611330854038807584081386678521112641628371015697852809e+00 1.8780109093775079287180618765465735701042103199262776538349027363701070704375000283853622639064067839e+00 1.7667435981873410394161652111756835001678532010272592604441292974079092301506354080352204087534649491e+00 1.6426612057373784172020392849299241656846763396901299424066562456740791037953629472881539660208340346e+00 1.5090734656723879264245290225771813697911783569608314635928897133683754042861313749741548283327590448e+00 1.3712056055933413731617580298402854608317194289786037152592437986256217548910598908788649686259593909e+00 1.2333174541588238905674508762138346114877439576982793347168512010459380371461548060115620086181427089e+00 1.0976940606732274367516733562750025686302196402687950776278119657655236498899006567003897675328712326e+00 9.6762986622484415697553819617434958685360764236662182870709274692798927063113884883155230501103722082e-01 8.4474896849320702082800544521446090601704198416988300695302816920655349422693842644086811713071466737e-01 7.2961965956391757015496143278250269292278010653880240180593351256706053597818808730702890152166727656e-01 6.2133727118761313816757748458225441167135264663142112141992251956519998827975880555411287966445704426e-01 5.2078616424819167002267638424699693853388234031372754718996274002720396296821917659662962498498390157e-01 4.2942914985952621197488298311449567730996031391520280696415151601532682921052926386935089397826955925e-01 3.4722602055237720069911272589376985057656109519062355972396450253227858844623951619632125212811417131e-01 2.7402989900613844000778905264261037280180296309585148548107596968440161441779474667597752594911972902e-01 2.1069382036284330216323935439509089465864137146887250287122265012053465733408000369251358922043482573e-01 1.5662281355946736021619303593639508630199889159580206202076523837075071309450696791527617691839580263e-01 1.1248085467029494937252775036145201775998061262577635350589230184661221403415466155554524123205032111e-01 7.7017964994963908066865836790632080024021248987409482653714447215048598013869176596521301311712732403e-02 5.0096781608654435315699600557709016559623904386136801163570363226535308674942729870612096155995992989e-02 3.0451941387746056103811235260819067761097789971889430333277172238082745445228208112898936387814516874e-02 1.6786984866399761317609086236935958319158771503907183540794350729828426434682521891798777947375221444e-02 8.0953930346334996874544032441146124417774815403245800952240277210664411544876814690815085643758383406e-03 2.8496268923918379054320333459106428473153307406799211036797874338220065764379293112186877680191035255e-03 4.6802850675121458362426534247271014023065394555056464165041000434966774124167874071578637135136996535e-04; 2.0326695513245705397107420430496376797338243029663804889233754915236548976022159953144156569675764914e+00 2.0353335623387894663411991493852402605017294332935149632326083972252864231162481096030386496844821531e+00 2.0371831781792333922632278092267436939673345355711552948149099831075540362002011240385063061774664522e+00 2.0380608698853213182018415179122146151970108650596018859232795809028417639035164124723783251122746281e+00 2.0381918877612403212494773098672935738009676452222209963150536210096758593032035794617059626533892021e+00 2.0371399588218851403217573642667257942907113630136732436973283320354712151043804002311708287576193508e+00 2.0375335246969511742485684856678052964052828347773467006965709166302700989661251985004867795336787672e+00 2.0404085761480312711737007282732118562962583383834893929643014730238306912999904086105320592976317631e+00 2.0423269037273632379693951380805939440733235030040614896342586836388778555371759613696048660117095335e+00 2.0379379283291027324178565022907056896495781983762551987936080128804800052430059605998396041811861797e+00 2.0262118997345258755737374302610166998909053113346828102140129097075001014391081040614225730558415842e+00 2.0068497491410261645864867286304180257819942193295166346991825109370049105913828817873372447802374409e+00 1.9777136434867589163094832716615768085049368913801899555915801040157926143216293118650888013279206700e+00 1.9382330090827131177687742164130294075140038633028587845162385262025614038012381720522849758540205748e+00 1.8859703978053307750108848733139163929605193792191423860351360401682257515217189244653329799767154405e+00 1.8191103937480234492090119007326993903555461021491056802998875749387102851442074439945625245328152180e+00 1.7390917755436246252621463299298543572692229380006589949334585154541892675994148888992560009866939806e+00 1.6426612057373784172020392849299241656846763396901299424066562456740791037953629472881539660208340346e+00 1.5332676013074478112439220334125348948743599192360663018206724486042128454222385576416370935789587064e+00 1.4137457039784444085114067312618015335872280666847959999327669481901094938335469711477324546708044203e+00 1.2890293157363029708289060052466381394567119376783760123667595157038489189924174330671644698138144219e+00 1.1632649374199285771622419275076290419193000841392227489538144018243470022343485465467998423488336252e+00 1.0386167317076426682186054357610547974597580142685863999270503965352892917464244194484090402376053727e+00 9.1835176882764364178868680651619172778290418259964572730273951657495449561868956111607026460063835944e-01 8.0418133491826006287526523523437805953324509839576375957496340889121552845404374518336864999341530315e-01 6.9672013961251691063810911298555451188915872474679976792761284269235040255265044874546734194881408106e-01 5.9509620833437928607406643656605134222229066215198637911389373797349278050786767040592743167866210026e-01 5.0025920653981116799416519635966223460004779791296996591309949633711687032359399334910848466213219847e-01 4.1373902035616632035184836357869381956212670457210100510200753263967979686516543804624522830161768363e-01 3.3554791509112568101574074561221640555065631992795578040521230586503212734305792262082090257243024435e-01 2.6559874441367691406690704784452756202656590131331099893796419820826717804160540166688960358309068179e-01 2.0482439085195395354567923710609908870969566261297236639109336770595328939297225588054999184430332578e-01 1.5271407715241094880417620935931730687336863169996346599014320263208824341949431740213052888373986312e-01 1.1000734273266453922229617247662003459808140911334263655622479486776142962526147193124965340174068788e-01 7.5541986111383650515341188608353485907788580422471439387300355408785090864287354169742561757152143887e-02 4.9280673608558952156762915387298245462809321399839536876112355419567551766034142881264810273493667807e-02 3.0049702210392542887015960500257668375974468052967455488492207422782166780662810440270031553534130888e-02 1.6620816774113103676486409970606141867814436686780291576464703032937393967053206507147982528946660482e-02 8.0424263956445279446330983738878837366528435520938998656784562977482946503131594144484338986930468693e-03 2.8384622563433192841037729427336870610834776316842942344255640967696723505776699528352530427019622318e-03 4.6705911396898944755087566777451291539763740129151819834055923978111220877824024496315351347741127187e-04; 1.8147495499361869472923629233830971200341620117016157140832060449159921473986841152033395457327399317e+00 1.8170906257219737785724660352631609123223224469766581771332438355666142612779406038292527369674917697e+00 1.8189902247022764024198385840281631342446402983563907353524130070840853618041241950120645684355400794e+00 1.8197871041160261113297380607674396821916569957965426571079673608389033745340004495002928736930982244e+00 1.8198019342321329060114796459533250979136824976563878918892952624504165243507689176130806766475361867e+00 1.8183341127224334158699595131022657669600317850773914777421261447720931394820012361002746476172336772e+00 1.8181375245064263885629214231798125086028884903721854568247984040414935116559991148926936256956364378e+00 1.8210675201320179519669602351221341210509657482743894338851697134370235613737902872560502555196652968e+00 1.8244987051712505589585825490019639268163523435667976027412168363916771596996199399246386248750763347e+00 1.8234506742412099411132878766223409437156415128367999205240018245133729479852308872988661661977687737e+00 1.8169399422816894894579145086662330385442500410892971831759538887723885909160843206730540053255586588e+00 1.8044334819388426570146568826152116715351602988119786155403008980333798479340510617180796702185526238e+00 1.7837684529197290056318164209805951738061589728675944621834082927793191345658188460302516805078131316e+00 1.7541375458908724189742078025481661123261578406795275658045305193277286897209283418063896993495727695e+00 1.7130187200336179478484581594663426594693536667007641309569835825312443606209430164120018487282393500e+00 1.6584720356966170374961704058245789800008310050821466464441239923366296418482104711411243113410021873e+00 1.5916748259752153754314321402221503039303111172423888229633019898308656553823052344213573387235747854e+00 1.5090734656723879264245290225771813697911783569608314635928897133683754042861313749741548283327590448e+00 1.4137457039784444085114067312618015335872280666847959999327669481901094938335469711477324546708044203e+00 1.3081243557670884242757416602698373678851498682376881420664287589037250111893553275247488333948804120e+00 1.1967271639685470814431198471098670114152370291043216557846543238705811983130972900539213150478384254e+00 1.0834561350480563199607414588974720970269471019948167025295992927873168033452901159290850108665517505e+00 9.7033623157958571122269820269733660831249217823132172370268223732974476443620767345134599618029354162e-01 8.6054751329160853113224569032411026554532451084847093998483112785964285953354816480274115363767750198e-01 7.5577235781401521377330897454285482992098449111681467885109926362060005875880596647771449257664753046e-01 6.5667699207871401158148824816825013012863849646276030070039381729918423782615429003796842420675107719e-01 5.6244620617975429683957827426398618770541876225278215871563033883060077056197370006906945169114332844e-01 4.7407130079349163303351988200798521131470351920831198213521066435106857332181778900048515485085779440e-01 3.9312794452160617790158415048030417291937078140191168257942552146987317621339939195188869725132717021e-01 3.1967586945224741678010509231851048468049826467477221297733442312116763372601439182283144633623943410e-01 2.5368660005242655407730361042153053214021650271737005027594376180647860932163347313839713950318435863e-01 1.9614372402976288644603017296342734491093912440638842853757239477454635343311421570511534568211123098e-01 1.4661431763865864668863525230928767634717772641544691274299226574297747627921004551185171411438927548e-01 1.0589392621657476317700697930416211026741177242479532481995524442856131678781004975231090150732274187e-01 7.2913557048512204289973847183491859191242633260506553528452286401276452021302975248393616225136877536e-02 4.7698305385408833782668484597673948896207657994844179670303325969682615031246998418449722467832922082e-02 2.9166233726328502325652550318194981588044021407986734358076084424040909958013810858582319338815735885e-02 1.6180276090943716550892603380332800066668296565530134382608909630318658212207259499544524126949849064e-02 7.8567298576002336444602950147352859218945978119214415780902741185220558965868586149212480049702481276e-03 2.7844776441999339907492525083759572383919548901599639473743053809187059247055989037916770188684381367e-03 4.6126430865457475497453443329621417771740274248212629692663008092982462898528812402200817722134742215e-04; 1.6071611892460271198596295642801891913177942511813753406540668386109184003228246341239687191501181776e+00 1.6091329371889679019333013215711895106387704448847428051172033602978151282917140711915565316124501194e+00 1.6110979817798587958595750584644265127042124615122840015793847696240588622000860354470455896557088842e+00 1.6118354959497590601953978348290642434014352898454589713935435837691293685178188656249636955692192977e+00 1.6118218255367147395277688686436409640989528547622269758705416080416796276627789272651457106163583048e+00 1.6101190030578107676032522315201857696503953721426302995957506287446432665413137858193864739063713169e+00 1.6093682062177075229006316965732146512761470683342957801864358489989044274818091411870695981852604707e+00 1.6118795183768528586428193911634472725393885186764772021895472428656108647280774387690473368391374331e+00 1.6158040158079829445857949823617134496832903822789913572455769066157971312368012970822799332855738720e+00 1.6167697699773824800840548720613493846980960042933263959434312292556282748833238441558917368445905169e+00 1.6139458369874662007331546186824846474694373625580431938282411172478536390397819770280947336553034010e+00 1.6067445518431530409670323657472264176860831893655420086522414678271098891509958860091207680690907591e+00 1.5929156429107781180605157007492845440552599770998662943844843918646155067241859409385570950136053738e+00 1.5715371854446690972185012018133592675094851153264859034300037694382345292175977423423323631449504661e+00 1.5399482644009278295496662275014183684106411072094851152059039199761344581204692330805965956230322313e+00 1.4961784421533154167502486503334233997464219503416737931388587250542471499315188177448667195356267043e+00 1.4411207169213782091441841134108103563363683804702916354537322544637274106314977877535947564674170312e+00 1.3712056055933413731617580298402854608317194289786037152592437986256217548910598908788649686259593909e+00 1.2890293157363029708289060052466381394567119376783760123667595157038489189924174330671644698138144219e+00 1.1967271639685470814431198471098670114152370291043216557846543238705811983130972900539213150478384254e+00 1.0984253940101371895777381642844635305193317852652030748263936167574954443457740152397482897812037264e+00 9.9763062846988133441249762121608169643752520162837168177206616659362082464621962323497833596449485255e-01 8.9621515454068657051214135825270165759352295991908455652411887663186422560215622727748035131320983211e-01 7.9721099072602273459699918833174846719478901922515333659354466239953124410348117958855986229139639114e-01 7.0220810647017596322650874338006802647256419130841174092358185618029853700202883518764084225146012377e-01 6.1188182207610348849251844044967906452895214793356266927397900176886223625955134316867533689005070154e-01 5.2550154880794056128915189102570128739566032022770129220010309404707758886910096977308905284151732646e-01 4.4406385713040704140851334120210562880488391795259455645937572997731384299105000931298835011695866754e-01 3.6915147542092628509723241697926969324044690793341313718016134773173284613028641467033454530496898263e-01 3.0090009619747795590246639000993961362252845150813888508809825113274897538148604538985410637790602294e-01 2.3934169374705315954471320850760313848874809673818166119632533396780828103210463832210572854109007943e-01 1.8546944630448310159829949799647574415963192208900009193531287711593459796410313372068187926992837906e-01 1.3893352793495266609601031233263879022765836117620456028951928693047972799153188063024890866128845293e-01 1.0056702782554772438109751974731392745595904002007695503391145259703262634681532719158520324902852857e-01 6.9405070811263848386673744882543451753208402898704840265021950768585578105566242499671286680813834375e-02 4.5514886089931548551212097304434172592159327106324017491748506294204319545138496830678402154254350331e-02 2.7902106327827819218444905361167969479586087459981473213553847926844927642859457533175337590298329896e-02 1.5518765463412453396038418116125754412224314030726364855294803924072702299710478530166278312803145033e-02 7.5538086850622565809547508459789274677179838684277099878865484198145956540838529261144348678905488070e-03 2.6843084793515691571662965646526577777747373503206310704647786849989879553819249398898882257095902943e-03 4.4705509232500499772858474610107622601084700059195018207226729500858989687046907703164993587521716278e-04; 1.4123005299964199374186411274353297055686447046721217185172641487356433212371460665349531101811235229e+00 1.4138896846051405513411050530614120738278672336153925656939331504926916076468380886500068549262377218e+00 1.4158941793054578561068195016596942756613008011947222929484946981433372523463219647000618905304471811e+00 1.4166128103532880465760576254951418100158230578741670119551165700663422451340624771357646572237308352e+00 1.4166025177786138445395334349027038596018617975458908749274906139820475337238687339005521722379881571e+00 1.4148171233934176501252484315257204045829169552343491977368113306616738804907005067422954068004641018e+00 1.4136635743440823473951440315924600474097277379956462819544911062230056986333992585367193447033507764e+00 1.4155888690027468153389494765819664722650935013010910118653597096682073551119630239778836046995762844e+00 1.4193470412209274332295948975892785203680828890374352744504688409831386545734331260881660677551464785e+00 1.4213139204138884162960200641812904874364116960323974426206625503083780430885682120267780811306492950e+00 1.4208645810862746392346448792840181561875477657610695977473781010528524843077922663982181732274063327e+00 1.4175910882738674443516103803700630472884409148024413819520799008746144770615590001909120565072012313e+00 1.4091191388007578937721857580816208390649234336578735285209121247553221695186716014456854074877734072e+00 1.3944997220559331543335278653497923369383439274459246601289522832902448267527923423659423985698486805e+00 1.3710179638095626873172410826870893322873423516877249203820295873573061188322365687538302773086632684e+00 1.3365277906162586991220976556303576426888371710234317345946208093907136242177767316936696243173025923e+00 1.2918426012920080612621801497553601312924066788950184788753974228365529649163771698240441403983496460e+00 1.2333174541588238905674508762138346114877439576982793347168512010459380371461548060115620086181427089e+00 1.1632649374199285771622419275076290419193000841392227489538144018243470022343485465467998423488336252e+00 1.0834561350480563199607414588974720970269471019948167025295992927873168033452901159290850108665517505e+00 9.9763062846988133441249762121608169643752520162837168177206616659362082464621962323497833596449485255e-01 9.0900320239230409213169851151731001831085770113720220227576116400853087199152948833462596598165930677e-01 8.1915972111187316653735703798167661727926565863256370327479762327056628263137161213180547249511943134e-01 7.3091312175034340412625263786886149742610323638305536776045945458747465463226884255947630604121233322e-01 6.4577799684951354805353405163850172433956238942418157280444684005280079866086465174919941543740093441e-01 5.6440218100429476075991267996227287952419358465713816600039860687812398616126031669205719763134101595e-01 4.8608347780271158708548535255027016027006862036518522926552825673889754797203236723334646621908985632e-01 4.1182656693537144781536799725668338128208489053796308005242647845597984244902277937298639426622883192e-01 3.4321061642151153071587537843993555679242894972063088565339924807397067542802435425960485529102677216e-01 2.8041424174310506175491201224258355164473907547868608372073455191789750742755604464951117335832546912e-01 2.2353421764417248493990031366922151996001919096276922685479590323887347463579401652390409274076710662e-01 1.7358905261255204943832257554018812187798899865432567182226205389876554089183196968170176390558214658e-01 1.3029334493393116176518058907850998800377531232463391806641064288060729010017459328929121175869320973e-01 9.4497671379365187739061463439078528513196192486591927969785635268587413901514905169820704167861721257e-02 6.5339633149513070712880286193220980121489033565780439789301222807154245367941397800308709744283540478e-02 4.2937785065559488999242136468937663158528733419928444245130478442331139259249326225859501081905142603e-02 2.6383828140398801060294657369692333554914785942391707669657477336793011701678447091478606591484684846e-02 1.4712749897162100012084921444430989785744302395793447247909944198066784137622915935722841639053997509e-02 7.1828315034966695571289856932671541283703190277056129465008918117072457879202522791297314494283154563e-03 2.5594776963404541152452738487757388688703548025504997979200161704941759963175256104629923428163212773e-03 4.2729090454183480855859307258212185120636866395506694836624086492621104036765134683797634455949007100e-04; 1.2306860910907085898799804316795840394243499215102632783040270405151061813831847968485322790865663977e+00 1.2319085670176847471760336285865045624959199940251094054677175204133154927781036031365762831322938805e+00 1.2338961784308395296428670563701105736713685114018814487438013856501318259449467581955656966151995207e+00 1.2346428761476205287545878560376080371693212792205996441190361308093094474816556086146997085658661902e+00 1.2346381234420460457960902265555031512897476520100416319381047102000093522062571029086030863843472211e+00 1.2328719016319902416433054509607825345777928305898388398204653237814589812084692483804315807570751652e+00 1.2314908580925180638144327498708972153177034777386535253886248983228697722610264101822632294086097952e+00 1.2328542467047549949352125423233067277515649978552241951419202236663507273105321772308901862078349608e+00 1.2361135275297307451533094643917685359769892303690398459785550907853185931144014400066279268309735411e+00 1.2383381358972184282332230827843945840683024461352220323759563402189309449756181188658373262259813184e+00 1.2392477238369841074198004662612174199963035821058910275010505848000831904388222697432172052187621736e+00 1.2386492244891143210324767215023243236704706658686490404178297351379772827487178113139980109294681569e+00 1.2342458883721582953871027372908649060814489402589630796774012586552741687989745549839892066160110258e+00 1.2250218769539229140277631810955958307612379700258960611825502426565556500809009281137060075044040527e+00 1.2082758236602436058778612283354819443820303607607487399707710462852003245312527147313440549759702551e+00 1.1817476748892056857729120632410490978248995057554991817100717283680502248864032454231270028641712804e+00 1.1460905621178260199782377940786865172775936795165540120872550455128221223193215369093208259643912376e+00 1.0976940606732274367516733562750025686302196402687950776278119657655236498899006567003897675328712326e+00 1.0386167317076426682186054357610547974597580142685863999270503965352892917464244194484090402376053727e+00 9.7033623157958571122269820269733660831249217823132172370268223732974476443620767345134599618029354162e-01 8.9621515454068657051214135825270165759352295991908455652411887663186422560215622727748035131320983211e-01 8.1915972111187316653735703798167661727926565863256370327479762327056628263137161213180547249511943134e-01 7.4053361011213386576684675736322885738019666133337280626225662406550408185106999833816088722020507676e-01 6.6285360729008635259759950037357389670370711748403403436449041892036317800700651246142269340776861255e-01 5.8750470469863071354848276999361425571604387888438096385404047000242320019023134117820609513914907911e-01 5.1507982333774793797196692536827026066585256428024313436176868152541138141127945944838630161004383482e-01 4.4491827254503977008086609385148209066182318109456784641662144804722048233946275431910497445741248631e-01 3.7798362535650862055021116205269810817227047161618195246704159203530875347336732281681002028206713438e-01 3.1581361359523644218928730132719183655221482475516944292486635412144133946533904943831031319532859500e-01 2.5864169377771078566024098388499812202989366599264695793706865915953067537411193880618496961792224256e-01 2.0661730804209794793970692901685491080451711304387683226736921497162443916493437490560667436564368686e-01 1.6075971005122725535233010315728406257565786633462263394170643461062586451275678256739517585585136874e-01 1.2087616540019046171352362185219675223975088864273502129045326232404470076485027059169887888238655973e-01 8.7811367721620009650426453198143338831912238716810226587728188762430392200222913970610117681861439506e-02 6.0803891811944478877176038780450275988252746731180166312393045311272330128557526849009492017503435891e-02 4.0008145627881361082183953368533117177200867284579502952907382877845050636538571767965730109295569146e-02 2.4617239414842475662957685049101234107763800399611823284079279298343290136285770985636122098243763038e-02 1.3751513208259855101902920161154132623984717800978229746942295891299256448645824222414182639024547630e-02 6.7269646503381544841938985893069028310180373743746902805078950313369904040354787188144471751337830579e-03 2.4033083047701263342494580726505332853494592593174079099973017908741588137328268291228491445794352125e-03 4.0352755927578839868825873301859544392360381227957370177232700424842451338576327273098772952880615315e-04; 1.0639612952869134515125722223146908536894422314756259031233185290575987435109722878421168348800677975e+00 1.0648525438651252594950692658347100496871940478391292308655505684090364656695694981047857856113055222e+00 1.0667546203946799777185087713464201952652146032059663770709526888978812250832712424889872156814805750e+00 1.0675668864052994468026500285529220222811563187397299348819883993204965344140935906525287950160382253e+00 1.0675685596475713565738228485304723409305916211374612274048258069463656575692678738065630016559964669e+00 1.0658865340364348999441460969759208758301568765632843934763001471971567228110705712113541162636869931e+00 1.0644104645899905757500266352829585502264103051416546876207021201494538034045061826188773764767996765e+00 1.0653184628040162215954780145586422019878839688610751469162929682384679710461053362524097633357568507e+00 1.0679826005225620159594523786948622936712225280036918371951523288209763592833035341389888718462097940e+00 1.0700034888891444189775795832039575700078042761019482483420299484317797384110376158307067708479675085e+00 1.0715202830128585203683922911464003716856559246464732579749082085843390071760147787326823346073206777e+00 1.0725391724649290639480082128044329867880294074705730441603144266110939105626870655672217225064722467e+00 1.0710588233911729831886427488416519293355042591432068789480748757930614463733754362874769444045982564e+00 1.0660108391838193813093818667461410799300303809482513075325482945787439130455929024112838627390511715e+00 1.0547160993165678519703223068932720964885140460831107095069193071814050223732002507754435407986173293e+00 1.0349548662338482414644607351338200108949638669153274265664869237861193057618027748482255356456928281e+00 1.0070679189364829433959359152480122873697448104746533560182315007005850571208273212876104979917446929e+00 9.6762986622484415697553819617434958685360764236662182870709274692798927063113884883155230501103722082e-01 9.1835176882764364178868680651619172778290418259964572730273951657495449561868956111607026460063835944e-01 8.6054751329160853113224569032411026554532451084847093998483112785964285953354816480274115363767750198e-01 7.9721099072602273459699918833174846719478901922515333659354466239953124410348117958855986229139639114e-01 7.3091312175034340412625263786886149742610323638305536776045945458747465463226884255947630604121233322e-01 6.6285360729008635259759950037357389670370711748403403436449041892036317800700651246142269340776861255e-01 5.9530128945061762885916095260304545216184378359242236144785245389522508142211382174545326427785001603e-01 5.2940482165534308571024897500599890510537575073151145842191013069039779378071090631617347583980008690e-01 4.6571167970530499817487554865990138144872299355868662229964199006193260591865351446093817107539120299e-01 4.0359008086334568550070870870003882720389576352527253920572125143090271800818081042376418487857591254e-01 3.4392895529869632431328795322129837725659231811238553783771843164380702903576887861374840426827200197e-01 2.8819606099348664165210299616607861196010124814259594657347339378772116531120064654477700532578224262e-01 2.3665545888916079574698615050639123702987052745604857896199533837921765295575681457108721519229841746e-01 1.8951172585630791887061017631277768091685113169812312329176272496652420154750243905076352533663811768e-01 1.4777562879262405950533655749084432596270304549663444273368963762641004622685520331997805818339155855e-01 1.1132076005886331104126466418792042450761408399644224596241584225079541481974095021022708894424992388e-01 8.1006774681600122643034413289975416686986816687790880486056333146738064577252211257899963115375993190e-02 5.6180617334264996413898762596923900871483332650814373864629329122844352953368792895036079812848883679e-02 3.7017606333469164857686061356245682434064554841354863897337347194619623764120522743507172094246561589e-02 2.2799285143949847327479369917819089946544693631361569332045462485995690348062650931901340652141721178e-02 1.2746889168906719624939610919474240304248482677033402025612611813678743211897909059682243819811913438e-02 6.2460230325741446129636544443991276987797750012281933314125582799983047049946224236211013365897748859e-03 2.2376478365605140963971010080252467818017612312595751104859988701761008115037807305936882430604463697e-03 3.7733791284999379169786968254290127799361369586927017798743806853854898100310954865711981252662088178e-04; 9.1233652499544789966535108852981429315588131616118174037429172757129154879034965060917574521875282068e-01 9.1294545552121104481582933729743499536696547536436209962360763575275446488455420156301408580664426025e-01 9.1469747118202654548893349238903477215351445870014221332750555318653368648200754389295401836323650166e-01 9.1558863544289013084001756466448197276492498348262696651249959866800517788160788790593558368475721924e-01 9.1560933090426951930278236679360519288243431944240311443534009548402989821324623908979085667317269944e-01 9.1404642310277749673312186676509022509768077232200816400943365230679237401959284744213150897685369665e-01 9.1256044865571583731625410649096059135339322584170441355476089509615923847270314493295747367928608746e-01 9.1314092141684729319358502764816549032734322555993194126381131904222629915604148481921030363581226933e-01 9.1524939042678055143195593247233006542646747749523136278160824163680796808858041628672202458021907176e-01 9.1685852985567708380227917072062608161729625527049810591228662003845306659607095068791991816408115177e-01 9.1844752159429381708588546653613168044228435828775813372770370846728559754771471674978547040169349410e-01 9.2028636844800965419506677763555486383500259557559373839508000904915614191358091114022336913350344199e-01 9.2071879069335620320375235565180092326897562215906359546237723234757945870946866778177418670768893985e-01 9.1874974215505496742177822347977037970055392458263028857218099165962485811728010844212724349715495204e-01 9.1177631504956378765935123384901347360822178996141078238239799050633872338675871133678959886588996136e-01 8.9760133599960765464661207333460940216837951466435717838674533972163088624680432161700606455178098658e-01 8.7638249031121426489668454790599259564244800298345065898870902454584794566673248145040545027448171525e-01 8.4474896849320702082800544521446090601704198416988300695302816920655349422693842644086811713071466737e-01 8.0418133491826006287526523523437805953324509839576375957496340889121552845404374518336864999341530315e-01 7.5577235781401521377330897454285482992098449111681467885109926362060005875880596647771449257664753046e-01 7.0220810647017596322650874338006802647256419130841174092358185618029853700202883518764084225146012377e-01 6.4577799684951354805353405163850172433956238942418157280444684005280079866086465174919941543740093441e-01 5.8750470469863071354848276999361425571604387888438096385404047000242320019023134117820609513914907911e-01 5.2940482165534308571024897500599890510537575073151145842191013069039779378071090631617347583980008690e-01 4.7249875733980409424051125310613783035286601390151565127445848540231150198343837918172752059243740220e-01 4.1717985661459157890788485674434630842753866495825348106624827905337651402982592637718154457529965093e-01 3.6283297172997217081110452970865425413440751920743935624240599198792872198249915246861254262502652492e-01 3.1028064203948545480006106105986719149754773998202178701924458332110728490982798208978325967839530434e-01 2.6088051650197251442916364977868209357812786348147140439705904072142252998587843450450392576269655227e-01 2.1490968330026224504544316098468691809475925619668309017570940568569632470324127241598897184660481643e-01 1.7260262323488290407607376605554174050807454908742906022589447262871707924780758826332194076283849994e-01 1.3494695656097724664879994707659793759124835355697427471705886676865335107887040853898871634339307263e-01 1.0190222655876184488944976777069420896549801581528684582735283114686406056729211322869586619566090151e-01 7.4310641567703456912891640929664817709817120394074716042216329669642029061519464057807214384688314771e-02 5.1633060991095458089242662532951303172276611278756354944053471773024186556889510163246063536889518527e-02 3.4079831915745472378724614281257323625335182812735252567470610856482934405773497386902415846471956114e-02 2.1025068611773024210799013169824209107805975871392045937814880614769107494806663748105399023151355784e-02 1.1769592814048124642586215484673025645445378968856035283659062902564000465782418266921022516275771843e-02 5.7662328885519431516381929130791252868053749290541409926628686071196479124933169307205727498079498365e-03 2.0641330766137545231938104693072461373818890401000623761793214602002278729613945991946925929302362658e-03 3.4846311380345784345507083165204129886068523002962132157754422666095639965771277961798325795860466224e-04; 7.7514549311741767288879120636807021321734553658159393992942577359622466138804954565597371206196120617e-01 7.7552486942538965198685766575068294697725715625269303131274258273556385892944998062706160515287823907e-01 7.7707674248388312437711471860772829976007411099096562306414430368504030665870848612303471841786927863e-01 7.7802947095052554329730835952383526963904166510937827918318757410392700243564628738272270718500894933e-01 7.7809209204755622894833307959233810710166938922063856977122824562223748335998277470771682524966810362e-01 7.7666051987377545814434700069428606064059693715948295477847441866907526515008569318426110718025056960e-01 7.7521688443808167605223482471191479476712427478517490297899794195295953635784179160458274533203385695e-01 7.7557900734622732488914317709918437634830862386142936743691905847170176865572337194706910564584483883e-01 7.7722494849799179863523066920813414352600284950287356406353748378181962533600487035792089747062828578e-01 7.7838994575874053294937175746106028175468480750139891362553727544148229023354640539756979353569304702e-01 7.7972423889416225548429327297397965074539291166869035318978031044753966955795691452001087465773805750e-01 7.8182359943409302900993257945860120420929881005333672262654155316683623924546092290694948473421122394e-01 7.8333632656080561471264330502496327805500376202669689019154791679200265774588108172828621534975415637e-01 7.8347563362833311859669626062879494909640248715927362674733982472974704458679084506228893200663126412e-01 7.7980547525061252923086930901336113500333150018274216676324786435176609515956173423167493659238413164e-01 7.7012693412553396078439214605916599198521477405666530243684573192394388381478299742080792430920035035e-01 7.5450855609494680974738761352700604058853401151865170139353105705945935988489264419640315989202956234e-01 7.2961965956391757015496143278250269292278010653880240180593351256706053597818808730702890152166727656e-01 6.9672013961251691063810911298555451188915872474679976792761284269235040255265044874546734194881408106e-01 6.5667699207871401158148824816825013012863849646276030070039381729918423782615429003796842420675107719e-01 6.1188182207610348849251844044967906452895214793356266927397900176886223625955134316867533689005070154e-01 5.6440218100429476075991267996227287952419358465713816600039860687812398616126031669205719763134101595e-01 5.1507982333774793797196692536827026066585256428024313436176868152541138141127945944838630161004383482e-01 4.6571167970530499817487554865990138144872299355868662229964199006193260591865351446093817107539120299e-01 4.1717985661459157890788485674434630842753866495825348106624827905337651402982592637718154457529965093e-01 3.6978982045464726152649168250285591112486549142361154303452223527267116658072080771294660197410974861e-01 3.2288653820370075330526764826301758277604910675111150464299014569702468700482803480685753710622103660e-01 2.7719636706253318754616182181164877661900388817548607248169978399687901667709203808717450266369505431e-01 2.3397382033397294028085169991911143610807860918696956934480516477992601381393310453280073207202676395e-01 1.9347378305588218398223432667455138495970598278813256111578208998472370480611624363763584985294059958e-01 1.5593756569532077082065968079514068764015400473635156884419630149144243479994238604761887725094002473e-01 1.2233069801921740748317644472411297974623848211777447491401631437459168490499112514960271085727059203e-01 9.2660624384512059355496258469048694846212352254807692359126812312604327519460365752943752754575422868e-02 6.7772383106351491106092512802739195029286812529108294873613120079839699436479129742963256997268347688e-02 4.7217239678610086118115799038370936195068552084486858153628810784655679794109128472432628996596581152e-02 3.1247690415367408780175691751320111871777294537072306726945254531918577910140608296938041819208439628e-02 1.9327977699221645327494801066656115417081585997024910340025952042738810468380804767193850084173855436e-02 1.0847891273900060096980021707036750854476609163508687431504832981199317446322602749468018636887853582e-02 5.3303750325461873197589919942023615259498325878969219393923605701635504971776088389623994113665098523e-03 1.9118187213119500771423437348789898785824479770743182338963417663151873452514845278007380235390843949e-03 3.2227499386448707641901614915453458890948547280011665965542697515392417961581307412024444857968776650e-04; 6.5039009972092354511323143669776368108703160075564313504829483966119758413746309134976010999172518907e-01 6.5059388713267992661341254312970945970558678563124201692297204028097300832673027706001403161629501962e-01 6.5191672180033879587819868760254145223966174308178156930157333833883056629440398065298804979143185403e-01 6.5288872023936328862035457290962492013926985764750140550514027731865539473653232892071640230951353458e-01 6.5301877341383487429434222353833127618537540146882020183121503153922528128437049223767665887925032929e-01 6.5171427419684739556967946249429012062343063446847983690197144810202490860132749574893361350238143092e-01 6.5035051382332971395841436882710576413645411826204722741655865081486539136373376214397550057386594730e-01 6.5057961695999624168710058298257629287663014094695276091126267962625124803545218402156621865353528572e-01 6.5187555521674450098184045094809930997145776527750225182067449443488311857313135168003106639832164266e-01 6.5264199438215077037371154628771102444525249536047996998110724468744719881246985253230159858326992617e-01 6.5359122171975732259322719724064804146275258613632528845028771070442564799317307065146819140980479240e-01 6.5557728667882498006470094724337645855588507709718433626611803996021416174073557616267519581188865707e-01 6.5755248244626227967421581192697830526891254971065611962547808386439331732329201905952118689019372954e-01 6.5898684301156474372068994491739470082486847309440159047481457706223138941194735240462942963215259254e-01 6.5768069753829364469507040417871116105665199239358357988999915020588057766278479519345842412185406637e-01 6.5153250057387485016200596644725049248984193075680046324954763323891193720677436555005901840669221380e-01 6.4047366381976609897033085107382120809685709806713409143410112115843042091399581295132798993482959930e-01 6.2133727118761313816757748458225441167135264663142112141992251956519998827975880555411287966445704426e-01 5.9509620833437928607406643656605134222229066215198637911389373797349278050786767040592743167866210026e-01 5.6244620617975429683957827426398618770541876225278215871563033883060077056197370006906945169114332844e-01 5.2550154880794056128915189102570128739566032022770129220010309404707758886910096977308905284151732646e-01 4.8608347780271158708548535255027016027006862036518522926552825673889754797203236723334646621908985632e-01 4.4491827254503977008086609385148209066182318109456784641662144804722048233946275431910497445741248631e-01 4.0359008086334568550070870870003882720389576352527253920572125143090271800818081042376418487857591254e-01 3.6283297172997217081110452970865425413440751920743935624240599198792872198249915246861254262502652492e-01 3.2288653820370075330526764826301758277604910675111150464299014569702468700482803480685753710622103660e-01 2.8308420518096044994040164190868126787483807953765490522409492011013008354198407194400189984173308644e-01 2.4402158281865955223979101088362260614774720441771846941256626123627049249503977751344836057398503331e-01 2.0682327167569472367857835390081270368359643989321040065110544122049332263885946573868297113637581480e-01 1.7172087623070658747679790820981524869350122466863510366863220643604559939025914040632310225604101988e-01 1.3894524720984758657732512290145403309751369581212344579624710050189463635159301796046519980331754395e-01 1.0940778639709087869677560447066558765331750106599671295887731141382732835958633636731373795642824953e-01 8.3157783810957899320034229278311531590243034443163006458598830651333613331697478024684688610912150572e-02 6.1024039272187525480190012410490080940675488246516866969565011206906163501909219172703537675106128534e-02 4.2646317963702894023867335695431501710151799658786776823601220688119076254742139289566722466264745770e-02 2.8303937319342010381187761592908027087870962926075315380196288231392227348608835264599399278850504719e-02 1.7554032213496094044114696766315776559227999855747561383702262189119452439163557023481511379420151436e-02 9.8792827662745925086734495100999754893590243275472386043336324072253175304622051366959166287921100779e-03 4.8702257291537510465199218289536499779354432879555525439290808941886919124054029619833545540718492370e-03 1.7532390737192309677792937833167740985271095318206955928619953103231776772226913183258835466534822653e-03 2.9708534195953913042203657709830085016168686370815468558566390794660823100447141455331522903865957090e-04; 5.3793436874250964637643812445059642462910005199407738798391922621571870301717269519223953138097907051e-01 5.3801210644537267573431249353627686124680252518149832190615195183577686260418466050833481187396312725e-01 5.3909962073783990785415205074947781032194595907834433189985580884243882353992714492442296832443023700e-01 5.4003844619178275302116435444697873953232989553351686550784313549241069696105863674592207961020355952e-01 5.4025504574946646966336954719036088010739242541180162765783868405056520429751043997529291401570011602e-01 5.3907864026853051011786839871675185503392789040278288813331815877709765065054555856677789762161873311e-01 5.3781044444366436692839506595136138824734381018467721961609236991828548896470651898880794585851603872e-01 5.3796014088622435836884579985559892394944159545407813461004942844946172965923530260028489152461548420e-01 5.3900861013006475860179582760362702746701890068943433355857388995786579206906782100256570839186826832e-01 5.3946178025351698968682328396552801165437854967309481671328340869206432713464036648463816333200547464e-01 5.4003129419315903027006441656887390188397632627831185341932798924678505558309201936502685730594782341e-01 5.4168566296658170789966844462056353175157671302224733723589950160680117789144088016207280363004576798e-01 5.4370187317026494597014522831034786710650006013940724399885862947933220423140147578166363065296575527e-01 5.4578948540997273151670182176238544518280634859963551780415381156037151702057456174378903240423864800e-01 5.4604311763189982512502565959195797220945118740910918628032685737832468547444579626558753187226632419e-01 5.4254943475375949097331331020984822088634008238806216523062951574667151285914333588186588082057257335e-01 5.3512469304715648363278121198989955440679592289280658097781755735084252508107929023754787009377861569e-01 5.2078616424819167002267638424699693853388234031372754718996274002720396296821917659662962498498390157e-01 5.0025920653981116799416519635966223460004779791296996591309949633711687032359399334910848466213219847e-01 4.7407130079349163303351988200798521131470351920831198213521066435106857332181778900048515485085779440e-01 4.4406385713040704140851334120210562880488391795259455645937572997731384299105000931298835011695866754e-01 4.1182656693537144781536799725668338128208489053796308005242647845597984244902277937298639426622883192e-01 3.7798362535650862055021116205269810817227047161618195246704159203530875347336732281681002028206713438e-01 3.4392895529869632431328795322129837725659231811238553783771843164380702903576887861374840426827200197e-01 3.1028064203948545480006106105986719149754773998202178701924458332110728490982798208978325967839530434e-01 2.7719636706253318754616182181164877661900388817548607248169978399687901667709203808717450266369505431e-01 2.4402158281865955223979101088362260614774720441771846941256626123627049249503977751344836057398503331e-01 2.1123841066860467960066279172420433219264538357723005992497552612440926397708026812223643603721348689e-01 1.7981691963829595583742993666717803944441544033689968655390055752984764697229994595233304937431206380e-01 1.4994750505189308601464152392377707777555173848733419921316193956203898041670963231736495575311979368e-01 1.2184100351113638883697170990767344172388359463979645103937948241376337714527220800419242635740850637e-01 9.6331653324211226657564081986009154095104094825478860432743888183561697384149635780288549573473436998e-02 7.3502025097438157741767419851631829940411069989025270602760883209479373671316184222156566117021174950e-02 5.4134450039168835028321801920914189720975050057915360468548434436640793604285515637884865695258825165e-02 3.7960161559615580676544479253656208949848340374352180044987485721627187893509667712853481440923445959e-02 2.5273514584176218065888984505303283538378542866178279075010857403442000578337930620992282400284433601e-02 1.5720831400597095122196395464589954080068993273455716427951347310046898469318692611219767131548223894e-02 8.8716677142046765084175429131029985396010166510658399139222417891098995019276724986862889293470717460e-03 4.3826543929228878882789282281500424468506184111226086481295432868417240455506673097624692124219586662e-03 1.5819960680198281067650530180797408837571804633138293970963508135500368929969567160701225075839634164e-03 2.7016439941763087346898780649327996607179905197339189557841743119963719996338217921532044082757205091e-04; 4.3832094238234091144392711796650618497257244273361453534007666852964105345814644855034684379629640053e-01 4.3831327275144037879169226986787676227988880526691438384322890991515840384187824919080552709812907217e-01 4.3917731742823633208209534018391029865853110841467364966650164315513034572134234347476732894450745706e-01 4.4003381817063035353050212951299115232342447315553054236607399918848842433842567804682509935556658181e-01 4.4033913874599944437589542675127873689781719578891835932181562931432505789911943890300853410728506742e-01 4.3930565934740046390593067580281333460490665085074294477823913969333907610853090397323016493382533943e-01 4.3813190210170984396730617738316804497834984757362556607527610765001264395125609040232099934190783777e-01 4.3822618490427399549027407845772196167147578573188819496224351270559313039783002854968283262057156395e-01 4.3909782235236206608237455036699737598286691370924559410891599368581339846747210827598425472800621364e-01 4.3934167363462184469883201009109845325727742074288579362417617162090463620263119837089988006801830499e-01 4.3960144531178643430504316446840086412518017503050766125405937602235348006868070152442134908438587476e-01 4.4084160514103424097045359447378941272027651775889127563076264953370740942462142026117924760779312994e-01 4.4263542237111448535208732580744230690308802365122369481468072289584029374765913645228562344476046415e-01 4.4490430773069519666512857953670432996338404938977069952255948966773472722829219696465048447497545880e-01 4.4607685866744038076148364536105960710699869215077179944811556244913580885385061183278620290563885252e-01 4.4445873403571381731638093121988426873419437449406827403957074415559385807278708713623150398714405666e-01 4.3985303492922051547757356126923037461068605936587793945900908739627968557586722608307001369966535352e-01 4.2942914985952621197488298311449567730996031391520280696415151601532682921052926386935089397826955925e-01 4.1373902035616632035184836357869381956212670457210100510200753263967979686516543804624522830161768363e-01 3.9312794452160617790158415048030417291937078140191168257942552146987317621339939195188869725132717021e-01 3.6915147542092628509723241697926969324044690793341313718016134773173284613028641467033454530496898263e-01 3.4321061642151153071587537843993555679242894972063088565339924807397067542802435425960485529102677216e-01 3.1581361359523644218928730132719183655221482475516944292486635412144133946533904943831031319532859500e-01 2.8819606099348664165210299616607861196010124814259594657347339378772116531120064654477700532578224262e-01 2.6088051650197251442916364977868209357812786348147140439705904072142252998587843450450392576269655227e-01 2.3397382033397294028085169991911143610807860918696956934480516477992601381393310453280073207202676395e-01 2.0682327167569472367857835390081270368359643989321040065110544122049332263885946573868297113637581480e-01 1.7981691963829595583742993666717803944441544033689968655390055752984764697229994595233304937431206380e-01 1.5378723008320946018827661958067405064042005795500638908161117987623875741543565096526356651304309897e-01 1.2885743983168729343444899902467300419812280785083016600082780990166388525817804467424635756170434681e-01 1.0520015406490315743059248633760029713174463887163821511470294008926144179432848013295822567997721138e-01 8.3571212424523267247718717674386386293032015517216221368798825279075787051189312075685905557161455638e-02 6.4055461117572805381171859386060025106752911126569190416997076080838871955845172338617022904449779202e-02 4.7388536435332202996024119970313050258756542014431461062050554041248656469224901916116923826671357305e-02 3.3372191837654272836681691876783532914059387262410719564539233962147326532708245707699457376382887418e-02 2.2313648687590351789794374707819884301365701899476443868371695655823890212143945428064675955504172757e-02 1.3936704105846171330677383911048461366635082489721397191602356489249772693193628748209221099950648049e-02 7.8963326515244643305458721912631366449512739874860034590711684195950046172421249479323266614649025618e-03 3.9175866295628689588269689777572603590707134052148411835218503266469829494632049128629051477456128421e-03 1.4200292444384920490106386049677299762517960596425574354510855988856521769940443069886682631557362228e-03 2.4360308903134150911641091120639027341504296910253423854340941766090956315536836467524648011406027517e-04; 3.5071405038821190613280181748427041544050461391275832080944038028055287205477305699728263045301800452e-01 3.5065411103815077669578038787256688594190197019237131184367407719273678181992241196372795473747819058e-01 3.5131841632179214981823666638101995528181098232185859310145486817229419285441945520946955493876556626e-01 3.5205578055559106468913704341771123355720275834168601232578934435361068954395352983408585766006745600e-01 3.5243089800484246081068863589931040540612450587055983882441767018577943451964009179924625954973451184e-01 3.5155796261677000606370473584769846064033272869856543484512579497046298305973382991482014042353565027e-01 3.5048028391809053486213217679227184864753973854543658874802564117126042056361720471854675242688762202e-01 3.5053050571891427340340345023558120843355224085297294116857071862481581946102941066438507163305171617e-01 3.5126722379105790051898448827938426120648327029343381532085694834504203599280721354291879257279871509e-01 3.5139322284473194168517044471852000229618292404172065793190374306547281831983659281667321454858342486e-01 3.5143022393854718805059034009929583886661009635267552557766415744703048583749813969138497006254865909e-01 3.5227830080209357624422685262101280172703358650474196897008731771386336216455678284918123400698798374e-01 3.5371406085801666877986606570376514252724614957597047792940879172270078980711559212837656280826531366e-01 3.5585337629487642686632451527561549831703443429787969417989943218053490300564996980235746045083910400e-01 3.5744913836490745063755963451360163749421210761103804754345247404165482262259643101746646399835533668e-01 3.5705735348564331460980749902940775513460334782347937403407652544500324566991174827062756346477730640e-01 3.5452620685105001467709997100143656257692816676145664419868290037175458230614126448658986533083784136e-01 3.4722602055237720069911272589376985057656109519062355972396450253227858844623951619632125212811417131e-01 3.3554791509112568101574074561221640555065631992795578040521230586503212734305792262082090257243024435e-01 3.1967586945224741678010509231851048468049826467477221297733442312116763372601439182283144633623943410e-01 3.0090009619747795590246639000993961362252845150813888508809825113274897538148604538985410637790602294e-01 2.8041424174310506175491201224258355164473907547868608372073455191789750742755604464951117335832546912e-01 2.5864169377771078566024098388499812202989366599264695793706865915953067537411193880618496961792224256e-01 2.3665545888916079574698615050639123702987052745604857896199533837921765295575681457108721519229841746e-01 2.1490968330026224504544316098468691809475925619668309017570940568569632470324127241598897184660481643e-01 1.9347378305588218398223432667455138495970598278813256111578208998472370480611624363763584985294059958e-01 1.7172087623070658747679790820981524869350122466863510366863220643604559939025914040632310225604101988e-01 1.4994750505189308601464152392377707777555173848733419921316193956203898041670963231736495575311979368e-01 1.2885743983168729343444899902467300419812280785083016600082780990166388525817804467424635756170434681e-01 1.0852136579206516285267078701434340093589124283092278368152635558838884416342697363881288627940970635e-01 8.9054076342644744863370295599703471269285537515220440433000639743757747473787333191423999277522099866e-02 7.1112518035521951178996063241592021775617038751143131867457718258015429195098769207120608700970417763e-02 5.4782492994317481296562102622810329299124028453397835811536414754135082405408763239119595020498451198e-02 4.0738804825493611446298671998263980897133123456772567839299233088516613211198465004326104304577425559e-02 2.8832817941139737198277356614260926250192226976859865684835754542041760710133173280129122091997071011e-02 1.9375502173416457389107799337199609882674571206364402718309298861684305415583030611769063502838840815e-02 1.2163714838900684846657043850692236816808258920629147962280673592925050055532363808897741551469487215e-02 6.9282041970967591968865540381720532740803644527394388029754630633524747822978495965460923097241035580e-03 3.4558153886152811661373693357915413378642787099646563888655107497545702164874781890807343270929352262e-03 1.2585076301657077539432491340100103478177568819781907631979452293264858532785051667480689539395551615e-03 2.1687593055712071116510973084828522222868312572250282412468342608631627457989080715112066317595905025e-04; 2.7428123538036307965106147745370233281779657445851502245694019332832177133255307657173776532172491868e-01 2.7419431927542309009872132274891785655765715408853015985438707486639176806557436712088219283507980698e-01 2.7468848174181220396680228135640138803702219808997447415202489544144231991889142180937850050409604655e-01 2.7528702388491347772702769766393851646277375192925275544851468207420257309629868726962203864012884285e-01 2.7569683075190344966537150171893161812158611701358075993988870311070652205507041502742084469496924623e-01 2.7499617778056120847750938352188984691348153652607107871931218087867121221713663361224275610077732982e-01 2.7402391408508092276165849883521030216205927483454493636193444142733691875460408499672198545589639005e-01 2.7403510333049121269205942352723054459537984693421449584267776070988911169158205178348569163996853154e-01 2.7465863378990437984299433641857660942707495505647535608099865763162886122208488829730772561873993526e-01 2.7473120794338992846181523432057474551247719572562738147104590768401254164550330452180630703192885785e-01 2.7462690533311925191030572463307882186417314765787773407030942361288358061732766448033483440544273670e-01 2.7516066748130613724955361352410673455748475597985145797885183660472608605117897106445975532163463999e-01 2.7620481831673506608633751081135434477459313698802730407505249774667557933176294094533212575563561224e-01 2.7803719818592469033979755455429984561644895687393933535908194242974277734643673310470216495819578076e-01 2.7969776455334902510525429347188730307299760722560684840071617162712952124005216535851331646736976786e-01 2.8002442683591806683252490806549102557756554215136668894493226710765269882853211643965390607194631026e-01 2.7890812566622057838767275900495852825883775805896086468629621670172845712765518246391362589413075286e-01 2.7402989900613844000778905264261037280180296309585148548107596968440161441779474667597752594911972902e-01 2.6559874441367691406690704784452756202656590131331099893796419820826717804160540166688960358309068179e-01 2.5368660005242655407730361042153053214021650271737005027594376180647860932163347313839713950318435863e-01 2.3934169374705315954471320850760313848874809673818166119632533396780828103210463832210572854109007943e-01 2.2353421764417248493990031366922151996001919096276922685479590323887347463579401652390409274076710662e-01 2.0661730804209794793970692901685491080451711304387683226736921497162443916493437490560667436564368686e-01 1.8951172585630791887061017631277768091685113169812312329176272496652420154750243905076352533663811768e-01 1.7260262323488290407607376605554174050807454908742906022589447262871707924780758826332194076283849994e-01 1.5593756569532077082065968079514068764015400473635156884419630149144243479994238604761887725094002473e-01 1.3894524720984758657732512290145403309751369581212344579624710050189463635159301796046519980331754395e-01 1.2184100351113638883697170990767344172388359463979645103937948241376337714527220800419242635740850637e-01 1.0520015406490315743059248633760029713174463887163821511470294008926144179432848013295822567997721138e-01 8.9054076342644744863370295599703471269285537515220440433000639743757747473787333191423999277522099866e-02 7.3469847521635252411216239524712125073242237586609696690889322222930985902400940212852938564477125353e-02 5.8987434889282822761763402816463284826341022591783426794149322780407579916448277543084652707463115958e-02 4.5687866472702217688908483022384648234582922025777439939371967024166644956204719094002864292635473145e-02 3.4161752297111802506808881068216560974676270594038116281066041837437205074282421563876848784717992344e-02 2.4311427685314467070927559166248441278863431109613614129315271582828841651670124502924091482981563308e-02 1.6427801422647072304973945223654857246718032169353334840248928840560637343505553245889947962234352315e-02 1.0371814130299094050974686665540004743471822680243340791276410700062133989449006274391381930659003637e-02 5.9427254340643694617639512760741568445177019073013460152636261670819270572700499318083517067390723175e-03 2.9804080410521761610464150580118387078335735424324776299194615365175083712778083855217082826264076941e-03 1.0926731213430869701300611806152833989494658597436087038886940709128074969888460518031626377157369603e-03 1.9128769930784155486310951370504492376840152273096533008355477164203741285289176446947179009369076103e-04; 2.0925273377175995773044576794895047190565090189514770859354042860839216163463034527107699943136114712e-01 2.0915716462876476234227026995905514059827043011058087898528488407280683697160895253704169180273577981e-01 2.0951299511879915531176697366602911758591293221083647469806967088233492683043734766580755440681013630e-01 2.0997187933277307666088978076428926793195361953928327931610769774277585626348521861152358532373383903e-01 2.1037762066928059580277655998605759995205750301016073546407884293353135979605028117102256921558882253e-01 2.0985322827088703241981920200564202049788312059457595767454135015788172059357934269390241736862117787e-01 2.0899474155299467652479836970420124325938593910642072279164179042329129267241399389115855760495047117e-01 2.0896765343661410590804705996153984541341865031305698301278128324799662076865709360021670461973751275e-01 2.0949128493168160993754520394942786427792387324909311547285159080358075564959594555872402553204914763e-01 2.0955150554711198204558565206617220358897681442628707485030314338121874410906767691559442457977881396e-01 2.0937193290831244690643921990479594855152264204112738920793882520755869306622008387337082706543420640e-01 2.0968074062921939596891367582301478776547283213389945575229958776545189646256976051981978941056657364e-01 2.1037008404046111511581595486458384023515921708633464583630262813464267788938104688698118121369394688e-01 2.1182092311003496763492383561858896374208851924938229686388188972371922316294801604141478012024368108e-01 2.1333117359950144232652078730152022428461335748263172691726620197851782768642599124492134045519356209e-01 2.1399364158484354534907252563414730467950338472254586400290843684480590533139734274562035351152957777e-01 2.1377545401291635566239570039711234022904835947244560238779181814596981849964041485212177083356905419e-01 2.1069382036284330216323935439509089465864137146887250287122265012053465733408000369251358922043482573e-01 2.0482439085195395354567923710609908870969566261297236639109336770595328939297225588054999184430332578e-01 1.9614372402976288644603017296342734491093912440638842853757239477454635343311421570511534568211123098e-01 1.8546944630448310159829949799647574415963192208900009193531287711593459796410313372068187926992837906e-01 1.7358905261255204943832257554018812187798899865432567182226205389876554089183196968170176390558214658e-01 1.6075971005122725535233010315728406257565786633462263394170643461062586451275678256739517585585136874e-01 1.4777562879262405950533655749084432596270304549663444273368963762641004622685520331997805818339155855e-01 1.3494695656097724664879994707659793759124835355697427471705886676865335107887040853898871634339307263e-01 1.2233069801921740748317644472411297974623848211777447491401631437459168490499112514960271085727059203e-01 1.0940778639709087869677560447066558765331750106599671295887731141382732835958633636731373795642824953e-01 9.6331653324211226657564081986009154095104094825478860432743888183561697384149635780288549573473436998e-02 8.3571212424523267247718717674386386293032015517216221368798825279075787051189312075685905557161455638e-02 7.1112518035521951178996063241592021775617038751143131867457718258015429195098769207120608700970417763e-02 5.8987434889282822761763402816463284826341022591783426794149322780407579916448277543084652707463115958e-02 4.7640142690979252729490261589356618275240132879452281086003171344166076762622560786937706718749092912e-02 3.7111055852839203807401835561683520170571065815113512325598025754836775444655493307655543104892550147e-02 2.7915876150917037698846397115495852600767727105305259999498176150877914302997718605447904972359246914e-02 1.9986027842153231098819837029075263221470227797108435719580442677104874680697134652338934716062079036e-02 1.3591884833023556558856950813427371582164079808232927728216248274233377707939363092046700118190475765e-02 8.6357117493912360120061863411363576271546502339386629604755817039664579097823657734640651356636654357e-03 4.9793523606091949239049746984386825811647899866614649802824660288212347391660729796935037801910946385e-03 2.5170298899122846812983249463139906074775306586939929215019009622070346377985668213196209871926377106e-03 9.2966005713359540328295489190746283340592799073664414549269681201208054123091691535799772977531289467e-04 1.6337682966420711328117298671003414666480221682447267701580335157571359599885668861653257242269422530e-04; 1.5456270197353459355252350207776502426271632382429878462581020284989643345681256719396872873188303514e-01 1.5447056810732373348350192363856561272109642810595221129738200342544506546396611560230279079229696554e-01 1.5471751805466246579027795173285294993936933514644053871747201459501956749271908930321269176058431045e-01 1.5504876403478842403928036671226797109817454725619276730902455923804738088424260634690099314007138807e-01 1.5541361542871754417562571001018309085629496515042194674702039890794645384159860741443351262745870273e-01 1.5505240293609378408720607819044900247234146994007716837072459470278446069202445827014890903580969338e-01 1.5432273811979924648634387617736594487186694772124920666093714531313795163843989394756302068425011727e-01 1.5426223870957065628708283995953792061874758465127722641966777557233787368958846401416621085474269057e-01 1.5469224961879024501576658256671636045373404297335758160458101241978316896939071024159686085920204953e-01 1.5475117731730408233371245493728137380809327241933536987506353581494219240736822334089623394726575666e-01 1.5455481207321836558832019768539556960783026421863743650967744938338662741672712056712095400412868334e-01 1.5470966892098789792560943307557741358173182998213991063605643252113028479381472006983163800138183416e-01 1.5512605162820418850629120538564189937826791769573714543626627137258833764916693487001005966183155957e-01 1.5619181323334098379459823458952274810059437294249089681937987548431061768679486549585010213885648527e-01 1.5743383783407015431398591732038945183500067645036146366783344427117596506760315327235153560187438811e-01 1.5816892709512069562866872998371707328417724477898830935986358125277850444279277072205061432421793185e-01 1.5845022158956662221607372237654370236363131468950254031789711692312337360693294255208986106950828240e-01 1.5662281355946736021619303593639508630199889159580206202076523837075071309450696791527617691839580263e-01 1.5271407715241094880417620935931730687336863169996346599014320263208824341949431740213052888373986312e-01 1.4661431763865864668863525230928767634717772641544691274299226574297747627921004551185171411438927548e-01 1.3893352793495266609601031233263879022765836117620456028951928693047972799153188063024890866128845293e-01 1.3029334493393116176518058907850998800377531232463391806641064288060729010017459328929121175869320973e-01 1.2087616540019046171352362185219675223975088864273502129045326232404470076485027059169887888238655973e-01 1.1132076005886331104126466418792042450761408399644224596241584225079541481974095021022708894424992388e-01 1.0190222655876184488944976777069420896549801581528684582735283114686406056729211322869586619566090151e-01 9.2660624384512059355496258469048694846212352254807692359126812312604327519460365752943752754575422868e-02 8.3157783810957899320034229278311531590243034443163006458598830651333613331697478024684688610912150572e-02 7.3502025097438157741767419851631829940411069989025270602760883209479373671316184222156566117021174950e-02 6.4055461117572805381171859386060025106752911126569190416997076080838871955845172338617022904449779202e-02 5.4782492994317481296562102622810329299124028453397835811536414754135082405408763239119595020498451198e-02 4.5687866472702217688908483022384648234582922025777439939371967024166644956204719094002864292635473145e-02 3.7111055852839203807401835561683520170571065815113512325598025754836775444655493307655543104892550147e-02 2.9085405700776892792223640817774455637322520344251436744675901070355434961179492895121492712726359804e-02 2.2014718076987413027730421628414866906462705065608757680899536061901709299747321199275829961454818000e-02 1.5862036843483311489018585425361477592161412111647375446943977793136524153102786523438638095788137205e-02 1.0856671098169853572642625489836514687078480074550005651486854021784739957139753721746385257064670124e-02 6.9454233111743028223877810994556598552862492450588986978878843985668276072969819029572393500921405217e-03 4.0353081757391577600421470801033213967257117003750692121681251622401166069889990955990184420612373058e-03 2.0533727106785069356240108239424895589025329098341164139330951174638598083154866043125419495166317346e-03 7.6580271685954041088021925298351029908948711579899984612067776388575155525186319215207191229659913884e-04 1.3829396368770404166233759628379722807451021874868958139977808341439119534008951546194718061281849072e-04; 1.1042272279399510614059678440292277747116778986347156960733028840722338084617866718282391442645984579e-01 1.1034178668197129127468114378449692745224418180900547139919848308794986892692722760390540603585290401e-01 1.1050671675120300201759261896246281985763129211225469202023276107979577728136698496704461931729057628e-01 1.1073241342138494955805371180635187819675924539440272384909846543103177698373627810997516201220827921e-01 1.1103339651153535029592142661078515405904290491007412455293622661039447047108035128824526855904419256e-01 1.1081307889068015921951963422680776824424732146405826110092513346158540731579782235845651455470676828e-01 1.1021729487670941975133804748062140848621687347205518693290080047567163289220932487462356766272089057e-01 1.1013117007503450638711908084211159352398209008146768818006872377304904092352452634886111583814197229e-01 1.1047314122842570371307701633138943245007973306046246468845404623799823788311885644927292853347795452e-01 1.1053541929408024679449246063658398532461100798933313828860187522760468513051149520680081949617197308e-01 1.1035837869059872513875886456264885530016652907844344639804142700529839335978483084841839524373719363e-01 1.1041602068741598969775066118271837948230631656015169409840271100895604422022964869272109300711392342e-01 1.1064027181102318448800722746991991554200037005849059682379777717840397236939341669142034573940377527e-01 1.1137346957506679446126967971642727826053711528101725329997674955467190955973329628807838475539006504e-01 1.1231569347061265874950827998530769408313805662186599213825744888713711740794944533120613370017330880e-01 1.1297168718690795880748483643739569089220210067662800948026817272632928277273179155150259684403816033e-01 1.1347349363086545184556336395369722705116985042598352342294903813636581542330001746314253226261958285e-01 1.1248085467029494937252775036145201775998061262577635350589230184661221403415466155554524123205032111e-01 1.1000734273266453922229617247662003459808140911334263655622479486776142962526147193124965340174068788e-01 1.0589392621657476317700697930416211026741177242479532481995524442856131678781004975231090150732274187e-01 1.0056702782554772438109751974731392745595904002007695503391145259703262634681532719158520324902852857e-01 9.4497671379365187739061463439078528513196192486591927969785635268587413901514905169820704167861721257e-02 8.7811367721620009650426453198143338831912238716810226587728188762430392200222913970610117681861439506e-02 8.1006774681600122643034413289975416686986816687790880486056333146738064577252211257899963115375993190e-02 7.4310641567703456912891640929664817709817120394074716042216329669642029061519464057807214384688314771e-02 6.7772383106351491106092512802739195029286812529108294873613120079839699436479129742963256997268347688e-02 6.1024039272187525480190012410490080940675488246516866969565011206906163501909219172703537675106128534e-02 5.4134450039168835028321801920914189720975050057915360468548434436640793604285515637884865695258825165e-02 4.7388536435332202996024119970313050258756542014431461062050554041248656469224901916116923826671357305e-02 4.0738804825493611446298671998263980897133123456772567839299233088516613211198465004326104304577425559e-02 3.4161752297111802506808881068216560974676270594038116281066041837437205074282421563876848784717992344e-02 2.7915876150917037698846397115495852600767727105305259999498176150877914302997718605447904972359246914e-02 2.2014718076987413027730421628414866906462705065608757680899536061901709299747321199275829961454818000e-02 1.6780883082420189889939785557297809596872735766451935140972059625392552721049605498650322313602030934e-02 1.2175526621904360517761443696824094550722456371860497768541458520774660656789987623186078705081207775e-02 8.3948218166145640536482630197920617232154206435221034579229691157205359887240914152012448816402495548e-03 5.4123225472766118045723224127310046320598698225585018071208664734388337208247975159957603821291691558e-03 3.1715109677616030204627169735320928349060176237162057940662995969800792870320530026862364563021088430e-03 1.6303485968335660016605394328585582142095481428381519699237182874999131482318105904795992507990966323e-03 6.1304320917241550164157789534463248246878091474332381624542958445152788341737465137063165513534912456e-04 1.1092042880734667553886061173762502603214875827013191969174658186835326449489982384582674608479372674e-04; 7.5312265570082976517535637267902736259458293445065485973292683146964624693119890700514213754368636212e-02 7.5245678075153746619120064430380403719784873735180251473571951114961245149708331339546900690982255478e-02 7.5350172234858576177422345129106948326912247279902369175862409945015546461130883633342123121952213691e-02 7.5493834058898000349832315364138437005931315833271346797845401077785574225945670041803928819827825909e-02 7.5719021976606037529895214888294166991318666925249007038456294501109478355826601541281673131165363484e-02 7.5604942960854770513056904525256534010420404412425614305337561475162959029504487309821446541173129458e-02 7.5147293245998425386967607248019138213562716716425572648106259414424498759881800693543850959301020073e-02 7.5049376348979640845945962206556674643860257857480044440427243133260375953501570803647944976010304885e-02 7.5303871944700098470476555392285825921286387216260702495836287166122898438315017996516049356465868746e-02 7.5363983657076338552533759410636466624735744574959149328479858534402913940664389391204559184590083490e-02 7.5227150207216068889417711150911723544510253135354235325590893981009568113925766333086179921990528962e-02 7.5229901660424691814868517489686090338250623912371347444186324733930384270255020493333418992596007816e-02 7.5331676621936246579868512444939528659545871089928772376834714971581258937619741089743169157763237191e-02 7.5806039849104602917055506486098960669838685853859968714419153215766124566305016943484915821754970631e-02 7.6456760588876961695270251964848271471607923953231091354584952941323612298581707179061030398902375029e-02 7.6968890228888938205447538537975844495837030535366139956164068853965814534855398729140324358577901741e-02 7.7485870297764012992485702910489773872488256397326223329559463045421294296196940576880739374026609727e-02 7.7017964994963908066865836790632080024021248987409482653714447215048598013869176596521301311712732403e-02 7.5541986111383650515341188608353485907788580422471439387300355408785090864287354169742561757152143887e-02 7.2913557048512204289973847183491859191242633260506553528452286401276452021302975248393616225136877536e-02 6.9405070811263848386673744882543451753208402898704840265021950768585578105566242499671286680813834375e-02 6.5339633149513070712880286193220980121489033565780439789301222807154245367941397800308709744283540478e-02 6.0803891811944478877176038780450275988252746731180166312393045311272330128557526849009492017503435891e-02 5.6180617334264996413898762596923900871483332650814373864629329122844352953368792895036079812848883679e-02 5.1633060991095458089242662532951303172276611278756354944053471773024186556889510163246063536889518527e-02 4.7217239678610086118115799038370936195068552084486858153628810784655679794109128472432628996596581152e-02 4.2646317963702894023867335695431501710151799658786776823601220688119076254742139289566722466264745770e-02 3.7960161559615580676544479253656208949848340374352180044987485721627187893509667712853481440923445959e-02 3.3372191837654272836681691876783532914059387262410719564539233962147326532708245707699457376382887418e-02 2.8832817941139737198277356614260926250192226976859865684835754542041760710133173280129122091997071011e-02 2.4311427685314467070927559166248441278863431109613614129315271582828841651670124502924091482981563308e-02 1.9986027842153231098819837029075263221470227797108435719580442677104874680697134652338934716062079036e-02 1.5862036843483311489018585425361477592161412111647375446943977793136524153102786523438638095788137205e-02 1.2175526621904360517761443696824094550722456371860497768541458520774660656789987623186078705081207775e-02 8.9052096539184220052052979694394053586408650267712569618852845385116948768932184859081961978717934626e-03 6.1920900830391056339616816047993472343605792217421074796233791266608781238776797015961067599990279442e-03 4.0273370816294560385400704993350934619493584829498575613943548996837945407779448888610215289666601829e-03 2.3839100039476262213695010239995879559684010134424119900953242609100255730949375914658886607125557844e-03 1.2389719699602318034874153425723201712682973160016100706692429397294479606613128179703493032364927027e-03 4.7377497235988837165614600411715183025661255898487745791300046623842532339185692139760679852324541829e-04 8.9133286018331572403032867037983222707250446756136639259537036442635166242495609583511632612546194214e-05; 4.8846864722575443494931477298928904610130734239368998688717803608247789518871389833404817324552231327e-02 4.8795925305644433065136522691937332104355503695889464880236550200729959863611233281441412842586531361e-02 4.8858374188279130355365388807813855263947995709746535781577439139508807127735069235011562030482776831e-02 4.8943853896647177569270489059385258244332838999998297106535033663956718714727770319789745693831182862e-02 4.9096997770814092721959600496619582240854942433458998160025970668952207610535845645750870180424598807e-02 4.9054911922806149956446463774355862750385494849706884525092789488900818343526458852272140006927386297e-02 4.8724832012648316350415427535214693329034838097688429856114543879112085610509875634275674717872725009e-02 4.8630003569282699214512376065632098026156007609301351034275413722697521624619764554975463142093380024e-02 4.8803599007128846454707968324596046520319101595155126750991609023527106138676662934751928047681860394e-02 4.8861938877595639471886531785458442303198703662291501486826704623040387124697776011232736935889134103e-02 4.8763410144308030648175402065791852750278670187782155665259225899949482556868329405893184271185206004e-02 4.8747537654051788088324699484434052268465439789106587172579353455354387357351473089214570602030713579e-02 4.8772353971556722715178284170680005051316318534367027716071621129669560887763935562179066560609348484e-02 4.9064237575568545332391640424344422793879576291434561786465444101015568958268357234645830990016056854e-02 4.9480920189619781284995615028752666784653525993397309198045287504201826875370585441625421065872750744e-02 4.9830629592232861044902421786618341395604966164738394132373904108051356412912733424397281357791388188e-02 5.0266348392597736704537811607628843758888656632332884019715437855470233317186337002373840321404409405e-02 5.0096781608654435315699600557709016559623904386136801163570363226535308674942729870612096155995992989e-02 4.9280673608558952156762915387298245462809321399839536876112355419567551766034142881264810273493667807e-02 4.7698305385408833782668484597673948896207657994844179670303325969682615031246998418449722467832922082e-02 4.5514886089931548551212097304434172592159327106324017491748506294204319545138496830678402154254350331e-02 4.2937785065559488999242136468937663158528733419928444245130478442331139259249326225859501081905142603e-02 4.0008145627881361082183953368533117177200867284579502952907382877845050636538571767965730109295569146e-02 3.7017606333469164857686061356245682434064554841354863897337347194619623764120522743507172094246561589e-02 3.4079831915745472378724614281257323625335182812735252567470610856482934405773497386902415846471956114e-02 3.1247690415367408780175691751320111871777294537072306726945254531918577910140608296938041819208439628e-02 2.8303937319342010381187761592908027087870962926075315380196288231392227348608835264599399278850504719e-02 2.5273514584176218065888984505303283538378542866178279075010857403442000578337930620992282400284433601e-02 2.2313648687590351789794374707819884301365701899476443868371695655823890212143945428064675955504172757e-02 1.9375502173416457389107799337199609882674571206364402718309298861684305415583030611769063502838840815e-02 1.6427801422647072304973945223654857246718032169353334840248928840560637343505553245889947962234352315e-02 1.3591884833023556558856950813427371582164079808232927728216248274233377707939363092046700118190475765e-02 1.0856671098169853572642625489836514687078480074550005651486854021784739957139753721746385257064670124e-02 8.3948218166145640536482630197920617232154206435221034579229691157205359887240914152012448816402495548e-03 6.1920900830391056339616816047993472343605792217421074796233791266608781238776797015961067599990279442e-03 4.3493061660785518136405170485127154404452120618182148611993774483384550464546450276773973942599579595e-03 2.8593442634251372745187871560601752311050101866866536595558700977578257041723131289113752614278024122e-03 1.7117789362754402477501382127694267629880799136085333307654428553695081391645719426622908635114032089e-03 9.0148832305824941021101253202236101954318117287621988614977292471433752283428122221809205897976676987e-04 3.4973307800680087499427383666864773705621944582342781931335520370396434284101875976902022278346021265e-04 6.6963494291927381974918946949380719371207266629205946939863301508946578282381633805447573468217836537e-05; 2.9644431047604740910904490362949526373724000742238610319692475896486628552949391583462123547643954335e-02 2.9608193450182357252993545638152161704892700891883943697537831648739760923412097117542416328944536511e-02 2.9642687815861224346393052696540874259681754087416436889384599135351096100265268174296820043750335259e-02 2.9689569490749106514367579490862719628478059709440596596784084544324108739729066669221799610170734125e-02 2.9782597026958774431960698038583772103775620325902498047916891522685024646074374434708206814308122742e-02 2.9780486397590959814546842287243785145532819311504442295668835892729583395354450966097500780834735044e-02 2.9561112760578806171111991463516492756478001497078700787269668280735696574338722089807870157221618571e-02 2.9481872951455265195627341830843843082020178424103252226484464200211808084010668460114726182642558580e-02 2.9585369077264656952203723419903267758358544689145962412039830150364182665442625307461349070690115958e-02 2.9639566359927462024017012641110551516615056124015730919263425836771377757513817393261864239186848460e-02 2.9571515763415627776749680548261984406627354774403439788067224430916446269138923214407929983069217002e-02 2.9558319634719553968407510008419919272770525471384724760262038879654615348881526536632145578126194859e-02 2.9541695697595428377863995037640422635615580368973434180579680125549537494731653067566717833047994377e-02 2.9709559506938489032758923506234478385079417089094977084230635954043679272389418449206532185929836166e-02 2.9960053498670174568289610990927218280468519826334653814927347041150695223841103372566170761168407116e-02 3.0161175984263340263469069963744065341288055224777716044735392857320147821972528108921189111589248138e-02 3.0481794253976423866442913502990676168120855370198780573138649775411957828462099686397099241680722956e-02 3.0451941387746056103811235260819067761097789971889430333277172238082745445228208112898936387814516874e-02 3.0049702210392542887015960500257668375974468052967455488492207422782166780662810440270031553534130888e-02 2.9166233726328502325652550318194981588044021407986734358076084424040909958013810858582319338815735885e-02 2.7902106327827819218444905361167969479586087459981473213553847926844927642859457533175337590298329896e-02 2.6383828140398801060294657369692333554914785942391707669657477336793011701678447091478606591484684846e-02 2.4617239414842475662957685049101234107763800399611823284079279298343290136285770985636122098243763038e-02 2.2799285143949847327479369917819089946544693631361569332045462485995690348062650931901340652141721178e-02 2.1025068611773024210799013169824209107805975871392045937814880614769107494806663748105399023151355784e-02 1.9327977699221645327494801066656115417081585997024910340025952042738810468380804767193850084173855436e-02 1.7554032213496094044114696766315776559227999855747561383702262189119452439163557023481511379420151436e-02 1.5720831400597095122196395464589954080068993273455716427951347310046898469318692611219767131548223894e-02 1.3936704105846171330677383911048461366635082489721397191602356489249772693193628748209221099950648049e-02 1.2163714838900684846657043850692236816808258920629147962280673592925050055532363808897741551469487215e-02 1.0371814130299094050974686665540004743471822680243340791276410700062133989449006274391381930659003637e-02 8.6357117493912360120061863411363576271546502339386629604755817039664579097823657734640651356636654357e-03 6.9454233111743028223877810994556598552862492450588986978878843985668276072969819029572393500921405217e-03 5.4123225472766118045723224127310046320598698225585018071208664734388337208247975159957603821291691558e-03 4.0273370816294560385400704993350934619493584829498575613943548996837945407779448888610215289666601829e-03 2.8593442634251372745187871560601752311050101866866536595558700977578257041723131289113752614278024122e-03 1.9052967970803929469358496721163326372291116647558647669889025543511117214359624955539653060134072504e-03 1.1582480406416459229036229285396090586558260278367305861180719799696689128740174096725665885337342785e-03 6.1844820957209762358678198940703863329122895903955496794891948919245932414538949088661921930068317407e-04 2.4319232259779538898463072195563472165073696872012406935762240087581736199449291521411405977199102527e-04 4.7658149842601165334941725444214078985646857823065039418573243914124390779597985963102722783062388027e-05; 1.6342788409947121388069130472070604380458045289719963866476366721931049733953407338034143822666175666e-02 1.6318981191440767618818743805458590311816857489354769065902980761328851857764692347227442226171251519e-02 1.6335800454862855314016016417155471779891903109288986943952784834126009810603775231788969054409094911e-02 1.6358637752536000285603078467190544128820353803088428428043834270871024916180040707221678094507968703e-02 1.6407234468909476788157983227145011037824843264703691795537738798676873549579444768752608389859696797e-02 1.6420071239884636356891576697440855606679874133263666006802128255898536630026260716369431329878007273e-02 1.6290181621545685851181317504534623702790465405773103129606320419258760419139138063705361894250746917e-02 1.6233227155837562588789977556309208987110275097255438266641384122819597502416754722202599555235345847e-02 1.6282694484218398063938268446511313195842302224390649229201737270389367454369312558393709890946056194e-02 1.6327163679254095722576909715690600768818739264292939950927522371388795290662361063655087587723313210e-02 1.6283593373109225562225336882158251482544773630964821472849801141130372084239194477247175222258500973e-02 1.6278353520653144337988341011322142225580174238890100152434763441661155514347062870006359122921089447e-02 1.6249336058866285748048758630245398260378272639543666535365393985576010857625576294624964961521381365e-02 1.6334453339884613820865929141786917227092801370220315861412550639288477861761845111507831374344809472e-02 1.6474350098767687390077719693678697167950777832429997989234548543948722743440845385077457257178274491e-02 1.6566932457496709329292240696756401208970181431491592254473050192567475120902568481226703985218514645e-02 1.6769152002474662988207626368207810207671232967940167928968129652283459008579672294001887010959855353e-02 1.6786984866399761317609086236935958319158771503907183540794350729828426434682521891798777947375221444e-02 1.6620816774113103676486409970606141867814436686780291576464703032937393967053206507147982528946660482e-02 1.6180276090943716550892603380332800066668296565530134382608909630318658212207259499544524126949849064e-02 1.5518765463412453396038418116125754412224314030726364855294803924072702299710478530166278312803145033e-02 1.4712749897162100012084921444430989785744302395793447247909944198066784137622915935722841639053997509e-02 1.3751513208259855101902920161154132623984717800978229746942295891299256448645824222414182639024547630e-02 1.2746889168906719624939610919474240304248482677033402025612611813678743211897909059682243819811913438e-02 1.1769592814048124642586215484673025645445378968856035283659062902564000465782418266921022516275771843e-02 1.0847891273900060096980021707036750854476609163508687431504832981199317446322602749468018636887853582e-02 9.8792827662745925086734495100999754893590243275472386043336324072253175304622051366959166287921100779e-03 8.8716677142046765084175429131029985396010166510658399139222417891098995019276724986862889293470717460e-03 7.8963326515244643305458721912631366449512739874860034590711684195950046172421249479323266614649025618e-03 6.9282041970967591968865540381720532740803644527394388029754630633524747822978495965460923097241035580e-03 5.9427254340643694617639512760741568445177019073013460152636261670819270572700499318083517067390723175e-03 4.9793523606091949239049746984386825811647899866614649802824660288212347391660729796935037801910946385e-03 4.0353081757391577600421470801033213967257117003750692121681251622401166069889990955990184420612373058e-03 3.1715109677616030204627169735320928349060176237162057940662995969800792870320530026862364563021088430e-03 2.3839100039476262213695010239995879559684010134424119900953242609100255730949375914658886607125557844e-03 1.7117789362754402477501382127694267629880799136085333307654428553695081391645719426622908635114032089e-03 1.1582480406416459229036229285396090586558260278367305861180719799696689128740174096725665885337342785e-03 7.1924436422373802398921291066775097431261266663493538636727960590005308416077526744878110334806344835e-04 3.9217263451659090382041975094682886158150312239007696602309694409899274937362613540835535428585285619e-04 1.5855060511619757883072723030021511935562668463022748955061649552737336260253505811103378054684895075e-04 3.2990339442966097538614733960662814974653384961626481458592381396053802752406431659043017508576336057e-05; 7.8918612104919266226350989974375586474120823740706036985529240471904217143455066054102612921871904850e-03 7.8783018566466834331283102890717656294097547841912817797874955568958959506365894416871176663857647104e-03 7.8851676439019627893486460204848641470815109035067417068841202012246367314131900993649781109871550109e-03 7.8946955491913486518050047432641398753889806016002557569744039908602323334353787354194657404106114008e-03 7.9157065797943867319626280881223641306832999213024348604172236982758077445432046024249281184802540217e-03 7.9289615124863811406428041212286736434331799228654000066101499322095477339626066849389795212465956216e-03 7.8631115994365976226843003065088768814891845798212529218534548835403116603087092620699824965936985868e-03 7.8289944492291467814268534897136596425684744451450529706767202098702104714682566565714850103247054841e-03 7.8456950235242134311387243700943217079817757627196352466594591118590493263033815987233312456763110608e-03 7.8764081166689154377319469305807841131286696871093766091030249351951509614868158963828387550653308194e-03 7.8517862382018191379459392976297218336189794350664774404301404058243828356619259159145042215478222572e-03 7.8517960006597854106860038784273433284403015982761083257880842478623472271540753756765247586118362448e-03 7.8280144317076942452723842969631150395257214218142371241056912891532040399571523105257176563424240273e-03 7.8633413724369195792694460280407814391909460342549935779284458175165836528146614887660983513630876374e-03 7.9339365601907861217931601312574061401494323123854936449825439616856285468128969424583596704677019506e-03 7.9660985685266558805121998681541747643751147079438064641286719827011338731943992308150591576466077403e-03 8.0709796424389009275707944554166862063989127760804419807945221218803234329708528058915095159665027814e-03 8.0953930346334996874544032441146124417774815403245800952240277210664411544876814690815085643758383406e-03 8.0424263956445279446330983738878837366528435520938998656784562977482946503131594144484338986930468693e-03 7.8567298576002336444602950147352859218945978119214415780902741185220558965868586149212480049702481276e-03 7.5538086850622565809547508459789274677179838684277099878865484198145956540838529261144348678905488070e-03 7.1828315034966695571289856932671541283703190277056129465008918117072457879202522791297314494283154563e-03 6.7269646503381544841938985893069028310180373743746902805078950313369904040354787188144471751337830579e-03 6.2460230325741446129636544443991276987797750012281933314125582799983047049946224236211013365897748859e-03 5.7662328885519431516381929130791252868053749290541409926628686071196479124933169307205727498079498365e-03 5.3303750325461873197589919942023615259498325878969219393923605701635504971776088389623994113665098523e-03 4.8702257291537510465199218289536499779354432879555525439290808941886919124054029619833545540718492370e-03 4.3826543929228878882789282281500424468506184111226086481295432868417240455506673097624692124219586662e-03 3.9175866295628689588269689777572603590707134052148411835218503266469829494632049128629051477456128421e-03 3.4558153886152811661373693357915413378642787099646563888655107497545702164874781890807343270929352262e-03 2.9804080410521761610464150580118387078335735424324776299194615365175083712778083855217082826264076941e-03 2.5170298899122846812983249463139906074775306586939929215019009622070346377985668213196209871926377106e-03 2.0533727106785069356240108239424895589025329098341164139330951174638598083154866043125419495166317346e-03 1.6303485968335660016605394328585582142095481428381519699237182874999131482318105904795992507990966323e-03 1.2389719699602318034874153425723201712682973160016100706692429397294479606613128179703493032364927027e-03 9.0148832305824941021101253202236101954318117287621988614977292471433752283428122221809205897976676987e-04 6.1844820957209762358678198940703863329122895903955496794891948919245932414538949088661921930068317407e-04 3.9217263451659090382041975094682886158150312239007696602309694409899274937362613540835535428585285619e-04 2.2291888140234892783654514429705680378180551140407425764510446019297121448294430227301852217983911907e-04 9.3882407823766388862232112353096628828674000100585797888569640116797910966051032105143337492068361988e-05 1.9760424694390963732343881999112171354227539638205757927082857562652852801028288740880655312578672247e-05; 2.7910245069035893767399089163299249548509938061470277594639757581448103369656415490626241035593692859e-03 2.7847964987683846133604884414698949805830533846118939564277092957064420168022861933400048726969727757e-03 2.7865786734705738712848588880526975020224387992534777706882614117123523504106585573542784549996172550e-03 2.7891698601602222187789338462029500169185722739179596698038345640130315584123393504624543299768968000e-03 2.7951105136119147581677808884452654844582136995241649984750512739791527417938571832552070919343285398e-03 2.8015102824200398713922441889048202535623262901591649916779565980345657727589318740274825605887316686e-03 2.7777026272013517921640373351679380519965563114557172710581281183698562786862020445539677254637709787e-03 2.7627101689789862881677020478486284352054802134299287265506158629387043862213384355833335208355510323e-03 2.7643505105807281368830617807327710368056036829532203095374819998205657369416337268221459939966423241e-03 2.7778090155710844235170168186315377011624816684112546265476445099748097925148459479484118790714529505e-03 2.7689083559530986085564996727318699999465118721287784290381691809474797603053953244225966046555588854e-03 2.7688585608581621981541364804701748091804104684029235615183414963753920256114604127141060694462512937e-03 2.7584374751586801611179515173739711464750660559939751240736511344383037729445479207405594061402480227e-03 2.7677049431024332007683075240427025774778731445616878172827561550215177098310007143200939446063719452e-03 2.7921380163803030385940733884940465414779382151727997501793221593667375008068472614102666852224292138e-03 2.8007215824498916136358371968578952991465815054491456260433411164498670545192285126539427636478394278e-03 2.8348891584327601782152974320280730842008630074641589644400014572715433540130488080383023773167488584e-03 2.8496268923918379054320333459106428473153307406799211036797874338220065764379293112186877680191035255e-03 2.8384622563433192841037729427336870610834776316842942344255640967696723505776699528352530427019622318e-03 2.7844776441999339907492525083759572383919548901599639473743053809187059247055989037916770188684381367e-03 2.6843084793515691571662965646526577777747373503206310704647786849989879553819249398898882257095902943e-03 2.5594776963404541152452738487757388688703548025504997979200161704941759963175256104629923428163212773e-03 2.4033083047701263342494580726505332853494592593174079099973017908741588137328268291228491445794352125e-03 2.2376478365605140963971010080252467818017612312595751104859988701761008115037807305936882430604463697e-03 2.0641330766137545231938104693072461373818890401000623761793214602002278729613945991946925929302362658e-03 1.9118187213119500771423437348789898785824479770743182338963417663151873452514845278007380235390843949e-03 1.7532390737192309677792937833167740985271095318206955928619953103231776772226913183258835466534822653e-03 1.5819960680198281067650530180797408837571804633138293970963508135500368929969567160701225075839634164e-03 1.4200292444384920490106386049677299762517960596425574354510855988856521769940443069886682631557362228e-03 1.2585076301657077539432491340100103478177568819781907631979452293264858532785051667480689539395551615e-03 1.0926731213430869701300611806152833989494658597436087038886940709128074969888460518031626377157369603e-03 9.2966005713359540328295489190746283340592799073664414549269681201208054123091691535799772977531289467e-04 7.6580271685954041088021925298351029908948711579899984612067776388575155525186319215207191229659913884e-04 6.1304320917241550164157789534463248246878091474332381624542958445152788341737465137063165513534912456e-04 4.7377497235988837165614600411715183025661255898487745791300046623842532339185692139760679852324541829e-04 3.4973307800680087499427383666864773705621944582342781931335520370396434284101875976902022278346021265e-04 2.4319232259779538898463072195563472165073696872012406935762240087581736199449291521411405977199102527e-04 1.5855060511619757883072723030021511935562668463022748955061649552737336260253505811103378054684895075e-04 9.3882407823766388862232112353096628828674000100585797888569640116797910966051032105143337492068361988e-05 4.3516503359387030726274445791301151237758336187565585243586760415178426894302306554216940020338839311e-05 1.1232130752413147427127361136756688700536391254867022449856642160592013789499915886298810770592418096e-05; 4.6579862708522550862723084723646645931408011769328975236147455916979075431367156003653620953461755978e-04 4.6402319973959226243993749053774143968974299255469690752273827514099292533100007094667423828807390223e-04 4.6407813438284872179273747829928354029936962835352886643062517835308837924862683275866432057601952574e-04 4.6418279893947664248640711179508376929021521141394018939023538774488698152422180608480232274022436596e-04 4.6459308050097610818248394033370910790685134018353784862993090988200127993394865309845844180425058861e-04 4.6562761995255769950349007547937594227415669360462414186217301272724270839016717271567726403925767519e-04 4.6166386375254656280550990925119981840331535466777739660256382865658873020050405788430066725719774011e-04 4.5811153043922579390373567743719416381836647259574098383468229742199355968819247782862362564731452766e-04 4.5683310054350102051346796047704005509901998462724344210739823085126126294955462523773162404425213402e-04 4.5908214958336561796110006034924206630781091947643005854212774548184112298816778091064074509039256257e-04 4.5818824505408183464849542776136739545730066706526762620150032852398676523002139539754614068183738079e-04 4.5751114863355597915870612955357523102854915054473440018537562754957981237032491622588480426346643892e-04 4.5599597414935858737926877719309658184664056911762943745713499795366505314106644404320408718936583186e-04 4.5644173245119957234595226765743067643601364426704921144254224230628928038648871063792141880545224214e-04 4.5925933563161531683830937216669957670844011539435779142844509101962376256966837764353388731760101137e-04 4.6108452411644420017813263593432323987421614346505793715686298599414333415857985084107709254730158086e-04 4.6398690643552898080883182904577631424049315517499885334271180385001798497935797422946445933385086160e-04 4.6802850675121458362426534247271014023065394555056464165041000434966774124167874071578637135136996535e-04 4.6705911396898944755087566777451291539763740129151819834055923978111220877824024496315351347741127187e-04 4.6126430865457475497453443329621417771740274248212629692663008092982462898528812402200817722134742215e-04 4.4705509232500499772858474610107622601084700059195018207226729500858989687046907703164993587521716278e-04 4.2729090454183480855859307258212185120636866395506694836624086492621104036765134683797634455949007100e-04 4.0352755927578839868825873301859544392360381227957370177232700424842451338576327273098772952880615315e-04 3.7733791284999379169786968254290127799361369586927017798743806853854898100310954865711981252662088178e-04 3.4846311380345784345507083165204129886068523002962132157754422666095639965771277961798325795860466224e-04 3.2227499386448707641901614915453458890948547280011665965542697515392417961581307412024444857968776650e-04 2.9708534195953913042203657709830085016168686370815468558566390794660823100447141455331522903865957090e-04 2.7016439941763087346898780649327996607179905197339189557841743119963719996338217921532044082757205091e-04 2.4360308903134150911641091120639027341504296910253423854340941766090956315536836467524648011406027517e-04 2.1687593055712071116510973084828522222868312572250282412468342608631627457989080715112066317595905025e-04 1.9128769930784155486310951370504492376840152273096533008355477164203741285289176446947179009369076103e-04 1.6337682966420711328117298671003414666480221682447267701580335157571359599885668861653257242269422530e-04 1.3829396368770404166233759628379722807451021874868958139977808341439119534008951546194718061281849072e-04 1.1092042880734667553886061173762502603214875827013191969174658186835326449489982384582674608479372674e-04 8.9133286018331572403032867037983222707250446756136639259537036442635166242495609583511632612546194214e-05 6.6963494291927381974918946949380719371207266629205946939863301508946578282381633805447573468217836537e-05 4.7658149842601165334941725444214078985646857823065039418573243914124390779597985963102722783062388027e-05 3.2990339442966097538614733960662814974653384961626481458592381396053802752406431659043017508576336057e-05 1.9760424694390963732343881999112171354227539638205757927082857562652852801028288740880655312578672247e-05 1.1232130752413147427127361136756688700536391254867022449856642160592013789499915886298810770592418096e-05 4.5164390730500037229045924238422052077624051429272605160450543375511420040048792433809116044436518671e-06]
[1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00, -5.6193074498672663857111050712656254462165063885181101879218454180133408753838490102270628937835987335e-01, 2.5347001249422457496804623513963284775373779773473283971529328874159052242710777068666768798942050214e+01, -5.9154017590279136644354963148231972001020718145138210071993082572413112310066237847244906469654805066e+02, 1.0040365952737161127956985764693123972923569717759069289945428003061329599166370094617241713366940307e+04, -1.2355835497766401181849239594558131018056209559264849978980356459976426397059746814209360167058091451e+05, 1.1443731394975997695064352212297284164096332379217245622512627427929322910503458477627619831978417015e+06, -8.1406475463199189002915710212702972683051216572162013858025453194059602424960627259280348233949523075e+06, 4.5200028187763432485408398764724912402119937236976482442575487064681441660807811547728705657269084672e+07, -1.9924485492782455293994204400779269398738320762397715187509177258595800425149347996660127672955521024e+08, 7.0965217109550852742642552480181819319403901202138856086684034262786028892479979026227798724882501333e+08, -2.0777924472012673594357156145995885826516332081945009202645290148879331867598472547958693680335422810e+09, 5.0835505565875296172934330307177564847465533105222674936880856662438480745654999707425381989578981248e+09, -1.0553780692253911400832282106664781228785004726203414400967499574082829364076566406802896401810741547e+10, 1.8860079095059387133511211492710232120432154610524581079875239436680288467353652220447031952534009000e+10, -2.9398068229898161825148246915403846839950665268877894286983559797485389447644485693615188397621785629e+10, 4.0450750632595720888949885818742347846636234641849145056766350152082491954820262653268228692668892587e+10, -4.9645035993240198581416610234854540978438665812064533878381827239686940781918421279727597971002052222e+10, 5.4808902793465484834060687590622758204748724756019198346790085613487397346311393397728711230810228282e+10, -5.4780608289590765482894198557180480130020460278071018577051330880282239632272367203890346325322186861e+10, 4.9783942449519448511995789341555697747085637840032672980176263585839387287725603756370334057330598646e+10, -4.1245352245654916675455489258661706677471787689071090752702867426846229681867175390049136696675875867e+10, 3.1195063342584769576694597761480965923391750036401125754839277593202105528758003980803131796668548388e+10, -2.1553432501778971228208853342424513656947833142536747780108550537216979880134110563029590216750961494e+10, 1.3609486158854000563892928066724920082351943616255528051684131022406388530346999422123043328235581098e+10, -7.8567203870556303522259264163010587803515783885097343477779727114467254344374773279735573525038126399e+09, 4.1491838634272180574998965745229854598051537709713890841536216846629036722109930439132034848527352961e+09, -2.0060425257828593013146716914836283745818877059267402288419559700099265770766416867673324002319056578e+09, 8.8876524424724826125784626669122082992730398335587560780292615521921625397506245374363733518020231000e+08, -3.6122386094392225340321691722785871232694435403050733112850399494092131403539936677989672805487053466e+08, 1.3483987480161521557300870951738186834331978600822055588710472743152129639275857249106875124444504864e+08, -4.6284922192021288694536457005612458411226191866244340258899080064337405243869301354238374738072294583e+07, 1.4627387694130865106889896489164764668340166784269508284286006935259367096622242469385765650147558208e+07, -4.2610274577172910414302348456902601429593807554799968902889437988824665191198791695599810162614705054e+06, 1.1454477679766220777641870570708005081857811164014687358366856911023370306911963945616943456026343798e+06, -2.8445640781438851051685737743136774543511451648928619915640405780981393456663341054957771513961327222e+05, 6.5323758358428600199633942256448082282461286772957887592507848150789052655751875090028303224109189254e+04, -1.3884960616053545453409671077111119413578384461211646483311817170378237829081829638069946634274853326e+04, 2.7340459675436862501965825759360356235389515217972580748445291210660001274937661778752789798645919803e+03, -4.9910349154617358139473701392360095961819122797659680637107522543914142632351296405786819725359089640e+02, 8.4528169194709099318758267463651049960384979654855381517121889123049383024643847598614828164646900344e+01, -1.3289466193932288162890710561832807397567220412461899761127289697434244943403834410184964100803930592e+01, 1.9406402409160803749392021455296890359144937649067036243170673571728129234904480762379222308161757584e+00, -2.6334036099310133297766777554231879049636225647882608930184522622954570600238216915365778266890537851e-01, 3.3219689501688231294643723441538015335924439612531021131580318351500783642239676147183067964215738539e-02, -3.8968851994028075588467477812832677794262665196085465739049077529487489082225651540556750385292093891e-03, 4.2519557728740409263048384508009553351306140546043347276857281915321705591323631528713825304060910358e-04, -4.3159924031499930051497478937567402326501157653935347270805123128432666756488288142288347628889461885e-05, 4.0759696848792742657132605606632111473380000197661037401698547025283669480511191145180111395316601303e-06, -3.5813100501671723818022277777384170931479800718800975497946930878846239384544019641670970399732366467e-07, 2.9273828792271964278801347360512103767682339580225200097334377890473556780678368612297169240055059945e-08, -2.2257259836507403734645334167034691162601327453478983855612466966080303027640034630137216046722866397e-09, 1.5736438561104085428648747482184051202448597029714925115103234728282286733608422444825680614136165458e-10, -1.0342597705425524210546040951284903941559886813325333021428994528945192182736815661685987639165265665e-11, 6.3160007758028230976438365294581091191921624936852958985814431601495765390517091435835793967075567927e-13, -3.5817632968259448775425841879683578238152830445303571633486034291941137072359908578039349539097988247e-14, 1.8849273620139435831609823828855058465353151673742079378518411558583966821261957949896159573826267975e-15, -9.1977120083726755303855078108638321985660993185693395466158829019530676621138447790400246783667522385e-17, 4.1575271388574472079553409243744164967031693473180846128008416045494533782475771788218211967296104235e-18, -1.7389016384680879460987875850886250167316346007676411449222403613738003810112085247602758971193785792e-19, 6.7210708416264833504876821945662302181054499425273540248233893175450102536986274210151920194051531275e-21, -2.3970642726230978218281894126381109926972058910532599100337397175197404102949003237133200847665866190e-22, 7.8751221376011467116719896493352926693022035244089121606181626881214559917556307358979290726361371079e-24, -2.3785990904994106163182100518647096898947505656897764716051089429630134875571203323676472836981090716e-25, 6.5901693393055419588569132030128431496966790860458196010628360822868790278481521446346727608247629145e-27, -1.6705656443698718893763100820236737179986529245865195046474895249847000285934737463983062662173439973e-28, 3.8630724029812280344416521931365921568554779233690928857169894579738231836156452344415335715560733605e-30, -8.1210890796857784824440849537004239410954855468344047023725002994104003954139197503880721357518089389e-32, 1.5458832380431370356716152172052747746363514218440451294223071118211676294097926103099838560257820103e-33, -2.6521373579015812723711575941964380530739644388102141396116263129620110289494443583204972617679629576e-35, 4.0783684239300431954154665638173729340679613652176876040778178540992439990641900449606943019076502504e-37, -5.5848003792454025882380221833478859892394794018644158505286652374461015929552658131583195259755645109e-39, 6.7567251024096810997308335547444019051018060712351865928094046086181270586341886283597151308030406867e-41, -7.1529151639716070352961501987657727843825849733149933644125067340291745093444447518830652556996726466e-43, 6.5467204796613815533205985445647031299916902649234484300362462720911098469178559315928322556845658465e-45, -5.1013480448955316308116174085913826191887755212251566068096330219026635184184903452927487108511179872e-47, 3.3164472151842234747068259219344190339335056536936293000955131848877032651625652977826171372150517304e-49, -1.7494870965002222712964144946436572341943144988695606742437108654164970481508779973185253170570930378e-51, 7.1915404164037527246599574958724555194041395898580242968472669978624977506514995286517526903964609744e-54, -2.1603624938427657071833863577592866472551475423177103836012972788140650364438087087042147715853755495e-56, 4.2171315753092312389481472295649126446106409081071469077429149383259806136910214061937699626216592103e-59, -4.0132464959677929446936250335567539146050903054019641292680523466407711488161681225770596144056526326e-62]


==> anc/Z1-40.txt <==
1.0024847345083091868223464680911891921422204701443241345545742809893305626795405730213248985132111215e+00
[4.9045281123517068103442530225171131838313349177339106963872646839879800021493475457936225241104498545e-01 2.0425368235980896393733830486548596098822622505646937419220166751522011902864610115492963302112745872e-01 8.1232086543804063306759090483923371394377726457527658677863297464763313563344050798937273928407041352e-02 2.0864170555715024878068991251752504083614924218793910813888896174996063803662884953231804065809275255e-02 -1.3930584176576062583841004801809487662988602327292454183933353025023336660224695992596447348082200210e-02 -3.6847688277170589612519015861886307176854560316005944407394640063187260374604410181425129097450106720e-02 -5.3085254404118799629651377518339467093796132954179335037729504824011090762629234517672459422269965257e-02 -6.4051122195662523593079424079436726723948668909167916953547666789170525568071945369954582166059154941e-02 -7.0211423117913690198565706948547613219665615447558002526640241224234296493645847935847630929475161240e-02 -7.2313131072142027701298213363195536938309806584870665770090171001296307018858578913012366669588548317e-02 -7.1113745025490506803936232749199357225806460334101290780257329659070015227454709789342532612827062321e-02 -6.7033990138498276582842765448400384632071047970750366629249250451721262053409949510923561534847560140e-02 -6.0438226462689645022900197738907526449229302212413575551919279195138768001474799263789296652433258961e-02 -5.1769391441043224371794702583690174469247223077642633710228892137648158662511710602919207829706564717e-02 -4.1553096687470401232499139473591285402521785470088102102294065222781443399878534120982514795994929012e-02 -3.0476435846510318808834856994701282762353288914942713204784921719183248258970482762051390061166950689e-02 -1.9179504847685063260803672709847406063938442065099900604558628965150606603097964982735299783264108065e-02 -8.5244298712244022058731555857769766023165403471550695176192858418179358933503096070264508725747396216e-03 7.1880272764084263355932897900020272792881993016071715924118813490253207447095654195488025490905731448e-04 8.0008964256986132324185842438422778375532468522219705404309995869841584324914734224525544840279408711e-03 1.2884569904518673608531118968329973152696570718502460525497814096075614236588714800293514561951316730e-02 1.5405636412604873516693594352923035485629213650830255758416317062656772564310559160670446925498451403e-02 1.5782401280669148595972858865228312506638432009653349828903205510459125398349135132288709037917829604e-02 1.4520676719495072758710780309062937239263461074073176369708453894904645382907391815838064637357531114e-02 1.2157659769507116798298683694226263406303727500274025736207393269364259741941215854665480851956575654e-02 9.3294437047244806619821207866465581525456204327264695794181711813305216692681947774790236797998567482e-03 6.4610245442142055631020592807150632686907111632558426815022859733731202711190875851241259439197407827e-03 3.8492656271191977283693044543762451807608891080992281359474718604106174173031121226180112438033924275e-03 1.6846050346798538852411945637197575797953472329634670047118559606597548616582962867568942457017540842e-03 1.8380420137000264121965247496569660721315439684303664910124632867920761881563168957608233060750582122e-04 -8.0646807532887088843556941416375656689519568937031437353994297064325092990246673356485520279736972421e-04 -1.2574472435620322681316579612709606798503523278292520965150410318675036017971371307528293713525804710e-03 -1.3519947695978943123368260232612332961151613860114345059438676808809134306852316431927211260548721670e-03 -1.1600011625950514454496175511331474834628509165013671838370947274961063318937827504535577397539060483e-03 -8.4900827451741405940655753752217345928214132035347143912286458161335947564758091079480209802782110769e-04 -5.4247051096493410892745331593108280021639694040627692616470379072583386281685560803146723254927561083e-04 -2.3613059256884459405846106163330411945878495421341612689648194026352714866176843595648954683169831810e-04 -5.4924936800779294857664411623564025020196344975757072037725334767239952656381757156467284062411972876e-05 3.5189381869345761171000721906372602735134242283836407785799902632581648901451611486032049332896952359e-05 8.1588112510994773933775189541978015272409334839456867277240132163831247791502387744976889412359181204e-05 6.6361677781301641241767560749527284034149537080105076275890183069084682144254578482668122306855032714e-05; 2.0425368235980896393733830486548596098822622505646937419220166751522011902864610115492963302112745872e-01 4.0255975372151008621995178551289266537680794348687902908737897813643765761305351108774660554499150369e-01 2.5908361028546784034726632062937803573304168417910365570776102045413710254674245865892691488769821344e-01 1.1820939660973546303455969904119042314251614914945275641126756530262197923269194283751744172996885723e-01 3.1844612203380684164508949165768891092388914100946060752830563519253302756404145972756220368176672196e-02 -1.4429592857837584369613970044935027974639865028374164104938586201776179339538748685888397206550549009e-02 -3.9314563040152094272600523742521959655501295915364944586435121671970819865838597826469219125575001799e-02 -5.3672666997818749193851742190915051826755827985730765851055271972282694204673869267618943587636732914e-02 -6.2416652449444701116778388981897768245202474000908363669835084596635918632623243675243801483657107438e-02 -6.7705281960455345189409111869965379874205395106932613234034509416533638487522274761346089721058574878e-02 -7.0337629856337198970965545997735587752179882542510888629106279865938315333145553748619710333086250358e-02 -7.0194533689572807750743289922312999830611649777501567854364804573914667740968366452588705952458499797e-02 -6.7055676080482965288036320102798591625706794162435276089541609691311223818923589440491303985580911850e-02 -6.0916831665259969799186024838267925887649866070884105145949786386298149710821716291581180696804794106e-02 -5.2081347629997266841602913984148070938013150971455771507400868151602488525775646452399975214862662059e-02 -4.1269111166604373333360560928862254435891283033592692506158741616296587133978011495222951514122324163e-02 -2.9249406934219086986600075815452866961131516848468011080624806229411723945285165795689600635288530903e-02 -1.7161512923265990986645971199640497590475127937380518222987845882248247990301949405231782716556297972e-02 -6.0684892267281479160195907483193547676424754973213794193809553278859797301591660796242130950432221392e-03 3.2156213326889979644876889575299641814191607289928079056290169710759443935079393929926686564031587106e-03 9.9899826819300723234200479647342183524601202620874915170140475086345956160122894426851911284666254749e-03 1.4136286560989109146860302432599460776126644750690467216722714053604948630779703907660807287131556086e-02 1.5759695988172185496779159419036871202027644944861876867545608893293563629806664947742160369164646766e-02 1.5340945029131293813137767292612843533985895146338071422843151563906129735639833637872559511323524218e-02 1.3436641719512789184505453599260968309661610038892055697630300606376751762893072722584047895262244381e-02 1.0774551109452371787051656436511848792788707513281605512144323667724598954329697610335789871458980044e-02 7.8557280431603530789465994220208457721349234944281806860553449163806529797050831704618309601873806136e-03 5.0430761615924303811128617264218695602641534764926079639292887615583177021882117071139191336572803741e-03 2.5979550656377575480661380660559394876315642149715874189421352111396822499966663527223837730600097091e-03 8.2363050459313826292658527174381826145516672848151767212711731027758602645552778940557471323044907099e-04 -4.2325312543550383526985037341418701989348541685639093771261056095174957467141202202614098933871469476e-04 -1.0730246152091704927909972309835777124567835032006617851474040793344212013002194848931958719352872892e-03 -1.3129601637132380822153372388858623242408473634268687128372622553706954632197725829459301606173922397e-03 -1.2046485568194333132286848109884335354305040482184882573361991409342154187512676813651110892457176820e-03 -9.3281047144601087151269428344419541897635147868412398199425608900103641173170489965714628174427937000e-04 -6.3502775139623479897651481467465736126236996272064732530931703300936500098204058924186627724129597097e-04 -3.0578881841482855611600419974600384471738189647738660881970314499785617971057667362898211676513105697e-04 -9.9418631575875826437371089308000899470521697033725158731827246044781649426489341069096883107663777239e-05 1.4991832747351334908491741745049722115854927436570046664118403468127810623249945333976036912364761312e-05 8.3311751615012307946604897891352316144936149962096389140557254515931621141855413731037511810151827538e-05 7.4914686774046930086632913042451059632979451442056295518085873284295032161062487735171660849251569295e-05; 8.1232086543804063306759090483923371394377726457527658677863297464763313563344050798937273928407041352e-02 2.5908361028546784034726632062937803573304168417910365570776102045413710254674245865892691488769821344e-01 3.3123250450354696186259918508478867758494875996948375147426360690473376303473593926127780280209885602e-01 2.5697733456917051108649721413197700009174727233868132986187836533518617024796717060188560751730197600e-01 1.4571546122663766806503718599284480964847819689626089794760242175216966516694929902825733006037128608e-01 5.4794320592746950121924880222636744482634205407596483794315233803232303662161386080664715609048915337e-02 -5.1682971048038276977116155236235387160810962163236552509773930848396382765337037719459967275004172008e-03 -4.0884331626688799051480658073917012848945443627308365890068536323012182501006838667082066662882216442e-02 -6.0751023427789663580343054537307482372686561380328041041629294714080921134983936069425288596401738906e-02 -7.0841783944671390425183218164444639165436292660319162293165063132773192658019227596954105840223896350e-02 -7.4859557291854876299877951269052818228511107240692619324674658006919795369860024036937477532661972578e-02 -7.4580803320612569536374150673311601563300465284902571720686823426432039800490673172765659561925417308e-02 -7.1015885920673244547285167442105219697378686566902606510787759181270931874661719526027926355111656092e-02 -6.4788467066942025022305985684824869170813835282311601303786315425373772576996177598098041496586752423e-02 -5.6367355298612278574590566362983165523634224151329645259320443856936065283712477321443633782963104952e-02 -4.6361731230404455586958966465247049982941288362183497557634274236411058353929079215932437824168878281e-02 -3.5182063578931123590053410543629653221070637641303382309041898229881280447581118480908602422851867804e-02 -2.3640210944725644344283515583177205875026966455124419168502578171004659375937638225336557083013692023e-02 -1.2575467104312083721870555458820913841939335533554957290382828702420740142680735176715982889327461153e-02 -2.7117855053420600073387614766730522771696433910858942445910637036893589120410759073562212351662706651e-03 5.1283227333765494025846154939710522506467460746886060258342254195372850932861294349163903982326227245e-03 1.0647746909710782088504405531293094937080326714261613243665561380945125520668754577821264505690017860e-02 1.3704419571612819307928882266110024953495143772548711716477457452221395370139443068820508396751872810e-02 1.4571342212437526052936893241855219485590985339537595836916155601086591481324939800011417701300814109e-02 1.3653625685924905762690521492230769955928039801466086757941004692440221710463719091654243009411309679e-02 1.1648375206021977999232223467301025774844682334717120089797455003050465822799461160471440643709241045e-02 9.0747421636145025636412709266968555179305712377088470321462452314279935995944923561981998873020041009e-03 6.3327944986117376194549029874809349516425265736250943271505169834845537500901801889517815420888806078e-03 3.7493093400243835614901947192863922311263098628454128614499093247992101182048128521982978162675567774e-03 1.7526416917124275003295713787808143462770544294238724841084414969781658898727879548828737484964756238e-03 2.3104636208503453281365233775516764629282134141959749165614830219977277028122221505115634522222111831e-04 -6.7238660129931137623757408643760422106053606414562171929303156302662229778937525852542884699704169711e-04 -1.1257214708253795419607474551658686677871940816533375996234509672598534144541044697429099124168538330e-03 -1.1631621909175379767300397370823900062758771907751224342110325725753298465742662985687909486175079881e-03 -9.8244283609360444632980135964173923040854071666652805586036487258194274040115388519302510998039305374e-04 -7.2968119274366361976773038077664353244763639999258004975318817601831234798958968609406271194695880087e-04 -3.9307356161305908292264299758988142726472417414050341510407754209312868394656991008734728488717815215e-04 -1.6711838674016382439027831807470896170515233956493647095150499864176173285638969851436916017846447604e-04 -2.5875280885729996696210875231176473630930821342063868101623032658226321095044228809939510126590006248e-05 7.5062429731966957983568055650730718565930532780956954023488946488167973326143587684196913053814713346e-05 8.2290367623476891442088002255717549958453552491404597367618783891892189296328430936659352241336592710e-05; 2.0864170555715024878068991251752504083614924218793910813888896174996063803662884953231804065809275255e-02 1.1820939660973546303455969904119042314251614914945275641126756530262197923269194283751744172996885723e-01 2.5697733456917051108649721413197700009174727233868132986187836533518617024796717060188560751730197600e-01 2.9900835675255160314540553705337011181239494802999823180775641041041041198447967257046445284734480423e-01 2.4769560653524270977368252972797092588982106986773455491130705448368958622890034917501948475051878708e-01 1.5613130305584733937475408934362754039124045366610822294602867868881076625742773471215128222767121533e-01 6.7145525995356255393778091692869170656475975277876578396007231539065341151832289867852622740837547103e-02 4.8398983745958198313402709611461703603773687509430651993297251403251310925799901864805077373243152696e-04 -4.1436376950858629564077684024912458715789713169076930377082241540428809043051612593825600281593506128e-02 -6.4330660254293858990733397783688728616088040317681437494379344888715703304727360053620788451144748730e-02 -7.5143205946996931530928377844260395305386501926333570762955558148748964015223412747479591655097582763e-02 -7.8509840248163028686214966970709225569643065916345585374626862174343999873850622618157508270482185472e-02 -7.7026984905194202401394291143221255519682435039151583715389223764787144025871405692565512673860058666e-02 -7.1892270106706597904092759850487990538946416194933774821894174485346782325017293105044284308081767876e-02 -6.3759432564258313547067147055540183970569397132269727858954179455405796226360066679918293588918728765e-02 -5.3435509701970983290912078068250089518174880925837810618341787012667761118602584926348581427979384439e-02 -4.1518765012871946238596790642328598464754249819732551915735538857126718868169573535957377751863439444e-02 -2.9056131838001288118260286700421493744527164674259479214657269843366949054579626671056983507651937770e-02 -1.7083368943450486057547643594096975254606810313672051010215625575023453538037237702026204238726199304e-02 -6.4095512973877477031775494903208742881691147638069110062089536542395869319444742938214981607593754666e-03 2.1062617193567022685934466609319945746490007379352136293989326960420635310493759858565907770014997776e-03 8.2124905697290441038336342807748980600364677821192567933270187926200885379621471899912397422196634038e-03 1.1807801991538656524601386323150688130817935738517917601814047909253685591886666979467429693396037644e-02 1.3190532613094116599794616367404365469850766946111849020971171942283755926722746007360707438203146424e-02 1.2762988947385055079022125985491977800400260487108551824037478358538206413215544518371739680911450921e-02 1.1226017675453048880924283062906657040135912000499199507882810428301560357533861547062437327247842708e-02 9.0805309604104676709400512573988003569796907516032768204821788586608593379121087730099556926623956989e-03 6.6750656244921418079453135387999550051779368629514612992033969734327433931728836663474083249110654554e-03 4.3010744799961115121197738230539269264872921735481422636598554459261202820320411048165271959512182942e-03 2.4038072294602662022365413688470508340423999072473876539676663402110181133527822821762895556801952848e-03 8.6751192784480539231361768718798777939908057684142461007195238837370140250473145386356144665254270297e-04 -1.3231750883887381439605224018502898544781680895999225743846157230490902485365358001045563886504849359e-04 -7.3050522685560516023336237691373259063162998352700066339223148310484477397471053195757791831957482090e-04 -9.2146902548951725770757568931075664656908175705045043792582799034034096200353087225811978168288363338e-04 -8.7952936989703253935750661491683433229458043574486511202912910533396761943339398330112350855452140115e-04 -7.2850240247809127769948250442438294169531094593673664670304290463692698252994776561111227970552186689e-04 -4.4215550361922138946012642896045270041902270094887506588083854222605930426622004015763692003272722947e-04 -2.3032649416957973593917498485056272574381104060399479161806915443621844134037945294340289950373303635e-04 -7.6755096764961151496012175882265658803205028471010279014625120559206879430681115917819604827849189584e-05 5.1551419708003014947730637294050846196926055045952529750716084103797089813875881140238836098364312984e-05 7.8522969827364532713056917962800418677526418271495040681251895682810771292480526037287873716858310096e-05; -1.3930584176576062583841004801809487662988602327292454183933353025023336660224695992596447348082200210e-02 3.1844612203380684164508949165768891092388914100946060752830563519253302756404145972756220368176672196e-02 1.4571546122663766806503718599284480964847819689626089794760242175216966516694929902825733006037128608e-01 2.4769560653524270977368252972797092588982106986773455491130705448368958622890034917501948475051878708e-01 2.7520076270262250888836308340578979729628724999862745086087550726105439289024798901521375270860297782e-01 2.3268083540936736203374875875320475370471255324393508324422053838235279269065676294425804286223596151e-01 1.5535614556641345310082329105798808426948705959443334505807655528076964832607012840717614576123440353e-01 7.4556871121312870162140268669793273142889261644230175630128408119386549003315869579204351697878108008e-02 8.6168104323563078916486374930119583658813079895832329757294521915226379021915998118464377511469240056e-03 -3.6673593890866231590526247155602178697136644013948420401186038007402014197183659274900699701399153362e-02 -6.3642580756759230137022207988768690320090593237834810835576373742651527884968164733938278244394215631e-02 -7.6988612035322100633407719815196912408874015410040831061154632647483318012001733850303759784839963103e-02 -8.1120686804681170426039621313180350470347958311995575672827056826348521392134643611129602634181718914e-02 -7.8954747274516563802995906521494929196999602101489049853811905872064557339446577927785305024734137204e-02 -7.2268489291666284284519021519333881363869926144767461357083085112118507709049814195075935475805045724e-02 -6.2514823929653556242073774423671425417174535519608570631158211068737451510904207610865312830705168056e-02 -5.0562183183882676795792099644879967759062985994402427123548726038250748329059504878939039587476222417e-02 -3.7580648016832127823027611271609294865157693107191157679893836181979943971965146800077725413597231997e-02 -2.4650744278183192530087639292466298004201737542676490115291861725213502471991164322915612889668396437e-02 -1.2640268417065840115135762856792179757869434958547436126435376479043141247967905213070356181123431842e-02 -2.5645769206660358840357255223427527132507173506179568315257879403289367824095810103424622374668266862e-03 5.1367583010022772525122107803262906058747159350150794247122595235218779701617043525561319938321624121e-03 1.0152893194966364570036725841533013517077474310185668540607503582317634271510105296417072184347796543e-02 1.2637820273675752661237431620184101335823567831260909024459780442389522376901329481092806683154062581e-02 1.2937347075930283874957909702814458613149623250587129766411496625612888561569781086389350408599806538e-02 1.1800309488853121397323575353737799949519884947496126353634943172761317853400903513718313012325184605e-02 9.8106701009644414211949112089975884491054126406747937999194366609470057955393438097809033319348140215e-03 7.3990286170025020984152410468867285566157780839523074583921396126209544043826447765920592569757440223e-03 4.9321369459226069334459270110510941122087475434819279633581844319030560859441155111674204398598447805e-03 2.9234097945467678370527908250838812679188207619749387324087027019644289698824983842978007795377281796e-03 1.2681900359125577548245279536385620044698242703781350565367712814598818001081298992455178123332638901e-03 1.5861597659075058736352370318126633312972371060139739732414577574237051460037552752963783127863426290e-04 -5.4142387088744291414331912861233892440070274414545075953503018456864136540058033725127673408535923938e-04 -8.1852397624870665215568669725666979191041397183294339429392805759413874282716094279696325276496083308e-04 -8.4676102571273205768107099316437467879675685978519594019716414583548864338473411011506170571549282010e-04 -7.4443303191118504525846461555464545934472545009582120402343145517439011184709491352324648487446821014e-04 -4.7711547709404978793240646723382241954955299782796964955629890155290077254277932959733554218278872516e-04 -2.6687176075761419947814775343777224803693646213448301933412104024766932573546185425785275966050518377e-04 -1.0245698814905423173262281530486916714487620455930792757627282312991307263977464606765477837369824798e-04 4.2659759522469185400773930442968150223736581515430345686565257159395073016810542950604787553979495429e-05 7.9296018147619763659304002281636018038287512587864093758283417705344254308551808396173581528964624468e-05; -3.6847688277170589612519015861886307176854560316005944407394640063187260374604410181425129097450106720e-02 -1.4429592857837584369613970044935027974639865028374164104938586201776179339538748685888397206550549009e-02 5.4794320592746950121924880222636744482634205407596483794315233803232303662161386080664715609048915337e-02 1.5613130305584733937475408934362754039124045366610822294602867868881076625742773471215128222767121533e-01 2.3268083540936736203374875875320475370471255324393508324422053838235279269065676294425804286223596151e-01 2.5307014353725364430471446323868624291439319427066646889441621395310276527838926501846061628361496935e-01 2.1887703396539268292350552485703858361674878431469820157236210004369917356359177911786226180682831794e-01 1.5297067083434965421628115363928218462948124416128819858214210561120705603808422215845250502979410326e-01 7.9840695773892341681966838647671218659420695430280002101636236113034802473907252266259843895699544663e-02 1.5890753480344807355267715380125860297969042854658226496608182566681372734631480503209519183654866304e-02 -3.1661876903053942419131886408440352600266488516448395865624590774706833903257227000870817447825481139e-02 -6.1837662953419085675976102973260072052836717336642170565602942830477479277201382071721014482550805194e-02 -7.7421782556907799789838898437690075542305885714631441206440750223864923666508527640382662150071767655e-02 -8.2211555425087318222157517149086015139260001347533442767191585365946835774888660129718435926699903170e-02 -7.9528389366255704699269604687212593264465900922178444623106188253386777854151254976905231635264780191e-02 -7.1957363620007521437814637899486445067347737087976193245699734270743905114563044344709288411581703828e-02 -6.0951953193562595267894905681401558038924491981440773589909412687530265844172342379235006677221664339e-02 -4.7929810142444564754384613926031295055529160959631687681179593514536415063505532460670939174690997264e-02 -3.4165989886365874401759203272301251839153005142776397564137537046361798972297808916003165424155417930e-02 -2.0768741805790782236874471404581927787534570413206788140155311361705609440161170382769702697398890764e-02 -8.9849440070625682135461625301732910831810238772415152771176928746777536777703321198389707528773143086e-03 5.2668068752055772898605103829709136663026689779896689752707987384623376035268478916224118553401801915e-04 7.2889454910502212944966636257483067254437442338368298643668191232638551213730489050905953775040993295e-03 1.1315495512691614964245990601361859171004920745529679924510199021866424270542044654752360745131869047e-02 1.2843421595247952257654470349364402350166782377773592444866176963254578012952100693541238140086938577e-02 1.2540761968565199418743256773372265628334664042001279754709145999573874237490176392360458830163704087e-02 1.0979706972998419325111518500052194500542153614517708438461938133604582624742600871214275219380409476e-02 8.6494726678967148424707902497487527693506698992595329729039995235847394094809940170247349520666127295e-03 6.0225589006446800075858923102568280707157104374795038295897337044902497424532157772228968780692721477e-03 3.7164034089474882863068453935354113081270292542368196546813369143144742653951632799740373944404178890e-03 1.7513528564623192243301794882246911532750336403410890872850739689480198059851335884316353984335620451e-03 3.8453632540575742818720722363878756037378754802231145547265986055185597112973807398130421434184926319e-04 -4.8152731342678731532292225087883705943938623118879273597083582741877896489925256446433974026922509009e-04 -8.4328980092847577572377769905495161244255943484144431678452068509274374261213265697802373303639396874e-04 -8.9378240225477706599933130061362661171681861130470037756662097576268439548016085413307692846733261942e-04 -7.8007830615031732519914795440068400749783904689730522638532517401084097156141687066466388642312801379e-04 -4.9935954098467374715859746020507379962565194674943870416325249349553767943327764765348250264755702352e-04 -2.7593733754099707044416108294390832451333859839386659535261088173576604881550240898245207252222933525e-04 -1.0534773663290874709208849447486679375730876979982351263869829017358356299265722765268784199034915929e-04 3.7808444702653286802328199857871086693508329972652367170114207123300086518585880364042712411237827507e-05 7.4045662155764981611739963685822362802476934040818924877932044774514409601477770277108313446868528640e-05; -5.3085254404118799629651377518339467093796132954179335037729504824011090762629234517672459422269965257e-02 -3.9314563040152094272600523742521959655501295915364944586435121671970819865838597826469219125575001799e-02 -5.1682971048038276977116155236235387160810962163236552509773930848396382765337037719459967275004172008e-03 6.7145525995356255393778091692869170656475975277876578396007231539065341151832289867852622740837547103e-02 1.5535614556641345310082329105798808426948705959443334505807655528076964832607012840717614576123440353e-01 2.1887703396539268292350552485703858361674878431469820157236210004369917356359177911786226180682831794e-01 2.3539159494597816431250289558267950049188503854825696722553670832059159817014610575790038529447048947e-01 2.0619047492556426132554705107105495483125097985208684343766903638351235324019385932669451208856477616e-01 1.4837063022595858924632178947737966878306397373929333509507493062176243028327829887026946391315582699e-01 8.1755128846430239999714679264445508914678560594011915462514152788789120673765886226138558500459158386e-02 2.0719327357435268719877554864070223908469316651885859182399376020094283901510594602438349891294129521e-02 -2.6786184512200116039747995454666002625807634032670875025591795994443094549846074675836563811382221359e-02 -5.8569381809823238922323320286743258746446213196778144780912272234807958220281674876741960266431155999e-02 -7.5800085717904102854783468636596843600547671199896372404813927384144055267745922255406883446407241812e-02 -8.1273699619951410111852805789554377578896896891890440918204210700448619936445521855664523118089402645e-02 -7.8422443373548657129459378035139531730766264824553076905081098356326489473582405303522750817199657259e-02 -6.9780214194490822835160658614339821643738948449563304282987253397035832137118802859056239072777627848e-02 -5.7719750098178540135604643213401577980714484520278986445344795380759788769872761641702349868870399838e-02 -4.4033877671460702371739909936732941798577380947071909292068444392837656453385080466371484940666820247e-02 -3.0014781276087929303217928264745554580846537076849778870255259282465131479662446183519375564329893746e-02 -1.7097742108469548396343395155378046939195332297686660564545985625815070064532807389688440225699566469e-02 -6.0713559867891732458919968154795889737043785034320930291782353254453140036594730890904410226312368337e-03 2.3553340866022936652263831422393138722180203777640601354675479624585384311230297748189047082808651292e-03 8.0029454629822761092800303863949681213981899241466454810715477404830618371690512681456734867267161870e-03 1.0950625855264741345391108509115625231627629928771929399512098047252921303220164179799701089351884452e-02 1.1840270716740108176589632428628260416653708274212501805585646004664162675407949867170482767673697779e-02 1.1206403580696944447934459654421091121503661571667729155622380080139445595228119671259188556013980165e-02 9.4915740297620304050128083613060616943022059574079844426439485325951245244870035612428577363852780883e-03 7.1668204241684236592467698507440454564191417761857736616534508578695258120119192071671060790970275763e-03 4.9484137297701240611908029307948433449949504530166454622257340508819140317290502056579627837915573033e-03 2.8493988116287944299105653007321470227067386197865182866656410621805392846016466048632794314282827349e-03 1.2333110709282769269511683035406128561502475774772922723673906297856911355943205316760272540347645899e-03 5.8435260266035243069956710388187999785055672734699491363101349253390827548502456675054998465230841435e-05 -5.8079665496793455766790167538533629120509950210913948768950784466379941602548903618844267446862560605e-04 -8.4801578769575186965231630255831048872772833376123529345213393862573988366074244389274885739826389648e-04 -8.7047705150738774274581070106949108349046260959998357710188919749984969665729628390883876596966924228e-04 -6.2013637996478906695081736695712220968884546065821832047294066989028138645655994504723988675583839507e-04 -3.8242974024501073282640653402889298795217597910494837435640010094419739115538333376017446865288169901e-04 -1.7049959940602040108936944725399583011565649711868879928391771545308492487216297588041319923730734256e-04 2.5758028374336983507435225707664534938715823897761802703802088460463486692523564109785164327822828417e-05 8.6383091547570464627773186044612838599202652100395347162846809078785286214188751510943824648257003010e-05; -6.4051122195662523593079424079436726723948668909167916953547666789170525568071945369954582166059154941e-02 -5.3672666997818749193851742190915051826755827985730765851055271972282694204673869267618943587636732914e-02 -4.0884331626688799051480658073917012848945443627308365890068536323012182501006838667082066662882216442e-02 4.8398983745958198313402709611461703603773687509430651993297251403251310925799901864805077373243152696e-04 7.4556871121312870162140268669793273142889261644230175630128408119386549003315869579204351697878108008e-02 1.5297067083434965421628115363928218462948124416128819858214210561120705603808422215845250502979410326e-01 2.0619047492556426132554705107105495483125097985208684343766903638351235324019385932669451208856477616e-01 2.1845442830043083512116180711318986444118905623025942661235952258170348070283047905114905665676567404e-01 1.9237326986030747854544873801086055269189070229294795654432969049267087419688698083973384561660215336e-01 1.4151428899762099120415332184693868608452635763420852691512304196599553240774633480211935480344985176e-01 8.0956144763879782680781056099377019361996448844066834308346386424940348728723521061644456316300080857e-02 2.3431223785961748694909045120484690147557714525328292363153633463043623861338507061166940300384962696e-02 -2.3253316501719374811612141365139195304206961137684359448721480934791386454843758600872619313130534450e-02 -5.5578837353063182493104551118145016450831249819383969892639177646406335150202639024343192505091664126e-02 -7.3472212066717833834191536337832720883393120662177165923445485022718428425151030362895964493572109594e-02 -7.9385256689083232759542530133478450977863568011848894448256417263592220509420562982553454388734329432e-02 -7.6021920477083607558500598666727264013211194181596081270820115951187832692852022554735636668362012796e-02 -6.6541958467680817050571991136596424949642186196582567802925904465158767171057995826217365203920015717e-02 -5.3611488350522773880390732605752579067497082025894388442329749990060780294710874150946066580355050182e-02 -3.9204550451203074932300786586842431438595247218280526745997183981414788430792419655978390476687534543e-02 -2.5264410127307859634602044516229908655321354318800740009890929424577865390366832279056854006533017717e-02 -1.2875574745197128207794291980702491836861317974936372896326382277099226609454874111022707509443695669e-02 -2.9628566332935405740713122705305155806598641720739676957047176543998606435611057040448634270637054454e-03 4.1353022062111664767704792958337319141482043884901985582778194787147637564618784385210291176468901446e-03 8.3790797018005050905155005968685273121582090292135516125586007633525162183044361031496251519646433112e-03 1.0370050135767023490300334203267925514027300271091975237614586925855964737712854198724350101350353235e-02 1.0628326966309332071277859459181816246397124461252489350513891661296947823831660569127796974487307932e-02 9.5687202273480137851347808388464449302018441888930694068249105147867594593082613293616319968678323813e-03 7.6670884671162659192063721354318371134912483532957700647878401095332712196199289530677586629832239288e-03 5.6911407021590247580065927351964454968933899085404359065638820588522895691520792832892285898374188995e-03 3.6700412821902858199823652193100827454194401172513523448548374311044509110580654104608110031213588439e-03 2.0016345919224418562736293333227968366795685728182179716386665329943635455937831434905983856152343816e-03 6.8238737149972362843809699524834820816303766280520491196592786559355546167267546438121263985208985693e-04 -1.4832951270081927258500293203891293198737457668716924481029808092256285152466316934802367439473295316e-04 -6.1529951033181206378756395132389672240214809095657581916935606995068370211894352564864036642668891783e-04 -8.0212899172334542186667241707948781247934771542434100139443363889606582471330390836249422132411062955e-04 -6.5207165105527924792831183422779987495465254837467068622405098668737738485301178350111883879289977405e-04 -4.5598643929711439955521116743412460250347224172830435621864562725677912069643532231178024618882592675e-04 -2.3891926175226680743157072101514905512599701797585538532749857056184434047048472247057388616630230895e-04 -1.0432975149786252630258887269821838353046104185457571072207001873337027562853345151571299175125557738e-05 7.7388501618015793984027749299512744310069421809396346128959252679208029325785478042270270461598541541e-05; -7.0211423117913690198565706948547613219665615447558002526640241224234296493645847935847630929475161240e-02 -6.2416652449444701116778388981897768245202474000908363669835084596635918632623243675243801483657107438e-02 -6.0751023427789663580343054537307482372686561380328041041629294714080921134983936069425288596401738906e-02 -4.1436376950858629564077684024912458715789713169076930377082241540428809043051612593825600281593506128e-02 8.6168104323563078916486374930119583658813079895832329757294521915226379021915998118464377511469240056e-03 7.9840695773892341681966838647671218659420695430280002101636236113034802473907252266259843895699544663e-02 1.4837063022595858924632178947737966878306397373929333509507493062176243028327829887026946391315582699e-01 1.9237326986030747854544873801086055269189070229294795654432969049267087419688698083973384561660215336e-01 2.0185211633757147768612653042306775445267309441980878522139885068856593462569270983825305539777548309e-01 1.7900277677642470169063491555598323272924647946446950380115581800043129730785913960160325787466084844e-01 1.3354102186557841841118451348306593205143764932767728070118866193271734617279007063510722696752685748e-01 7.8169221274419128477767828942207235402381031349455263816526311665604552149850864285420186354965561134e-02 2.4041326801315518257447763680474757107322292660263803774700116631346828387533904181963289733483913041e-02 -2.0923915539300533310885603458614725684280814648696148256991069059193302199665382065136271583602324475e-02 -5.2701253387523981076571019797942290172824893127513954909356791501243295725433692322486991582557108331e-02 -7.0879732020541163724732722280802151178938081977143899072442488112296273197139049814062255050200190073e-02 -7.6681279539469446288437976746455151254279343388355500989624325761270510398847072553035780474581957274e-02 -7.2924637799345121274822260058540563633397879945693259512745436421522516477221051494632992823365576325e-02 -6.2759058100032457736955242184320224773600894687870501361305606930010552068083473208724414824233426545e-02 -4.8975670723394043242169812026249893445200851758645513841151896313215383163556304687621232762955755941e-02 -3.4286221576733733071585162209905491112323069285638786662587968502046525246033062246968231715302666772e-02 -2.0444442157401350268052635192840573800966205808832908384083589779927966049462149988698536828815985415e-02 -8.8158387650407410488677210531843140482101621300672382851597264090449765123676637875834088307122568933e-03 -4.4637407943927505445103571734929737811505630703716242258864025691088730912621685669999774967612706716e-05 5.6665096341027839883296889378063604565698246895160884324343557409223021992501170755820412561684470485e-03 8.8161338984022155751747717022748122701893595425409682150989648988718971967524759483062926200460102584e-03 9.9335697703422387413175154390953301287666461227156106046075285198122463348961219272297480490771253286e-03 9.4693931978892610983621117016054064947515376984389096873462508953788072009235442188837612510580948511e-03 7.9455219535239966925446205309885840597226657785629959932139100785564598057588633771884651188070329846e-03 6.1417055586155431066859873863489970005939858979885277278612443660981934647129164356911871609343305979e-03 4.1907118439055097705687466089654121603133584291994277432675116031439848546779422746521979252998168174e-03 2.4968913711402535996639707772167905590667262216362162862053761432508584106854137282580523894916957736e-03 1.1148186609157703495348739399599416613059645526880961503275243419811793504353368039988313792767116006e-03 1.8452564790780678280994553681124996922169560349712523737508007119060654227031607472963168917456730138e-04 -3.8792349259495173129881534005463865390178291535897842081152281050235172480494969748058147161200580929e-04 -6.6445820593759210243903399226621431621726700621729790131150277019405132852371557244974660802440828162e-04 -6.0410006199214839222390159138828467801561749015762730159765500789661791231224394120545191544161672801e-04 -4.5972687772065421858153522708882540306786955344275544283278502849953898401667066547972962269307390848e-04 -2.6669802553599318620034374411561147397071543860214072065010186273645350915894721984101748717448937578e-04 -4.7407503800983096326474062963723222565680269261532655440841538096768209069951448076322712157966586859e-05 5.1397228187124452144280357110051453009374918191887562423256125281494940224529337008435645634022245503e-05; -7.2313131072142027701298213363195536938309806584870665770090171001296307018858578913012366669588548317e-02 -6.7705281960455345189409111869965379874205395106932613234034509416533638487522274761346089721058574878e-02 -7.0841783944671390425183218164444639165436292660319162293165063132773192658019227596954105840223896350e-02 -6.4330660254293858990733397783688728616088040317681437494379344888715703304727360053620788451144748730e-02 -3.6673593890866231590526247155602178697136644013948420401186038007402014197183659274900699701399153362e-02 1.5890753480344807355267715380125860297969042854658226496608182566681372734631480503209519183654866304e-02 8.1755128846430239999714679264445508914678560594011915462514152788789120673765886226138558500459158386e-02 1.4151428899762099120415332184693868608452635763420852691512304196599553240774633480211935480344985176e-01 1.7900277677642470169063491555598323272924647946446950380115581800043129730785913960160325787466084844e-01 1.8688447676603119649310771452917844952844662036756411444438152039339120651989296433915091922703722193e-01 1.6625910025792045897780549447270603976883455303760680531083294795893240654207816464589100768980563592e-01 1.2530312433300612705805808414319464712436832530940811786215850415624116693494198907824405771503689137e-01 7.4473095791608891961500789884199805072793457809198601223485227984333147034908987456846994176137005529e-02 2.3933131493676006000888000578630664203628417083392258791361765532263167358773319216040625373830240880e-02 -1.8716868913194407254163766408315451219260176834510502191436529940459261621908101085424320609350115692e-02 -4.9604780847423886659133880536480017941095527799953072555030363361091593552347411800281134279447966122e-02 -6.7292730390212598268034361682031123250314149381923345395532268764907138503850523920681452337183892967e-02 -7.2926941363419374781953403206742553030042420260149853205569829179516138161330172549811298565323891267e-02 -6.9000538734950454128863095026556786255615657640500859847279433034315778421731971009924647448522616905e-02 -5.8455514585100046539586398410755893215029652706620980150271142888082304042296828837240137108333494044e-02 -4.4597855371418185466880149298418786117608141650653554241461094450995647179832131908745216752449130921e-02 -2.9954591216772546435518976982766421309066244590040505379887633645535335374848815864758008979762899823e-02 -1.6617296727037340724935991747113367881879546775616754248915245525049150575824332886693584014146955866e-02 -5.8222891087740510573773232609492516983931455043392350144596603406606515538220440229780491855308095779e-03 1.8320730263911241540942283656455584651219309759849976271047190232802914574342402233103173503072940506e-03 6.6126009493213871685424210700878185542698332742671820490211257438853494780043974240679380830066221276e-03 8.9711577470656785204559369888220981611730930232350675678935095452200166385480167100153325052488969038e-03 9.3626052014409333495355612652246388720043832733592827271218152343351367798957652673017256547681118972e-03 8.3570807673416408415921438215632616250705270084954653346526945940434396291910330840796487235796061202e-03 6.7883102856414902545485131063740468252399875002214375201423223051651655883093909612596974101324799441e-03 4.8842956398707265221032005593552506715513161060132328748292181709817388081275472253043872853890292578e-03 3.1072637086889365735441059886082702248288716130938461906428836620785966699590078421214298883988496809e-03 1.5850974054164122780161622377082107160720606199192495723259181040554953949390319066573671268870390582e-03 4.9661608534193223794894996802314406886419220491935632424111631954827449064164871302892839895211414384e-04 -2.1527779315257676122224168656835631541455784462769095809074192951726021246117299610422277166204975106e-04 -5.9171345356567535412226705585759853233496862722344833517449632271223838233547379238996232487153593712e-04 -5.9808278139963564739479910317389830275456480444784771940973719916797143549345290750669587936750292962e-04 -4.8129548336663059837130754879393235788283854650501099106377188175379621455327552237812659950064018208e-04 -2.9270586698127134233081145005190850606125666524706411198509901583537058901376481065528681254850667277e-04 -6.9165648377909282442457029732878064346072508534209523628362796592291539175719863539075031727420986788e-05 3.9217637512362373817787666764192587030488069173571316174006495312732533340212766869991472009216688262e-05; -7.1113745025490506803936232749199357225806460334101290780257329659070015227454709789342532612827062321e-02 -7.0337629856337198970965545997735587752179882542510888629106279865938315333145553748619710333086250358e-02 -7.4859557291854876299877951269052818228511107240692619324674658006919795369860024036937477532661972578e-02 -7.5143205946996931530928377844260395305386501926333570762955558148748964015223412747479591655097582763e-02 -6.3642580756759230137022207988768690320090593237834810835576373742651527884968164733938278244394215631e-02 -3.1661876903053942419131886408440352600266488516448395865624590774706833903257227000870817447825481139e-02 2.0719327357435268719877554864070223908469316651885859182399376020094283901510594602438349891294129521e-02 8.0956144763879782680781056099377019361996448844066834308346386424940348728723521061644456316300080857e-02 1.3354102186557841841118451348306593205143764932767728070118866193271734617279007063510722696752685748e-01 1.6625910025792045897780549447270603976883455303760680531083294795893240654207816464589100768980563592e-01 1.7275529677854815422050410136517201764407091059574139579229570964821715870089156380037967105625128089e-01 1.5405021567735012197146752498710338264367437228349265405419667318256831227392625997138706110699793864e-01 1.1669831955813095910622151022404271282974246415975420069077959180577526837656988306963178655722783226e-01 7.0093671137713381502032062092429597727251920695414818548960040632744589587488695725024150234627771694e-02 2.3382162661764528312307977282380307066323954577028352592072958379300650462872207040084450186301630842e-02 -1.6741238108215900805227840966910687567914523960567531980811967465224701594054469584863691051216998700e-02 -4.5860665611095954958180185618635844389140376099901728985749458610247866740296382683196442731131178312e-02 -6.2662519899658854011758834270347853456295897041309405868087189506992253719367915879623972246240393885e-02 -6.7947897851100837251740914495977230191272658915560869480564927802665105869439913969405500277990901854e-02 -6.3801165115303099938367431482309056825969436492110682347749730104989177642779994822127061519380573285e-02 -5.3446808222335000419458837570640119389962745632285494093537222355891586967663694266997815090282323522e-02 -3.9893632666378691300653124578580426155118842559383269443550519757255979094303017144739275145247733399e-02 -2.5934667616262759589798843122918765437192479557938879724185667626542750903305082332991377788208739481e-02 -1.3527210130617413536594279240500285026090646222966080679590295347051120415408704678701245050537022848e-02 -3.8640179986415841370987702653445936908904198153636126890981824590470220726253391874912933173717836896e-03 2.8807141530676139674156623829398932006419466943723898268218090974654352076522988644497993988031070204e-03 6.9118599583874643358637072211626854733148605174549991337338703296948919928144471037445010484822238661e-03 8.5711751515481923729747510537019199080261924736342603624531950434065625571678778727429653991517487194e-03 8.4186595164378490987396913620667259617735001430502598887924673879354829038241023889925809311783941080e-03 7.3286655961125116665295496929037041413492297582703887442772307296508188596142121227638912722806049001e-03 5.6262986600710907958574572485350010994017919428358749785369018037493749067494582855379173948604635107e-03 3.8397094830580925932167444499136235985555929244642785104310458678808207295319001427070498521922576934e-03 2.1908950459797185749115198468035582182662532681566160103424061333586516261631883416626526815097726911e-03 9.2139232957943085705723574800108523494438645764092969353838670478323304187770389154176127932144157104e-04 3.3039139163081135445300708380879421186470585824468179204703595430438044501557992893407381838061022061e-05 -4.7795073064839441022332299391424856138525054968374478679677719560383992541875996167283813559570029544e-04 -5.7700803732720550075107725201440274500542568399333076188111252896314376810093027066850586192680827522e-04 -5.0358608738134582890560779107975612353176691289748916889455018452648381010194649530955446026317804669e-04 -3.2595945880741974061328487098163919458928684538008112666729464338705036644460397810865141640793871992e-04 -9.7253446852179311099955449772528252356453256632793534555075201882594988812286698097406609213771793445e-05 2.4332730241790311444796470765439032510854635501015966574852205027464945951396753189749792779211084457e-05; -6.7033990138498276582842765448400384632071047970750366629249250451721262053409949510923561534847560140e-02 -7.0194533689572807750743289922312999830611649777501567854364804573914667740968366452588705952458499797e-02 -7.4580803320612569536374150673311601563300465284902571720686823426432039800490673172765659561925417308e-02 -7.8509840248163028686214966970709225569643065916345585374626862174343999873850622618157508270482185472e-02 -7.6988612035322100633407719815196912408874015410040831061154632647483318012001733850303759784839963103e-02 -6.1837662953419085675976102973260072052836717336642170565602942830477479277201382071721014482550805194e-02 -2.6786184512200116039747995454666002625807634032670875025591795994443094549846074675836563811382221359e-02 2.3431223785961748694909045120484690147557714525328292363153633463043623861338507061166940300384962696e-02 7.8169221274419128477767828942207235402381031349455263816526311665604552149850864285420186354965561134e-02 1.2530312433300612705805808414319464712436832530940811786215850415624116693494198907824405771503689137e-01 1.5405021567735012197146752498710338264367437228349265405419667318256831227392625997138706110699793864e-01 1.5931853642962358979114337895070901578414605235819790396118215178145224325074586937414733458855807190e-01 1.4185446432153432857283497791202790127094617839442266441165434930612394879373546307964527350111785380e-01 1.0772785348830267549701714689528132850869909575099408353522506407549658187851083536428861336986262677e-01 6.5264144989433599734744226751567891188659903204874298731688269326978371613823073751898482963100834861e-02 2.2188296006917238445498701954315640943967435484418355346770161494086428135030381813865358197927133708e-02 -1.4835285631184669046820773737793415328590119046210314548296598012069851150593899468109214437054717093e-02 -4.1846772123847937689414399994661921222951676708778004475949933778342818950771719226099793541762369861e-02 -5.7388777182649699847430534069229313172398775504873290600201706140140316798974497049292505474114785286e-02 -6.1947721843004637157778931861160482287392750134117769191972870060258364917070941637729210561840107896e-02 -5.7846229277512545172634049008563420518828568891413227868677942073695216409985853860873424530140135958e-02 -4.7876156713194375438151166772875195431608778962079311823678333555817901457604514459900904807603064871e-02 -3.5157088090383965058480525701859408594160279104904880849735738958450682602521923026372632179487211478e-02 -2.2293304090124028644463344826348029933353495337927881001386836836463927667316172357709490844219533756e-02 -1.1165026118826563096852693288592350227601444102002827169967391145986382747263240851463182672720214498e-02 -2.5301176369801854456761863636471617824520878737645131234881758670125164945473301974607107664875924316e-03 3.4034321394489394397642947774371187653818173572355418771240238450794022919129490838286514455427961316e-03 6.6993648968641948202771351351255851692251960730153696896137507905518421071165487606561883956772852240e-03 7.7790876893352239030976487727082980197062531419349703871954468254338099913688559692555446947585007345e-03 7.4882851272053586959419330964569744228889841706478985171064484657404232965394821366998689552788861129e-03 6.2229969958466499847410654611152811984765535054802394430830828177275318475431322118007764343757926017e-03 4.5854143996979623970188169406308017825712714010988369602092790780590152919613848319936108799792595556e-03 2.9004518751288033583548171464496000663426224654497483003878777611180474721207428655416052579619377471e-03 1.4808234778043165904208412043923138774381746754276405296261334534736505127452263924876564460704618734e-03 3.9827586527052078365917422158405229638277009612760724540866056240287403911118592745617194019384783270e-04 -2.9163657652775767236546432491873628147843855545038217524778854445393546816677474193048496678559875874e-04 -5.2698394229459613789103961196777246350274934503890429883931022644080189397102618444316262623836476098e-04 -5.2471215236796961923361529405798656345878517519290070075923726626741856894370846813801566535186567483e-04 -3.6677888103397618716813835585239565076352989386141307800820994134553019494761086487556620302603721430e-04 -1.2983582039938990453984976644910341793657827138774430298014809812397639529394841325673191729687056731e-04 8.9053475898405213699759454565402018185088767591905468503837801983353539711793303262285083003304813607e-06; -6.0438226462689645022900197738907526449229302212413575551919279195138768001474799263789296652433258961e-02 -6.7055676080482965288036320102798591625706794162435276089541609691311223818923589440491303985580911850e-02 -7.1015885920673244547285167442105219697378686566902606510787759181270931874661719526027926355111656092e-02 -7.7026984905194202401394291143221255519682435039151583715389223764787144025871405692565512673860058666e-02 -8.1120686804681170426039621313180350470347958311995575672827056826348521392134643611129602634181718914e-02 -7.7421782556907799789838898437690075542305885714631441206440750223864923666508527640382662150071767655e-02 -5.8569381809823238922323320286743258746446213196778144780912272234807958220281674876741960266431155999e-02 -2.3253316501719374811612141365139195304206961137684359448721480934791386454843758600872619313130534450e-02 2.4041326801315518257447763680474757107322292660263803774700116631346828387533904181963289733483913041e-02 7.4473095791608891961500789884199805072793457809198601223485227984333147034908987456846994176137005529e-02 1.1669831955813095910622151022404271282974246415975420069077959180577526837656988306963178655722783226e-01 1.4185446432153432857283497791202790127094617839442266441165434930612394879373546307964527350111785380e-01 1.4560234896713939853967348463648501400788164929457253777117351600254816420434937349354952909449663107e-01 1.2926870515177365288111124008171086717838617984886437853684216038388406824040913764376662933601891929e-01 9.8256858104535818882063451381816148248746880305763694716965641251810001940506249260036263562402103897e-02 5.9482592648069068072731952212705046946455289543343819065374137170578870106351738893485212816870853450e-02 2.0398370826214683547017222566540030641182536273397700645554828365652141252297835033158531925185250612e-02 -1.3197576615715354668549719427072680442645095237841762725847314009632429691989033261557941921177134852e-02 -3.7604847688269554353673820665365334968180581603130934383426883817219358018902624495562513893654936624e-02 -5.1301404892498653013826886781221079974920109277141780588784554890652291557319347846615744736971993388e-02 -5.5088571909573107168042555009081241092250712290668779778207509863428649340928155399464103759964713227e-02 -5.0955665955834774472813688001819530340613120159895413675198842769375538049113112327015329409356778255e-02 -4.1736612056244729731779424806863568289437191193960442521797331274143153580112928766129606167603690746e-02 -3.0271096905179726079411504171260162577801749196934454386814792779157345917984460820723930349941846013e-02 -1.8921749730394484707268207189441527698328594615384613247511265559298448927924307371695894983876689625e-02 -9.0954599876921596799729650718233207639059200327175606158615730510687792197867590543689229615621200036e-03 -1.5303838248468465548292628998352742816142181575322720746244001557209830351532789928455237045859069830e-03 3.4510759265990288870732176291204946002789586685899006506608236791702054025201042980521292420854960912e-03 6.0238955368176819669661984228968668530281292319738828807480236891535469990083216173882939143959698412e-03 6.8349690923744723737745329276606229523510285744410881692728382177880929011096992231573945894539425736e-03 6.3276819431826415032391638041379840193562689512838138723780307557935089643824771290308268319420698469e-03 5.0802323208700727319667666940084779859838158791834453703164543221025617915981077124667042976424167490e-03 3.5327948908465072675785651971580325232114624747898702049323414570642528830799839409397274984424386544e-03 2.0600303044814566628113013746248736079408849810768535217528991353258838380430533935064586278020063350e-03 8.4253300530289235096121641120572644606795666379175062621309864097259999687005076745658036176842033302e-04 8.3305323720619691382196091925758208271754182327987351469601120835927897402198377325227730341693295500e-06 -3.8261179265579854047726360912642408185828032278231542625031619540636837186399995068218341197248285270e-04 -4.7727724371468592188562896885765193602239045193983422011776187303991681936492494947352739374046054688e-04 -3.7298492479425884182953549492256529028535337876057051431016858767283786189129096627492490370394745338e-04 -1.6805134516826322011697323862228242827665215069526669534674359202935054759775824214487645033997218356e-04 -2.5643155410325619279925007907941955453330013608108182454242731346462482072906631685490473831331827877e-05; -5.1769391441043224371794702583690174469247223077642633710228892137648158662511710602919207829706564717e-02 -6.0916831665259969799186024838267925887649866070884105145949786386298149710821716291581180696804794106e-02 -6.4788467066942025022305985684824869170813835282311601303786315425373772576996177598098041496586752423e-02 -7.1892270106706597904092759850487990538946416194933774821894174485346782325017293105044284308081767876e-02 -7.8954747274516563802995906521494929196999602101489049853811905872064557339446577927785305024734137204e-02 -8.2211555425087318222157517149086015139260001347533442767191585365946835774888660129718435926699903170e-02 -7.5800085717904102854783468636596843600547671199896372404813927384144055267745922255406883446407241812e-02 -5.5578837353063182493104551118145016450831249819383969892639177646406335150202639024343192505091664126e-02 -2.0923915539300533310885603458614725684280814648696148256991069059193302199665382065136271583602324475e-02 2.3933131493676006000888000578630664203628417083392258791361765532263167358773319216040625373830240880e-02 7.0093671137713381502032062092429597727251920695414818548960040632744589587488695725024150234627771694e-02 1.0772785348830267549701714689528132850869909575099408353522506407549658187851083536428861336986262677e-01 1.2926870515177365288111124008171086717838617984886437853684216038388406824040913764376662933601891929e-01 1.3172546987405118612879344216954714190367328528076839649864097809728109697998094907005266520332912954e-01 1.1650462901002421090241848541391505011059689149813943588395637027758978615156725477033483724835178269e-01 8.8185894789082621681012077340824767036095904862190386346369575871795596067867124270796062587900364169e-02 5.3250593177243138582240967564855842630602665790298538256150304626185803137928242033649491197002825794e-02 1.8242470701489546158619829709411795146265883435473641369115141485689240583910032599979518043925895432e-02 -1.1639917540515496742872417585300788850066853362721670644905164642001134826568661592230762218086292214e-02 -3.3022951763262407813104477938713893163490033715670803336724207159368776119016631978896143727024966586e-02 -4.4811751563479142982288833219566523119972854721761754107473453272831892590529940754861041405680437210e-02 -4.7746218433186127528110241820432939594627041316838601358700936300589208087665825124487626738959151195e-02 -4.3841230792441868519695757653582499538574887588699309127117970412493589250972682680744393134030779074e-02 -3.5662902608099765071249266937158383898878141675609570645003494235963604536520663058284436444161811709e-02 -2.5696228637261062899153457184876665446868338379335371824829106731975159818470398526935742992076939060e-02 -1.5849121504250329899746746811583442129306729591423378036076000010552694812631260969648817551919103868e-02 -7.3424992521673372271728052692292341972543305683427158786054020074874896755793718301534897550660167495e-03 -9.3298086185600833753803429553216237543060759235392779664767513473065797581540971888292788611769693106e-04 3.1789287460246536326534999073376250118143510364303677580272913863566367853220577069169374719861759411e-03 5.2741811270394094369782965770420026585115311063443521538905688251633447510006637412162958678454096688e-03 5.7838168065782271278712244435847658481192131942301973763985137684709118826043309466278330111131559660e-03 5.1807617447073097877457967220328795886582546375058524175462580259069221795830684910716109534953600727e-03 3.9868084928756276737658696506000531555955402060435619101091446057392288712346774748194402223797061186e-03 2.6022040668877880071983116107551123634970837776845138607391209910303858864415963573693772143859446670e-03 1.3285333812860533265575870399144722255833848483760372730841127163214152347669292128415076907960508425e-03 3.8563788840644192960779976460015942500559602534994560619930308224731655293773642396629240851030501871e-04 -1.6724184918158653918296118690457492743082664333433301000689915294124198061884305488674007520835889021e-04 -3.7519623306912790400323183228630726236561953640964031595482870511468061180919154881300177175219877537e-04 -3.4805500687857319187209589767076474137059837052962889396186420336097546801439056290300440336523932125e-04 -2.0226838702068247322136069692509711437345553265681948801724380434741136493648937022857581345103530478e-04 -6.7718742412812675820405823995166016749279426497005155919627050099468793310708805283025653973014412072e-05; -4.1553096687470401232499139473591285402521785470088102102294065222781443399878534120982514795994929012e-02 -5.2081347629997266841602913984148070938013150971455771507400868151602488525775646452399975214862662059e-02 -5.6367355298612278574590566362983165523634224151329645259320443856936065283712477321443633782963104952e-02 -6.3759432564258313547067147055540183970569397132269727858954179455405796226360066679918293588918728765e-02 -7.2268489291666284284519021519333881363869926144767461357083085112118507709049814195075935475805045724e-02 -7.9528389366255704699269604687212593264465900922178444623106188253386777854151254976905231635264780191e-02 -8.1273699619951410111852805789554377578896896891890440918204210700448619936445521855664523118089402645e-02 -7.3472212066717833834191536337832720883393120662177165923445485022718428425151030362895964493572109594e-02 -5.2701253387523981076571019797942290172824893127513954909356791501243295725433692322486991582557108331e-02 -1.8716868913194407254163766408315451219260176834510502191436529940459261621908101085424320609350115692e-02 2.3382162661764528312307977282380307066323954577028352592072958379300650462872207040084450186301630842e-02 6.5264144989433599734744226751567891188659903204874298731688269326978371613823073751898482963100834861e-02 9.8256858104535818882063451381816148248746880305763694716965641251810001940506249260036263562402103897e-02 1.1650462901002421090241848541391505011059689149813943588395637027758978615156725477033483724835178269e-01 1.1785043571656958332711035795895569697834572060711313178724272398821694577291165693846183237335329917e-01 1.0348400742780375273052364194598859602878912791303397471696110675056083349211069237284320909648993675e-01 7.7830849548201424703079970928753943355785556292393293199310840304660837709827273295349340361444307046e-02 4.6662746456167699065566105203845962260706970439694173579803401697409330296009313490963668766946373154e-02 1.5782346564048541041932927279226526169292165815467879511228687718681833803763498398639929260855338711e-02 -1.0197025618918657976958033185110156872798612317192869649039123897165543519300445863660248935957474868e-02 -2.8525208316023206368419307068161872765392811219854162194619624389176172461712455341002079126106338533e-02 -3.8380926144483140753363743108010386794617538012624678388688922030316202750705637853365626253160134288e-02 -4.0566099958674836049158127758733752477686057841214930567608564234965915762410033762176718270213006470e-02 -3.7031700350556464449087590066319139120460000153685143449939598265810439621576610604087708860240987701e-02 -2.9982173614067920160659636395322681428765351019745027683827087613764423419582602238498075596516589827e-02 -2.1460907233575092184318581998726300002963967372965167720205377690000537662299891874572731735637675255e-02 -1.3020863666957958009748139376890159544858097481404173826032646049070215575552287048692718764389122202e-02 -5.8214142288331584840274594745877483367075473613533037161560196016720258101554905407859074301217280285e-03 -4.6084644026463072163488340518767208166262182609121049438498479684996103527809571492429874236030444348e-04 2.8976745516241209383529489383984997646394418586701952067062535043899945962027550311516972933318215634e-03 4.5489425779900099558590517726313605584550940283016344201400464744343002872177381039700562365362658689e-03 4.7802436689938718221973002692281377228830060448333318164324090618423451581970009141884822366602737604e-03 4.1323980916608606396820417052602090021642804288321057499782469745704847768950287535227867426937192404e-03 3.0043054496031611904785721510674772833752233109287320417119775725382499268504587629022662224922596499e-03 1.7899334101506822374130074562271898908845230226250739058818719302118284001048924424285084812148901312e-03 7.8817064433064624803580370973709850943499989082352061434342919963933535399547473429769133927386616401e-04 8.2436842040527708678745524065424624414114075922384427274486700279284666475211844879182403479907474495e-05 -2.4664811749064614511479249163788279033138010198052220396517941233254570520518551845358129121801742432e-04 -3.0253563088214036143603804523602172308212938808131985455885045255975392966248154594527766359043657085e-04 -2.2009979542824408485782288650233916851119900267886287149795383538295785456809071013827046702520003121e-04 -1.0081692686161761200931944124826979732716480647510349861046914929385247698459101931053706878477665967e-04; -3.0476435846510318808834856994701282762353288914942713204784921719183248258970482762051390061166950689e-02 -4.1269111166604373333360560928862254435891283033592692506158741616296587133978011495222951514122324163e-02 -4.6361731230404455586958966465247049982941288362183497557634274236411058353929079215932437824168878281e-02 -5.3435509701970983290912078068250089518174880925837810618341787012667761118602584926348581427979384439e-02 -6.2514823929653556242073774423671425417174535519608570631158211068737451510904207610865312830705168056e-02 -7.1957363620007521437814637899486445067347737087976193245699734270743905114563044344709288411581703828e-02 -7.8422443373548657129459378035139531730766264824553076905081098356326489473582405303522750817199657259e-02 -7.9385256689083232759542530133478450977863568011848894448256417263592220509420562982553454388734329432e-02 -7.0879732020541163724732722280802151178938081977143899072442488112296273197139049814062255050200190073e-02 -4.9604780847423886659133880536480017941095527799953072555030363361091593552347411800281134279447966122e-02 -1.6741238108215900805227840966910687567914523960567531980811967465224701594054469584863691051216998700e-02 2.2188296006917238445498701954315640943967435484418355346770161494086428135030381813865358197927133708e-02 5.9482592648069068072731952212705046946455289543343819065374137170578870106351738893485212816870853450e-02 8.8185894789082621681012077340824767036095904862190386346369575871795596067867124270796062587900364169e-02 1.0348400742780375273052364194598859602878912791303397471696110675056083349211069237284320909648993675e-01 1.0377322616305630759734233711955502333837645651630314773444553309745882684679002837442652198746324121e-01 9.0352695978876941616008186003896089529707300593896133485160270363765896662088869566649623062308282299e-02 6.7473255798322307071344584647020607579047077105276896268552322084946620796572661987403621497808513477e-02 4.0227942000629316160217017288802297477975310286672252740536685269681208827405596508944142750308065084e-02 1.3587276605072800256166437371749588233386491557793689783988545457349326646470349357097058331150361177e-02 -8.4144381636083951274983968333306469765097619459721334847284050372819335232568360215680792706921477656e-03 -2.3747263172366493535898368439811529115387027346962291088546453395858523147368138536893258454889143209e-02 -3.1849395181732670013303795840890444563167679925338234038273985744315340704768767257022021531771913378e-02 -3.3596866718483914946455147841245305906265915484964896452231122236172798262188691912337019775313207119e-02 -3.0559498720861259075619785491815935993962787495867937506937626409825204700914260471274925516468467568e-02 -2.4696465707055751306865373508791807163638867305563505367767717891134806883411383529850039280779393477e-02 -1.7585437934307231088681735405442444133823063268324603686563608663105323886686159932558555353824434692e-02 -1.0558207346689501432771573620762880601979375556477868266467254734485248077736142409967561320865856374e-02 -4.5554678066398886442063505484671983945574284615754494364430124715570254357183892226516258353023062252e-03 -2.5564462823127379094345314182458313003366315749122157236612534284143555575196287247159161005356412440e-04 2.4962778664946690894017833175728904646422111484979859573631213789964443879335061199611261588248788464e-03 3.6863163656589981297472971713451265898447934675868795121218040355238779041106799929360489867775153795e-03 3.7915036785922779929971175289870735953312116483085771874903740257636727186146210643293285191052231502e-03 3.1156589467936547080058472338024031363369746837448833519166135752429358069793865030518935063481747621e-03 2.1297357729614068232669856016187133910928263176699220969040066959457747331588082188348683133366512326e-03 1.2049948818249890205624943929840601838574892387788461959301538674107751375083262035910445406602280332e-03 4.0960636365574908267578160597259835776747779453178370787672798881250193433378209546431988940105202309e-04 -2.9726853779552108889763879647200354583390297788975248313772966600057259566718652824541030650199973538e-05 -2.0078350848870423376597850793261338762443305134769503749218032735120515810167423555131272138404108834e-04 -2.2874545868695052932927518285917086192179266447780490548796810956777842127231569016995138010037270610e-04 -1.4504577142876735122120863316411101468485359729808459878933059510790888415623463520817588686295619385e-04; -1.9179504847685063260803672709847406063938442065099900604558628965150606603097964982735299783264108065e-02 -2.9249406934219086986600075815452866961131516848468011080624806229411723945285165795689600635288530903e-02 -3.5182063578931123590053410543629653221070637641303382309041898229881280447581118480908602422851867804e-02 -4.1518765012871946238596790642328598464754249819732551915735538857126718868169573535957377751863439444e-02 -5.0562183183882676795792099644879967759062985994402427123548726038250748329059504878939039587476222417e-02 -6.0951953193562595267894905681401558038924491981440773589909412687530265844172342379235006677221664339e-02 -6.9780214194490822835160658614339821643738948449563304282987253397035832137118802859056239072777627848e-02 -7.6021920477083607558500598666727264013211194181596081270820115951187832692852022554735636668362012796e-02 -7.6681279539469446288437976746455151254279343388355500989624325761270510398847072553035780474581957274e-02 -6.7292730390212598268034361682031123250314149381923345395532268764907138503850523920681452337183892967e-02 -4.5860665611095954958180185618635844389140376099901728985749458610247866740296382683196442731131178312e-02 -1.4835285631184669046820773737793415328590119046210314548296598012069851150593899468109214437054717093e-02 2.0398370826214683547017222566540030641182536273397700645554828365652141252297835033158531925185250612e-02 5.3250593177243138582240967564855842630602665790298538256150304626185803137928242033649491197002825794e-02 7.7830849548201424703079970928753943355785556292393293199310840304660837709827273295349340361444307046e-02 9.0352695978876941616008186003896089529707300593896133485160270363765896662088869566649623062308282299e-02 8.9582489377500989800576269385133819454949690145710307187775191594760611064838880377220794358812851055e-02 7.7276181811143457268786751133086382565977695176575175065611001994267400598258843637858094410588416048e-02 5.7238522288338425616291303576787825890110447026161732522699405715663872029028118596232440651657369314e-02 3.3850275202539165572155647306628420123420978711954379493253217148797917606845097842526706587767320575e-02 1.1537595138503400918357695228115322828509377081537001523449819185294873117665792165931766145448698331e-02 -6.7533683781332236558908627757334854691624674463725252416422391253263626618208993265175095492117625556e-03 -1.9259352614025218126404365840210260730187645642158754596902458871531051405689645609792509127186206619e-02 -2.5825790822510276313724616686415902880026483864045863488598138204133160772697937406956615014218950319e-02 -2.7102841088322584398859650158570754814948604523001873272812257682480314202442099032490673858244569092e-02 -2.4633965970009160948103069363904612268273989028722241611077381341752726494572946428971228191054472499e-02 -1.9840492523453766105810838570383505647197558192951399695215768059705560819978347869265315725254409276e-02 -1.4009740221174888089214241560862636470511810574360655914211127276915511339481185574113948273109456305e-02 -8.2069068657877208656090056911195338005627455543987913423586444553148414230327885218002183764158707530e-03 -3.5346365568451237524382683065754565520755883517708471702253880269670628394786974304398970669027607640e-03 -5.7267123851718535822785857769146045332678390216224606542347259060992429089348277446733406183580203269e-06 2.0288933126127474650511800704131524407611449999123659877862244925443605828057399935539883453127144312e-03 2.9215463102064023613177277606123159725954041303431823900368380838978507790236026165371867536901475636e-03 2.8309167895159592620880862174509429048311027867461271378126133125788801115391676797476668695398912833e-03 2.2313597868410224484614429418671805436300018924545223516000051857941491926931493237931117550856957302e-03 1.5056357252356254987952911201337577599182586364927977150249338595034046295090100721670892218816544762e-03 7.0291337636722632887901384906462122264972963725990667631623091368858584780628507348648416438872051963e-04 2.0231481341088369480481713177171287209188144476925243916773085616052991839991175628028865054579700725e-04 -6.0546197289005624813549682546936991057471938713465192570365814000352325567545573880802758117566076014e-05 -2.0239339505513978995362677731352790915862835832931354415632058075718249912407431336019005416799461121e-04 -1.7254611053194866823951038376739929383562806223248806148928692394530286413974826903219218362068802461e-04; -8.5244298712244022058731555857769766023165403471550695176192858418179358933503096070264508725747396216e-03 -1.7161512923265990986645971199640497590475127937380518222987845882248247990301949405231782716556297972e-02 -2.3640210944725644344283515583177205875026966455124419168502578171004659375937638225336557083013692023e-02 -2.9056131838001288118260286700421493744527164674259479214657269843366949054579626671056983507651937770e-02 -3.7580648016832127823027611271609294865157693107191157679893836181979943971965146800077725413597231997e-02 -4.7929810142444564754384613926031295055529160959631687681179593514536415063505532460670939174690997264e-02 -5.7719750098178540135604643213401577980714484520278986445344795380759788769872761641702349868870399838e-02 -6.6541958467680817050571991136596424949642186196582567802925904465158767171057995826217365203920015717e-02 -7.2924637799345121274822260058540563633397879945693259512745436421522516477221051494632992823365576325e-02 -7.2926941363419374781953403206742553030042420260149853205569829179516138161330172549811298565323891267e-02 -6.2662519899658854011758834270347853456295897041309405868087189506992253719367915879623972246240393885e-02 -4.1846772123847937689414399994661921222951676708778004475949933778342818950771719226099793541762369861e-02 -1.3197576615715354668549719427072680442645095237841762725847314009632429691989033261557941921177134852e-02 1.8242470701489546158619829709411795146265883435473641369115141485689240583910032599979518043925895432e-02 4.6662746456167699065566105203845962260706970439694173579803401697409330296009313490963668766946373154e-02 6.7473255798322307071344584647020607579047077105276896268552322084946620796572661987403621497808513477e-02 7.7276181811143457268786751133086382565977695176575175065611001994267400598258843637858094410588416048e-02 7.5842370271839780210848611688771642946533768505873753125053450739488912989575462209209750607680330384e-02 6.4932350310035841202564718697715258748052358247254500981208712933403694231235772192424010801385437843e-02 4.7662926617628184375528904074980177789857943908821425658938458216710630062439452615842545967874050764e-02 2.8218736364385324890905663394358773935280844885261581624472831423917556588512026641423322137284131487e-02 9.7653753373796760056228934745845093984051299455787177731561585845257942007440994242878370836039316971e-03 -5.0870440775429049955063449114268042183857882160689427215361029177862456009179695964447408629527881881e-03 -1.5180331168261345659206585069778512447340830878643588013146769640339558933193078199132376377877549708e-02 -2.0292038565578420025579036394895837157417638649141648752366160120059778685940123756158991049111050518e-02 -2.1393682655972882328729262843881883506023033046315773043906802261593628712659526721828265471207535904e-02 -1.9478046290067040511828070605112817279389241470646095899993976694598401125021771314325558427506926646e-02 -1.5587418322096625104442615490740337053118448795676094117473482106203233231213113101194545436980013083e-02 -1.0781305238446415394297063579148885227875444392543276063916020906014746435082818862549082166134398042e-02 -6.4166182366515698428517711926218577626579751042279309334795818263414195426207898962048817172600048214e-03 -2.6050327957518251022089886915179635153448340789526054973779397026266111666515138377588329688896975340e-03 1.9728895981759958470858317408194300959762549239080193597644693284737737771641747035104378032151956194e-05 1.6212306582221461320942738030462453434259286013266885578908212032917028830123909550026866602498657254e-03 2.1625514868890057280956664692800147876395771323174552852260929530369455863695873968990531929537001169e-03 2.0591353471856073222111108007796188253027693994796161325437483059934885591127637796006054040604319206e-03 1.6541841626206991851863458004356131398720144691872757785503441678835280218018708913672859544064875777e-03 9.5279727885704388042384736451713103679862698128488117635603293502777242427549679185282148757740827429e-04 4.4022176684655512371864899961593275727869525816221379551831932060647395271036779085643078180580891426e-04 9.6472935888424894356337302394229937174616036446625616510142030074361616069578705590443766175234208391e-05 -1.5534840977035053467632978474827045964463760637009172109756328679926525689767670421255740870259269676e-04 -1.8389239276550262914812374428568479893757857536851994028858845899802027400067380350707902267022769285e-04; 7.1880272764084263355932897900020272792881993016071715924118813490253207447095654195488025490905731448e-04 -6.0684892267281479160195907483193547676424754973213794193809553278859797301591660796242130950432221392e-03 -1.2575467104312083721870555458820913841939335533554957290382828702420740142680735176715982889327461153e-02 -1.7083368943450486057547643594096975254606810313672051010215625575023453538037237702026204238726199304e-02 -2.4650744278183192530087639292466298004201737542676490115291861725213502471991164322915612889668396437e-02 -3.4165989886365874401759203272301251839153005142776397564137537046361798972297808916003165424155417930e-02 -4.4033877671460702371739909936732941798577380947071909292068444392837656453385080466371484940666820247e-02 -5.3611488350522773880390732605752579067497082025894388442329749990060780294710874150946066580355050182e-02 -6.2759058100032457736955242184320224773600894687870501361305606930010552068083473208724414824233426545e-02 -6.9000538734950454128863095026556786255615657640500859847279433034315778421731971009924647448522616905e-02 -6.7947897851100837251740914495977230191272658915560869480564927802665105869439913969405500277990901854e-02 -5.7388777182649699847430534069229313172398775504873290600201706140140316798974497049292505474114785286e-02 -3.7604847688269554353673820665365334968180581603130934383426883817219358018902624495562513893654936624e-02 -1.1639917540515496742872417585300788850066853362721670644905164642001134826568661592230762218086292214e-02 1.5782346564048541041932927279226526169292165815467879511228687718681833803763498398639929260855338711e-02 4.0227942000629316160217017288802297477975310286672252740536685269681208827405596508944142750308065084e-02 5.7238522288338425616291303576787825890110447026161732522699405715663872029028118596232440651657369314e-02 6.4932350310035841202564718697715258748052358247254500981208712933403694231235772192424010801385437843e-02 6.3252044502159079124311448046779712347146710879669411096361771967136805207197382602386593591909114367e-02 5.3589664967692304131509425543049740458664893184346805445689568803494627802033466161485375978974050836e-02 3.9265764099421679272990298079108119459689071810626488873883336739700123507130768445292371499990093643e-02 2.3171668293763756389090169463849050856554491949315510792260235413015866551170502967599808623181015075e-02 8.2581106052701647485983003680617861731579875257914423535083575605583388649275624369302246450994014371e-03 -3.6508956121638486784626528265375388547242931177580749089715185973903979909316053885486323629307708977e-03 -1.1498988368003153833890440609734176870478028916978940148305758738941463517494652786725540295685548198e-02 -1.5668968203539810209136496894115940038215164415149417214717900335402232121421926899407845427672594098e-02 -1.6659049671972940701435456733947821062564947235777470679175338976571471821383381731003311914604185296e-02 -1.5091783461070285828137360680802220840290659925971355675012973529988576787922444669291728369533600148e-02 -1.1846104620364134727430416839391618243409947534137509100968144059333450231250302751412902803132653573e-02 -8.3788992981967158352383707229527185485239524557620662211093979016170581679702692527540922970497899692e-03 -4.8236619082122541562236028952281696923287177362254313913504783553546716326568499066370007126841926752e-03 -2.0014494709140447005898451277857828301997128911260912134126703897526879922678450410795360854174499490e-03 8.7774990454950175301179363534468805013794610270096291307541554276499896875693497194790453568361303409e-05 1.1987507013258016238222464651880066277880416956331177468185662158525569619673660045408648624504342677e-03 1.6215264136654338435688887788174634350882607962605394035632367684840116487673897847969731267779472905e-03 1.6063962342198060953622652810227770428808659983948094569776659014425202541275795052257638210844954885e-03 1.0977342695020549171996793896901104650747987226708806440926193706147797293434714049221936292638154866e-03 6.4542039273054122872150967593661739405713934779128341898802889184505771305899582102391368783923189137e-04 2.6098022921549226757559306656651999136380247506624546984155465045781111197303944690804457234580748161e-04 -8.7888184304108122862097233773402854321658518805344122444659249523855290139389767144400422913603851556e-05 -1.8094878855416492076629763122983816909396353552794497654354565991032764093389293132022214605129792985e-04; 8.0008964256986132324185842438422778375532468522219705404309995869841584324914734224525544840279408711e-03 3.2156213326889979644876889575299641814191607289928079056290169710759443935079393929926686564031587106e-03 -2.7117855053420600073387614766730522771696433910858942445910637036893589120410759073562212351662706651e-03 -6.4095512973877477031775494903208742881691147638069110062089536542395869319444742938214981607593754666e-03 -1.2640268417065840115135762856792179757869434958547436126435376479043141247967905213070356181123431842e-02 -2.0768741805790782236874471404581927787534570413206788140155311361705609440161170382769702697398890764e-02 -3.0014781276087929303217928264745554580846537076849778870255259282465131479662446183519375564329893746e-02 -3.9204550451203074932300786586842431438595247218280526745997183981414788430792419655978390476687534543e-02 -4.8975670723394043242169812026249893445200851758645513841151896313215383163556304687621232762955755941e-02 -5.8455514585100046539586398410755893215029652706620980150271142888082304042296828837240137108333494044e-02 -6.3801165115303099938367431482309056825969436492110682347749730104989177642779994822127061519380573285e-02 -6.1947721843004637157778931861160482287392750134117769191972870060258364917070941637729210561840107896e-02 -5.1301404892498653013826886781221079974920109277141780588784554890652291557319347846615744736971993388e-02 -3.3022951763262407813104477938713893163490033715670803336724207159368776119016631978896143727024966586e-02 -1.0197025618918657976958033185110156872798612317192869649039123897165543519300445863660248935957474868e-02 1.3587276605072800256166437371749588233386491557793689783988545457349326646470349357097058331150361177e-02 3.3850275202539165572155647306628420123420978711954379493253217148797917606845097842526706587767320575e-02 4.7662926617628184375528904074980177789857943908821425658938458216710630062439452615842545967874050764e-02 5.3589664967692304131509425543049740458664893184346805445689568803494627802033466161485375978974050836e-02 5.1485994914065822008966137299506609845140309754201526042074963798896581737970381931641562590145190206e-02 4.3360603454177538060280002608570794337347109140325340026988032695530430280881957676289761802439675166e-02 3.1436286965473724847277100038231506185936490467573075172667524312442701145917109815110550801746840564e-02 1.8517230850509378417588078234839221763560472151321474911440663590229719805740228937811400472380079181e-02 6.7296095718439476382649506731818588871837966767531734433414672269178423049081256319728544341631523019e-03 -2.3795259951561400877182925872040537570006797443699420773142863414374821237318473897219502139330998867e-03 -8.5920358655609988373636781600762324740382175880995445422411028460723026321372842366402171552289498799e-03 -1.1936190110484956446140001200800007396308813862924505913780936553545856172074007799072797736919953284e-02 -1.2616401253407711369708834889551227423380278474591878717480453029304407673945861678742629148062839193e-02 -1.1198018578326893211059959080275139824070336475999470976791481542403005532212663286107852552458139005e-02 -9.0005750147959658285930622617007334176097064267873715045615319987017026849971523725690430941899028601e-03 -6.1764916094573201372299299933967919429904069019100078637286601965145592839337060008489539066230054453e-03 -3.5817336891344930307925744190839867088058947760196068667710293286595035725478841034406304200294628723e-03 -1.3631751763226283183961345177884525031048510771612009226738957990768208434189778632630012447072774258e-03 1.0440560050756454506791792182847659273327517248672825393950040155723149015315615977377873437876607448e-04 9.6268894926778958502067664180131043087436071489896867988393934493495964138371414588450796424110557258e-04 1.3232885483561692647290718292073630707710603275507521561441511973464328218770560837526466685047449559e-03 1.0747712999633779050940205932870650521272846660141088693196387293640624097100178351061847309416242741e-03 7.4372147878747166389435048790289743934049946769143369613235994633769941748025527550595427976183867285e-04 3.8094645276690850187680298506996348483645368078669407090759211200783948702532568110912369167843750385e-04 -2.1280885351678404948642230510248390245666286853404462759786102192794318992091436537284727722027051497e-06 -1.4366451705165415293063125637156890216100169203884370212216980372714819400950830473886511438796774075e-04; 1.2884569904518673608531118968329973152696570718502460525497814096075614236588714800293514561951316730e-02 9.9899826819300723234200479647342183524601202620874915170140475086345956160122894426851911284666254749e-03 5.1283227333765494025846154939710522506467460746886060258342254195372850932861294349163903982326227245e-03 2.1062617193567022685934466609319945746490007379352136293989326960420635310493759858565907770014997776e-03 -2.5645769206660358840357255223427527132507173506179568315257879403289367824095810103424622374668266862e-03 -8.9849440070625682135461625301732910831810238772415152771176928746777536777703321198389707528773143086e-03 -1.7097742108469548396343395155378046939195332297686660564545985625815070064532807389688440225699566469e-02 -2.5264410127307859634602044516229908655321354318800740009890929424577865390366832279056854006533017717e-02 -3.4286221576733733071585162209905491112323069285638786662587968502046525246033062246968231715302666772e-02 -4.4597855371418185466880149298418786117608141650653554241461094450995647179832131908745216752449130921e-02 -5.3446808222335000419458837570640119389962745632285494093537222355891586967663694266997815090282323522e-02 -5.7846229277512545172634049008563420518828568891413227868677942073695216409985853860873424530140135958e-02 -5.5088571909573107168042555009081241092250712290668779778207509863428649340928155399464103759964713227e-02 -4.4811751563479142982288833219566523119972854721761754107473453272831892590529940754861041405680437210e-02 -2.8525208316023206368419307068161872765392811219854162194619624389176172461712455341002079126106338533e-02 -8.4144381636083951274983968333306469765097619459721334847284050372819335232568360215680792706921477656e-03 1.1537595138503400918357695228115322828509377081537001523449819185294873117665792165931766145448698331e-02 2.8218736364385324890905663394358773935280844885261581624472831423917556588512026641423322137284131487e-02 3.9265764099421679272990298079108119459689071810626488873883336739700123507130768445292371499990093643e-02 4.3360603454177538060280002608570794337347109140325340026988032695530430280881957676289761802439675166e-02 4.1284686945713950961288324119482348738750991431817184841738098804975464376252769781896727050440764495e-02 3.4263787158045571474098948063651360314642685515188574961272515476477196373231097991386119116355984442e-02 2.4622716748203136925200232220290191711473015589924487434857929281197365028670183972179294657800565566e-02 1.4434221524036870878817444537836373206723928768692394739292652176462388354121832189914581978995194527e-02 5.4964118102105531846252870129589907227769763992075530173763814403625630521296939979206098085278916397e-03 -1.6054574247442211113464830191902239668121252796757797753470091755183453822064725224951573560949662812e-03 -6.4920449517254389643332760455516483352105303788369216460128502483579053473517828938885601184948507120e-03 -8.9513780597225911332059735385676578331584577736295141594769037476800167052756193220584552569348696953e-03 -9.2541254481101869832569548240954649334442862213514466633371350159552905291531075454962144472486532558e-03 -8.4286535223657459940431339902267956105147954591820739767442019043670023320882568278501519741470163728e-03 -6.5854474171676452983284734348549264079500995058414935982487848861683372595082949388744715410080562815e-03 -4.5189795627713580196430123937196038920406247958892685116805471663522934750279094605269656015052678996e-03 -2.4759265814714413625215712093669933919737222439242857732092187823956062366620475665067502131807255618e-03 -8.8859461246704949907567627596059709872391331300028273852197920315049203604118760963155425197797651609e-04 2.4189943416741086482654322028777329690987061591591188245072611858990699019900527838570777029305160057e-04 8.9791793335855848111611487732263528686785788273674774555932939699460263995490106249453392161237750859e-04 9.2637890314468989823939734066033556910531565381825329579351818694212501366648374909306929969112096217e-04 7.5551664435682349191822109092505290172618411865261985558870932157394435979541845138825975709455624912e-04 4.5180550834252543507230375947265748354667007130613560840865722942769867170677537391910765553443261246e-04 7.4017586437649910691679696654953679200186782905072700780015888124385082633440016027450324790280416401e-05 -9.6856446372404488143224275466527259100160829147747762376540881728862651371378434503560608836389198002e-05; 1.5405636412604873516693594352923035485629213650830255758416317062656772564310559160670446925498451403e-02 1.4136286560989109146860302432599460776126644750690467216722714053604948630779703907660807287131556086e-02 1.0647746909710782088504405531293094937080326714261613243665561380945125520668754577821264505690017860e-02 8.2124905697290441038336342807748980600364677821192567933270187926200885379621471899912397422196634038e-03 5.1367583010022772525122107803262906058747159350150794247122595235218779701617043525561319938321624121e-03 5.2668068752055772898605103829709136663026689779896689752707987384623376035268478916224118553401801915e-04 -6.0713559867891732458919968154795889737043785034320930291782353254453140036594730890904410226312368337e-03 -1.2875574745197128207794291980702491836861317974936372896326382277099226609454874111022707509443695669e-02 -2.0444442157401350268052635192840573800966205808832908384083589779927966049462149988698536828815985415e-02 -2.9954591216772546435518976982766421309066244590040505379887633645535335374848815864758008979762899823e-02 -3.9893632666378691300653124578580426155118842559383269443550519757255979094303017144739275145247733399e-02 -4.7876156713194375438151166772875195431608778962079311823678333555817901457604514459900904807603064871e-02 -5.0955665955834774472813688001819530340613120159895413675198842769375538049113112327015329409356778255e-02 -4.7746218433186127528110241820432939594627041316838601358700936300589208087665825124487626738959151195e-02 -3.8380926144483140753363743108010386794617538012624678388688922030316202750705637853365626253160134288e-02 -2.3747263172366493535898368439811529115387027346962291088546453395858523147368138536893258454889143209e-02 -6.7533683781332236558908627757334854691624674463725252416422391253263626618208993265175095492117625556e-03 9.7653753373796760056228934745845093984051299455787177731561585845257942007440994242878370836039316971e-03 2.3171668293763756389090169463849050856554491949315510792260235413015866551170502967599808623181015075e-02 3.1436286965473724847277100038231506185936490467573075172667524312442701145917109815110550801746840564e-02 3.4263787158045571474098948063651360314642685515188574961272515476477196373231097991386119116355984442e-02 3.2057548395515005039947628095394095096300776284744268442789550747448418958712890426976995948823108986e-02 2.6286799864360225322596075213759197628789297186304887904552296977424802870412520159822816075768741609e-02 1.8764989548102701094633010704218862435135852690088240070514911372246463574441790757321966137043349182e-02 1.1140771915020776163415343546783948153062516865995381885519416697816200475980603550176974314591139997e-02 4.2904585535965762131620599382915555509706993893876635854325903069802632932919310798379203964699148697e-03 -1.1650462726504284356542287478482289071567685153182480001420313102029502049758568097936657902310996757e-03 -4.7528027566385832703619816677748411112413106492480263287860881932703896427604977440531258038908723104e-03 -6.4171299375134748508840471077004925644792221537096345220368841814607784806525820720442035755684425321e-03 -6.8161787278990892234083850917095192514506854939234561491650545544053815861101782329212519346756330474e-03 -6.0544577640782100910135956346598976375215473684685866911621408968343823672488606750554022914944681513e-03 -4.7065329425680853340509671482898218337020336004391050662044955689682779059413399048740517485490071914e-03 -3.0836105630946617961110543142046658723598015160389602618870260093354227692435913154416526627005613590e-03 -1.6189259935879664253779422944393597377715525745228858756141654202870299788738425761800221602455411008e-03 -4.2512521838877014428784011859517305418518574006659956863322863541879066681618304807328885578470625406e-04 3.8513179822664475810829274959598457740512097946099739576229091970778824279834672000545825385478692473e-04 6.5187499105310724913827197613286179111599019941766898312004023187325766112824568153723060151057805640e-04 6.4706786781912144464923715004572062985534116253167825200039460445593349292674065154542321720786326343e-04 4.4824132593945116851183696849542529816109080551422204082144915432712601500510049141820724989162452684e-04 1.4000159054839792587779458077835754565592052036412330823978666016136530061030626497490597381155615732e-04 -3.2552361866615242326307354601460320775470267963174577246347070982391973371122992160700146639992689420e-05; 1.5782401280669148595972858865228312506638432009653349828903205510459125398349135132288709037917829604e-02 1.5759695988172185496779159419036871202027644944861876867545608893293563629806664947742160369164646766e-02 1.3704419571612819307928882266110024953495143772548711716477457452221395370139443068820508396751872810e-02 1.1807801991538656524601386323150688130817935738517917601814047909253685591886666979467429693396037644e-02 1.0152893194966364570036725841533013517077474310185668540607503582317634271510105296417072184347796543e-02 7.2889454910502212944966636257483067254437442338368298643668191232638551213730489050905953775040993295e-03 2.3553340866022936652263831422393138722180203777640601354675479624585384311230297748189047082808651292e-03 -2.9628566332935405740713122705305155806598641720739676957047176543998606435611057040448634270637054454e-03 -8.8158387650407410488677210531843140482101621300672382851597264090449765123676637875834088307122568933e-03 -1.6617296727037340724935991747113367881879546775616754248915245525049150575824332886693584014146955866e-02 -2.5934667616262759589798843122918765437192479557938879724185667626542750903305082332991377788208739481e-02 -3.5157088090383965058480525701859408594160279104904880849735738958450682602521923026372632179487211478e-02 -4.1736612056244729731779424806863568289437191193960442521797331274143153580112928766129606167603690746e-02 -4.3841230792441868519695757653582499538574887588699309127117970412493589250972682680744393134030779074e-02 -4.0566099958674836049158127758733752477686057841214930567608564234965915762410033762176718270213006470e-02 -3.1849395181732670013303795840890444563167679925338234038273985744315340704768767257022021531771913378e-02 -1.9259352614025218126404365840210260730187645642158754596902458871531051405689645609792509127186206619e-02 -5.0870440775429049955063449114268042183857882160689427215361029177862456009179695964447408629527881881e-03 8.2581106052701647485983003680617861731579875257914423535083575605583388649275624369302246450994014371e-03 1.8517230850509378417588078234839221763560472151321474911440663590229719805740228937811400472380079181e-02 2.4622716748203136925200232220290191711473015589924487434857929281197365028670183972179294657800565566e-02 2.6286799864360225322596075213759197628789297186304887904552296977424802870412520159822816075768741609e-02 2.4276073132730077728914072737836328951607359382861577216072817783996933672952466956209096795118381555e-02 1.9744167345650149963507992359392111233932423426632729046772529180945494791381586854606614745079091611e-02 1.4128454782440525971252099398735750408478540932620028367562366962530688417532144441199758865288321090e-02 8.3615723136013799105236547717399486293738132656278039963724566361297686373799592265608718799495768695e-03 3.1628062132604582453155373197761175263779593667743142279364628162644639336586398625650259887390435748e-03 -8.2539319933081066777210970578263427800342325836316956170234984279764402895319250013886025438313558088e-04 -3.3635945525623513324237563494157279403160880739308144641125816958009661260883640563297569606872440898e-03 -4.6783032715664617068948748158275380587223806522557245320512289267543089502916624575663976213273985680e-03 -4.8561986767844248544796255418476082053337756381861750738027555547465070147884934655884978470264450639e-03 -4.2577525055975244763484947972109421153916891477575106063226273561179318471814464425133474061831723509e-03 -3.1933130315336132972779244987512650671733921791709925085585089760574791407801504073587104865832774335e-03 -2.0005754009800178606046372239451930017704537271402175394096814950341903081935409766930942687308067560e-03 -9.0019061633675293792048594690920019184274377932319466586147367297160320003330608096592920924861987808e-04 -8.5047814802979037638877482205403348232861503756166928230400210036531920479400496930049093187254936854e-05 3.3301824883618085030575256128156222784643186131833932783045015021912260204029775171605512517586630155e-04 4.6655361036230487699300569891875682356136264462323524189796322829586178913025131652322572702161259839e-04 3.8402305506010694103887731839789261445664827047107081146681020527793373877162793784540945370749386296e-04 1.7772908406578138264570378464901468165409126376453662062609942436633345603694212957434956264349802693e-04 2.7821370935348927705530923225269003565861561536712488104948651383626760967439603261648893632450804061e-05; 1.4520676719495072758710780309062937239263461074073176369708453894904645382907391815838064637357531114e-02 1.5340945029131293813137767292612843533985895146338071422843151563906129735639833637872559511323524218e-02 1.4571342212437526052936893241855219485590985339537595836916155601086591481324939800011417701300814109e-02 1.3190532613094116599794616367404365469850766946111849020971171942283755926722746007360707438203146424e-02 1.2637820273675752661237431620184101335823567831260909024459780442389522376901329481092806683154062581e-02 1.1315495512691614964245990601361859171004920745529679924510199021866424270542044654752360745131869047e-02 8.0029454629822761092800303863949681213981899241466454810715477404830618371690512681456734867267161870e-03 4.1353022062111664767704792958337319141482043884901985582778194787147637564618784385210291176468901446e-03 -4.4637407943927505445103571734929737811505630703716242258864025691088730912621685669999774967612706716e-05 -5.8222891087740510573773232609492516983931455043392350144596603406606515538220440229780491855308095779e-03 -1.3527210130617413536594279240500285026090646222966080679590295347051120415408704678701245050537022848e-02 -2.2293304090124028644463344826348029933353495337927881001386836836463927667316172357709490844219533756e-02 -3.0271096905179726079411504171260162577801749196934454386814792779157345917984460820723930349941846013e-02 -3.5662902608099765071249266937158383898878141675609570645003494235963604536520663058284436444161811709e-02 -3.7031700350556464449087590066319139120460000153685143449939598265810439621576610604087708860240987701e-02 -3.3596866718483914946455147841245305906265915484964896452231122236172798262188691912337019775313207119e-02 -2.5825790822510276313724616686415902880026483864045863488598138204133160772697937406956615014218950319e-02 -1.5180331168261345659206585069778512447340830878643588013146769640339558933193078199132376377877549708e-02 -3.6508956121638486784626528265375388547242931177580749089715185973903979909316053885486323629307708977e-03 6.7296095718439476382649506731818588871837966767531734433414672269178423049081256319728544341631523019e-03 1.4434221524036870878817444537836373206723928768692394739292652176462388354121832189914581978995194527e-02 1.8764989548102701094633010704218862435135852690088240070514911372246463574441790757321966137043349182e-02 1.9744167345650149963507992359392111233932423426632729046772529180945494791381586854606614745079091611e-02 1.8091239022288855001511545792913390457698752794188916535082992612019199337580185168504214759408063790e-02 1.4675020019469261514374324679669802182435506172163686220591686703197690289112390612847921805461405316e-02 1.0448495380510257452094656981283868252523755732554504499925570788188753011109247262476184615743536038e-02 6.1187445787509923975044544213779240455350592857654906351119082907688631017560812390339027373510922623e-03 2.3018621084802848751548928831051930402400541209846296655147873592642023303330379265749484975416356889e-03 -5.9122307514134264771550980723184455008934380157337444661241524683897719055330718208168752354869841339e-04 -2.4397223297002706830813824728780113115597393927309667087704813746505314442672915936787912685616162956e-03 -3.3415562555540624718730109891386977541021494684189053082260455455255077485640248266908746123855796096e-03 -3.3897624692853660282828380224831636451200906222770084422051775011708477495552081730414924735483933388e-03 -2.8824339632128785249265621014079681153786233858859376527133490587941979238248963107779074257066828545e-03 -2.0609582378538887982108510930299577617403617957861762977999542826160468724046763130263165568806657401e-03 -1.1736572162190897407798316545291849265079426856196267243620924234451011764184097550472179193295123406e-03 -4.4424985384056222162954668780749000897876905835955239775698936341560012586300546425747390658240749406e-04 4.5612346056770232726418075147636164467978809318659523928347267560267217132059325384411133917543351978e-05 2.5957956915400930969412481860004216862999668371335015054784759515367504006291840594898110644399791158e-04 2.7613256950365828872416123405503823284458659763404774921482225732011689715093576459382528963969605268e-04 1.8555277131452670518399561535360966710947787788329049334469095407648000756917366524543263126757971337e-04 7.6862358726797307150894654712893321132164804853456377530986916636048477858685232271450654867239747121e-05; 1.2157659769507116798298683694226263406303727500274025736207393269364259741941215854665480851956575654e-02 1.3436641719512789184505453599260968309661610038892055697630300606376751762893072722584047895262244381e-02 1.3653625685924905762690521492230769955928039801466086757941004692440221710463719091654243009411309679e-02 1.2762988947385055079022125985491977800400260487108551824037478358538206413215544518371739680911450921e-02 1.2937347075930283874957909702814458613149623250587129766411496625612888561569781086389350408599806538e-02 1.2843421595247952257654470349364402350166782377773592444866176963254578012952100693541238140086938577e-02 1.0950625855264741345391108509115625231627629928771929399512098047252921303220164179799701089351884452e-02 8.3790797018005050905155005968685273121582090292135516125586007633525162183044361031496251519646433112e-03 5.6665096341027839883296889378063604565698246895160884324343557409223021992501170755820412561684470485e-03 1.8320730263911241540942283656455584651219309759849976271047190232802914574342402233103173503072940506e-03 -3.8640179986415841370987702653445936908904198153636126890981824590470220726253391874912933173717836896e-03 -1.1165026118826563096852693288592350227601444102002827169967391145986382747263240851463182672720214498e-02 -1.8921749730394484707268207189441527698328594615384613247511265559298448927924307371695894983876689625e-02 -2.5696228637261062899153457184876665446868338379335371824829106731975159818470398526935742992076939060e-02 -2.9982173614067920160659636395322681428765351019745027683827087613764423419582602238498075596516589827e-02 -3.0559498720861259075619785491815935993962787495867937506937626409825204700914260471274925516468467568e-02 -2.7102841088322584398859650158570754814948604523001873272812257682480314202442099032490673858244569092e-02 -2.0292038565578420025579036394895837157417638649141648752366160120059778685940123756158991049111050518e-02 -1.1498988368003153833890440609734176870478028916978940148305758738941463517494652786725540295685548198e-02 -2.3795259951561400877182925872040537570006797443699420773142863414374821237318473897219502139330998867e-03 5.4964118102105531846252870129589907227769763992075530173763814403625630521296939979206098085278916397e-03 1.1140771915020776163415343546783948153062516865995381885519416697816200475980603550176974314591139997e-02 1.4128454782440525971252099398735750408478540932620028367562366962530688417532144441199758865288321090e-02 1.4675020019469261514374324679669802182435506172163686220591686703197690289112390612847921805461405316e-02 1.3302207331532214077661588993574131935231951356645909557120135168867954821932948854999404554511253076e-02 1.0710640421388635691513096882435315799164889901265732547543776876233873831504512260420514928587219045e-02 7.5142419121265771255997636033485623918263910712939856283646543585699649872906588364933432834662896092e-03 4.3050422973742667916009313616375546450482115057713648828294517335293201434774587407543410438032805581e-03 1.5003292762065588375261839840639779041817293022632101077405849159806607107991385956637607160050382258e-03 -5.2581273177977461756312860324793560993299929198241589375172897504942162780549679607919347844507316756e-04 -1.8350360925568798719936236587488287749890111059162558161366027388461902752327331207449279795134539076e-03 -2.3559819776454898490840830037094000555876523258135608041293227315224107251554534449248003094866099708e-03 -2.3187856947224275535200127782958093762479564810537897939690030806964431413377234348137037370022012161e-03 -1.8571979793046806692765271040545423211578755503530488294081989358466703922002859348900090022109116303e-03 -1.2312281103530052118808834200449843047928253754690235104946445290158164226967950152927364675200438145e-03 -6.5368989739549408318288669212756096656827650999360704096870199628607207583355455696222377242372592064e-04 -1.6259224668989608561484598543516703203701952663668676235479016033577171466582450685122350442426884366e-04 9.3547356787139212517457355802588675371346752309534152544727139490646137315485567456508450540518598369e-05 1.7129179960593720134119248243651989598415471617667374441225968554678939279989151436763203243133704618e-04 1.6198569458099298925534732413644225624527319958245043060370018446718592130538534295155613175840764034e-04 9.5144943042710542251565539956175005374990414805604046306521955587181281100080333247741334291708290105e-05; 9.3294437047244806619821207866465581525456204327264695794181711813305216692681947774790236797998567482e-03 1.0774551109452371787051656436511848792788707513281605512144323667724598954329697610335789871458980044e-02 1.1648375206021977999232223467301025774844682334717120089797455003050465822799461160471440643709241045e-02 1.1226017675453048880924283062906657040135912000499199507882810428301560357533861547062437327247842708e-02 1.1800309488853121397323575353737799949519884947496126353634943172761317853400903513718313012325184605e-02 1.2540761968565199418743256773372265628334664042001279754709145999573874237490176392360458830163704087e-02 1.1840270716740108176589632428628260416653708274212501805585646004664162675407949867170482767673697779e-02 1.0370050135767023490300334203267925514027300271091975237614586925855964737712854198724350101350353235e-02 8.8161338984022155751747717022748122701893595425409682150989648988718971967524759483062926200460102584e-03 6.6126009493213871685424210700878185542698332742671820490211257438853494780043974240679380830066221276e-03 2.8807141530676139674156623829398932006419466943723898268218090974654352076522988644497993988031070204e-03 -2.5301176369801854456761863636471617824520878737645131234881758670125164945473301974607107664875924316e-03 -9.0954599876921596799729650718233207639059200327175606158615730510687792197867590543689229615621200036e-03 -1.5849121504250329899746746811583442129306729591423378036076000010552694812631260969648817551919103868e-02 -2.1460907233575092184318581998726300002963967372965167720205377690000537662299891874572731735637675255e-02 -2.4696465707055751306865373508791807163638867305563505367767717891134806883411383529850039280779393477e-02 -2.4633965970009160948103069363904612268273989028722241611077381341752726494572946428971228191054472499e-02 -2.1393682655972882328729262843881883506023033046315773043906802261593628712659526721828265471207535904e-02 -1.5668968203539810209136496894115940038215164415149417214717900335402232121421926899407845427672594098e-02 -8.5920358655609988373636781600762324740382175880995445422411028460723026321372842366402171552289498799e-03 -1.6054574247442211113464830191902239668121252796757797753470091755183453822064725224951573560949662812e-03 4.2904585535965762131620599382915555509706993893876635854325903069802632932919310798379203964699148697e-03 8.3615723136013799105236547717399486293738132656278039963724566361297686373799592265608718799495768695e-03 1.0448495380510257452094656981283868252523755732554504499925570788188753011109247262476184615743536038e-02 1.0710640421388635691513096882435315799164889901265732547543776876233873831504512260420514928587219045e-02 9.6547367966093439916497214890327372382971110484674924315773279343389136331541329970232778629946362879e-03 7.7045550965903035022605076315260921734283922295344958304346840146874044766703841369836379689743443696e-03 5.3208612079456992349744953406005792271932744815202305632120574763888532999092812161900843604234506029e-03 2.9240960360832129310528689809540544412041481960551632641590719297599457652501606489549530687753853790e-03 1.0071833143006569081553071925022580651228730117734433945079584481956305255636664582905938001350959858e-03 -4.6178289580209189017177023545878377765351235268179345750088763448251117888885381962530626091163679320e-04 -1.2843721754559597966494822191095784368766534142159965569980689779847972506472373700046252205711945544e-03 -1.6163943712295294324443361343028322818166848848518932206058938614435609960361477702357895441675881255e-03 -1.4964676580316030570545444960965694794099003858937029480366556773822433022967421111587502319185376687e-03 -1.1464781386749798057532118425923739893457890277579919433592150287786469765699302516264934725827141409e-03 -7.5246026509486236415395657274345619836264709987556046388568091578578184749166948420986776268157427741e-04 -3.2375176341495826103215245147518329527383372251752190033546052487406522267092567481143090378396008364e-04 -5.8690989453251630556864597062201495459546640005675281320286055859548015807921794779317386811777148375e-05 7.3680726435153156187998495049737339038159395431452314571352051711827309642559412708505812926552832302e-05 1.3304457145272835534143175423178439431312260720631079087556114919709673248523149021786156281925486377e-04 1.0103151331576437353733421573993163940854232326566854960556150147111894184695092184031142357350888173e-04; 6.4610245442142055631020592807150632686907111632558426815022859733731202711190875851241259439197407827e-03 7.8557280431603530789465994220208457721349234944281806860553449163806529797050831704618309601873806136e-03 9.0747421636145025636412709266968555179305712377088470321462452314279935995944923561981998873020041009e-03 9.0805309604104676709400512573988003569796907516032768204821788586608593379121087730099556926623956989e-03 9.8106701009644414211949112089975884491054126406747937999194366609470057955393438097809033319348140215e-03 1.0979706972998419325111518500052194500542153614517708438461938133604582624742600871214275219380409476e-02 1.1206403580696944447934459654421091121503661571667729155622380080139445595228119671259188556013980165e-02 1.0628326966309332071277859459181816246397124461252489350513891661296947823831660569127796974487307932e-02 9.9335697703422387413175154390953301287666461227156106046075285198122463348961219272297480490771253286e-03 8.9711577470656785204559369888220981611730930232350675678935095452200166385480167100153325052488969038e-03 6.9118599583874643358637072211626854733148605174549991337338703296948919928144471037445010484822238661e-03 3.4034321394489394397642947774371187653818173572355418771240238450794022919129490838286514455427961316e-03 -1.5303838248468465548292628998352742816142181575322720746244001557209830351532789928455237045859069830e-03 -7.3424992521673372271728052692292341972543305683427158786054020074874896755793718301534897550660167495e-03 -1.3020863666957958009748139376890159544858097481404173826032646049070215575552287048692718764389122202e-02 -1.7585437934307231088681735405442444133823063268324603686563608663105323886686159932558555353824434692e-02 -1.9840492523453766105810838570383505647197558192951399695215768059705560819978347869265315725254409276e-02 -1.9478046290067040511828070605112817279389241470646095899993976694598401125021771314325558427506926646e-02 -1.6659049671972940701435456733947821062564947235777470679175338976571471821383381731003311914604185296e-02 -1.1936190110484956446140001200800007396308813862924505913780936553545856172074007799072797736919953284e-02 -6.4920449517254389643332760455516483352105303788369216460128502483579053473517828938885601184948507120e-03 -1.1650462726504284356542287478482289071567685153182480001420313102029502049758568097936657902310996757e-03 3.1628062132604582453155373197761175263779593667743142279364628162644639336586398625650259887390435748e-03 6.1187445787509923975044544213779240455350592857654906351119082907688631017560812390339027373510922623e-03 7.5142419121265771255997636033485623918263910712939856283646543585699649872906588364933432834662896092e-03 7.7045550965903035022605076315260921734283922295344958304346840146874044766703841369836379689743443696e-03 6.9349388909849934178939084631960071141112489702336039015984161926815317257031653734643081257749136708e-03 5.4702345604781869290453903533972792137688431405659153188472392888673962072902314928667431098854956498e-03 3.6692002795779962864763881647021322115067965762236613168989888571584576994994970007461796159924463206e-03 2.0807453469089184802273326756049301278852694269933821470822149574919855969563326639651996010867465786e-03 6.6059373318495052736458015169886012291710563299414057945549139364081951801976534438164062988600267943e-04 -2.9371607367198921850521947363866295484971857561311762662900636042970849228186629789127611834263215213e-04 -8.7748803585057467203336794007069714866888883297243394092005211283145011244036338764088147740268002829e-04 -1.0416959758062958660700620849730723982040940150102167956176548395547110668797064929943635590107512923e-03 -9.5332186189509799834787362514889977404120465947077015995842538618155099464010669391627365188760104340e-04 -7.5443106581255225491552368689070542886901601190974088529518866952606813782968235869805498974305783808e-04 -4.2022125084014784011944277717844683188303457336142810829276384936200964974119590188468762315400579291e-04 -1.8351828324535278208643293386043092645444680135378399208056451997318060576956293465630515411033841707e-04 -2.2877839057639226632234723028227544633855368483071331526180690357700421329597368225426461796349608578e-05 9.6683184622048878100631527578140822012568055694135568179213847092774073609046202829132269901154924340e-05 1.0223950950466512963689700633338669916674760481089166789102193444835736286809070093577904065166667165e-04; 3.8492656271191977283693044543762451807608891080992281359474718604106174173031121226180112438033924275e-03 5.0430761615924303811128617264218695602641534764926079639292887615583177021882117071139191336572803741e-03 6.3327944986117376194549029874809349516425265736250943271505169834845537500901801889517815420888806078e-03 6.6750656244921418079453135387999550051779368629514612992033969734327433931728836663474083249110654554e-03 7.3990286170025020984152410468867285566157780839523074583921396126209544043826447765920592569757440223e-03 8.6494726678967148424707902497487527693506698992595329729039995235847394094809940170247349520666127295e-03 9.4915740297620304050128083613060616943022059574079844426439485325951245244870035612428577363852780883e-03 9.5687202273480137851347808388464449302018441888930694068249105147867594593082613293616319968678323813e-03 9.4693931978892610983621117016054064947515376984389096873462508953788072009235442188837612510580948511e-03 9.3626052014409333495355612652246388720043832733592827271218152343351367798957652673017256547681118972e-03 8.5711751515481923729747510537019199080261924736342603624531950434065625571678778727429653991517487194e-03 6.6993648968641948202771351351255851692251960730153696896137507905518421071165487606561883956772852240e-03 3.4510759265990288870732176291204946002789586685899006506608236791702054025201042980521292420854960912e-03 -9.3298086185600833753803429553216237543060759235392779664767513473065797581540971888292788611769693106e-04 -5.8214142288331584840274594745877483367075473613533037161560196016720258101554905407859074301217280285e-03 -1.0558207346689501432771573620762880601979375556477868266467254734485248077736142409967561320865856374e-02 -1.4009740221174888089214241560862636470511810574360655914211127276915511339481185574113948273109456305e-02 -1.5587418322096625104442615490740337053118448795676094117473482106203233231213113101194545436980013083e-02 -1.5091783461070285828137360680802220840290659925971355675012973529988576787922444669291728369533600148e-02 -1.2616401253407711369708834889551227423380278474591878717480453029304407673945861678742629148062839193e-02 -8.9513780597225911332059735385676578331584577736295141594769037476800167052756193220584552569348696953e-03 -4.7528027566385832703619816677748411112413106492480263287860881932703896427604977440531258038908723104e-03 -8.2539319933081066777210970578263427800342325836316956170234984279764402895319250013886025438313558088e-04 2.3018621084802848751548928831051930402400541209846296655147873592642023303330379265749484975416356889e-03 4.3050422973742667916009313616375546450482115057713648828294517335293201434774587407543410438032805581e-03 5.3208612079456992349744953406005792271932744815202305632120574763888532999092812161900843604234506029e-03 5.4702345604781869290453903533972792137688431405659153188472392888673962072902314928667431098854956498e-03 4.8760292842535425442377529237318110653097940949603673760776133033620697892608270320903116387680600538e-03 3.7356343219441654123387641388601604651079119934665078100649519022350219993594953495758712099608311189e-03 2.5961937823258619520018585707195241427372299408966393700613459375975684873962007666177649223324871497e-03 1.4023963557779063236250383743310870800403888358570506339965441275554603943424377073757007984319009208e-03 4.7353923424562961825976740934304679128535360801624543633932889596085302209599345411422798535204043321e-04 -2.2416642653929801821988751406040899045897651063468992613784733369320741822800239303975279934723514632e-04 -5.6802009517112126169397355719462887994435589916471747442234597008036667213333410952326642101390501780e-04 -6.8539520214225764419353357628090182856875784120239393022157376393895851090936114424588074861180359447e-04 -6.6289038103561834471439521581613059619914335790644002776614338186584959579728971282993309045899973632e-04 -4.3452404994271203943470574309652092387627739224188415014406328654393973503644304035062750510573785589e-04 -2.4871492395576791676878657828837341547507244546950886952746439002409344492935855683693649730789683724e-04 -9.5897362166838682412601815754570875487782719256041045134649977170240862484557048956923711653902997895e-05 5.2637268341024029604914906903264349698634873117530766668805538021883279158926297434396618948429223985e-05 8.9979924686144227066692498130015189987706232781465466184335439080447695903787855859505407296853067461e-05; 1.6846050346798538852411945637197575797953472329634670047118559606597548616582962867568942457017540842e-03 2.5979550656377575480661380660559394876315642149715874189421352111396822499966663527223837730600097091e-03 3.7493093400243835614901947192863922311263098628454128614499093247992101182048128521982978162675567774e-03 4.3010744799961115121197738230539269264872921735481422636598554459261202820320411048165271959512182942e-03 4.9321369459226069334459270110510941122087475434819279633581844319030560859441155111674204398598447805e-03 6.0225589006446800075858923102568280707157104374795038295897337044902497424532157772228968780692721477e-03 7.1668204241684236592467698507440454564191417761857736616534508578695258120119192071671060790970275763e-03 7.6670884671162659192063721354318371134912483532957700647878401095332712196199289530677586629832239288e-03 7.9455219535239966925446205309885840597226657785629959932139100785564598057588633771884651188070329846e-03 8.3570807673416408415921438215632616250705270084954653346526945940434396291910330840796487235796061202e-03 8.4186595164378490987396913620667259617735001430502598887924673879354829038241023889925809311783941080e-03 7.7790876893352239030976487727082980197062531419349703871954468254338099913688559692555446947585007345e-03 6.0238955368176819669661984228968668530281292319738828807480236891535469990083216173882939143959698412e-03 3.1789287460246536326534999073376250118143510364303677580272913863566367853220577069169374719861759411e-03 -4.6084644026463072163488340518767208166262182609121049438498479684996103527809571492429874236030444348e-04 -4.5554678066398886442063505484671983945574284615754494364430124715570254357183892226516258353023062252e-03 -8.2069068657877208656090056911195338005627455543987913423586444553148414230327885218002183764158707530e-03 -1.0781305238446415394297063579148885227875444392543276063916020906014746435082818862549082166134398042e-02 -1.1846104620364134727430416839391618243409947534137509100968144059333450231250302751412902803132653573e-02 -1.1198018578326893211059959080275139824070336475999470976791481542403005532212663286107852552458139005e-02 -9.2541254481101869832569548240954649334442862213514466633371350159552905291531075454962144472486532558e-03 -6.4171299375134748508840471077004925644792221537096345220368841814607784806525820720442035755684425321e-03 -3.3635945525623513324237563494157279403160880739308144641125816958009661260883640563297569606872440898e-03 -5.9122307514134264771550980723184455008934380157337444661241524683897719055330718208168752354869841339e-04 1.5003292762065588375261839840639779041817293022632101077405849159806607107991385956637607160050382258e-03 2.9240960360832129310528689809540544412041481960551632641590719297599457652501606489549530687753853790e-03 3.6692002795779962864763881647021322115067965762236613168989888571584576994994970007461796159924463206e-03 3.7356343219441654123387641388601604651079119934665078100649519022350219993594953495758712099608311189e-03 3.2448857878424212894667630992939805578551607865874665989994729304232970117732278513032547938135561968e-03 2.5802197837135986366263053408294038100365451475942596072083525426486758598643137715486446336524592283e-03 1.7222871550730497998412237467906058106636886665371886895939517589274225853464279679011974935008643490e-03 9.4631856886703260464219731289201685554853095411801692796336111578216798637772900948390667296664012765e-04 2.8027937029908819132042511745708197434335134619891553061779606496773211191021404334954397560033632003e-04 -1.4882917494414388197817093665181080900405580365070983444400900361575830381105927656002173087669308575e-04 -3.9120220748430742931265364062129772519716982100263481404613466205020770846727587700886075402273769959e-04 -4.8521787256894982452090836762354370928252265900513107591850141441344001154748104842630625227054189371e-04 -3.7979722975562046445352472098782758068919925654140937738889469205872178417124742784353522304299015587e-04 -2.5573846776473811203355528634179072246315335121542198411985836470315675352560106401550738578902823256e-04 -1.2403999150525821508083654174843192675529797359886217084993984262966953803161642410086521519844777780e-04 1.1455296604223228399139777519994752267235037385535557495039054532082837605289224514361684371428204693e-05 5.7127463244652506008085850197192546725551556880635542886949921088230869015526496967705066918729740014e-05; 1.8380420137000264121965247496569660721315439684303664910124632867920761881563168957608233060750582122e-04 8.2363050459313826292658527174381826145516672848151767212711731027758602645552778940557471323044907099e-04 1.7526416917124275003295713787808143462770544294238724841084414969781658898727879548828737484964756238e-03 2.4038072294602662022365413688470508340423999072473876539676663402110181133527822821762895556801952848e-03 2.9234097945467678370527908250838812679188207619749387324087027019644289698824983842978007795377281796e-03 3.7164034089474882863068453935354113081270292542368196546813369143144742653951632799740373944404178890e-03 4.9484137297701240611908029307948433449949504530166454622257340508819140317290502056579627837915573033e-03 5.6911407021590247580065927351964454968933899085404359065638820588522895691520792832892285898374188995e-03 6.1417055586155431066859873863489970005939858979885277278612443660981934647129164356911871609343305979e-03 6.7883102856414902545485131063740468252399875002214375201423223051651655883093909612596974101324799441e-03 7.3286655961125116665295496929037041413492297582703887442772307296508188596142121227638912722806049001e-03 7.4882851272053586959419330964569744228889841706478985171064484657404232965394821366998689552788861129e-03 6.8349690923744723737745329276606229523510285744410881692728382177880929011096992231573945894539425736e-03 5.2741811270394094369782965770420026585115311063443521538905688251633447510006637412162958678454096688e-03 2.8976745516241209383529489383984997646394418586701952067062535043899945962027550311516972933318215634e-03 -2.5564462823127379094345314182458313003366315749122157236612534284143555575196287247159161005356412440e-04 -3.5346365568451237524382683065754565520755883517708471702253880269670628394786974304398970669027607640e-03 -6.4166182366515698428517711926218577626579751042279309334795818263414195426207898962048817172600048214e-03 -8.3788992981967158352383707229527185485239524557620662211093979016170581679702692527540922970497899692e-03 -9.0005750147959658285930622617007334176097064267873715045615319987017026849971523725690430941899028601e-03 -8.4286535223657459940431339902267956105147954591820739767442019043670023320882568278501519741470163728e-03 -6.8161787278990892234083850917095192514506854939234561491650545544053815861101782329212519346756330474e-03 -4.6783032715664617068948748158275380587223806522557245320512289267543089502916624575663976213273985680e-03 -2.4397223297002706830813824728780113115597393927309667087704813746505314442672915936787912685616162956e-03 -5.2581273177977461756312860324793560993299929198241589375172897504942162780549679607919347844507316756e-04 1.0071833143006569081553071925022580651228730117734433945079584481956305255636664582905938001350959858e-03 2.0807453469089184802273326756049301278852694269933821470822149574919855969563326639651996010867465786e-03 2.5961937823258619520018585707195241427372299408966393700613459375975684873962007666177649223324871497e-03 2.5802197837135986366263053408294038100365451475942596072083525426486758598643137715486446336524592283e-03 2.3332269028457825758393327035458137592757058255684458339058380218937116129897084924131400307884693241e-03 1.7942694728467189981589478563785289175344109168426315083514214178406142045476234903058478957511264664e-03 1.2072437993597020140409694065951624211230016055099395831809958637922843306693469561592761671959476610e-03 6.1568477850278754258632080734767330884064164462659312506442260818667786061899856342737637468736848306e-04 1.6529539786023853940688987725662353810534183998314818838325763813767249700458289166867252997827149634e-04 -1.5602266458480722304426805874655972217951746431188864684956289882299712003114227440280718056450912781e-04 -3.4127302199606515356042305250337950821349542340589341960598398633652585117729177637771747515523089984e-04 -3.2054811805235786581901358684699790410810014307423295323596961487455915223461855114112632673374114102e-04 -2.5301730220026625506179251988875289358165447123155159155253988368003935678919153515427085866661556707e-04 -1.4755589355262318187607600087554289678223691065651656812903928365310002088424304011531619853603119157e-04 -1.3711731519703182754136964548857696974092134589985675584687682999763619834060973158024271153792170167e-05 4.3467962909930236317441469791039509993381465810921958455299947865628349289986700425524120998510675852e-05; -8.0646807532887088843556941416375656689519568937031437353994297064325092990246673356485520279736972421e-04 -4.2325312543550383526985037341418701989348541685639093771261056095174957467141202202614098933871469476e-04 2.3104636208503453281365233775516764629282134141959749165614830219977277028122221505115634522222111831e-04 8.6751192784480539231361768718798777939908057684142461007195238837370140250473145386356144665254270297e-04 1.2681900359125577548245279536385620044698242703781350565367712814598818001081298992455178123332638901e-03 1.7513528564623192243301794882246911532750336403410890872850739689480198059851335884316353984335620451e-03 2.8493988116287944299105653007321470227067386197865182866656410621805392846016466048632794314282827349e-03 3.6700412821902858199823652193100827454194401172513523448548374311044509110580654104608110031213588439e-03 4.1907118439055097705687466089654121603133584291994277432675116031439848546779422746521979252998168174e-03 4.8842956398707265221032005593552506715513161060132328748292181709817388081275472253043872853890292578e-03 5.6262986600710907958574572485350010994017919428358749785369018037493749067494582855379173948604635107e-03 6.2229969958466499847410654611152811984765535054802394430830828177275318475431322118007764343757926017e-03 6.3276819431826415032391638041379840193562689512838138723780307557935089643824771290308268319420698469e-03 5.7838168065782271278712244435847658481192131942301973763985137684709118826043309466278330111131559660e-03 4.5489425779900099558590517726313605584550940283016344201400464744343002872177381039700562365362658689e-03 2.4962778664946690894017833175728904646422111484979859573631213789964443879335061199611261588248788464e-03 -5.7267123851718535822785857769146045332678390216224606542347259060992429089348277446733406183580203269e-06 -2.6050327957518251022089886915179635153448340789526054973779397026266111666515138377588329688896975340e-03 -4.8236619082122541562236028952281696923287177362254313913504783553546716326568499066370007126841926752e-03 -6.1764916094573201372299299933967919429904069019100078637286601965145592839337060008489539066230054453e-03 -6.5854474171676452983284734348549264079500995058414935982487848861683372595082949388744715410080562815e-03 -6.0544577640782100910135956346598976375215473684685866911621408968343823672488606750554022914944681513e-03 -4.8561986767844248544796255418476082053337756381861750738027555547465070147884934655884978470264450639e-03 -3.3415562555540624718730109891386977541021494684189053082260455455255077485640248266908746123855796096e-03 -1.8350360925568798719936236587488287749890111059162558161366027388461902752327331207449279795134539076e-03 -4.6178289580209189017177023545878377765351235268179345750088763448251117888885381962530626091163679320e-04 6.6059373318495052736458015169886012291710563299414057945549139364081951801976534438164062988600267943e-04 1.4023963557779063236250383743310870800403888358570506339965441275554603943424377073757007984319009208e-03 1.7222871550730497998412237467906058106636886665371886895939517589274225853464279679011974935008643490e-03 1.7942694728467189981589478563785289175344109168426315083514214178406142045476234903058478957511264664e-03 1.5792454504098383866454662515118348984568369007530818107487633037865714966956062888943127784286866155e-03 1.2197597158488966436763649969308812480442418646448431241430801990736202602144391353350515311303136311e-03 7.7710468001418778408811717581497765586922694006667997561477693024298216791006043759987441530578517747e-04 3.7890093917535075166272040764125530251024608241439888539017543699077995743001900237575182826919571574e-04 5.2520076145727977340281067351986969696901159071984599670964138196661739042367177904231349486397599564e-05 -1.6843177994336399791753440309925417507599933414886609942244720364288092033090662925989224384404516596e-04 -2.2345125447266928477380204627063714361308999053462226889537867882544730304604199058358828387994776617e-04 -2.0671484085272554612113880862836086116442346831695238476355017666155090266277387788150876816317292707e-04 -1.3728652224682697753716843602140535107244419724350750045068937835140699424488507636260133265948824855e-04 -3.5943544449050166772129000345254179443093564021886110548175779688165645272477522460523481787107924176e-05 1.7210703910201367200768968442825472970373741444399130155492649425252510234954548484264100776895546080e-05; -1.2574472435620322681316579612709606798503523278292520965150410318675036017971371307528293713525804710e-03 -1.0730246152091704927909972309835777124567835032006617851474040793344212013002194848931958719352872892e-03 -6.7238660129931137623757408643760422106053606414562171929303156302662229778937525852542884699704169711e-04 -1.3231750883887381439605224018502898544781680895999225743846157230490902485365358001045563886504849359e-04 1.5861597659075058736352370318126633312972371060139739732414577574237051460037552752963783127863426290e-04 3.8453632540575742818720722363878756037378754802231145547265986055185597112973807398130421434184926319e-04 1.2333110709282769269511683035406128561502475774772922723673906297856911355943205316760272540347645899e-03 2.0016345919224418562736293333227968366795685728182179716386665329943635455937831434905983856152343816e-03 2.4968913711402535996639707772167905590667262216362162862053761432508584106854137282580523894916957736e-03 3.1072637086889365735441059886082702248288716130938461906428836620785966699590078421214298883988496809e-03 3.8397094830580925932167444499136235985555929244642785104310458678808207295319001427070498521922576934e-03 4.5854143996979623970188169406308017825712714010988369602092790780590152919613848319936108799792595556e-03 5.0802323208700727319667666940084779859838158791834453703164543221025617915981077124667042976424167490e-03 5.1807617447073097877457967220328795886582546375058524175462580259069221795830684910716109534953600727e-03 4.7802436689938718221973002692281377228830060448333318164324090618423451581970009141884822366602737604e-03 3.6863163656589981297472971713451265898447934675868795121218040355238779041106799929360489867775153795e-03 2.0288933126127474650511800704131524407611449999123659877862244925443605828057399935539883453127144312e-03 1.9728895981759958470858317408194300959762549239080193597644693284737737771641747035104378032151956194e-05 -2.0014494709140447005898451277857828301997128911260912134126703897526879922678450410795360854174499490e-03 -3.5817336891344930307925744190839867088058947760196068667710293286595035725478841034406304200294628723e-03 -4.5189795627713580196430123937196038920406247958892685116805471663522934750279094605269656015052678996e-03 -4.7065329425680853340509671482898218337020336004391050662044955689682779059413399048740517485490071914e-03 -4.2577525055975244763484947972109421153916891477575106063226273561179318471814464425133474061831723509e-03 -3.3897624692853660282828380224831636451200906222770084422051775011708477495552081730414924735483933388e-03 -2.3559819776454898490840830037094000555876523258135608041293227315224107251554534449248003094866099708e-03 -1.2843721754559597966494822191095784368766534142159965569980689779847972506472373700046252205711945544e-03 -2.9371607367198921850521947363866295484971857561311762662900636042970849228186629789127611834263215213e-04 4.7353923424562961825976740934304679128535360801624543633932889596085302209599345411422798535204043321e-04 9.4631856886703260464219731289201685554853095411801692796336111578216798637772900948390667296664012765e-04 1.2072437993597020140409694065951624211230016055099395831809958637922843306693469561592761671959476610e-03 1.2197597158488966436763649969308812480442418646448431241430801990736202602144391353350515311303136311e-03 1.0610556217367706204650612644850803824597680257747644451105765729804683957654166892787432948825910487e-03 7.7784501266858849261142010512190132179062024107915154960756721291950670577020143909663029315192994347e-04 4.6852449707502318032054695227635674724690839366880489662662497407800768657789755993720209245149863672e-04 1.7866185612495320754734371866362000713747391648226819710287271962441404453106880452321988019825515261e-04 -3.8754878485206581225629164031688876783210409660718715407745134678103427966504228317495212088787788413e-05 -1.3298820264463840189785627987281601490928135421570982438184856066598087989559038162205822438839779642e-04 -1.5370470485157972863225938165184765339821738808617534660392511837841362500942444837410809125243750740e-04 -1.1637163405237257869272021476162147224890694583769737656965663631351671736137362883273943436397058886e-04 -4.3949683638351025594005163591241870367619098638884338184392026654731811882007259491219936672098489330e-05 1.5005910314471909206308230044175302427779716858937288688233940798975317072900823331773052919017405975e-06; -1.3519947695978943123368260232612332961151613860114345059438676808809134306852316431927211260548721670e-03 -1.3129601637132380822153372388858623242408473634268687128372622553706954632197725829459301606173922397e-03 -1.1257214708253795419607474551658686677871940816533375996234509672598534144541044697429099124168538330e-03 -7.3050522685560516023336237691373259063162998352700066339223148310484477397471053195757791831957482090e-04 -5.4142387088744291414331912861233892440070274414545075953503018456864136540058033725127673408535923938e-04 -4.8152731342678731532292225087883705943938623118879273597083582741877896489925256446433974026922509009e-04 5.8435260266035243069956710388187999785055672734699491363101349253390827548502456675054998465230841435e-05 6.8238737149972362843809699524834820816303766280520491196592786559355546167267546438121263985208985693e-04 1.1148186609157703495348739399599416613059645526880961503275243419811793504353368039988313792767116006e-03 1.5850974054164122780161622377082107160720606199192495723259181040554953949390319066573671268870390582e-03 2.1908950459797185749115198468035582182662532681566160103424061333586516261631883416626526815097726911e-03 2.9004518751288033583548171464496000663426224654497483003878777611180474721207428655416052579619377471e-03 3.5327948908465072675785651971580325232114624747898702049323414570642528830799839409397274984424386544e-03 3.9868084928756276737658696506000531555955402060435619101091446057392288712346774748194402223797061186e-03 4.1323980916608606396820417052602090021642804288321057499782469745704847768950287535227867426937192404e-03 3.7915036785922779929971175289870735953312116483085771874903740257636727186146210643293285191052231502e-03 2.9215463102064023613177277606123159725954041303431823900368380838978507790236026165371867536901475636e-03 1.6212306582221461320942738030462453434259286013266885578908212032917028830123909550026866602498657254e-03 8.7774990454950175301179363534468805013794610270096291307541554276499896875693497194790453568361303409e-05 -1.3631751763226283183961345177884525031048510771612009226738957990768208434189778632630012447072774258e-03 -2.4759265814714413625215712093669933919737222439242857732092187823956062366620475665067502131807255618e-03 -3.0836105630946617961110543142046658723598015160389602618870260093354227692435913154416526627005613590e-03 -3.1933130315336132972779244987512650671733921791709925085585089760574791407801504073587104865832774335e-03 -2.8824339632128785249265621014079681153786233858859376527133490587941979238248963107779074257066828545e-03 -2.3187856947224275535200127782958093762479564810537897939690030806964431413377234348137037370022012161e-03 -1.6163943712295294324443361343028322818166848848518932206058938614435609960361477702357895441675881255e-03 -8.7748803585057467203336794007069714866888883297243394092005211283145011244036338764088147740268002829e-04 -2.2416642653929801821988751406040899045897651063468992613784733369320741822800239303975279934723514632e-04 2.8027937029908819132042511745708197434335134619891553061779606496773211191021404334954397560033632003e-04 6.1568477850278754258632080734767330884064164462659312506442260818667786061899856342737637468736848306e-04 7.7710468001418778408811717581497765586922694006667997561477693024298216791006043759987441530578517747e-04 7.7784501266858849261142010512190132179062024107915154960756721291950670577020143909663029315192994347e-04 6.5970728340733103783950450217188076492554195290292057768963950340453499045825237106364699161651754832e-04 4.6387614188410732017309514532290163136882364282373403191501871946441808775093107281441442269762058582e-04 2.4941531287267392701068411607991547830613895353397905557403391353869577762964038090124296525460030482e-04 7.2847293492559878372307184956176606389073504154270866425764241041703219338141092031449061256399507905e-05 -4.0767988854608558602367689960664937113165801656143722570123606059037177787405604513401495462762080955e-05 -8.7026209479378024772601290329117958004826004573378283426135672964616584845009833048693513555166343520e-05 -8.1123729565073279939034581967598650728262184213562248010302849597963782577087799058231089443032694473e-05 -4.7130316417172078164280031665775207822345410820660819395548898148568108089308202430390730006995159838e-05 -1.5622690610268618272816955046782485078962022814735153512644401574219763556703751190314524723444363589e-05; -1.1600011625950514454496175511331474834628509165013671838370947274961063318937827504535577397539060483e-03 -1.2046485568194333132286848109884335354305040482184882573361991409342154187512676813651110892457176820e-03 -1.1631621909175379767300397370823900062758771907751224342110325725753298465742662985687909486175079881e-03 -9.2146902548951725770757568931075664656908175705045043792582799034034096200353087225811978168288363338e-04 -8.1852397624870665215568669725666979191041397183294339429392805759413874282716094279696325276496083308e-04 -8.4328980092847577572377769905495161244255943484144431678452068509274374261213265697802373303639396874e-04 -5.8079665496793455766790167538533629120509950210913948768950784466379941602548903618844267446862560605e-04 -1.4832951270081927258500293203891293198737457668716924481029808092256285152466316934802367439473295316e-04 1.8452564790780678280994553681124996922169560349712523737508007119060654227031607472963168917456730138e-04 4.9661608534193223794894996802314406886419220491935632424111631954827449064164871302892839895211414384e-04 9.2139232957943085705723574800108523494438645764092969353838670478323304187770389154176127932144157104e-04 1.4808234778043165904208412043923138774381746754276405296261334534736505127452263924876564460704618734e-03 2.0600303044814566628113013746248736079408849810768535217528991353258838380430533935064586278020063350e-03 2.6022040668877880071983116107551123634970837776845138607391209910303858864415963573693772143859446670e-03 3.0043054496031611904785721510674772833752233109287320417119775725382499268504587629022662224922596499e-03 3.1156589467936547080058472338024031363369746837448833519166135752429358069793865030518935063481747621e-03 2.8309167895159592620880862174509429048311027867461271378126133125788801115391676797476668695398912833e-03 2.1625514868890057280956664692800147876395771323174552852260929530369455863695873968990531929537001169e-03 1.1987507013258016238222464651880066277880416956331177468185662158525569619673660045408648624504342677e-03 1.0440560050756454506791792182847659273327517248672825393950040155723149015315615977377873437876607448e-04 -8.8859461246704949907567627596059709872391331300028273852197920315049203604118760963155425197797651609e-04 -1.6189259935879664253779422944393597377715525745228858756141654202870299788738425761800221602455411008e-03 -2.0005754009800178606046372239451930017704537271402175394096814950341903081935409766930942687308067560e-03 -2.0609582378538887982108510930299577617403617957861762977999542826160468724046763130263165568806657401e-03 -1.8571979793046806692765271040545423211578755503530488294081989358466703922002859348900090022109116303e-03 -1.4964676580316030570545444960965694794099003858937029480366556773822433022967421111587502319185376687e-03 -1.0416959758062958660700620849730723982040940150102167956176548395547110668797064929943635590107512923e-03 -5.6802009517112126169397355719462887994435589916471747442234597008036667213333410952326642101390501780e-04 -1.4882917494414388197817093665181080900405580365070983444400900361575830381105927656002173087669308575e-04 1.6529539786023853940688987725662353810534183998314818838325763813767249700458289166867252997827149634e-04 3.7890093917535075166272040764125530251024608241439888539017543699077995743001900237575182826919571574e-04 4.6852449707502318032054695227635674724690839366880489662662497407800768657789755993720209245149863672e-04 4.6387614188410732017309514532290163136882364282373403191501871946441808775093107281441442269762058582e-04 3.7900782470142336020300972310205561898774525753574719758468302649877002658263373306528948136565046820e-04 2.5067536258940964838121390579135873185952175989697478268014527861780989778572419270296530105133979690e-04 1.2632921149032867433435077804127731893924176413121823756593076533459104344711811485420293118108592576e-04 2.3734935722152621970010319147376196261274922813074636452420944089291290158045872674737911584558612157e-05 -3.1740246224125250546020796323448042274184079952396548861674882702439765328145925030363454807383096066e-05 -4.8732057848060576192182627839423250906154869359510365584008755617271070787920362018534755458452505459e-05 -4.0939516081208571946635047280912297463406939036592363127002494394580968164206817387369786714116206520e-05 -2.0894380023545353138305012578234229578087583263871602599348748787404719322019985651514442010919956089e-05; -8.4900827451741405940655753752217345928214132035347143912286458161335947564758091079480209802782110769e-04 -9.3281047144601087151269428344419541897635147868412398199425608900103641173170489965714628174427937000e-04 -9.8244283609360444632980135964173923040854071666652805586036487258194274040115388519302510998039305374e-04 -8.7952936989703253935750661491683433229458043574486511202912910533396761943339398330112350855452140115e-04 -8.4676102571273205768107099316437467879675685978519594019716414583548864338473411011506170571549282010e-04 -8.9378240225477706599933130061362661171681861130470037756662097576268439548016085413307692846733261942e-04 -8.4801578769575186965231630255831048872772833376123529345213393862573988366074244389274885739826389648e-04 -6.1529951033181206378756395132389672240214809095657581916935606995068370211894352564864036642668891783e-04 -3.8792349259495173129881534005463865390178291535897842081152281050235172480494969748058147161200580929e-04 -2.1527779315257676122224168656835631541455784462769095809074192951726021246117299610422277166204975106e-04 3.3039139163081135445300708380879421186470585824468179204703595430438044501557992893407381838061022061e-05 3.9827586527052078365917422158405229638277009612760724540866056240287403911118592745617194019384783270e-04 8.4253300530289235096121641120572644606795666379175062621309864097259999687005076745658036176842033302e-04 1.3285333812860533265575870399144722255833848483760372730841127163214152347669292128415076907960508425e-03 1.7899334101506822374130074562271898908845230226250739058818719302118284001048924424285084812148901312e-03 2.1297357729614068232669856016187133910928263176699220969040066959457747331588082188348683133366512326e-03 2.2313597868410224484614429418671805436300018924545223516000051857941491926931493237931117550856957302e-03 2.0591353471856073222111108007796188253027693994796161325437483059934885591127637796006054040604319206e-03 1.6215264136654338435688887788174634350882607962605394035632367684840116487673897847969731267779472905e-03 9.6268894926778958502067664180131043087436071489896867988393934493495964138371414588450796424110557258e-04 2.4189943416741086482654322028777329690987061591591188245072611858990699019900527838570777029305160057e-04 -4.2512521838877014428784011859517305418518574006659956863322863541879066681618304807328885578470625406e-04 -9.0019061633675293792048594690920019184274377932319466586147367297160320003330608096592920924861987808e-04 -1.1736572162190897407798316545291849265079426856196267243620924234451011764184097550472179193295123406e-03 -1.2312281103530052118808834200449843047928253754690235104946445290158164226967950152927364675200438145e-03 -1.1464781386749798057532118425923739893457890277579919433592150287786469765699302516264934725827141409e-03 -9.5332186189509799834787362514889977404120465947077015995842538618155099464010669391627365188760104340e-04 -6.8539520214225764419353357628090182856875784120239393022157376393895851090936114424588074861180359447e-04 -3.9120220748430742931265364062129772519716982100263481404613466205020770846727587700886075402273769959e-04 -1.5602266458480722304426805874655972217951746431188864684956289882299712003114227440280718056450912781e-04 5.2520076145727977340281067351986969696901159071984599670964138196661739042367177904231349486397599564e-05 1.7866185612495320754734371866362000713747391648226819710287271962441404453106880452321988019825515261e-04 2.4941531287267392701068411607991547830613895353397905557403391353869577762964038090124296525460030482e-04 2.5067536258940964838121390579135873185952175989697478268014527861780989778572419270296530105133979690e-04 2.0960663381768790206670353413463971876484111006604517914279948825131401599504801021574730027498712826e-04 1.5057888827416431429652188113013134434608289363910569889939770998725158825219968798615290859758970094e-04 6.8139211102405118149741880024820427325366317637002474071295444415487091817852919655353644030734277785e-05 1.5425449402640608311830412896343166386829592268163772903490295242407588280498253435408084071204415245e-05 -1.3639201350431623324828674649815585258539744862883408503089067457054653647379753730419117372786259976e-05 -3.0744890113638239713697010233979725711933902206079233827415429702418557675183369352408113924849054757e-05 -2.5185128532546189525163852653570302483253950000189792244614421591126990092138238571733690614401408215e-05; -5.4247051096493410892745331593108280021639694040627692616470379072583386281685560803146723254927561083e-04 -6.3502775139623479897651481467465736126236996272064732530931703300936500098204058924186627724129597097e-04 -7.2968119274366361976773038077664353244763639999258004975318817601831234798958968609406271194695880087e-04 -7.2850240247809127769948250442438294169531094593673664670304290463692698252994776561111227970552186689e-04 -7.4443303191118504525846461555464545934472545009582120402343145517439011184709491352324648487446821014e-04 -7.8007830615031732519914795440068400749783904689730522638532517401084097156141687066466388642312801379e-04 -8.7047705150738774274581070106949108349046260959998357710188919749984969665729628390883876596966924228e-04 -8.0212899172334542186667241707948781247934771542434100139443363889606582471330390836249422132411062955e-04 -6.6445820593759210243903399226621431621726700621729790131150277019405132852371557244974660802440828162e-04 -5.9171345356567535412226705585759853233496862722344833517449632271223838233547379238996232487153593712e-04 -4.7795073064839441022332299391424856138525054968374478679677719560383992541875996167283813559570029544e-04 -2.9163657652775767236546432491873628147843855545038217524778854445393546816677474193048496678559875874e-04 8.3305323720619691382196091925758208271754182327987351469601120835927897402198377325227730341693295500e-06 3.8563788840644192960779976460015942500559602534994560619930308224731655293773642396629240851030501871e-04 7.8817064433064624803580370973709850943499989082352061434342919963933535399547473429769133927386616401e-04 1.2049948818249890205624943929840601838574892387788461959301538674107751375083262035910445406602280332e-03 1.5056357252356254987952911201337577599182586364927977150249338595034046295090100721670892218816544762e-03 1.6541841626206991851863458004356131398720144691872757785503441678835280218018708913672859544064875777e-03 1.6063962342198060953622652810227770428808659983948094569776659014425202541275795052257638210844954885e-03 1.3232885483561692647290718292073630707710603275507521561441511973464328218770560837526466685047449559e-03 8.9791793335855848111611487732263528686785788273674774555932939699460263995490106249453392161237750859e-04 3.8513179822664475810829274959598457740512097946099739576229091970778824279834672000545825385478692473e-04 -8.5047814802979037638877482205403348232861503756166928230400210036531920479400496930049093187254936854e-05 -4.4424985384056222162954668780749000897876905835955239775698936341560012586300546425747390658240749406e-04 -6.5368989739549408318288669212756096656827650999360704096870199628607207583355455696222377242372592064e-04 -7.5246026509486236415395657274345619836264709987556046388568091578578184749166948420986776268157427741e-04 -7.5443106581255225491552368689070542886901601190974088529518866952606813782968235869805498974305783808e-04 -6.6289038103561834471439521581613059619914335790644002776614338186584959579728971282993309045899973632e-04 -4.8521787256894982452090836762354370928252265900513107591850141441344001154748104842630625227054189371e-04 -3.4127302199606515356042305250337950821349542340589341960598398633652585117729177637771747515523089984e-04 -1.6843177994336399791753440309925417507599933414886609942244720364288092033090662925989224384404516596e-04 -3.8754878485206581225629164031688876783210409660718715407745134678103427966504228317495212088787788413e-05 7.2847293492559878372307184956176606389073504154270866425764241041703219338141092031449061256399507905e-05 1.2632921149032867433435077804127731893924176413121823756593076533459104344711811485420293118108592576e-04 1.5057888827416431429652188113013134434608289363910569889939770998725158825219968798615290859758970094e-04 1.5261500281542870063742774853043891341793501791276070813111552997610253610578617342238276581778782331e-04 9.5316938942565351553529444580596527177531689449804441316997201319876972685115125573286257634208900108e-05 5.1707567797586778523293722192667597042264620983413418522159629180438350770030711547045315652872942313e-05 1.6442632845500215934586810430414077287495629459271076822830233585952498483487455146651056817287731471e-05 -2.1765928106007785458383063505291104146683003994689993174003229361159027133199677501738040653964426717e-05 -2.9507641187220906952906057029866365661969316534321018450242602703361800704909938198426616891154448474e-05; -2.3613059256884459405846106163330411945878495421341612689648194026352714866176843595648954683169831810e-04 -3.0578881841482855611600419974600384471738189647738660881970314499785617971057667362898211676513105697e-04 -3.9307356161305908292264299758988142726472417414050341510407754209312868394656991008734728488717815215e-04 -4.4215550361922138946012642896045270041902270094887506588083854222605930426622004015763692003272722947e-04 -4.7711547709404978793240646723382241954955299782796964955629890155290077254277932959733554218278872516e-04 -4.9935954098467374715859746020507379962565194674943870416325249349553767943327764765348250264755702352e-04 -6.2013637996478906695081736695712220968884546065821832047294066989028138645655994504723988675583839507e-04 -6.5207165105527924792831183422779987495465254837467068622405098668737738485301178350111883879289977405e-04 -6.0410006199214839222390159138828467801561749015762730159765500789661791231224394120545191544161672801e-04 -5.9808278139963564739479910317389830275456480444784771940973719916797143549345290750669587936750292962e-04 -5.7700803732720550075107725201440274500542568399333076188111252896314376810093027066850586192680827522e-04 -5.2698394229459613789103961196777246350274934503890429883931022644080189397102618444316262623836476098e-04 -3.8261179265579854047726360912642408185828032278231542625031619540636837186399995068218341197248285270e-04 -1.6724184918158653918296118690457492743082664333433301000689915294124198061884305488674007520835889021e-04 8.2436842040527708678745524065424624414114075922384427274486700279284666475211844879182403479907474495e-05 4.0960636365574908267578160597259835776747779453178370787672798881250193433378209546431988940105202309e-04 7.0291337636722632887901384906462122264972963725990667631623091368858584780628507348648416438872051963e-04 9.5279727885704388042384736451713103679862698128488117635603293502777242427549679185282148757740827429e-04 1.0977342695020549171996793896901104650747987226708806440926193706147797293434714049221936292638154866e-03 1.0747712999633779050940205932870650521272846660141088693196387293640624097100178351061847309416242741e-03 9.2637890314468989823939734066033556910531565381825329579351818694212501366648374909306929969112096217e-04 6.5187499105310724913827197613286179111599019941766898312004023187325766112824568153723060151057805640e-04 3.3301824883618085030575256128156222784643186131833932783045015021912260204029775171605512517586630155e-04 4.5612346056770232726418075147636164467978809318659523928347267560267217132059325384411133917543351978e-05 -1.6259224668989608561484598543516703203701952663668676235479016033577171466582450685122350442426884366e-04 -3.2375176341495826103215245147518329527383372251752190033546052487406522267092567481143090378396008364e-04 -4.2022125084014784011944277717844683188303457336142810829276384936200964974119590188468762315400579291e-04 -4.3452404994271203943470574309652092387627739224188415014406328654393973503644304035062750510573785589e-04 -3.7979722975562046445352472098782758068919925654140937738889469205872178417124742784353522304299015587e-04 -3.2054811805235786581901358684699790410810014307423295323596961487455915223461855114112632673374114102e-04 -2.2345125447266928477380204627063714361308999053462226889537867882544730304604199058358828387994776617e-04 -1.3298820264463840189785627987281601490928135421570982438184856066598087989559038162205822438839779642e-04 -4.0767988854608558602367689960664937113165801656143722570123606059037177787405604513401495462762080955e-05 2.3734935722152621970010319147376196261274922813074636452420944089291290158045872674737911584558612157e-05 6.8139211102405118149741880024820427325366317637002474071295444415487091817852919655353644030734277785e-05 9.5316938942565351553529444580596527177531689449804441316997201319876972685115125573286257634208900108e-05 7.9566238407635787568656504307814199559675104331048498469949365726173348758734887000148285122130518951e-05 5.4465593066537885990497447320704707738318700750322811699541044673656445453188580349931939315645975190e-05 2.2576598657823575992033559980577444657041610961680637202958781292117569960500753342652374987197987952e-05 -8.9869159631239513037652664072144477231703896321946959500388479460328624796485393668048306954777242129e-06 -1.6698254353367964506936349964891929007548983007388236686139949886030651416593744844573890244154582446e-05; -5.4924936800779294857664411623564025020196344975757072037725334767239952656381757156467284062411972876e-05 -9.9418631575875826437371089308000899470521697033725158731827246044781649426489341069096883107663777239e-05 -1.6711838674016382439027831807470896170515233956493647095150499864176173285638969851436916017846447604e-04 -2.3032649416957973593917498485056272574381104060399479161806915443621844134037945294340289950373303635e-04 -2.6687176075761419947814775343777224803693646213448301933412104024766932573546185425785275966050518377e-04 -2.7593733754099707044416108294390832451333859839386659535261088173576604881550240898245207252222933525e-04 -3.8242974024501073282640653402889298795217597910494837435640010094419739115538333376017446865288169901e-04 -4.5598643929711439955521116743412460250347224172830435621864562725677912069643532231178024618882592675e-04 -4.5972687772065421858153522708882540306786955344275544283278502849953898401667066547972962269307390848e-04 -4.8129548336663059837130754879393235788283854650501099106377188175379621455327552237812659950064018208e-04 -5.0358608738134582890560779107975612353176691289748916889455018452648381010194649530955446026317804669e-04 -5.2471215236796961923361529405798656345878517519290070075923726626741856894370846813801566535186567483e-04 -4.7727724371468592188562896885765193602239045193983422011776187303991681936492494947352739374046054688e-04 -3.7519623306912790400323183228630726236561953640964031595482870511468061180919154881300177175219877537e-04 -2.4664811749064614511479249163788279033138010198052220396517941233254570520518551845358129121801742432e-04 -2.9726853779552108889763879647200354583390297788975248313772966600057259566718652824541030650199973538e-05 2.0231481341088369480481713177171287209188144476925243916773085616052991839991175628028865054579700725e-04 4.4022176684655512371864899961593275727869525816221379551831932060647395271036779085643078180580891426e-04 6.4542039273054122872150967593661739405713934779128341898802889184505771305899582102391368783923189137e-04 7.4372147878747166389435048790289743934049946769143369613235994633769941748025527550595427976183867285e-04 7.5551664435682349191822109092505290172618411865261985558870932157394435979541845138825975709455624912e-04 6.4706786781912144464923715004572062985534116253167825200039460445593349292674065154542321720786326343e-04 4.6655361036230487699300569891875682356136264462323524189796322829586178913025131652322572702161259839e-04 2.5957956915400930969412481860004216862999668371335015054784759515367504006291840594898110644399791158e-04 9.3547356787139212517457355802588675371346752309534152544727139490646137315485567456508450540518598369e-05 -5.8690989453251630556864597062201495459546640005675281320286055859548015807921794779317386811777148375e-05 -1.8351828324535278208643293386043092645444680135378399208056451997318060576956293465630515411033841707e-04 -2.4871492395576791676878657828837341547507244546950886952746439002409344492935855683693649730789683724e-04 -2.5573846776473811203355528634179072246315335121542198411985836470315675352560106401550738578902823256e-04 -2.5301730220026625506179251988875289358165447123155159155253988368003935678919153515427085866661556707e-04 -2.0671484085272554612113880862836086116442346831695238476355017666155090266277387788150876816317292707e-04 -1.5370470485157972863225938165184765339821738808617534660392511837841362500942444837410809125243750740e-04 -8.7026209479378024772601290329117958004826004573378283426135672964616584845009833048693513555166343520e-05 -3.1740246224125250546020796323448042274184079952396548861674882702439765328145925030363454807383096066e-05 1.5425449402640608311830412896343166386829592268163772903490295242407588280498253435408084071204415245e-05 5.1707567797586778523293722192667597042264620983413418522159629180438350770030711547045315652872942313e-05 5.4465593066537885990497447320704707738318700750322811699541044673656445453188580349931939315645975190e-05 4.7632049605663939232015962252504832797550709904230855384178206038410235747153590393069603924850331461e-05 2.7775123737442061027899716880882307862057311043575274390817076872375795149847783933896390288609323227e-05 -1.3777052830938364451776290981291228150499643874843712436544429931468056370041012465049623044278561414e-07 -1.0935259061712762506674021927369688481189775968947015760615880282460469831036164217970646265313563281e-05; 3.5189381869345761171000721906372602735134242283836407785799902632581648901451611486032049332896952359e-05 1.4991832747351334908491741745049722115854927436570046664118403468127810623249945333976036912364761312e-05 -2.5875280885729996696210875231176473630930821342063868101623032658226321095044228809939510126590006248e-05 -7.6755096764961151496012175882265658803205028471010279014625120559206879430681115917819604827849189584e-05 -1.0245698814905423173262281530486916714487620455930792757627282312991307263977464606765477837369824798e-04 -1.0534773663290874709208849447486679375730876979982351263869829017358356299265722765268784199034915929e-04 -1.7049959940602040108936944725399583011565649711868879928391771545308492487216297588041319923730734256e-04 -2.3891926175226680743157072101514905512599701797585538532749857056184434047048472247057388616630230895e-04 -2.6669802553599318620034374411561147397071543860214072065010186273645350915894721984101748717448937578e-04 -2.9270586698127134233081145005190850606125666524706411198509901583537058901376481065528681254850667277e-04 -3.2595945880741974061328487098163919458928684538008112666729464338705036644460397810865141640793871992e-04 -3.6677888103397618716813835585239565076352989386141307800820994134553019494761086487556620302603721430e-04 -3.7298492479425884182953549492256529028535337876057051431016858767283786189129096627492490370394745338e-04 -3.4805500687857319187209589767076474137059837052962889396186420336097546801439056290300440336523932125e-04 -3.0253563088214036143603804523602172308212938808131985455885045255975392966248154594527766359043657085e-04 -2.0078350848870423376597850793261338762443305134769503749218032735120515810167423555131272138404108834e-04 -6.0546197289005624813549682546936991057471938713465192570365814000352325567545573880802758117566076014e-05 9.6472935888424894356337302394229937174616036446625616510142030074361616069578705590443766175234208391e-05 2.6098022921549226757559306656651999136380247506624546984155465045781111197303944690804457234580748161e-04 3.8094645276690850187680298506996348483645368078669407090759211200783948702532568110912369167843750385e-04 4.5180550834252543507230375947265748354667007130613560840865722942769867170677537391910765553443261246e-04 4.4824132593945116851183696849542529816109080551422204082144915432712601500510049141820724989162452684e-04 3.8402305506010694103887731839789261445664827047107081146681020527793373877162793784540945370749386296e-04 2.7613256950365828872416123405503823284458659763404774921482225732011689715093576459382528963969605268e-04 1.7129179960593720134119248243651989598415471617667374441225968554678939279989151436763203243133704618e-04 7.3680726435153156187998495049737339038159395431452314571352051711827309642559412708505812926552832302e-05 -2.2877839057639226632234723028227544633855368483071331526180690357700421329597368225426461796349608578e-05 -9.5897362166838682412601815754570875487782719256041045134649977170240862484557048956923711653902997895e-05 -1.2403999150525821508083654174843192675529797359886217084993984262966953803161642410086521519844777780e-04 -1.4755589355262318187607600087554289678223691065651656812903928365310002088424304011531619853603119157e-04 -1.3728652224682697753716843602140535107244419724350750045068937835140699424488507636260133265948824855e-04 -1.1637163405237257869272021476162147224890694583769737656965663631351671736137362883273943436397058886e-04 -8.1123729565073279939034581967598650728262184213562248010302849597963782577087799058231089443032694473e-05 -4.8732057848060576192182627839423250906154869359510365584008755617271070787920362018534755458452505459e-05 -1.3639201350431623324828674649815585258539744862883408503089067457054653647379753730419117372786259976e-05 1.6442632845500215934586810430414077287495629459271076822830233585952498483487455146651056817287731471e-05 2.2576598657823575992033559980577444657041610961680637202958781292117569960500753342652374987197987952e-05 2.7775123737442061027899716880882307862057311043575274390817076872375795149847783933896390288609323227e-05 2.4683394177889308042688184639202398527424120030583814480967027756466055895768321048209104610992074153e-05 6.5960509830226509958369650229068115577882555766591215743478982529018585868650468358482539414433534731e-06 -5.2023025557477602806621127319766816866755799023172039702804932327130576840242374325295341554847306023e-06; 8.1588112510994773933775189541978015272409334839456867277240132163831247791502387744976889412359181204e-05 8.3311751615012307946604897891352316144936149962096389140557254515931621141855413731037511810151827538e-05 7.5062429731966957983568055650730718565930532780956954023488946488167973326143587684196913053814713346e-05 5.1551419708003014947730637294050846196926055045952529750716084103797089813875881140238836098364312984e-05 4.2659759522469185400773930442968150223736581515430345686565257159395073016810542950604787553979495429e-05 3.7808444702653286802328199857871086693508329972652367170114207123300086518585880364042712411237827507e-05 2.5758028374336983507435225707664534938715823897761802703802088460463486692523564109785164327822828417e-05 -1.0432975149786252630258887269821838353046104185457571072207001873337027562853345151571299175125557738e-05 -4.7407503800983096326474062963723222565680269261532655440841538096768209069951448076322712157966586859e-05 -6.9165648377909282442457029732878064346072508534209523628362796592291539175719863539075031727420986788e-05 -9.7253446852179311099955449772528252356453256632793534555075201882594988812286698097406609213771793445e-05 -1.2983582039938990453984976644910341793657827138774430298014809812397639529394841325673191729687056731e-04 -1.6805134516826322011697323862228242827665215069526669534674359202935054759775824214487645033997218356e-04 -2.0226838702068247322136069692509711437345553265681948801724380434741136493648937022857581345103530478e-04 -2.2009979542824408485782288650233916851119900267886287149795383538295785456809071013827046702520003121e-04 -2.2874545868695052932927518285917086192179266447780490548796810956777842127231569016995138010037270610e-04 -2.0239339505513978995362677731352790915862835832931354415632058075718249912407431336019005416799461121e-04 -1.5534840977035053467632978474827045964463760637009172109756328679926525689767670421255740870259269676e-04 -8.7888184304108122862097233773402854321658518805344122444659249523855290139389767144400422913603851556e-05 -2.1280885351678404948642230510248390245666286853404462759786102192794318992091436537284727722027051497e-06 7.4017586437649910691679696654953679200186782905072700780015888124385082633440016027450324790280416401e-05 1.4000159054839792587779458077835754565592052036412330823978666016136530061030626497490597381155615732e-04 1.7772908406578138264570378464901468165409126376453662062609942436633345603694212957434956264349802693e-04 1.8555277131452670518399561535360966710947787788329049334469095407648000756917366524543263126757971337e-04 1.6198569458099298925534732413644225624527319958245043060370018446718592130538534295155613175840764034e-04 1.3304457145272835534143175423178439431312260720631079087556114919709673248523149021786156281925486377e-04 9.6683184622048878100631527578140822012568055694135568179213847092774073609046202829132269901154924340e-05 5.2637268341024029604914906903264349698634873117530766668805538021883279158926297434396618948429223985e-05 1.1455296604223228399139777519994752267235037385535557495039054532082837605289224514361684371428204693e-05 -1.3711731519703182754136964548857696974092134589985675584687682999763619834060973158024271153792170167e-05 -3.5943544449050166772129000345254179443093564021886110548175779688165645272477522460523481787107924176e-05 -4.3949683638351025594005163591241870367619098638884338184392026654731811882007259491219936672098489330e-05 -4.7130316417172078164280031665775207822345410820660819395548898148568108089308202430390730006995159838e-05 -4.0939516081208571946635047280912297463406939036592363127002494394580968164206817387369786714116206520e-05 -3.0744890113638239713697010233979725711933902206079233827415429702418557675183369352408113924849054757e-05 -2.1765928106007785458383063505291104146683003994689993174003229361159027133199677501738040653964426717e-05 -8.9869159631239513037652664072144477231703896321946959500388479460328624796485393668048306954777242129e-06 -1.3777052830938364451776290981291228150499643874843712436544429931468056370041012465049623044278561414e-07 6.5960509830226509958369650229068115577882555766591215743478982529018585868650468358482539414433534731e-06 1.0161519631126201959743771725242203117785851026631309815588171404317119352993909609756290211249710093e-05 7.2005988561692807120420623739912080236745972316662761617805084619223275946358463028892972287717964573e-06; 6.6361677781301641241767560749527284034149537080105076275890183069084682144254578482668122306855032714e-05 7.4914686774046930086632913042451059632979451442056295518085873284295032161062487735171660849251569295e-05 8.2290367623476891442088002255717549958453552491404597367618783891892189296328430936659352241336592710e-05 7.8522969827364532713056917962800418677526418271495040681251895682810771292480526037287873716858310096e-05 7.9296018147619763659304002281636018038287512587864093758283417705344254308551808396173581528964624468e-05 7.4045662155764981611739963685822362802476934040818924877932044774514409601477770277108313446868528640e-05 8.6383091547570464627773186044612838599202652100395347162846809078785286214188751510943824648257003010e-05 7.7388501618015793984027749299512744310069421809396346128959252679208029325785478042270270461598541541e-05 5.1397228187124452144280357110051453009374918191887562423256125281494940224529337008435645634022245503e-05 3.9217637512362373817787666764192587030488069173571316174006495312732533340212766869991472009216688262e-05 2.4332730241790311444796470765439032510854635501015966574852205027464945951396753189749792779211084457e-05 8.9053475898405213699759454565402018185088767591905468503837801983353539711793303262285083003304813607e-06 -2.5643155410325619279925007907941955453330013608108182454242731346462482072906631685490473831331827877e-05 -6.7718742412812675820405823995166016749279426497005155919627050099468793310708805283025653973014412072e-05 -1.0081692686161761200931944124826979732716480647510349861046914929385247698459101931053706878477665967e-04 -1.4504577142876735122120863316411101468485359729808459878933059510790888415623463520817588686295619385e-04 -1.7254611053194866823951038376739929383562806223248806148928692394530286413974826903219218362068802461e-04 -1.8389239276550262914812374428568479893757857536851994028858845899802027400067380350707902267022769285e-04 -1.8094878855416492076629763122983816909396353552794497654354565991032764093389293132022214605129792985e-04 -1.4366451705165415293063125637156890216100169203884370212216980372714819400950830473886511438796774075e-04 -9.6856446372404488143224275466527259100160829147747762376540881728862651371378434503560608836389198002e-05 -3.2552361866615242326307354601460320775470267963174577246347070982391973371122992160700146639992689420e-05 2.7821370935348927705530923225269003565861561536712488104948651383626760967439603261648893632450804061e-05 7.6862358726797307150894654712893321132164804853456377530986916636048477858685232271450654867239747121e-05 9.5144943042710542251565539956175005374990414805604046306521955587181281100080333247741334291708290105e-05 1.0103151331576437353733421573993163940854232326566854960556150147111894184695092184031142357350888173e-04 1.0223950950466512963689700633338669916674760481089166789102193444835736286809070093577904065166667165e-04 8.9979924686144227066692498130015189987706232781465466184335439080447695903787855859505407296853067461e-05 5.7127463244652506008085850197192546725551556880635542886949921088230869015526496967705066918729740014e-05 4.3467962909930236317441469791039509993381465810921958455299947865628349289986700425524120998510675852e-05 1.7210703910201367200768968442825472970373741444399130155492649425252510234954548484264100776895546080e-05 1.5005910314471909206308230044175302427779716858937288688233940798975317072900823331773052919017405975e-06 -1.5622690610268618272816955046782485078962022814735153512644401574219763556703751190314524723444363589e-05 -2.0894380023545353138305012578234229578087583263871602599348748787404719322019985651514442010919956089e-05 -2.5185128532546189525163852653570302483253950000189792244614421591126990092138238571733690614401408215e-05 -2.9507641187220906952906057029866365661969316534321018450242602703361800704909938198426616891154448474e-05 -1.6698254353367964506936349964891929007548983007388236686139949886030651416593744844573890244154582446e-05 -1.0935259061712762506674021927369688481189775968947015760615880282460469831036164217970646265313563281e-05 -5.2023025557477602806621127319766816866755799023172039702804932327130576840242374325295341554847306023e-06 7.2005988561692807120420623739912080236745972316662761617805084619223275946358463028892972287717964573e-06 1.0822224379548520318648790639558967311177502231138050428630232414328583426066951444385542049962896978e-05]
[1.2465116618402168040220570748737877975823699686080372521416690344840974756893481264615526128180968938e-01 6.2921813593444130029876219353381684228167939224105406341173724673672987666494390704056550596514741687e-02 2.8390720481094661799008954120242686953656697289178874558035890457198006744339363107184029901995810898e-02 1.0123917702897866153170764604508832310826181095164664771556693311824383039835482468537272921360283594e-02 1.2759503259415735312836207860342665060688876192001127121100481812450251983668493046978418258182289351e-03 -2.3740110543768347652127303683148264401233751865188683995719455187680559782416707252134869656856966179e-03 -3.3553846312988727214192186044486203324253880725534667341430833167936362906680878735776829440916570587e-03 -3.1262636585463612890770902010093463569063943315711032833208216296393254772516415984616771011247949534e-03 -2.4733315097698713223475226512797890078091845806477545255456016931142994388461778936043109184642047208e-03 -1.7827342279085271591689926677519899799601750831615482534412473594933592763029186188151124737678047549e-03 -1.2128347278457329836765210944679838094609224849805960626637985715729422524226017632579216850595363659e-03 -8.0132710388143876138700804010667823241694066700001453204874571743781724213451441799955419942990418685e-04 -5.3051357383388196239136599021185183499414605600032315589264173445995256545079045943214675560810938784e-04 -3.6434069462000173527290447356532971144926811259633817334130392900101739977588031304733427589273437965e-04 -2.6653991085362595293208141359974130503323749859931460830658367638085945830253649036098253772059141437e-04 -2.0812016096551640716253212194342731845295843163233892592553267193398965980059868664853716428878660586e-04 -1.6908767412149226422300330457563330167388970105511190106153485279379434724500380107714316346831380353e-04 -1.3787568489897829408791462664182648442300445160698755563305188955500623985062377321284429623071921522e-04 -1.0885664284547015183486884044038664972900092343385239570866195262776555743449072979318322752837150354e-04 -8.0601130928825752535888420767591430582812306173306781719683307178079836608641906867820216294510001999e-05 -5.3412334358361729985801889807027129796536012100227533834873843859445854382525337569283728274007138482e-05 -2.8430944748594683408379383631336294724235982857145964251269431363542207347481590806045061363782976523e-05 -6.7771908009092817348746403733059473636345073554151128821710525561556920673348580038613745382913251988e-06 1.0691524414382279848819762201984537413389075045267594032257352358587883843614122822548522396520506338e-05 2.3546879543620685678080412582286726109053156882523336725950849115948097189825846485326995390743205861e-05 3.1744669974423454457918203650843686323777384423441503252877233263756854862514446436625962098375723807e-05 3.5876754069089439018821789548833890203618333742532683173305538291754829266240062093170135933159977653e-05 3.6571084356991995071683566443232229890096329516609430706846913929786102423436371439531788176121887611e-05 3.4777444928044966041186480941254402642993677144912516685825450736990391036584451301531488388643816010e-05 3.1362640001987845829925591133889376753889563385407149308421139417940706381025761841762887287897168440e-05 2.7162866396153655956024007982125046727137596487526235416924708790285214962424257597375537870583288956e-05 2.2502107702381102813924884690743297790591143199339052473076563167277928457714648845465977808407302553e-05 1.8048120646306810018365858839176506944500437924478854677775107633848132814144752890053072357546040411e-05 1.3770705613250103852123676303814669519513797030819682240792402834086457556469728778724191761906678121e-05 1.0174487150607682692984394875613785075788311592653870466837276922399660842941638404662710163510636627e-05 6.9808180719243285738971430133155318845248923447930388217154853262964981359358468805287947184638835310e-06 4.5285396638704191926075375046645382421528043301830000304913200188526185622209590745285314621946015292e-06 2.7141538360609393548803922984971450664667528559008745642032540127384657178692273566651573698772340447e-06 1.4236792014720580403108031312945525540163385954032283233854606774360389028245721596618301063698725390e-06 7.1332665566117773768656561385304943132233137437049815472804438207256501740022689023345298873752150462e-07 2.3605802525809682629822640442072564355766912295534809590926235360569960663435973654450220963532824726e-07; 6.2921813593444130029876219353381684228167939224105406341173724673672987666494390704056550596514741687e-02 8.2782288170596668601025560812244242821496415942763141909712246357008212053419433779723278098468533308e-02 7.5182740711477792526117360866311310857165188858117728336878488607388384419696807135020518100881868597e-02 5.7821874251820543793837828402521029544962335357731781583178952824388411231815224879472916413364532790e-02 3.9260325699469380022938022875631984107625853704979324127884136632610924997831509251199699920600898327e-02 2.3353048333339680300574882364094002724136688131439768812944552193665783504386505886000805875574234853e-02 1.1408213027967820442961369464142756390420114008886270002249865114053291782806565658436189943981088853e-02 3.4429986447282415502439395447181582099297677849485809705638506690772450300955285517952749682351416511e-03 -1.1956404546520320907499518464769013557306363260557734223813722996240388854652499714557997150540641610e-03 -3.3790563570659149289354250604701803828299484859575592803349455200915266362616345051644386912180487815e-03 -3.9389420975185028599169033220291859276582980537791381916278698410054448591194574954896247692147966066e-03 -3.5733820101317030144624271630801361389137955581823979191280175958172363532028761205213792212980651129e-03 -2.8002287298343490531093955098106901811818770131042816423851513663164157118540788935522573523724290101e-03 -1.9624655153943494131885586176117575671517621012697145687145544386328113290515153686922966170125624871e-03 -1.2400576337600139967194361023939451743709719778596940451949701035603414119461095970693654226264241245e-03 -7.0467241888486732290613808824131256158043310617123372513202316961791412262143578557610603158464946700e-04 -3.6665816013200661605152034438190602904563205913093625694167604294083118940660554845049606308583394943e-04 -1.9248974027976657801298900081333775514109738962997412195200787000015198143363099549398297046973239265e-04 -1.4536013037065251181757851782472699625440077977305833156823817605818386925951855345074491721481383862e-04 -1.7438040704283008337212390714009109354149239689029298691443303468658576009054739457728755569401212236e-04 -2.4057542342382871982841650467396116178472257540282650940750185112805913782938688262734283266640009835e-04 -3.1120535681362491359768977700412924976834374586697894952382377156638337015597958649494057293193393295e-04 -3.6993369945094142526300873029480010735009759084957202928798848597518023618634904229703239372746348990e-04 -4.1095170518388562200543286304387449177727386572827040389152579700521596091419772907794830876913185010e-04 -4.3191857786086029835873821989062187877899782687548234362502764076965417520149719990810225930456415984e-04 -4.3264016851529740984907311287466488191935283030886956400316055381963094992913985912214278996078860291e-04 -4.1919039869404685412494553085550595520697169085698041305122072799290065842432727448749284387706315302e-04 -3.9102349331894986562708181931415914488293524740356045594432628977000764880284658031862047945046106021e-04 -3.5321149733115302555004388309233209843283826305236389515270680482548512603751722722446358250028220735e-04 -3.0935218650540642829640826730372546380122944849383736293844496509065195779857150161958673571400038364e-04 -2.6564306879618129923987306215480281640305077177608443887604575659227919177417986330995022089364744576e-04 -2.1914938142860721348911752332927747948678941959663534044697992840952587491211602058744536930225025409e-04 -1.7986685058928336974077571942491162763471421339767286112916759114287890662876972308422928743142938464e-04 -1.4205928225277616668434434896682250896731748140377206707842622496188923473581861450014431683479061121e-04 -1.1356407491383440971559986819741170863102875410018599890563484849309949401369846118410649943968012092e-04 -8.3531076649696016033306805460989466241382260760121049754340130444939865368762410062052482183216406956e-05 -5.9618944610823145537910988384689772754433131307940422912254307551737261439411506468452962187138820349e-05 -4.0240522700872643586258910195877668923891944295408842988918584684906520215530280168512214134475337994e-05 -2.4071604842728528528027432650320052334624555989182871518347516833813027296766271061369662352380165049e-05 -1.4524877956706553704628745974589640518036991389261320133928229490311930155266933568226271098357058385e-05 -5.4893500963636239660998084246705838208600391711000837707856959507569717272141969100157351398167255471e-06; 2.8390720481094661799008954120242686953656697289178874558035890457198006744339363107184029901995810898e-02 7.5182740711477792526117360866311310857165188858117728336878488607388384419696807135020518100881868597e-02 8.7587130401911628274351455856203690615008539918871197005262642677290883728673879654806358854047177710e-02 8.1031218169101682123492878868155874430623545648591509689481422408013835554125883291810270090244100510e-02 6.6363264621409783069947285451887014906686120410895252014977272845337672303643822097732570323155433074e-02 4.9723512956490056439777455335063769118263129597913859201243494613466825667594224894162188378969670773e-02 3.4510497191688202860482479871533661768829165880150353629480283775647401722574067510528560325363499019e-02 2.1821459539463302396907653252217809929814450231809161996009402836378851539457814139944010872844655743e-02 1.2026381254653626329241461887281892749838159147580895606831339657024396896464762750605611372503923659e-02 5.0543384119997643739105083842702662628298153857428311198069291701906228875594902078601260605323216214e-03 4.6469490526159875405931390589688320460711569162653802521795853034473628936590602730995059072294201542e-04 -2.2663464680420354045036548046138905946377777082969149878746616859967573601912158476193306971132143279e-03 -3.5984686253178117527534490483403281834248980862085236527546987350303697338360301820041059367884370690e-03 -3.9038294483418844277594694430624222704054573331885923032862523565303915775445316297953109854262751752e-03 -3.5671606953630088798882739937460317995795305478699573021272922909992731653233772383637694978535801116e-03 -2.9156100071223063400827623498682011285281688107437963010281125383390883189027312820626569624380481178e-03 -2.1694916325750977182134897143468377335186855042568823694882802912259958865705527943290193409500081701e-03 -1.4871412055363282092348069302856695428202652907204484827028766454972610734422034118355156698888175682e-03 -9.0253807588425997712376881162016158644577123832610613481560902042146858002031637643282213200671023268e-04 -4.5201495307179969889976609210034732236801128100406733900945332690596219370094336585807553752418626835e-04 -1.3130054020029048200542303135467174626515342023584411258809191585052258006540633193665510839553753758e-04 5.9580947915216163573813243896299902971286444968891844920512989989923073278038359767898367321909670083e-05 1.4822878378752110871820306304661069397051251670346756720584661390492623976245657333382323992838417498e-04 1.7308136444120836125502433802621713114481727446165197667929383158053378190563706969592352803216298413e-04 1.6468798408190858531235879043818506951618682714216058649232402433853339085388672936820405854485786898e-04 1.4466597240154063022750380136840889337928081906757779984314643447589975439807355846431334521992358728e-04 1.3991558194184982841547043951836389638151435244271984502280067450116340597197547506959026529339354887e-04 1.3852030413764495731843281884101592188656090944873418446949334276035435400945235500453281354409225320e-04 1.4009257501006109753338734171771750997366197918191331620375284287766999251992727666256125125684287516e-04 1.3957269741162862688440125843015735481667893150278396478818571312005050585811729191600940790684012022e-04 1.4294356806088475716950424255787803337325886893968765762045914747371944977379475479891394712150223588e-04 1.3051193019234776168220740533851149705811522520222653179519841015821063918268668933900826174545520912e-04 1.2995748291334066552894595925426266673761566715078540590484074794343073533471225930776414466917452724e-04 1.1938265215946244403895130909671545683062503000418357232053158135177702244047372577670460907536196309e-04 1.2175856884250920879206360394846890975145559292157661652750508980867517186050721538920575048369495180e-04 1.0102618666767066101609470400348884533258469457270599644085037112290592071866100946888827365330921568e-04 8.3970068185396909078314611728834379098413824303142723242756661487870837230976359193706566860164312793e-05 6.7510777384949471737890010727230067129750419667270569336372594697133054563126371258575547882114908799e-05 4.7971123790924365780647650897545480403948454073577447129017929747418277383787093273359503667466518388e-05 3.6656591687743056466817634022699572233473911684109433130693590335055621254987045241391344384039236395e-05 1.5866706970013294316679386577977770390307805053451265224141931200415079846596909575449789160509593988e-05; 1.0123917702897866153170764604508832310826181095164664771556693311824383039835482468537272921360283594e-02 5.7821874251820543793837828402521029544962335357731781583178952824388411231815224879472916413364532790e-02 8.1031218169101682123492878868155874430623545648591509689481422408013835554125883291810270090244100510e-02 8.6936622921987066198151266427478193031707159438679674117885145283556278511707143548519648206352838602e-02 8.1566899508385533774053195241782049350261563273616799131733830939914275854032970453778371198890951659e-02 7.0625602082195695592913605856948700879046186330564711999762286342401240577720234354289230270756813547e-02 5.6517978393779762311467358771277877629465867402172330731516651344303557879455354976560509986076160163e-02 4.2642657076427812891746693769890167591726971606802175897804745540500512925713815495065983093401244226e-02 3.0189903946336801159804032579667029615870097909962323864094042909352179229760435256939265675737726301e-02 1.9450364096519539124341151070894735905284594081347673148912920864383072410558873490033774313779099993e-02 1.0890967299378768688786760509822096497441825539132402963397713638777620207251234001674005935458638339e-02 4.7122171379808615122537034441034776209900031148217314937988362267846663770724800796398922746827584867e-03 5.9906887220533011785372199733634094639150588896745120733256907323033917144012430428666983620571204041e-04 -1.9900151748536672636216749976569465767165595132778401793236347900611525299354020118479615764700330594e-03 -3.4214821826730179342066290645933741446242780211592671109241977037291292643660656743375247251709212095e-03 -3.9306174289171386202031170342630374520074618913486036000170670684169642864555764814458831879252598978e-03 -3.7612028810633654980395008050821257598749978502214467632004377217696631511210889722134375909887863826e-03 -3.1566722355554488198247608727360383816785731662570745910646007638392871657070910408051514214398147532e-03 -2.4151959640346153728116655132602428624917241903807872728384651793815577748911053803793485873137817513e-03 -1.7009108567273585825053031842366322255067919430090471545369016060616842339750490072023068905385127292e-03 -1.1006960723398077394535611373785087152800324411581179516719113352772088076688187310912608697153786550e-03 -6.1046998305556236648870043797869895948395826412733778438722277442289634563655937298733061010416665031e-04 -2.2208624206918512960110177719745315426810605443220795745813939141411875950036411140272261624029384418e-04 6.3356657181363383436011694023251008160470396836850140216446331736083449293914340085427132726547179520e-05 2.4627192487892227062997478651676252614925542882520632777414363483755568935523694980294297893682629976e-04 3.3170660989541602169631779427285360466283229775979312514174542851877865540322966489179712425532056000e-04 3.1949474970833217542493015655772540998985977752609542535405763523956892383669590006678824692993887339e-04 2.5736246925008943946453545329782427604700056147447011223590670538865828441145104419552064282498238459e-04 1.7593533519341491671081011054162749406651821124312780081485350609821144863730978753545998920477675976e-04 1.0214301948230754968533554228928804712466674812940743774995632589783771966006948686052065161259612435e-04 3.9116667156224899163225385605816523597055204257329620677276089799705387915632981201608204367682489840e-05 1.0749954832432040300430592122688325740219905825846261462093333284968031609990986735243336033558482801e-05 -1.9636205283089186270870975800542734013699861114588634802390028397882374600313189395200740360460184140e-05 -3.2366806733853148429559632513864740467395848129843071121914301911933509933998120674164572424175229587e-05 -5.7355233231640707781011623609449492655682181085751680219296160495798889235891144358398273469451377943e-05 -5.4232684524679066043976350271363855372980756870854242004441878000278268744399094605359250000638614167e-05 -5.3990311519964111272976817893871636886042968166550075142690825062957608650381267745357179091516899451e-05 -5.2139522113017343800651467099204032196423329863152441429991057937002760529769786318223966725047626992e-05 -4.2790287428398083837111335896396785564371776459471845013981063483795257209859082661294556491568095181e-05 -3.7909635508298708951186722208884581993854583500812386359431362348696485163264477599611777301703526334e-05 -1.7525637787340086608097337108826052908149096278064151455224965140033747250775178975473325652548548429e-05; 1.2759503259415735312836207860342665060688876192001127121100481812450251983668493046978418258182289351e-03 3.9260325699469380022938022875631984107625853704979324127884136632610924997831509251199699920600898327e-02 6.6363264621409783069947285451887014906686120410895252014977272845337672303643822097732570323155433074e-02 8.1566899508385533774053195241782049350261563273616799131733830939914275854032970453778371198890951659e-02 8.6670495743979304802868487632067743108258636090122745807238073076496223691303698851313232974562085156e-02 8.2000390637820223481626334858833972914075911014303817464376880064891299320890373493456649763386451206e-02 7.3774090544707629577103337698837820254834803636172925552438868082329016156112126257484455665650126434e-02 6.1547188221910759483652419777999551388202521840464932230644807302757620827403725912801024340970478576e-02 4.8169196260909886170630966341831583145573356966245150400848596062781016904538085101614405544643772088e-02 3.6186403373271662203217451398983422177260872956955184642869814971584089246844167534319574963915467028e-02 2.5745286496547637487271199598319927036097417165178990133271159894923817697748532160007674647963695393e-02 1.6590167007275468308193405483156920059470597185286909475270426369289782386954778224343340926020367677e-02 9.1315371040029167190500383849855368999600547693095698358341574540036094568473743843899972481226572043e-03 3.7407825961554806826170017828928398486879549157913331891619177789404121471842951677753829105145579270e-03 2.4529181132706977981042185928951890470443649285766213476361031910482361485677244331400495151520530729e-04 -1.9118281143533892375037696880858906999556433043524380455103502949236770554961116882282643338726024400e-03 -3.2060085238499304059608367914448823005415676762393881654324042728949714851378688219427469791615241415e-03 -3.8164880602523475904948259135632292486690538344538399063768358331027263248746152620798959410466633738e-03 -3.8331305807724588875065464534074824654925542248313739179884555900718711720706563824818162610050470050e-03 -3.3718790797868161259198186156468886002709258812430464001847374225819929850936787638336011997874445907e-03 -2.6512747170535794565221080575501932806617934065974869863798739769766289177007158146194194393428276471e-03 -1.8902523298504663392520142781480055004831286126340407965855570514996862299393571258446176192839962138e-03 -1.2429975251771868535830301666071160896774178324805729047060216463247359898510859546975836318012008033e-03 -7.6139665751765636407434977181969189380454725545038857205943998165592737401450584749176449254830612087e-04 -4.1890339411715396596805654177147918969784503269746289638225873177444953128915243698471561895251183332e-04 -1.6884966207849257867809583018039797031194063604329711529044946921939830959729919919162815375936301491e-04 7.9614154695326381866433802091407927874318643035098530381553415636277091745680065829437129757033567142e-06 1.2672793499499050359584732181789373464912413491722733425479746965736727820489925214822881725864582916e-04 1.8295587665577228238885480463355132104311856923021748436629139961095009537685349493475542413588113821e-04 1.8054689215505141981732264442653660451813859134102263236314512732415305179502794346729917757866661591e-04 1.2956618773406806552523414411705153784771216295604639856370984451143661752502276314176637350947602263e-04 6.5599188175413104978502140086105310598870687486937064202084414995644369038892019722937506198335250840e-05 -5.1559603020838754875041240916836772892338316276416698358818778858379811952111060476154016238832498963e-06 -5.2111826464554414833962923199012749320582143948560341858007054323541066324633118289443483903737311891e-05 -8.3321345012466152949409474656969498191287764473103755312344868346171260369116238181626371071419378861e-05 -7.9241504074312694525532845985726303351101229023705885335931426761546477226032507461158614159629813855e-05 -6.5574365439712027737397056237317119709724763378761849168814477817995279268114842376317815438028719033e-05 -4.9097655816573650105998366848524636589223205248673674799281924851706181171079382206116623759819406212e-05 -3.2426981692835277967556189497649919273257445383846657238686442539470257120423384517145120136030520104e-05 -2.3485625227565074743177951722354816680323227057706040053888847998201234137799860794322979429297796886e-05 -9.9929446971618877788652139054737957119943364573751073571578664846312689781589133561097898651528741200e-06; -2.3740110543768347652127303683148264401233751865188683995719455187680559782416707252134869656856966179e-03 2.3353048333339680300574882364094002724136688131439768812944552193665783504386505886000805875574234853e-02 4.9723512956490056439777455335063769118263129597913859201243494613466825667594224894162188378969670773e-02 7.0625602082195695592913605856948700879046186330564711999762286342401240577720234354289230270756813547e-02 8.2000390637820223481626334858833972914075911014303817464376880064891299320890373493456649763386451206e-02 8.7242646675164699383625801106191748395919898519490158819626439884553624250738737530299131868547144760e-02 8.2415230751408076228949659194360681385565019084764374001637688371954175944287585818873798917680432307e-02 7.5070445205968463856227481314091192327709388288837825156854244997624699011425711901100510499452700981e-02 6.5308199218363616919052471163578488581056253940213617319114454219862705782150625561014716678361782514e-02 5.2989844829558233041081792407866373531237499726588637671584404051327676383237272487072330213551179213e-02 4.0792527010941780890888642059149311454124124525841676254782606838361270829685870245888794120019936323e-02 3.0451226622485949270750982796161069125309633257120103042799248743629198375693467143821635806581468014e-02 2.1664959123558097913105356690212596969996034151877685364582028874237295104235106075438391221803272138e-02 1.3913970507487882066239003070763844979847924263507312634207711158232572833315138024369160945439615561e-02 7.4028653836414853697501361277840803071276940179807819535824388071404705522790355517450490863402676726e-03 2.6175656558720454845259021396753250308583539372917769005020311880066868500369155117967034028611066234e-03 -4.0712578163249529697245391783534389652878120457251112293963204109939092864243524066032940503784033728e-04 -2.1478780539392526803899208083638044354021167851598069691492373832487634777369452963778829040408745251e-03 -3.1451623736974288042107002032367395653180902875841428404823566152004556407722533363713949750468216357e-03 -3.6796175440138998738259750270374428564008078464938362221890849967979913743200860675397660579356815404e-03 -3.8020824089806155371601966164426002892244164735107118768844324388435171265421759271370606849892110610e-03 -3.5139623713166809583375752025063631715237522024792206686360845366170345743140360808588005136517842579e-03 -2.9070212825098158233876824839957834386132479064736052417797492832731531997687511982861497665255190357e-03 -2.1639737039725473664257273926182191774587931276724914283477242934581166204950142687558486383705990224e-03 -1.4722822154766796082988136751538318436195013338118686938752422926182043881071415720786355880392762025e-03 -9.3963660101179357409963104723490194602587242797840864171764280543148331102042060790090260979603114983e-04 -5.7824787781910553644372841567578726245742055390279048763003522734778158800201039558547563170338146021e-04 -3.3503498088538519058088644161601549548293745170126683970264544518028450529737274345900577551669076015e-04 -1.5492827812299787119832548894650684253752089835761222093472270920263336249554868287736830726772512737e-04 -6.9684960757828609929468200908921665971562881097475254226827917636393660613875949648015233293706524968e-06 1.0700411949580346718864501860033658076904133199806650040250913011208341501089539962240566383711926158e-04 1.8034455575347475338553637205142521225043678395469017631811423000776069268815567341388174519551937206e-04 1.9914713312533735022216843043825830481411599661080536273785372589890099340071588663519064460363513711e-04 1.7513131617314098029263703522349453439372887509953262990650739665236767076948726818237816070599363059e-04 1.1716076904630812432371059680470174276428657830364175345937353276779349119291089015046283843418959710e-04 5.6970901912195948842015702275261776269834930740351481854526057532147253027207289750903074756794999199e-05 7.9087369518171318126161325596025919643228097189158905977796564672237589737434561806784284984380187205e-06 -1.7536923447548607970605270775508130105504878243829610686075137476987351273446098863680622595023228045e-05 -2.0487155053503613406933757340516165286850003754245840196988238514929611840848700832679797480163474674e-05 -1.5022056206337014957966940906099969016468256092420290739212953176826934893320724420734381855975896981e-05 -5.7184778213319859965349210008605109170775402991900138572378448692448644100466467414096663943320262009e-06; -3.3553846312988727214192186044486203324253880725534667341430833167936362906680878735776829440916570587e-03 1.1408213027967820442961369464142756390420114008886270002249865114053291782806565658436189943981088853e-02 3.4510497191688202860482479871533661768829165880150353629480283775647401722574067510528560325363499019e-02 5.6517978393779762311467358771277877629465867402172330731516651344303557879455354976560509986076160163e-02 7.3774090544707629577103337698837820254834803636172925552438868082329016156112126257484455665650126434e-02 8.2415230751408076228949659194360681385565019084764374001637688371954175944287585818873798917680432307e-02 8.6851202393000584427791405214646636862439184896893985928939717509041446447721903872693201465249047501e-02 8.3403269774502600613856854114300184050403232491757295704458963207213840130232495762648738103182270653e-02 7.6058573410068268096990417915702893034789530607754120580586456938666362264046989514979336039328330365e-02 6.7349450475982211472699730041741038890456905708345378193595959507178805891246295158548784178211192456e-02 5.6891494226165093049744273134421111295175990342846111274448960161270556613409877134930502250140285769e-02 4.5359673080953586612512353328360866801432211650387228958465739408209462870165045344715924119709147250e-02 3.4604692874827293858584320623890026407075665694397626494220722068412299001668678157212804229307146054e-02 2.5487183943221521290310604465000215685341980340174259359560752008100972353274660959722140501152417643e-02 1.7836798387860613533976387483562761296857449561830493427573053490516480437917647659372111747158414495e-02 1.1232460136833560059343881817629021931527733608759714618607509087015536999054505035176983572158769938e-02 5.6948538312673950489069332300898813489423396880844672090945329792942559934864517038812599252943338001e-03 1.5908420756555716420162649206035903398202343990975602029794954771513701277929877644166119950362150533e-03 -1.0497612984659662846740096572303367299756134024080107029855351479888188610316637739502411685792499595e-03 -2.5360982403612634753449253833705893882998435158169856648387267161784460057687197473807225803906422578e-03 -3.3192248085569457143821479331578794373674976475516106465203516077380515685555053020780948127719484321e-03 -3.6929628488670160976954943116690055211792101481765565501144741850988938625272571842290089556022612089e-03 -3.7632772425433045290482509670655626799621773769208277257970283602042472197657087440904670280701643524e-03 -3.5313177295288118534954294097740429297920207426734177720724596490350250817901589603807631582410755262e-03 -3.0094937898093056994602670164558910747948564454926191486996589574470582330119289575234449702099416398e-03 -2.3036169505902032945952122319451279353336516620227015331133625823890739624437438518253591103203768682e-03 -1.5865477251842903796567790540484724734284169646186970878470800314484950238490918516564376028655470617e-03 -9.8188117293171576516321197998503875193201009829626764439978708762495808852292134455478428862359840473e-04 -5.4372695502330777706318761878662185398211135400767327840267361010556964939371124983481349914418471170e-04 -2.5571333838950934520506514599992612001744967053474024585663723234747177055525442074220909139599776384e-04 -6.4609397012258307929032769055631034854003720080082346794037762924426377016287066821026956189949181323e-05 8.3974213656234880623122906402988173512830336816547280580995734855928495298869013944856450128938231312e-05 1.9582061756592066313195752078844240605352424735606760784858286556926743208968635257402947471650720127e-04 2.7465559868300975635795121678139231437328424964350361618935914054153364109229888151759801163780803497e-04 3.1169329891008598087975024003656315777188207705410656657057676259111948841104164224930261078396464131e-04 3.1551483162278801045236005189493894056827996427831844047484219364574201706929645479792151145229644526e-04 2.7424923848166851178464765893039166830350418051535465871770047115538132167771273594787340939051402790e-04 1.9517896717430973473425555228890149918861371065405126554992805221331241807961041721385068697967581801e-04 1.0589157480944341657829367313205706966761191546876387613982242469831901230582112992385696022455719537e-04 3.5778712787568667628665512779127311962797669597476328747075935006176425825361470115812847723191128936e-05 4.8562174589299464130572210578144387894773473871837461071791839878549542228899575323681579944240332402e-06; -3.1262636585463612890770902010093463569063943315711032833208216296393254772516415984616771011247949534e-03 3.4429986447282415502439395447181582099297677849485809705638506690772450300955285517952749682351416511e-03 2.1821459539463302396907653252217809929814450231809161996009402836378851539457814139944010872844655743e-02 4.2642657076427812891746693769890167591726971606802175897804745540500512925713815495065983093401244226e-02 6.1547188221910759483652419777999551388202521840464932230644807302757620827403725912801024340970478576e-02 7.5070445205968463856227481314091192327709388288837825156854244997624699011425711901100510499452700981e-02 8.3403269774502600613856854114300184050403232491757295704458963207213840130232495762648738103182270653e-02 8.6290593742945440714337593840404106596431140708544109289381046909844391283937265318579558110531796971e-02 8.3612627312466409527188472189895792301795271168209413050961955790899514572892383273325363310966953814e-02 7.7411392207420103320014566986142616794772984974390206297376850774424767093833739279514644282121516719e-02 6.9265906123839027282801619194886435007983059755268885292236941375019735821047979966986931317268322612e-02 5.9618451392747311300178305750156520593862385537641403783868443269206356281839706600465756849850386529e-02 4.8966071584238437671718187324763336994962454841742985458155396188219463688867960513268131365818042912e-02 3.8582152731664020005674607320739015811778819968707316555267564109456556965775054544207966523977642240e-02 2.9281069608677520860792431278181193710960138715808885499764101145172112981490260366584263844939475732e-02 2.1274526501036044122597858482876094417242514356329350227513611256416960514359657595518087250689149578e-02 1.4460046943960853707880712312553365464647940263812710007384436878180406051513693842505401881344345165e-02 8.5501952632608078986142127105950683991737263374302593692033609325122207717024070307352107014606453983e-03 3.8210906051367729263437101703127093630188625828320372794711949404297139498863447889817081691424293698e-03 3.3472462646927920221933681188501678225725121399048775846720045193160573624485754348369486622102196641e-04 -1.9052665462819179000429156762193038380322139011257500959389279565034178225032518464613467516129732243e-03 -3.2189487707243294854446440200028847957245503216072908669879668844711273138316961959908854683871512697e-03 -3.9075459380129307022868634215132433003618407236120848218249469050024389338592813256910221343469172538e-03 -4.1815080812075233881580384133709924856402889460874872727021867325790171150946050961415179869248499803e-03 -4.1741648099013269969383130480844596321445447060001112915642418305221883722569773522912912824348698598e-03 -3.9340292455000710720570100874966487009459031376282805543739677566862568241080984568960309827685098833e-03 -3.4029545671274017596638494559345704283307380211881744263501362725880142544228069380108998308496747323e-03 -2.7394653427841169439935758721706907336912605441124933256182222292403719314019607655724981721812432822e-03 -2.0425449395139139359721764391393480643226827306426553345127069929545577017523946759173638870698341443e-03 -1.4270843080535033339280626189574527710502036867396845242165052351029225572808028965396873474725532342e-03 -9.1366612603678357391104716366064393869854942954627993343906501743772997875007893505238511554246004994e-04 -6.2163162618125868811546219393211477593091222020780952842882379884213829803590547872286720975980040635e-04 -3.6012185607976783605572745499862028886863933376299289624438581276433563625780743767370825738494772262e-04 -2.0852137844117001570639934680623327084844902226552698916098142645464975071526833951334687489293301582e-04 -8.6890697196648180569998624080816782576522622590584761261596002304696854387264599661258033858948476279e-06 4.6995935343596210574460742566894423616241933414114952932022473098640917377218027550350729246952834265e-05 1.1117619588098182785854095859609767796973291762775484254455764160816231753289001032147498565227342128e-04 1.6059509223032582019419831906033887341382080453002194625194607345977513927074656246893075227487936671e-04 1.6160503363589728518467034380045890748562200117995253848592690264533380535471819589386958732457122963e-04 1.6783561972164907694161590996152265586389591903769236366125490107912894149976921452486955048228984298e-04 8.2040600304978352717232301958999663032099532201213313547727114537104200684343067070861261698455880419e-05; -2.4733315097698713223475226512797890078091845806477545255456016931142994388461778936043109184642047208e-03 -1.1956404546520320907499518464769013557306363260557734223813722996240388854652499714557997150540641610e-03 1.2026381254653626329241461887281892749838159147580895606831339657024396896464762750605611372503923659e-02 3.0189903946336801159804032579667029615870097909962323864094042909352179229760435256939265675737726301e-02 4.8169196260909886170630966341831583145573356966245150400848596062781016904538085101614405544643772088e-02 6.5308199218363616919052471163578488581056253940213617319114454219862705782150625561014716678361782514e-02 7.6058573410068268096990417915702893034789530607754120580586456938666362264046989514979336039328330365e-02 8.3612627312466409527188472189895792301795271168209413050961955790899514572892383273325363310966953814e-02 8.6414562863253957898890038691416004195828862026820026222430969756180159723453310483455715295552496475e-02 8.3891700490459133587598867329356059088550772758849047586384153477015812228323839723165945824456324448e-02 7.8166470395996203607903031459159728680531331295795584317870870332993044716096444104133566666203506422e-02 7.0777632439775690610410755380772431051559533490038502294206405609308969450446233363699985170129211334e-02 6.1949847090422025499396166653317020518968835448865198939393491630075972232507204604624113481106455572e-02 5.2091322515214677532257814734173174143078901677185913931610990342953976009221720097820882466995191824e-02 4.2007323129693095499671972349281271455845969997834741718851524915654132684016029599775362275194773282e-02 3.2646074157843317757789776225790566623199293040288668732275162238844736998051542542866524892893636137e-02 2.4488503472788719808937259686138711340215586743270039667510230210566707920083466374626181682048335825e-02 1.7372488471978663081697796698688599920474139432527748741710169851690194212507712973202539458155293843e-02 1.1241327861529353964070714181618553744086077625795726629442563733646919053266291710492111248423020641e-02 6.0837877680529770870312362676775988893357776666095095144723825835593638570989112971735489331618264457e-03 2.0408482037156718436021948753408970604852887500189940987800657978612318391496941702021258112030091630e-03 -8.7386441965858831542357000797502992767601130455669637113623577373728709654371106509923931913901702101e-04 -2.7749229753721852426503821100612899489303975547810162091259173612322612840834189548957766033061215861e-03 -3.8892542936036409753585157108449036140487453453980462795617351694188702585876292150732871853234337011e-03 -4.4695824058724268335323570468251072494944488895044061880469283614600792432786771110250621479523817709e-03 -4.6805048332964881107063370474104997001470135041325314475780242387673701477294344869277088415695088205e-03 -4.5680590646926366135482271734720021583719070995731018469987316537637965439863934788203315445205147865e-03 -4.2229197585864287663961362830115684717626386982292726977792197126031120939192271715766864895860122190e-03 -3.7069237350378592582026822905964101799067434089848004842327190726250018095594682032713200492392309840e-03 -3.0955110453003503129652076775616720039154777235093190491426728450429758983570308784481081802199458926e-03 -2.4566428360164456014108142015298650446387216012935078524115222125546599375398776953089355238274364508e-03 -1.8962124234460447576275736847323614531647360970890417454354945635763753912512857230632377268600612236e-03 -1.3994734895702931148175053724141341606916155370595652183296821018332916689644045580142116938423593025e-03 -1.0189280235809146079801693809753212377267246487959948958106876793352960469532064815533432651820388646e-03 -7.1106160659167242576931358394112239032877056875660070287581416700740861238920884618527245823849268120e-04 -5.1925684237082133573546761429375603116512934185859818901516106665858447012431040243739543124127905625e-04 -3.5818593164789121120646636664811610452305753086220435954408558097297429486032420102259227814072402934e-04 -2.0937551820977949464397376542195862205756992678966685437329692293473528647034787765117746276914474391e-04 -8.8120390031070909931715069272352508673405249262684082589470513770068096523767201974553453199063313991e-05 5.7956604523599090459482146483825034778674429060806133162023986428479710578321838953522626029767319557e-07 1.5582631498244021141463458994108108956673679915985540081221006535951891219041484699045152875536628581e-05; -1.7827342279085271591689926677519899799601750831615482534412473594933592763029186188151124737678047549e-03 -3.3790563570659149289354250604701803828299484859575592803349455200915266362616345051644386912180487815e-03 5.0543384119997643739105083842702662628298153857428311198069291701906228875594902078601260605323216214e-03 1.9450364096519539124341151070894735905284594081347673148912920864383072410558873490033774313779099993e-02 3.6186403373271662203217451398983422177260872956955184642869814971584089246844167534319574963915467028e-02 5.2989844829558233041081792407866373531237499726588637671584404051327676383237272487072330213551179213e-02 6.7349450475982211472699730041741038890456905708345378193595959507178805891246295158548784178211192456e-02 7.7411392207420103320014566986142616794772984974390206297376850774424767093833739279514644282121516719e-02 8.3891700490459133587598867329356059088550772758849047586384153477015812228323839723165945824456324448e-02 8.6185652297888777944349627224763607594277048437817732013126419795758325980713914244545239882628225774e-02 8.4058465287446370131477224202438464965676516807723337648866544965554364463614214850198601987341183842e-02 7.8852685883646582893747841890050539257392527825128085245866821119798715962987562250477713164916242800e-02 7.1920810344082506196685420227979396390762893865699021726588547747847195546780160725276398855126517407e-02 6.3738682103670699319823786471774541720789923885338582819389123076528608240802417789319950917419185301e-02 5.4556989956635758288270665641343089739389942256863397319011842659871331500063462260200602163219618014e-02 4.4958701333105507815394000156125823810634770917619020581431354463641380355615939407206917157008789783e-02 3.5699220680575485811256271481308724505988674669648639760787086261746051095330137238028804063930829152e-02 2.7486057301841145887010822908974378387134598653104757814966585615516978872174165315813496109860648334e-02 2.0297497752326927917743873949896773964039548719080922365838630627100889215351152462158741799789481358e-02 1.4126060095722585299806787892896792616703595744796955410501181554150675950425494080875028719850201041e-02 8.8080848800450796662170429838999396697629184565924506130281624868658809651519125328240451298180061608e-03 4.4121012403853476245239607393057137052371562869533245477781878871212838581952898640483062574658415257e-03 1.0144221980029502675699142700421953279375084811167581887337675022268873788064999192454287385106298106e-03 -1.3765498827753663616096681555908096416580948036266903920619994499157978249298044840639864667983128388e-03 -2.8612409973637441959000601855162195216199640433483739540796912596276545187513750797619157826555887497e-03 -3.6518201595125764888270944436454556831977442670262221054512029927624205379508158141628379396799437791e-03 -4.0617921691133507314200634918357668984515915654828051043297326035040160321220572721458651667737442136e-03 -4.1521479670515808919181514712913693267258481782413958744407012386226918297951444268995360298375515101e-03 -4.0153927300087139027734638776718582433340047563932278780546213183411358986841798044078524943510463019e-03 -3.6890241182088562627925949047710848600007296437636906164550676808539261490736804087626557429052726337e-03 -3.2648069007979503217721598487357781783117747842975921299858440670805365496622814045049117793328090823e-03 -2.6751150591806604668869994059550108992401971851560941931303238473612589698260309653019769312241584738e-03 -2.1440691674633473092887460501476707610881215415247836444927728045576039846459109784998321387760539351e-03 -1.5979738705146268286141883344921705133511199364616728953682476867040913337169851922948437799889817990e-03 -1.2256660710615858647352632755839384330363221084630668812023463856681154535298799252946103603211732877e-03 -8.3433213886711459581786214273102640232718588938594203707528253728270390637023322362145909027951459766e-04 -5.8100780605599305150107339682483069839728055444607119522281402471530854711147412172021322501033348716e-04 -4.1769253504854673487367667752848843783208222886169147772938148017031087642923878286829814523195624231e-04 -2.8384179672497382336466566045240370162212116812031939433161154916358281435697697843310553512497458074e-04 -2.1746535360693604003366197477216640735728489737459679628034839706441635000335893751035060779289540376e-04 -9.5164728855185567300523975275455801392304254336499211200501907177066089710526156057548352632899502795e-05; -1.2128347278457329836765210944679838094609224849805960626637985715729422524226017632579216850595363659e-03 -3.9389420975185028599169033220291859276582980537791381916278698410054448591194574954896247692147966066e-03 4.6469490526159875405931390589688320460711569162653802521795853034473628936590602730995059072294201542e-04 1.0890967299378768688786760509822096497441825539132402963397713638777620207251234001674005935458638339e-02 2.5745286496547637487271199598319927036097417165178990133271159894923817697748532160007674647963695393e-02 4.0792527010941780890888642059149311454124124525841676254782606838361270829685870245888794120019936323e-02 5.6891494226165093049744273134421111295175990342846111274448960161270556613409877134930502250140285769e-02 6.9265906123839027282801619194886435007983059755268885292236941375019735821047979966986931317268322612e-02 7.8166470395996203607903031459159728680531331295795584317870870332993044716096444104133566666203506422e-02 8.4058465287446370131477224202438464965676516807723337648866544965554364463614214850198601987341183842e-02 8.6086719861227141065661630641504980226303383072799242805604290331759688510301454251630305635870078636e-02 8.4069501078477380523788564297993558835769749887310777635511617397126214074358247629417274320355169014e-02 7.9405253899373823491669227496837727531419165004615898053729174038111617430073571116929997324674348260e-02 7.2823740067981804225326540297196837213305049977156732484563533075806873833135740440607499087009710735e-02 6.5135739023437006407841745365720402549080818289943933910627725813356419479376879545951242234309076367e-02 5.6591443193084064052281479548073652542384860064637104996809290325019140522276140316824495161651287290e-02 4.7434741246899146167898882601020736351727817876313617532754641572350061722776791369491690085186583708e-02 3.8634208314707706579960403141138893072702776049862709050277919268555616839915370376596981522441144284e-02 3.0489474727723337787827243213127748930736318056376976691465990001307085986981597033761474890591548493e-02 2.3282927479184504365558036807691861893610017360172682817066734735059791731862759539445101392281476241e-02 1.6950904670068921167927832250922253509287413779561426380394609596586699716516486664252848134578584818e-02 1.1568295674884825986749924112554276558857899487994798128718720776633761899753230741015172348999592101e-02 7.0845850592642959841013753670122523542375456453572975719171702177638261620315849876301323070655805653e-03 3.4560361118958664057538328097148328387439627848963116358600861293243371957702062143764852005313093486e-03 7.2801527334201055288834810277627406254000221541266513955535393134766451004007867142784533691175872913e-04 -1.1155867988582959597294855689113510608040267702545067173754556146637968479468237406259652516867448084e-03 -2.3364687692030491650752940796730596564179877492357477575552127670246898851394125469348758559171764913e-03 -3.0069422966803125411856300543798380234401850214104209549346668910389550204771417845705111908405346104e-03 -3.3074463535653538072382363815444590375183486936205333633903891390228535142812588687976973549612764865e-03 -3.3279193518362279308253018214167761274648549100388069137989084319251266282442046704016103751017276214e-03 -3.1885350783789872616927961163509559844627864342404772481679685719404771530479568978103778548971650006e-03 -2.7905872030075970398565078857370889049596134669048132560586069050124085586754133017574719158157472942e-03 -2.4173914030247027647443964413059839975755630510554471985515886895900634292218872310092664663443939255e-03 -1.9495512161998983490055633107860581376755598366792991382080951142295676569213168016570410101241568871e-03 -1.5998051220821759619659204518240899148024737963517433468438164356573173301810933300553352599598422740e-03 -1.1166989364040894003516141693467936134806857020705741490480237229137139367436112975870947771238473995e-03 -7.5239975729780090987904002407835228766689667471991389382596078778959058397966097052356827824901070660e-04 -5.0647489584589030610459989211796109012614887012400740119467929479161238287933901923240852143477312143e-04 -3.3001894705919628984954541026081523045912154048629061416479733100488261236282004769300199816281086666e-04 -2.6138033660768155328143908019473037914370731211166174657143624842039067717181036548736081692156261903e-04 -1.1825763900423755095824776838239386677409445885284595795884075184462397823394180591384289005695422149e-04; -8.0132710388143876138700804010667823241694066700001453204874571743781724213451441799955419942990418685e-04 -3.5733820101317030144624271630801361389137955581823979191280175958172363532028761205213792212980651129e-03 -2.2663464680420354045036548046138905946377777082969149878746616859967573601912158476193306971132143279e-03 4.7122171379808615122537034441034776209900031148217314937988362267846663770724800796398922746827584867e-03 1.6590167007275468308193405483156920059470597185286909475270426369289782386954778224343340926020367677e-02 3.0451226622485949270750982796161069125309633257120103042799248743629198375693467143821635806581468014e-02 4.5359673080953586612512353328360866801432211650387228958465739408209462870165045344715924119709147250e-02 5.9618451392747311300178305750156520593862385537641403783868443269206356281839706600465756849850386529e-02 7.0777632439775690610410755380772431051559533490038502294206405609308969450446233363699985170129211334e-02 7.8852685883646582893747841890050539257392527825128085245866821119798715962987562250477713164916242800e-02 8.4069501078477380523788564297993558835769749887310777635511617397126214074358247629417274320355169014e-02 8.5997019279002895614591514806073830088619783602958187566609092607636212447738515329788898206412044788e-02 8.4172511494024309872849403704453210845191041099385536531013371182030322332560584360002235681128815909e-02 7.9694351046929745802944989654692107726234315212443350529933729786320267112034243371889267987366852740e-02 7.3490324649027842804156420350197622305539089445025071721820628377507482926779115690402268577573868326e-02 6.6286489241653600363252768700805450452717883595034189996574045613373058861129481939941657899545933806e-02 5.8406748254769586765167064029547875468275776283483350692387300330265303053858242088525685359628825520e-02 4.9946988666142119558547058599183323582451042279240838682813765993934214374099327912123939071633535268e-02 4.1320541042555575287764113915938665650691264929897408725663131319436801842120913033967216233635784203e-02 3.3219332148259340188886359036024725145794522122578754432339714616402381340230493251545329931117255762e-02 2.6017563812416133259213291764645173319736890158912560963401998775598143933181681499053506758279075105e-02 1.9779667043117304490732167377036466868198116215427203172981957639979868711118166593494220990457940981e-02 1.4426073683542677491233336010787229044468051434938507729415330182917488336783510355859626451120531455e-02 9.8743811204315524569747209195736431637828741986635306639282024420159172027871197496516787801522703271e-03 6.0604541736842487187699801272199386986874746883134755474524678020736642452674143467728177626388936473e-03 2.9806439125465262361855068739437710998819393732531511510816540916963947047225315983722252295764847013e-03 6.3656266824763194362908715795910362545196077122577174015668104340924027509808795502154483996805411466e-04 -9.3550409314693575238087444532272886614327908614347048855441637622954752208790028103659852817196603340e-04 -1.8478689249064344714767864817771796700030292456375563573809153425061851990764843403016553516325063558e-03 -2.2785521247942370334978656538174995128687032913172063320909120483543949689536320734148481128746601858e-03 -2.4466480753471754903573917071308741456096737094116171534821133666099963080544808568053761392394249905e-03 -2.4093508806392848859383227877013944685559467134985072903144145988379287782326604260331040272402238806e-03 -2.2852132929631707384297117702103975500258275843176954109267595504913911480801674015828966222602321903e-03 -2.0193806791944895958099865955025431150145130940643583282391402111992747048400718898941224666220802458e-03 -1.7369661881910718745201672743381988716896153745491731402533582115652875131495741274359068536520336601e-03 -1.3732920963719495820225031798036363484128367150303108438928317119742524516955688466242911236362303873e-03 -1.0338766200471026789004690024451395744945971936676241041078915404061583939412526783704037773149817739e-03 -7.1059873616988784295007999641182226253801205055275938254745863877733051810594915736020501470554796919e-04 -4.1375174158173501621831682638680875957406351344482063063654129333984940929648854477342989440994729079e-04 -2.1611947790498198833286822228301691409219425727342594157013839821100600766646125477598146005422196169e-04 -7.1157556674647157080084628322715163711817361142469634886357803217885439301903716638428544125855874524e-05; -5.3051357383388196239136599021185183499414605600032315589264173445995256545079045943214675560810938784e-04 -2.8002287298343490531093955098106901811818770131042816423851513663164157118540788935522573523724290101e-03 -3.5984686253178117527534490483403281834248980862085236527546987350303697338360301820041059367884370690e-03 5.9906887220533011785372199733634094639150588896745120733256907323033917144012430428666983620571204041e-04 9.1315371040029167190500383849855368999600547693095698358341574540036094568473743843899972481226572043e-03 2.1664959123558097913105356690212596969996034151877685364582028874237295104235106075438391221803272138e-02 3.4604692874827293858584320623890026407075665694397626494220722068412299001668678157212804229307146054e-02 4.8966071584238437671718187324763336994962454841742985458155396188219463688867960513268131365818042912e-02 6.1949847090422025499396166653317020518968835448865198939393491630075972232507204604624113481106455572e-02 7.1920810344082506196685420227979396390762893865699021726588547747847195546780160725276398855126517407e-02 7.9405253899373823491669227496837727531419165004615898053729174038111617430073571116929997324674348260e-02 8.4172511494024309872849403704453210845191041099385536531013371182030322332560584360002235681128815909e-02 8.5898819775009948642943263518489210960361813983033276376844440724074997558802345558669233682334380936e-02 8.4071707637017532116193077871885084716235591161651912810703530615927356401018452232775710120515790463e-02 7.9895204053654078061307314714806093767816484303625141621447059548010372146060266560391964686222985677e-02 7.4297674378709574898575906930333929886267719068708375461657585679677298494103742717682477289765906439e-02 6.7472546234471001946934361488206261987638311562576995435217807218410314125588361805031413130917556114e-02 6.0060531692227611761963996714856341766221887922208533703388388196257657338117674480941560346417109571e-02 5.1943883915223642167035951497013353187843527266289699885821819171844859287890922924015590261514431823e-02 4.3708461892729343117506342687047660688903528539000195626088624353546207253735211648431551463012936647e-02 3.5765526546472826753877157959294341968683644562328890408892477825142145397095137852185219260770833365e-02 2.8674112980381085107800426246553984894846675913078110902878610871157685451001405683463346842649941312e-02 2.2480244201497182971106391747974054942804583898789666544628980498695701505256877716804797895263625179e-02 1.7014557264964431143646007793157339761949378290950711987360169250777863514433063386022490703824833499e-02 1.2252674231809103173677854619117052437460964624639727235573969821858856366714667091967548729656513737e-02 8.2608985320616849225913360174245055893719169694275150906279633717377813781925193654612339680879932050e-03 4.8752358440561859968292633784506114990145773428378819554564021567081761104678365678307343951659565956e-03 2.2978104152240233120667445444321079304827424197512985746024754472741673058197554615191362852086671691e-03 4.4626798820377950328430238926700994478508773622918400576006953829896844127387912833564051405671607920e-04 -7.4234669520593736718530235603144153225618466572510568822019519467782682180677100763232642400321280508e-04 -1.5030613544979179529008141400377339684508255262596367690523998235160395882449412202156327446657158706e-03 -1.7128649057782949080843058308292573727873038648584337261079377819297961093421289566131959712626463615e-03 -1.8982036310093853661147278859190068681661155484186759106103901899065283995465374513028604009992994396e-03 -1.8377868460683423575841008194129680754626434872194268697218577849068029499591593337558027259831513589e-03 -1.8903380385602951877291004510380276157183465225693020945997830873838103105542470276854322640444059508e-03 -1.5655817700516658342778607601139658808035893335165512543459515753114629171516977187152803460268516426e-03 -1.2674441172951369726991013768397812987448884849183153655588212995484154141756904882051383874531118667e-03 -9.8394889136516258598096305516996006135136100504147288057055251830750948683195941642745902548903609916e-04 -6.8035353774865803455861854972083811738718008341008013356153126798745548697949809839424469034539560866e-04 -5.1348437072165836845064845289707576101310594516512125751902851521602719075982771838616707975630183497e-04 -2.2210517503000134617181683366563344663248168988876774226347407029682048825131013625219747126653093721e-04; -3.6434069462000173527290447356532971144926811259633817334130392900101739977588031304733427589273437965e-04 -1.9624655153943494131885586176117575671517621012697145687145544386328113290515153686922966170125624871e-03 -3.9038294483418844277594694430624222704054573331885923032862523565303915775445316297953109854262751752e-03 -1.9900151748536672636216749976569465767165595132778401793236347900611525299354020118479615764700330594e-03 3.7407825961554806826170017828928398486879549157913331891619177789404121471842951677753829105145579270e-03 1.3913970507487882066239003070763844979847924263507312634207711158232572833315138024369160945439615561e-02 2.5487183943221521290310604465000215685341980340174259359560752008100972353274660959722140501152417643e-02 3.8582152731664020005674607320739015811778819968707316555267564109456556965775054544207966523977642240e-02 5.2091322515214677532257814734173174143078901677185913931610990342953976009221720097820882466995191824e-02 6.3738682103670699319823786471774541720789923885338582819389123076528608240802417789319950917419185301e-02 7.2823740067981804225326540297196837213305049977156732484563533075806873833135740440607499087009710735e-02 7.9694351046929745802944989654692107726234315212443350529933729786320267112034243371889267987366852740e-02 8.4071707637017532116193077871885084716235591161651912810703530615927356401018452232775710120515790463e-02 8.5433656718608701910827949489186899440194850932472593604283410125711116301865091169518060606384228370e-02 8.3833715553009393906632357298257393414278912392038772739713270030395244139240853761560576971527136734e-02 8.0055791351677469002992653649587783498627762465164579242371316956475445058783232355524939209031237683e-02 7.4847613324512128810570608351290614292637910309145622391867212669490262122583241152440955218677951122e-02 6.8797674408071486421758358312741544326114910660794741863623614423872175901228083615437657392463210359e-02 6.1801426652795014008720947373238219705203622508160701197474903424547709005874020735102214083409116940e-02 5.4263003142530145905680335203556927524645921394225372704902796898874572687418850609297920986607461819e-02 4.6484806977251808522733501567048960494468922213690625684721675546755669117038823168788545443187506629e-02 3.8994516341260895467069791467562613180981139610268146642280202516802009915887233350447448198960875083e-02 3.2119312358811215724037568649532232548870189284446134164794129147840837856035221850111744879811713443e-02 2.5981192305071445918653294744518766995345597256415066272201219155367208532796786164103704076542166492e-02 2.0576154236128035436120907169922760635408224568169887752203651826386462543295646756111248342300354480e-02 1.5844106703392760951472190598964079702184006802924784356325412466951270708703230202752215071775186310e-02 1.1618092413758175543994372689187322143413013258522189237972858202218789130202546170747804488679896984e-02 8.0954868377352438585777097017375552467842408973655253299550673351202447944932086593343711964330908356e-03 5.2983240046819918721918270494112878872425865016956108324014954379146641046822407587340391998870253950e-03 3.2227214901617450753607462486624360409185671558709345705939569252635110791531122307798061264847457604e-03 1.6926892006802799712539139751692581321713450101325428897042724694654836449792453116210807864325208467e-03 7.8170156612842624856550787544654193927011788632227524479111915070085582652297506102458733802999354141e-04 8.4876294654129578608598030910959769844842498384602916874489106890925223769324426774038496392399615949e-05 -2.8112009554130426231300080372900576896182434638358994385061053612659891874222276809993844857547956455e-04 -6.4588398247386631336533395339256709274334677535382052021515117074300064242825823244328866199369213638e-04 -6.9161882651378683251518646229552023550600435861768871853139711744306465128367107867104482362439965173e-04 -7.0523148595583059728743709506559420375701905883555950969500541568831537263805995974606583790611530435e-04 -6.4884881745753582989982328435236277721433412209445752169696460020398486497851443161079545022043103779e-04 -4.9313353490224016018395521568777868001318242819971519517413406727472338057707422528221206248269401117e-04 -3.8360333171757897221900274828160554638445890433301573417294618075609657772085453727704418390650736103e-04 -1.6556098269159907119704258488281252846316119408799178518109172436251068558390153990176423334747663829e-04; -2.6653991085362595293208141359974130503323749859931460830658367638085945830253649036098253772059141437e-04 -1.2400576337600139967194361023939451743709719778596940451949701035603414119461095970693654226264241245e-03 -3.5671606953630088798882739937460317995795305478699573021272922909992731653233772383637694978535801116e-03 -3.4214821826730179342066290645933741446242780211592671109241977037291292643660656743375247251709212095e-03 2.4529181132706977981042185928951890470443649285766213476361031910482361485677244331400495151520530729e-04 7.4028653836414853697501361277840803071276940179807819535824388071404705522790355517450490863402676726e-03 1.7836798387860613533976387483562761296857449561830493427573053490516480437917647659372111747158414495e-02 2.9281069608677520860792431278181193710960138715808885499764101145172112981490260366584263844939475732e-02 4.2007323129693095499671972349281271455845969997834741718851524915654132684016029599775362275194773282e-02 5.4556989956635758288270665641343089739389942256863397319011842659871331500063462260200602163219618014e-02 6.5135739023437006407841745365720402549080818289943933910627725813356419479376879545951242234309076367e-02 7.3490324649027842804156420350197622305539089445025071721820628377507482926779115690402268577573868326e-02 7.9895204053654078061307314714806093767816484303625141621447059548010372146060266560391964686222985677e-02 8.3833715553009393906632357298257393414278912392038772739713270030395244139240853761560576971527136734e-02 8.5072220076883298699829558562044916527801628471838888489420009716826047985197272380666213230851120328e-02 8.3740408689289938618090958202022889323431334857230022505313016417896727879974672851193092178315096503e-02 8.0311049621138516487239150262039599086640093174553545426373519295650130252534819724527988098130817380e-02 7.5708767296054790891062372629223009224489882888156625477239458323559149586376723517345417584015295048e-02 7.0034240304413911501685190833016272101004102265565636236610292828108915699681556969317498408059578265e-02 6.3598298738100225937388566863373003800248844748958861495276273314222206681720658713024519694765487420e-02 5.6515081750103823402294137122029583326647416284857601406115617444312916234459986792255221270152670641e-02 4.9213056312889019233008923556897379237293026572415971039227707635794824034728695776348277275544424755e-02 4.2069011605536180004069828228564670207142328805435615624826928829377688618151510490477780175232013484e-02 3.5375158182594989281239656476212685619344629970525203460647903819098159411687438016481012959459943230e-02 2.9326279682422346125485793726313024907193076041764472347999385457575165525923435699871353978942858175e-02 2.3952220059653221703619537782570066870736681659493738581739723059459759129793750589784009982093783339e-02 1.9069383180903154300402491471019456587701344718602426794285029107328713911582471933405145069572228959e-02 1.4803421082513065471414288237283683610062126500776313757622328859143174644655216358989349324658079923e-02 1.1164261194051790467361836721499802834532787461861043993260663863464448940620711017819545452112413947e-02 8.1798697983686987603072982930819551150375845320605544751554626002049772299066558594423811851604069839e-03 5.7690005028250418796491928973679593185765197125463422348156298183995572866027712811307810234984398405e-03 4.0437871795358856026767810827162643296014656336578466235443213004355572294522609368390429610773807376e-03 2.6703734206853718743996026870603518057443225794949455499316448129082609949495699929328613172839805260e-03 1.7335213879520531585755123529568644727430864035482625262685916123985099634647449761984877329136090922e-03 9.5009718113279428804334559631113848623912657431356053977143161511078068108944632625444721484744397829e-04 5.5163133023479395495276769697191634162026226004806702864093009814732872215628956162412106376667592496e-04 2.4105322542481806289960404410433272854812443183955521399238062830467205998645818430105345024715921380e-04 6.1539308829878175271398853470592479278016810359699753933218705577938913166387047526364252028349527314e-06 -1.1768895246709655823942159109555663239951159732086709547420030578467338262176720902978084086022646332e-04 -2.0706484060075037493122773083196985790639544950358011605984667981992324135872292887794982840526759620e-04 -1.1479596525794536663883157234858727608041830944992443304539744603503327142450705747712133543669092155e-04; -2.0812016096551640716253212194342731845295843163233892592553267193398965980059868664853716428878660586e-04 -7.0467241888486732290613808824131256158043310617123372513202316961791412262143578557610603158464946700e-04 -2.9156100071223063400827623498682011285281688107437963010281125383390883189027312820626569624380481178e-03 -3.9306174289171386202031170342630374520074618913486036000170670684169642864555764814458831879252598978e-03 -1.9118281143533892375037696880858906999556433043524380455103502949236770554961116882282643338726024400e-03 2.6175656558720454845259021396753250308583539372917769005020311880066868500369155117967034028611066234e-03 1.1232460136833560059343881817629021931527733608759714618607509087015536999054505035176983572158769938e-02 2.1274526501036044122597858482876094417242514356329350227513611256416960514359657595518087250689149578e-02 3.2646074157843317757789776225790566623199293040288668732275162238844736998051542542866524892893636137e-02 4.4958701333105507815394000156125823810634770917619020581431354463641380355615939407206917157008789783e-02 5.6591443193084064052281479548073652542384860064637104996809290325019140522276140316824495161651287290e-02 6.6286489241653600363252768700805450452717883595034189996574045613373058861129481939941657899545933806e-02 7.4297674378709574898575906930333929886267719068708375461657585679677298494103742717682477289765906439e-02 8.0055791351677469002992653649587783498627762465164579242371316956475445058783232355524939209031237683e-02 8.3740408689289938618090958202022889323431334857230022505313016417896727879974672851193092178315096503e-02 8.5002422335970177744338949170311131200537098469226774737655916721029040308399320043638383200855134052e-02 8.3659488014353913778159059415643860556921303838482787719900519421301221083707056568440064160979968045e-02 8.0655256211117732912259393642083663517077257004017726786369169677023533411174112575748749614976709306e-02 7.6310587029144523054846563780038288191752170432248695843411150471606865490804422147362886590724442172e-02 7.0967343511374258734480731859019736154986110943784181759371675693864630460107853706385931145059208047e-02 6.4763964811010387529187805886732199514100249963256032633748052191382454870478434121300611982175427902e-02 5.8055442221852409158101901404846488926721919584718347077365304473523826104731658525028156437542193618e-02 5.1096448811164989058320993177383889908567399388264813699833117140378881198639067522410300815061032497e-02 4.4150137522805552107935185053191639046767136863208987668312904943532075751825912995250539940066813404e-02 3.7565966249940628235772961982113742908329986772999628752834454228509456100405728627848665941998965265e-02 3.1563111051902062412105515730712956221469851365112754960488482983509088104992357462370765923348790149e-02 2.6078448402255710455474279836981907832735348521606435967771030218228387175222913081589002626321512474e-02 2.1174118530519098940232211854515784338883882329017909549536134629571569050548573456927236370087876103e-02 1.6826811218134016233232846776298616221533389577722054356370063215475870013238108193394432391656433747e-02 1.3059698317612717146182305654039937281304058191593870771490043927911584085995345418055964566902277682e-02 9.8709582177379315356076288257900839111593920518902382730262812627829213456074618266492990030172334555e-03 7.3567244409827638941993458750954249355308346053084143033300073678512776796225714047566239292126383309e-03 5.2956441191581661913380984879153825426284374586459870874266560503233273685287057840011772523836891980e-03 3.7267953255495921214333336725003462233880399971097133460517423843236740775422027722620630545018865359e-03 2.4949622077147142593623742570688801269924316523638022723320484711955187368488435713416263479570774056e-03 1.7181974597609876938158448363035091610006659324114536121095610177357454953960056876093058202389954626e-03 1.1350224105458802166097991638686804511991867089071938024695115679727935752890852444296363790757897590e-03 6.5299458101602240693597488446053843729798252795462697669664659974753078578762616372659511682551921220e-04 2.7921733777062462163353269854776871389286657690365959408098227757974838992624807224121278881421614537e-04 1.0687477952419468789805811706359619315703585575226650286731682526294042156794950405636658263687598622e-05 -4.1083490072781965498125823633191887729600449538226646847700029704909805364102892333341455179238478935e-05; -1.6908767412149226422300330457563330167388970105511190106153485279379434724500380107714316346831380353e-04 -3.6665816013200661605152034438190602904563205913093625694167604294083118940660554845049606308583394943e-04 -2.1694916325750977182134897143468377335186855042568823694882802912259958865705527943290193409500081701e-03 -3.7612028810633654980395008050821257598749978502214467632004377217696631511210889722134375909887863826e-03 -3.2060085238499304059608367914448823005415676762393881654324042728949714851378688219427469791615241415e-03 -4.0712578163249529697245391783534389652878120457251112293963204109939092864243524066032940503784033728e-04 5.6948538312673950489069332300898813489423396880844672090945329792942559934864517038812599252943338001e-03 1.4460046943960853707880712312553365464647940263812710007384436878180406051513693842505401881344345165e-02 2.4488503472788719808937259686138711340215586743270039667510230210566707920083466374626181682048335825e-02 3.5699220680575485811256271481308724505988674669648639760787086261746051095330137238028804063930829152e-02 4.7434741246899146167898882601020736351727817876313617532754641572350061722776791369491690085186583708e-02 5.8406748254769586765167064029547875468275776283483350692387300330265303053858242088525685359628825520e-02 6.7472546234471001946934361488206261987638311562576995435217807218410314125588361805031413130917556114e-02 7.4847613324512128810570608351290614292637910309145622391867212669490262122583241152440955218677951122e-02 8.0311049621138516487239150262039599086640093174553545426373519295650130252534819724527988098130817380e-02 8.3659488014353913778159059415643860556921303838482787719900519421301221083707056568440064160979968045e-02 8.4902220519063498766791722663988859184707244031332341130589049271030190832599187207352974373287919865e-02 8.3711991152773385179602845085363061150730990022267520756440836450374797195610558777527024642831827773e-02 8.0834835426147413806186298780124919829348048196686929633477312213397786861324089179520405315092147377e-02 7.6593169245560976505348177907332813340031559132009018177022020192679229710235238709739194026980181076e-02 7.1487628573874095405327180608144997846959673302346430033983238838701977772227694516816653488778792940e-02 6.5595047440503473702708707371358733980705192181443668915637310630783347860923789136182201957691363843e-02 5.9150034867008154608610984569659407610480088929197004569004099379164739746819123954926010933038559145e-02 5.2451882052343012582850552798811440968346520083025306841397970012265656263030128103202405733115622916e-02 4.5713882287637263198956846735995860956489067750171555874900334071129916476989188951413958348518357186e-02 3.9139053760476495933647666043513032673231933275970070826949406783169497283196440157846943282947601543e-02 3.3128165699406654758794417252111689165148798805634237625681536646506948429074887707973948129428541613e-02 2.7609663928074674240371054569285759225942325044704417450038175071427425533270942754512619271012474834e-02 2.2666088701068758303835609363699383235301286383969116434190164014237463919408597263498973581946602879e-02 1.8264577925882932839081583402736383207532544103872435711237710078214425492213852582014284225871790925e-02 1.4496389444614145448941595433193540634887782521271679500796489041806303028946326135997783292496893019e-02 1.1080201425905704988392785844905991687182035070621069026122690180544033665124552844711355219243078922e-02 8.3998799732286398747450971575390413378245042823360767025761916770009477989711141031642715544860787772e-03 6.1286998090233572596537711251215676047318586975866634569828232520825961279630390287712255061202092835e-03 4.5525146516652179446425948942470298945938308889641270296439164963032897604662750920295061295458255895e-03 3.1033704074013432175346172301085007997990568967806502701487872969051753410127386410462196639548872594e-03 2.0871298517647572476330496041489112640670413727928375727185168426707819861296911146951609185052228323e-03 1.3795924931962059379325262758714497927462781584027685025782370765237535437588160412732726739618331510e-03 8.4527978212946588476977560220034295388787203339473076047786538277279752395731609442082154569725016897e-04 5.6733123966400261125110308401131735041027649626599983942521741770219584914773447391017765799335097140e-04 2.3258575296832907367108267520796261668465761531553490307032482227495133078151874213180728685484404878e-04; -1.3787568489897829408791462664182648442300445160698755563305188955500623985062377321284429623071921522e-04 -1.9248974027976657801298900081333775514109738962997412195200787000015198143363099549398297046973239265e-04 -1.4871412055363282092348069302856695428202652907204484827028766454972610734422034118355156698888175682e-03 -3.1566722355554488198247608727360383816785731662570745910646007638392871657070910408051514214398147532e-03 -3.8164880602523475904948259135632292486690538344538399063768358331027263248746152620798959410466633738e-03 -2.1478780539392526803899208083638044354021167851598069691492373832487634777369452963778829040408745251e-03 1.5908420756555716420162649206035903398202343990975602029794954771513701277929877644166119950362150533e-03 8.5501952632608078986142127105950683991737263374302593692033609325122207717024070307352107014606453983e-03 1.7372488471978663081697796698688599920474139432527748741710169851690194212507712973202539458155293843e-02 2.7486057301841145887010822908974378387134598653104757814966585615516978872174165315813496109860648334e-02 3.8634208314707706579960403141138893072702776049862709050277919268555616839915370376596981522441144284e-02 4.9946988666142119558547058599183323582451042279240838682813765993934214374099327912123939071633535268e-02 6.0060531692227611761963996714856341766221887922208533703388388196257657338117674480941560346417109571e-02 6.8797674408071486421758358312741544326114910660794741863623614423872175901228083615437657392463210359e-02 7.5708767296054790891062372629223009224489882888156625477239458323559149586376723517345417584015295048e-02 8.0655256211117732912259393642083663517077257004017726786369169677023533411174112575748749614976709306e-02 8.3711991152773385179602845085363061150730990022267520756440836450374797195610558777527024642831827773e-02 8.4333008443618158757348796747107897490536241856804793818806595580011044787792913421479764800043489845e-02 8.3091234694188643964675402954538939164787347198642614313091031071943834094327115218776052033983940037e-02 8.0134982761569187750553759589145307358912921141384911409243089689977809883412771324393230116464909601e-02 7.5990578391134182182981000235638190978370853819502910854742072819876013610867707631207017280437817481e-02 7.0791913635650090543896670137603413534093213342576824390468525860103915938909155604010860339214994925e-02 6.4842099885639027796164550609678065831493642727715916619161723798728081108293936702412229943873392920e-02 5.8449208558900937290987992143713862562778229456306411270467115926909768695228222854102319355598908293e-02 5.1790549627274285911916463122611376109100595471656260719596812076871744710005343860365200833925604249e-02 4.5042485678900890430313956302845473371453434457122474838247829506168549081097524233876399415621277193e-02 3.8671039440626776717421793822167818958971132489834084196070703256722489107253434497518882877331453898e-02 3.2631107427985267443033748352444827715505968184211137671925536667183153498938802628901576695105293457e-02 2.7090643259980229295402640399596448515026654186211996304483328911138907602315020577620120425836155282e-02 2.2078169692480203880184820388670317294657038491709882746429713599427612228594518923861162456393186242e-02 1.7744676047859281946402575595089592904150432606926484630828186154476464595447575893251072061474356734e-02 1.3766623803918631777803318539111889101977849506021165007154093003961418264613859114074779828138911016e-02 1.0595482974917982208296129443401695662541465858062241256669706986360015534902333669081262155767204817e-02 7.8388259482351983230851054501767742648128395498993925716667023671095704551544816929818677948088353397e-03 5.8548832540307839845498888347143687186515029647289763164766319798246012280189184331802629279196661642e-03 3.9997511052146193051700565696936559581336333492485490119317990719169323263454998463467625226527699290e-03 2.6696774108230538290534701485749822915550668869433210515184887848018203585517750195514818360130837487e-03 1.7357494337188846985284386999323045364087183484421061571341113544278844653430767131618143465482910726e-03 1.0428589568083592954894973350478209754204720705436288292205388212379512687615538261044875718308072595e-03 6.8541383645599979090939728792024519301937483043285525152433432036011443465302017528799560116056745035e-04 2.7843627196508594930173012554560330559509779672018328712283868639815335733100992778808186936152940683e-04; -1.0885664284547015183486884044038664972900092343385239570866195262776555743449072979318322752837150354e-04 -1.4536013037065251181757851782472699625440077977305833156823817605818386925951855345074491721481383862e-04 -9.0253807588425997712376881162016158644577123832610613481560902042146858002031637643282213200671023268e-04 -2.4151959640346153728116655132602428624917241903807872728384651793815577748911053803793485873137817513e-03 -3.8331305807724588875065464534074824654925542248313739179884555900718711720706563824818162610050470050e-03 -3.1451623736974288042107002032367395653180902875841428404823566152004556407722533363713949750468216357e-03 -1.0497612984659662846740096572303367299756134024080107029855351479888188610316637739502411685792499595e-03 3.8210906051367729263437101703127093630188625828320372794711949404297139498863447889817081691424293698e-03 1.1241327861529353964070714181618553744086077625795726629442563733646919053266291710492111248423020641e-02 2.0297497752326927917743873949896773964039548719080922365838630627100889215351152462158741799789481358e-02 3.0489474727723337787827243213127748930736318056376976691465990001307085986981597033761474890591548493e-02 4.1320541042555575287764113915938665650691264929897408725663131319436801842120913033967216233635784203e-02 5.1943883915223642167035951497013353187843527266289699885821819171844859287890922924015590261514431823e-02 6.1801426652795014008720947373238219705203622508160701197474903424547709005874020735102214083409116940e-02 7.0034240304413911501685190833016272101004102265565636236610292828108915699681556969317498408059578265e-02 7.6310587029144523054846563780038288191752170432248695843411150471606865490804422147362886590724442172e-02 8.0834835426147413806186298780124919829348048196686929633477312213397786861324089179520405315092147377e-02 8.3091234694188643964675402954538939164787347198642614313091031071943834094327115218776052033983940037e-02 8.3672372071391784826090970838112124187460219426142549048170582513915078154765377286468955360399135164e-02 8.2309436447814585960915624639736954506810915049351800326646258940421334361138186778688545872267006099e-02 7.9421480811799462373007752756142037028587850238368602072433954864687737125150636580124527648921213739e-02 7.5122077138017893512161604499483686889595465870060293823558292112281934389688808444973038220947958006e-02 6.9811606369720596674715392812936426509086447123117793408876195007516927003317745287702300196459253185e-02 6.3875948802557998741674828372653975085238973291152671593973704615767623082729975680513879693639195301e-02 5.7508308676130695677592794033163126016709190705197749586491763047746270269620295598167481133124063389e-02 5.0871477018967619985119077312266122487502825439917985811510971733571803293537158320555051067666871388e-02 4.4479987779242252306109368954031476557844604939466455319324575070115156775265665755787850778755528900e-02 3.8164296027689342986936610899699694277075757475850652538845434107072493343296226372945666272209697314e-02 3.2139575888043478085910756051284440753787397885805877220666992404345161964315780460078734715143603615e-02 2.6520329063066370179360721971676568958376679663333915405733384876708700052173637256712886271497686686e-02 2.1613016648771014755081353666024427834834546004486412055229250056039930673745061897680923893053400764e-02 1.7017965439719596267810395186289814809108791141749061923898485227009946881264890474576867097191008795e-02 1.3355864171667206192246294120283829610844670968283946055089599128585428586649186537245662256255420312e-02 1.0075974400076576285170571774273386850343656387371707980289553986886353003419775912089667406945039584e-02 7.6982467361387689934753664454300339877642789170433139497034269129185771998494502371698324620465615757e-03 5.3679306012261854929147710836778982630108759913374632959821431423147781696364066669168991905156514771e-03 3.6648948918324846027214057174838825042619426557174096548642793446031241684025207229337285500167573322e-03 2.4320929273824269959375589051391506627570032843100817260648114636074604977982108536637496096758495434e-03 1.4795840699526492338152950052566037094018972329683111436203980696381371596954239932426082586409875703e-03 9.6897994980609009955133017367055279754475472314562680716553735903175630897895536685104979292059457291e-04 3.9068366735979009403396863392645366519014169827413947643870163541418867421718999612640373675228089743e-04; -8.0601130928825752535888420767591430582812306173306781719683307178079836608641906867820216294510001999e-05 -1.7438040704283008337212390714009109354149239689029298691443303468658576009054739457728755569401212236e-04 -4.5201495307179969889976609210034732236801128100406733900945332690596219370094336585807553752418626835e-04 -1.7009108567273585825053031842366322255067919430090471545369016060616842339750490072023068905385127292e-03 -3.3718790797868161259198186156468886002709258812430464001847374225819929850936787638336011997874445907e-03 -3.6796175440138998738259750270374428564008078464938362221890849967979913743200860675397660579356815404e-03 -2.5360982403612634753449253833705893882998435158169856648387267161784460057687197473807225803906422578e-03 3.3472462646927920221933681188501678225725121399048775846720045193160573624485754348369486622102196641e-04 6.0837877680529770870312362676775988893357776666095095144723825835593638570989112971735489331618264457e-03 1.4126060095722585299806787892896792616703595744796955410501181554150675950425494080875028719850201041e-02 2.3282927479184504365558036807691861893610017360172682817066734735059791731862759539445101392281476241e-02 3.3219332148259340188886359036024725145794522122578754432339714616402381340230493251545329931117255762e-02 4.3708461892729343117506342687047660688903528539000195626088624353546207253735211648431551463012936647e-02 5.4263003142530145905680335203556927524645921394225372704902796898874572687418850609297920986607461819e-02 6.3598298738100225937388566863373003800248844748958861495276273314222206681720658713024519694765487420e-02 7.0967343511374258734480731859019736154986110943784181759371675693864630460107853706385931145059208047e-02 7.6593169245560976505348177907332813340031559132009018177022020192679229710235238709739194026980181076e-02 8.0134982761569187750553759589145307358912921141384911409243089689977809883412771324393230116464909601e-02 8.2309436447814585960915624639736954506810915049351800326646258940421334361138186778688545872267006099e-02 8.2580157856636494077787193911685403739065936308131208665444820233875922486728657388958379745125846843e-02 8.1108522941921672380896792921568073496010084517577191612500746831460636645812275974917334138536989281e-02 7.7833628203183910394247024254075366988659430633669718716439013492500584493531355354570415317082038745e-02 7.3211407527448929567441455989588675070977978096275542554506247173759714918093434582964724050914187774e-02 6.7779624124771331777325519311934951433068010033186332763443507646131989855794381988296206328488879540e-02 6.1832446629340353423483757111437064239360506937518267941827955189541204601741335050524832669989604766e-02 5.5511183954688030151005961468604108679742731755883821500340910466505479630347164700561970308438977997e-02 4.9310732987886782017653382022134005666915983631795860827076224305418904436353348506451066702253087819e-02 4.2945139503795912102364461401852562444507245691126448879722382408231939899717510840009792738175155436e-02 3.6645704310633919711704386832495296622183519739192419234106375076807410522423523811579189303714705643e-02 3.0571406988560808375843215790616117762067262801481374902645916047946615601225574008152791124091534698e-02 2.5156291899917530664958107053359474885744655780373354771927282366361623392691578081647731856644602616e-02 1.9992264274895654995665890720599356955192923730697376876876391282309710705725077209229418597072597399e-02 1.5869070541254515112048207577592201179403269761658327412584660023723070516119722155122628976290998359e-02 1.2143855858149636760140127951444334744991081679751838290281225039019132958855961472023950065899341557e-02 9.4518113367842853514601390373698566456097094970779369466750507402259066058826884405408301567905852164e-03 6.7551430409895891447586526282385123415285342210883191636447516941429612829690153970158665822993456076e-03 4.7305971345214172454052139149632511725765288794645831259879316424911157688162232446710771559308622267e-03 3.1867280796777115968813123529966339345604589283220524888544488520090837874484591640463108189228280358e-03 1.9349023485919898830328385771821913842833522141743176339871896514262098185985629696351849050991064387e-03 1.2276793684395303168037868965949064970884492956626205703337697519556463221499752851738558118244319845e-03 4.8279585054684690064505520748092343303940706286023664370954989774789420818439577680518437762709105790e-04; -5.3412334358361729985801889807027129796536012100227533834873843859445854382525337569283728274007138482e-05 -2.4057542342382871982841650467396116178472257540282650940750185112805913782938688262734283266640009835e-04 -1.3130054020029048200542303135467174626515342023584411258809191585052258006540633193665510839553753758e-04 -1.1006960723398077394535611373785087152800324411581179516719113352772088076688187310912608697153786550e-03 -2.6512747170535794565221080575501932806617934065974869863798739769766289177007158146194194393428276471e-03 -3.8020824089806155371601966164426002892244164735107118768844324388435171265421759271370606849892110610e-03 -3.3192248085569457143821479331578794373674976475516106465203516077380515685555053020780948127719484321e-03 -1.9052665462819179000429156762193038380322139011257500959389279565034178225032518464613467516129732243e-03 2.0408482037156718436021948753408970604852887500189940987800657978612318391496941702021258112030091630e-03 8.8080848800450796662170429838999396697629184565924506130281624868658809651519125328240451298180061608e-03 1.6950904670068921167927832250922253509287413779561426380394609596586699716516486664252848134578584818e-02 2.6017563812416133259213291764645173319736890158912560963401998775598143933181681499053506758279075105e-02 3.5765526546472826753877157959294341968683644562328890408892477825142145397095137852185219260770833365e-02 4.6484806977251808522733501567048960494468922213690625684721675546755669117038823168788545443187506629e-02 5.6515081750103823402294137122029583326647416284857601406115617444312916234459986792255221270152670641e-02 6.4763964811010387529187805886732199514100249963256032633748052191382454870478434121300611982175427902e-02 7.1487628573874095405327180608144997846959673302346430033983238838701977772227694516816653488778792940e-02 7.5990578391134182182981000235638190978370853819502910854742072819876013610867707631207017280437817481e-02 7.9421480811799462373007752756142037028587850238368602072433954864687737125150636580124527648921213739e-02 8.1108522941921672380896792921568073496010084517577191612500746831460636645812275974917334138536989281e-02 8.1131832052951465615744350504596230179941832945208561583215978033120154907592504380503216686981444265e-02 7.9052496198717760900540904769015110092341704837421355409588457268913195096540344080268711746054316430e-02 7.5292473758618227424801111289664373155219639560413202578998184970384420313737870129072610268847971439e-02 7.0526596827524392963044173075748176843888261649408535711555070507626964378420124264617795541747894240e-02 6.5089262618050735203096175253489092034700835061885049741616346182516679091958581647340583299621666724e-02 5.9107255955524806142384156017805071074238736097732120399990403496255503286285014932885624022000472930e-02 5.3246957726732747230058311061323800014576136673797166815407707135599394972774813183108270236788761207e-02 4.7030178674438045462551934467336145689853444471947418430125787040747730454664670365203255170314182116e-02 4.0698162802794795959775148777423649914371898423986874207342960601533509268541739908494759703077141993e-02 3.4380688642080911175837170649602478578246595248083283317099924757574039867404683341674072041043637867e-02 2.8636323702759602241773976046619747533004171157705967185145262283876026555808637294868976379969386475e-02 2.2893033324400197923075539312593848949532453429027957455205625310952945690713357704039844381460195759e-02 1.8365654908854957006153289442142179530377293058754992597804797814902398754194020687837255488240914841e-02 1.4196696378400244987010132693751740563175686029874418022650824820016615554241450610345964798505251242e-02 1.1308211535382696272966081197910781389248703463891232993536159296232920865026374320054798888974925067e-02 8.2003767592698134269343986110278789388452741783880484226522249585066389693927489262095509083778353379e-03 5.8605805168935171324216966675758644824810370629497389267452445686870308023263222676819303798074113161e-03 4.0512205498798038301215254214265754070948718089243959252193768224311407632229361496810958147392032195e-03 2.5300677474656178784771146920489487400980198001949603758509437404780026133645067748969264005222830411e-03 1.6758691477808653113521142743008778267465476462753722111033271773522890152722528498703937996558856598e-03 6.7639261650953441451394596864434335693579023013290048129679971573987770179941561536702112344924029374e-04; -2.8430944748594683408379383631336294724235982857145964251269431363542207347481590806045061363782976523e-05 -3.1120535681362491359768977700412924976834374586697894952382377156638337015597958649494057293193393295e-04 5.9580947915216163573813243896299902971286444968891844920512989989923073278038359767898367321909670083e-05 -6.1046998305556236648870043797869895948395826412733778438722277442289634563655937298733061010416665031e-04 -1.8902523298504663392520142781480055004831286126340407965855570514996862299393571258446176192839962138e-03 -3.5139623713166809583375752025063631715237522024792206686360845366170345743140360808588005136517842579e-03 -3.6929628488670160976954943116690055211792101481765565501144741850988938625272571842290089556022612089e-03 -3.2189487707243294854446440200028847957245503216072908669879668844711273138316961959908854683871512697e-03 -8.7386441965858831542357000797502992767601130455669637113623577373728709654371106509923931913901702101e-04 4.4121012403853476245239607393057137052371562869533245477781878871212838581952898640483062574658415257e-03 1.1568295674884825986749924112554276558857899487994798128718720776633761899753230741015172348999592101e-02 1.9779667043117304490732167377036466868198116215427203172981957639979868711118166593494220990457940981e-02 2.8674112980381085107800426246553984894846675913078110902878610871157685451001405683463346842649941312e-02 3.8994516341260895467069791467562613180981139610268146642280202516802009915887233350447448198960875083e-02 4.9213056312889019233008923556897379237293026572415971039227707635794824034728695776348277275544424755e-02 5.8055442221852409158101901404846488926721919584718347077365304473523826104731658525028156437542193618e-02 6.5595047440503473702708707371358733980705192181443668915637310630783347860923789136182201957691363843e-02 7.0791913635650090543896670137603413534093213342576824390468525860103915938909155604010860339214994925e-02 7.5122077138017893512161604499483686889595465870060293823558292112281934389688808444973038220947958006e-02 7.7833628203183910394247024254075366988659430633669718716439013492500584493531355354570415317082038745e-02 7.9052496198717760900540904769015110092341704837421355409588457268913195096540344080268711746054316430e-02 7.8110269975929037963957939650404763847396280606047962942215032963205853468019864584917067128848677779e-02 7.5303872520066773851005940666222841564640304954187506089142656941927836089333165485965159687140955610e-02 7.1278713964240835427428061604702491107464787621077356482021436565814196060479150823476700782671275939e-02 6.6371278903943528781482862435202711576475786169366902428608594658737040477096704984891280238253118459e-02 6.0762172119983265113488828567763601637309436711589127155737014169566485432016766955813148953140332499e-02 5.5300996209542708492934147784117102568142757498865531743662324214345580830765295109428933836017384761e-02 4.9355638232407601810655414658625522657285387937862372400435660487850487040483175827005124580411953405e-02 4.3153625850716665146313368348804920395690001018536777665312822166115635794568214763343227547512459604e-02 3.6793972155262480773248295491622454100546821358612262326058988740094679436727646155381947803870486707e-02 3.0933148242177937643341386016039502097114873378705907014488781051461510027959705163029765287008166205e-02 2.4853077056222493054503314684700993250883311506172123951350913894349905194298088382853886687518816018e-02 2.0081277890195290482682352689488287260248667958706953493753986522894010094682283717277230733399932289e-02 1.5592771982646298931934988736611844480587919714341130008565640167469688509252796122879204255114641094e-02 1.2563737688619185631943267926995554604257279638759423460634153431019699078948647316088286856223853174e-02 9.1593294763432239491173886043038790608437760608634711775826247294431168288384364249806730663958057104e-03 6.6195054295088903449936188068110127607611893381971853504383705832069848593382181197317565122526023390e-03 4.6563916531270919089087425710842663756419819479625023172631221805336124548629084849686719028554288807e-03 2.9664052182012159856277433700634776495839809809269281134000963482755826983217642446590510081695681295e-03 2.0197986246185511876325909186511625141070780737529192009458489328423010794262829835962930161512427422e-03 8.2777937090328294384490474380428180399358953654666996830289277468444599502840117504443676659101708032e-04; -6.7771908009092817348746403733059473636345073554151128821710525561556920673348580038613745382913251988e-06 -3.6993369945094142526300873029480010735009759084957202928798848597518023618634904229703239372746348990e-04 1.4822878378752110871820306304661069397051251670346756720584661390492623976245657333382323992838417498e-04 -2.2208624206918512960110177719745315426810605443220795745813939141411875950036411140272261624029384418e-04 -1.2429975251771868535830301666071160896774178324805729047060216463247359898510859546975836318012008033e-03 -2.9070212825098158233876824839957834386132479064736052417797492832731531997687511982861497665255190357e-03 -3.7632772425433045290482509670655626799621773769208277257970283602042472197657087440904670280701643524e-03 -3.9075459380129307022868634215132433003618407236120848218249469050024389338592813256910221343469172538e-03 -2.7749229753721852426503821100612899489303975547810162091259173612322612840834189548957766033061215861e-03 1.0144221980029502675699142700421953279375084811167581887337675022268873788064999192454287385106298106e-03 7.0845850592642959841013753670122523542375456453572975719171702177638261620315849876301323070655805653e-03 1.4426073683542677491233336010787229044468051434938507729415330182917488336783510355859626451120531455e-02 2.2480244201497182971106391747974054942804583898789666544628980498695701505256877716804797895263625179e-02 3.2119312358811215724037568649532232548870189284446134164794129147840837856035221850111744879811713443e-02 4.2069011605536180004069828228564670207142328805435615624826928829377688618151510490477780175232013484e-02 5.1096448811164989058320993177383889908567399388264813699833117140378881198639067522410300815061032497e-02 5.9150034867008154608610984569659407610480088929197004569004099379164739746819123954926010933038559145e-02 6.4842099885639027796164550609678065831493642727715916619161723798728081108293936702412229943873392920e-02 6.9811606369720596674715392812936426509086447123117793408876195007516927003317745287702300196459253185e-02 7.3211407527448929567441455989588675070977978096275542554506247173759714918093434582964724050914187774e-02 7.5292473758618227424801111289664373155219639560413202578998184970384420313737870129072610268847971439e-02 7.5303872520066773851005940666222841564640304954187506089142656941927836089333165485965159687140955610e-02 7.3432901598097428422174370815096803249201434788087893756134072082339798042114847527959331321605527724e-02 7.0201410888369316411290852731032601564611126367494533273393756203045111745921764248051728168547814264e-02 6.5889324579820138335021385217625853802717888479302851581332053430434638178531278143252890817839136357e-02 6.0711332228401759282376472830890575276789551114963751718696038554231311565098903752776587396773173148e-02 5.5689853837560733177751487545104797407485335711524673719107619579451298867136456738094251185534903925e-02 5.0082009721011231897697676518022681308102814394911009677976190285817542863254512259985730595419189772e-02 4.4113947700900554650712943547351470481837982797740965464205673970590279870312679406825210393409934788e-02 3.7874499883213413424349066528576837981550864533407964914452073519910549960773962179033475574352384214e-02 3.2089988060577758986507395175676241423486853509924800113789504130213023393593778996974004229139887928e-02 2.5905071995840134794933892875899569086672377482192354762332990470951790732424487668260986484807880540e-02 2.1065048868297099797201158805810757708845902464929705226758422570578973191686053646957002058056380269e-02 1.6397772572047260202709059864834977292644296242826283632501303823274270766427513817578397938309955442e-02 1.3288388961626822397482562678854919820660446974081096546674715130637782640276151497336153477814215164e-02 9.6728154962158906814400604195262141469206578851810923407749606200560581477357254037115011927001080590e-03 7.0126407981492495347288190404944816374261091134260980661154141584568447166528046266610973491706762508e-03 4.9847330790961915683158356636205217888467320649768876189001983787680102413993597935633146532554027122e-03 3.2246458843757541779511742713156263479249132378046338154401083896178450334471956644943910008461873418e-03 2.2549017884274877117068354234582867524200019438786011966283397587006642746067202178474690541543135189e-03 9.3882548718733139342010303621088462176457329063572791014515884105951979075086786178207574522026010285e-04; 1.0691524414382279848819762201984537413389075045267594032257352358587883843614122822548522396520506338e-05 -4.1095170518388562200543286304387449177727386572827040389152579700521596091419772907794830876913185010e-04 1.7308136444120836125502433802621713114481727446165197667929383158053378190563706969592352803216298413e-04 6.3356657181363383436011694023251008160470396836850140216446331736083449293914340085427132726547179520e-05 -7.6139665751765636407434977181969189380454725545038857205943998165592737401450584749176449254830612087e-04 -2.1639737039725473664257273926182191774587931276724914283477242934581166204950142687558486383705990224e-03 -3.5313177295288118534954294097740429297920207426734177720724596490350250817901589603807631582410755262e-03 -4.1815080812075233881580384133709924856402889460874872727021867325790171150946050961415179869248499803e-03 -3.8892542936036409753585157108449036140487453453980462795617351694188702585876292150732871853234337011e-03 -1.3765498827753663616096681555908096416580948036266903920619994499157978249298044840639864667983128388e-03 3.4560361118958664057538328097148328387439627848963116358600861293243371957702062143764852005313093486e-03 9.8743811204315524569747209195736431637828741986635306639282024420159172027871197496516787801522703271e-03 1.7014557264964431143646007793157339761949378290950711987360169250777863514433063386022490703824833499e-02 2.5981192305071445918653294744518766995345597256415066272201219155367208532796786164103704076542166492e-02 3.5375158182594989281239656476212685619344629970525203460647903819098159411687438016481012959459943230e-02 4.4150137522805552107935185053191639046767136863208987668312904943532075751825912995250539940066813404e-02 5.2451882052343012582850552798811440968346520083025306841397970012265656263030128103202405733115622916e-02 5.8449208558900937290987992143713862562778229456306411270467115926909768695228222854102319355598908293e-02 6.3875948802557998741674828372653975085238973291152671593973704615767623082729975680513879693639195301e-02 6.7779624124771331777325519311934951433068010033186332763443507646131989855794381988296206328488879540e-02 7.0526596827524392963044173075748176843888261649408535711555070507626964378420124264617795541747894240e-02 7.1278713964240835427428061604702491107464787621077356482021436565814196060479150823476700782671275939e-02 7.0201410888369316411290852731032601564611126367494533273393756203045111745921764248051728168547814264e-02 6.7777626251399899981022004297618470001375586301709554915211186101570516406858690021616869238638808357e-02 6.4158357829374955164404749311488526842087743416629275736016954279827790470391027131311290816126568739e-02 5.9506609753564765137948614610930679957054198920971863789427351431800860085055881636857162046134045753e-02 5.4977868780716467790975043782005505421358144907425018211218870634785547734461094180290443940684645606e-02 4.9758034931073798649097219910122500794839297214345126109769354890973224362976278969224162760273598027e-02 4.4108070928508637704721455830108621205044393672341641740294758492786491310233126377811774298057082973e-02 3.8108447987380268558981553523297198219410203432415946792961065159350752944239238382046799451607822305e-02 3.2529677059755820357724703899125678841042343084789756126217856734374904267009501950734126328522252348e-02 2.6371666515509364931142673381871151350628629844734616099533097104103822479577880504465006271514041421e-02 2.1586561405481044052543916945067642547736544750817187496652797239683072633507635860829746774358436123e-02 1.6867192114999969930991147371462020866775370155834800775882607612880562530317326372364907883400727592e-02 1.3765523830680175848411358948700679334562909114253608361265717573685173140239648998813173734890495749e-02 9.9861821972995413427090052968601857267996674578614555021040095084864889681163425479846675453574563557e-03 7.2234024118414942800373749797119647197300425173157264182378687631952628233605006640288647597706251843e-03 5.1620757338584987356552937675863783001618864828989788167703983502686443845320382541901547755711596902e-03 3.3864785098951665810907176801219095828042075204842457145346700199788195220818817338781011698815814487e-03 2.4417606610004634457601561084600636754341423616967178215285261458818201857276237858831526224843609006e-03 1.0354366061002375709527724457466727121072383930663212799617647990510060204518951607412815895453067066e-03; 2.3546879543620685678080412582286726109053156882523336725950849115948097189825846485326995390743205861e-05 -4.3191857786086029835873821989062187877899782687548234362502764076965417520149719990810225930456415984e-04 1.6468798408190858531235879043818506951618682714216058649232402433853339085388672936820405854485786898e-04 2.4627192487892227062997478651676252614925542882520632777414363483755568935523694980294297893682629976e-04 -4.1890339411715396596805654177147918969784503269746289638225873177444953128915243698471561895251183332e-04 -1.4722822154766796082988136751538318436195013338118686938752422926182043881071415720786355880392762025e-03 -3.0094937898093056994602670164558910747948564454926191486996589574470582330119289575234449702099416398e-03 -4.1741648099013269969383130480844596321445447060001112915642418305221883722569773522912912824348698598e-03 -4.4695824058724268335323570468251072494944488895044061880469283614600792432786771110250621479523817709e-03 -2.8612409973637441959000601855162195216199640433483739540796912596276545187513750797619157826555887497e-03 7.2801527334201055288834810277627406254000221541266513955535393134766451004007867142784533691175872913e-04 6.0604541736842487187699801272199386986874746883134755474524678020736642452674143467728177626388936473e-03 1.2252674231809103173677854619117052437460964624639727235573969821858856366714667091967548729656513737e-02 2.0576154236128035436120907169922760635408224568169887752203651826386462543295646756111248342300354480e-02 2.9326279682422346125485793726313024907193076041764472347999385457575165525923435699871353978942858175e-02 3.7565966249940628235772961982113742908329986772999628752834454228509456100405728627848665941998965265e-02 4.5713882287637263198956846735995860956489067750171555874900334071129916476989188951413958348518357186e-02 5.1790549627274285911916463122611376109100595471656260719596812076871744710005343860365200833925604249e-02 5.7508308676130695677592794033163126016709190705197749586491763047746270269620295598167481133124063389e-02 6.1832446629340353423483757111437064239360506937518267941827955189541204601741335050524832669989604766e-02 6.5089262618050735203096175253489092034700835061885049741616346182516679091958581647340583299621666724e-02 6.6371278903943528781482862435202711576475786169366902428608594658737040477096704984891280238253118459e-02 6.5889324579820138335021385217625853802717888479302851581332053430434638178531278143252890817839136357e-02 6.4158357829374955164404749311488526842087743416629275736016954279827790470391027131311290816126568739e-02 6.1263612437672751632315572476157252280143560952460696394644294789381532563859043848578234299138769793e-02 5.7256236628096739534856082344097432965415244460862483674492998468991024001266599059385771637054312625e-02 5.3293049645494705457378655893592996750039796732547590068970989291483199714089505760242242486598933831e-02 4.8532924851738792000423713013608390605869196092203977551214552427097676712519034789215382911237763319e-02 4.3268238544800629567046382770935012730308701110177402103491868781485403575320382363958217834563945220e-02 3.7584410237461550759755165624476184873896271797476753501680263451481596660550645173179673475297298781e-02 3.2263133533236314387042402697892245895836633335332096832532569593131649332568849205478091213111204851e-02 2.6261731658444205810734752678935834122570386434080561116228365889101428978986564556428004336613047610e-02 2.1620860864813121591779565558379588898975335164261688978946087296113098494346979347575975462683559243e-02 1.6982339136341139167232229556474148396372350792732622822171604029007200272808212218638484576080927798e-02 1.3946429121530415753772781150214957046545375517305795022162234000141545849151059225958695447378186406e-02 1.0132797570679177070802480834716574572449676525740237761050418856220854498585329555136366369923250268e-02 7.3269029734775549072107251209968887863396134130651292328232383123756460003084308415873877233445984237e-03 5.2341900051201108102716967505959788993923672064544290096581107868485171539992413291143949140102065140e-03 3.4395719654398607717378692077780153734083279767274007465219370197860078487051086327871738383867129832e-03 2.5022929639100685716134684530070011818265236266779283351429499011298417646118165245227539068992135115e-03 1.0677528488872851268057108905444155005479253462617946406552841566540023913160320572666891945793142943e-03; 3.1744669974423454457918203650843686323777384423441503252877233263756854862514446436625962098375723807e-05 -4.3264016851529740984907311287466488191935283030886956400316055381963094992913985912214278996078860291e-04 1.4466597240154063022750380136840889337928081906757779984314643447589975439807355846431334521992358728e-04 3.3170660989541602169631779427285360466283229775979312514174542851877865540322966489179712425532056000e-04 -1.6884966207849257867809583018039797031194063604329711529044946921939830959729919919162815375936301491e-04 -9.3963660101179357409963104723490194602587242797840864171764280543148331102042060790090260979603114983e-04 -2.3036169505902032945952122319451279353336516620227015331133625823890739624437438518253591103203768682e-03 -3.9340292455000710720570100874966487009459031376282805543739677566862568241080984568960309827685098833e-03 -4.6805048332964881107063370474104997001470135041325314475780242387673701477294344869277088415695088205e-03 -3.6518201595125764888270944436454556831977442670262221054512029927624205379508158141628379396799437791e-03 -1.1155867988582959597294855689113510608040267702545067173754556146637968479468237406259652516867448084e-03 2.9806439125465262361855068739437710998819393732531511510816540916963947047225315983722252295764847013e-03 8.2608985320616849225913360174245055893719169694275150906279633717377813781925193654612339680879932050e-03 1.5844106703392760951472190598964079702184006802924784356325412466951270708703230202752215071775186310e-02 2.3952220059653221703619537782570066870736681659493738581739723059459759129793750589784009982093783339e-02 3.1563111051902062412105515730712956221469851365112754960488482983509088104992357462370765923348790149e-02 3.9139053760476495933647666043513032673231933275970070826949406783169497283196440157846943282947601543e-02 4.5042485678900890430313956302845473371453434457122474838247829506168549081097524233876399415621277193e-02 5.0871477018967619985119077312266122487502825439917985811510971733571803293537158320555051067666871388e-02 5.5511183954688030151005961468604108679742731755883821500340910466505479630347164700561970308438977997e-02 5.9107255955524806142384156017805071074238736097732120399990403496255503286285014932885624022000472930e-02 6.0762172119983265113488828567763601637309436711589127155737014169566485432016766955813148953140332499e-02 6.0711332228401759282376472830890575276789551114963751718696038554231311565098903752776587396773173148e-02 5.9506609753564765137948614610930679957054198920971863789427351431800860085055881636857162046134045753e-02 5.7256236628096739534856082344097432965415244460862483674492998468991024001266599059385771637054312625e-02 5.3968296546509320330655740186438005926379015063631946355276424830286257338400048313732655956731894946e-02 5.0639043064997167954343092593716313824456709674076543558042388291294171913146961650777223090067073851e-02 4.6431279647884822423178923015536442023450572032933612601814244894172742632566877512631655773019911194e-02 4.1616288363832046546081682572400592729600011454387362291636521778172974318252686306380153034906323704e-02 3.6300131780902050092455199881075212736220781567312684053898412881136764082092344445436640427136435096e-02 3.1266350070397520362067346600008439255937443062375622491154113913742247127770240139406284502981084998e-02 2.5569600643137638165516816742519751450827926874018894101851714135734544281931674815616898845533856527e-02 2.1139544293549997444740358728061479628142284277647776523105477376698240255549507597980278397400061510e-02 1.6700408051969721230981977200967368529122295891728731049602853039070809858622990880610767836463050142e-02 1.3763452736742257715775618472459298159799984735516729889067651747790991877476333719647757700191720764e-02 1.0083297549573097102474346099453665447521805193929343930451036584469585514135353907333621324249903561e-02 7.3301730438520776002792505147849109088971563563133082151763559781462897235804412072893392498765828124e-03 5.2257318966582504908040113162715415329453177662960909343045446727728479659656212507027890989451570391e-03 3.4018476232495273523045897975861682598618656051958142536985258791339983674597062504650719304506213126e-03 2.4192550652827714981597929791241925927841108967671875000375125932960549368298254239675699842554580771e-03 1.0182867494239254132305555417400584224584822385025473906963968585178154530993280266879454588383793082e-03; 3.5876754069089439018821789548833890203618333742532683173305538291754829266240062093170135933159977653e-05 -4.1919039869404685412494553085550595520697169085698041305122072799290065842432727448749284387706315302e-04 1.3991558194184982841547043951836389638151435244271984502280067450116340597197547506959026529339354887e-04 3.1949474970833217542493015655772540998985977752609542535405763523956892383669590006678824692993887339e-04 7.9614154695326381866433802091407927874318643035098530381553415636277091745680065829437129757033567142e-06 -5.7824787781910553644372841567578726245742055390279048763003522734778158800201039558547563170338146021e-04 -1.5865477251842903796567790540484724734284169646186970878470800314484950238490918516564376028655470617e-03 -3.4029545671274017596638494559345704283307380211881744263501362725880142544228069380108998308496747323e-03 -4.5680590646926366135482271734720021583719070995731018469987316537637965439863934788203315445205147865e-03 -4.0617921691133507314200634918357668984515915654828051043297326035040160321220572721458651667737442136e-03 -2.3364687692030491650752940796730596564179877492357477575552127670246898851394125469348758559171764913e-03 6.3656266824763194362908715795910362545196077122577174015668104340924027509808795502154483996805411466e-04 4.8752358440561859968292633784506114990145773428378819554564021567081761104678365678307343951659565956e-03 1.1618092413758175543994372689187322143413013258522189237972858202218789130202546170747804488679896984e-02 1.9069383180903154300402491471019456587701344718602426794285029107328713911582471933405145069572228959e-02 2.6078448402255710455474279836981907832735348521606435967771030218228387175222913081589002626321512474e-02 3.3128165699406654758794417252111689165148798805634237625681536646506948429074887707973948129428541613e-02 3.8671039440626776717421793822167818958971132489834084196070703256722489107253434497518882877331453898e-02 4.4479987779242252306109368954031476557844604939466455319324575070115156775265665755787850778755528900e-02 4.9310732987886782017653382022134005666915983631795860827076224305418904436353348506451066702253087819e-02 5.3246957726732747230058311061323800014576136673797166815407707135599394972774813183108270236788761207e-02 5.5300996209542708492934147784117102568142757498865531743662324214345580830765295109428933836017384761e-02 5.5689853837560733177751487545104797407485335711524673719107619579451298867136456738094251185534903925e-02 5.4977868780716467790975043782005505421358144907425018211218870634785547734461094180290443940684645606e-02 5.3293049645494705457378655893592996750039796732547590068970989291483199714089505760242242486598933831e-02 5.0639043064997167954343092593716313824456709674076543558042388291294171913146961650777223090067073851e-02 4.8018567495565966205677599639782506489494794017134980502877834971103344772634576513460459356621506239e-02 4.4456338445669812451989998330024156375052836082553306565306687453528467481438696746900133131311038321e-02 4.0176963461612100615468470186971235280096672840856110850117882638342472063834075984123525368567153603e-02 3.5274948275012300760327721735029180403229895190330132576558101499523549698125348119361357256444474450e-02 3.0590731184999410982100500423938222199146215019932541600192838742260869319158919008872145523403958574e-02 2.5129397009854482517854054221777978177830810445342879752690200261142063291938246638618969858884605242e-02 2.0933694682103936088918408637550108963590891572565448804838502578491475272144239280183687275616348576e-02 1.6646973734979402759555599057956690891861191333944888100900622372717374476390448028681386212252132116e-02 1.3877822582956877186646958607204475876906578825254105108454468938421596780110418497346976531004191622e-02 1.0251471238961914255523507160720483019501573752413191937388220275720791619022485954033139949822413847e-02 7.5375263082501065259661311612527444873479098863745332923917415817538080887468691623670054574946429601e-03 5.4380851144422971155463217694518109748867757851666138255374710083447389283088312253211856299331868730e-03 3.5725129195603864314404205725553490051515511797693852079387657704242362592006468718718569614770882499e-03 2.5574852425618448274143271379067937624573485278866538293570387728664331733579611249191038697880593324e-03 1.0789008909615885541183958224685550565002377972908841527900519098309835920941973431751511365660931342e-03; 3.6571084356991995071683566443232229890096329516609430706846913929786102423436371439531788176121887611e-05 -3.9102349331894986562708181931415914488293524740356045594432628977000764880284658031862047945046106021e-04 1.3852030413764495731843281884101592188656090944873418446949334276035435400945235500453281354409225320e-04 2.5736246925008943946453545329782427604700056147447011223590670538865828441145104419552064282498238459e-04 1.2672793499499050359584732181789373464912413491722733425479746965736727820489925214822881725864582916e-04 -3.3503498088538519058088644161601549548293745170126683970264544518028450529737274345900577551669076015e-04 -9.8188117293171576516321197998503875193201009829626764439978708762495808852292134455478428862359840473e-04 -2.7394653427841169439935758721706907336912605441124933256182222292403719314019607655724981721812432822e-03 -4.2229197585864287663961362830115684717626386982292726977792197126031120939192271715766864895860122190e-03 -4.1521479670515808919181514712913693267258481782413958744407012386226918297951444268995360298375515101e-03 -3.0069422966803125411856300543798380234401850214104209549346668910389550204771417845705111908405346104e-03 -9.3550409314693575238087444532272886614327908614347048855441637622954752208790028103659852817196603340e-04 2.2978104152240233120667445444321079304827424197512985746024754472741673058197554615191362852086671691e-03 8.0954868377352438585777097017375552467842408973655253299550673351202447944932086593343711964330908356e-03 1.4803421082513065471414288237283683610062126500776313757622328859143174644655216358989349324658079923e-02 2.1174118530519098940232211854515784338883882329017909549536134629571569050548573456927236370087876103e-02 2.7609663928074674240371054569285759225942325044704417450038175071427425533270942754512619271012474834e-02 3.2631107427985267443033748352444827715505968184211137671925536667183153498938802628901576695105293457e-02 3.8164296027689342986936610899699694277075757475850652538845434107072493343296226372945666272209697314e-02 4.2945139503795912102364461401852562444507245691126448879722382408231939899717510840009792738175155436e-02 4.7030178674438045462551934467336145689853444471947418430125787040747730454664670365203255170314182116e-02 4.9355638232407601810655414658625522657285387937862372400435660487850487040483175827005124580411953405e-02 5.0082009721011231897697676518022681308102814394911009677976190285817542863254512259985730595419189772e-02 4.9758034931073798649097219910122500794839297214345126109769354890973224362976278969224162760273598027e-02 4.8532924851738792000423713013608390605869196092203977551214552427097676712519034789215382911237763319e-02 4.6431279647884822423178923015536442023450572032933612601814244894172742632566877512631655773019911194e-02 4.4456338445669812451989998330024156375052836082553306565306687453528467481438696746900133131311038321e-02 4.1541112151973878565449676255260334966120636302547833201206635657369455531963944860340269641631879866e-02 3.7849501271984679276730768053538202033359289363645740118615897396040628932459249309842839541527457447e-02 3.3447729549481760088512627361524885743735101789642659979421183734564095018659370429350698559620952230e-02 2.9193344948030633729764835390663339456793622789082305157656195708728144238780794644009245008537843698e-02 2.4068886880352848669900230851564123062664746614360565045447583805250999235965883375506170323545052420e-02 2.0176574970160056936300735738521525266298421924177654858374045867439994943845365169052153000348429685e-02 1.6129376553088473423272813281389547676902007411616876234177326856969832433155675297106356017653689567e-02 1.3588438284836675961109174167152518525219773249950362354281587681063371633198715349300816873744503991e-02 1.0115863366320048152898233974770994123059282450928364331904752350697242535930120788715162651219334513e-02 7.5203074185543531976884064344855360902319808971633004576571130204992323422517611668840190632126658262e-03 5.4897129813445343361642350860576362411340062911756277546619289695721813232308424370578491190468584528e-03 3.6395651258660725465733663738068864053000413879761382967648358505723322079353077484568264783782837050e-03 2.6217910845291234902781706094547581878891514266943949423848354571163864508183071654829775474264022867e-03 1.1081566215061520955709636491241601534482537947579343266440361960143283280996047171261898578728925392e-03; 3.4777444928044966041186480941254402642993677144912516685825450736990391036584451301531488388643816010e-05 -3.5321149733115302555004388309233209843283826305236389515270680482548512603751722722446358250028220735e-04 1.4009257501006109753338734171771750997366197918191331620375284287766999251992727666256125125684287516e-04 1.7593533519341491671081011054162749406651821124312780081485350609821144863730978753545998920477675976e-04 1.8295587665577228238885480463355132104311856923021748436629139961095009537685349493475542413588113821e-04 -1.5492827812299787119832548894650684253752089835761222093472270920263336249554868287736830726772512737e-04 -5.4372695502330777706318761878662185398211135400767327840267361010556964939371124983481349914418471170e-04 -2.0425449395139139359721764391393480643226827306426553345127069929545577017523946759173638870698341443e-03 -3.7069237350378592582026822905964101799067434089848004842327190726250018095594682032713200492392309840e-03 -4.0153927300087139027734638776718582433340047563932278780546213183411358986841798044078524943510463019e-03 -3.3074463535653538072382363815444590375183486936205333633903891390228535142812588687976973549612764865e-03 -1.8478689249064344714767864817771796700030292456375563573809153425061851990764843403016553516325063558e-03 4.4626798820377950328430238926700994478508773622918400576006953829896844127387912833564051405671607920e-04 5.2983240046819918721918270494112878872425865016956108324014954379146641046822407587340391998870253950e-03 1.1164261194051790467361836721499802834532787461861043993260663863464448940620711017819545452112413947e-02 1.6826811218134016233232846776298616221533389577722054356370063215475870013238108193394432391656433747e-02 2.2666088701068758303835609363699383235301286383969116434190164014237463919408597263498973581946602879e-02 2.7090643259980229295402640399596448515026654186211996304483328911138907602315020577620120425836155282e-02 3.2139575888043478085910756051284440753787397885805877220666992404345161964315780460078734715143603615e-02 3.6645704310633919711704386832495296622183519739192419234106375076807410522423523811579189303714705643e-02 4.0698162802794795959775148777423649914371898423986874207342960601533509268541739908494759703077141993e-02 4.3153625850716665146313368348804920395690001018536777665312822166115635794568214763343227547512459604e-02 4.4113947700900554650712943547351470481837982797740965464205673970590279870312679406825210393409934788e-02 4.4108070928508637704721455830108621205044393672341641740294758492786491310233126377811774298057082973e-02 4.3268238544800629567046382770935012730308701110177402103491868781485403575320382363958217834563945220e-02 4.1616288363832046546081682572400592729600011454387362291636521778172974318252686306380153034906323704e-02 4.0176963461612100615468470186971235280096672840856110850117882638342472063834075984123525368567153603e-02 3.7849501271984679276730768053538202033359289363645740118615897396040628932459249309842839541527457447e-02 3.4763228262119460781366095678474666030211991707282738400326899026055936054848820997268621364197389310e-02 3.0928843318860159253059615712063608550414152057829024588729532685675807703800096844860229527662304806e-02 2.7178378388248368625958401069964574582093060809888243546949586291441399737976274968148730239337488976e-02 2.2462692345582825959587196356176848109814997869200867381629699873757760446241274284955627162344692854e-02 1.8934581715176816412636434346359331453131309420563598232618154479737272045434131195667443790377350789e-02 1.5199150050373061993930433816120915746656233001560602486954599887586699363917385902696931637243986971e-02 1.2944010953633665316968721810855645992510145951676793224805288923192409189235487521236150621262951604e-02 9.6815189869643148341469066099859126339722989994131193195963503314235225280645260592791314416362370337e-03 7.2546476189810318690028914278147956863269375110958598873178871655864774120293556431953022009499258908e-03 5.3530529041055263515157438754485662700638778746829228403838320983247474539300969390270560792585217100e-03 3.5884608358379380701021693145793340454082824507814317836144090053374941149553293190338187280333703976e-03 2.6251074764576823067682599544734809863971023125158142018164671928662391059554686585324557322558545772e-03 1.1186642135675722929778643635096904639575221647425441831943273430134386939619581251479948612501555715e-03; 3.1362640001987845829925591133889376753889563385407149308421139417940706381025761841762887287897168440e-05 -3.0935218650540642829640826730372546380122944849383736293844496509065195779857150161958673571400038364e-04 1.3957269741162862688440125843015735481667893150278396478818571312005050585811729191600940790684012022e-04 1.0214301948230754968533554228928804712466674812940743774995632589783771966006948686052065161259612435e-04 1.8054689215505141981732264442653660451813859134102263236314512732415305179502794346729917757866661591e-04 -6.9684960757828609929468200908921665971562881097475254226827917636393660613875949648015233293706524968e-06 -2.5571333838950934520506514599992612001744967053474024585663723234747177055525442074220909139599776384e-04 -1.4270843080535033339280626189574527710502036867396845242165052351029225572808028965396873474725532342e-03 -3.0955110453003503129652076775616720039154777235093190491426728450429758983570308784481081802199458926e-03 -3.6890241182088562627925949047710848600007296437636906164550676808539261490736804087626557429052726337e-03 -3.3279193518362279308253018214167761274648549100388069137989084319251266282442046704016103751017276214e-03 -2.2785521247942370334978656538174995128687032913172063320909120483543949689536320734148481128746601858e-03 -7.4234669520593736718530235603144153225618466572510568822019519467782682180677100763232642400321280508e-04 3.2227214901617450753607462486624360409185671558709345705939569252635110791531122307798061264847457604e-03 8.1798697983686987603072982930819551150375845320605544751554626002049772299066558594423811851604069839e-03 1.3059698317612717146182305654039937281304058191593870771490043927911584085995345418055964566902277682e-02 1.8264577925882932839081583402736383207532544103872435711237710078214425492213852582014284225871790925e-02 2.2078169692480203880184820388670317294657038491709882746429713599427612228594518923861162456393186242e-02 2.6520329063066370179360721971676568958376679663333915405733384876708700052173637256712886271497686686e-02 3.0571406988560808375843215790616117762067262801481374902645916047946615601225574008152791124091534698e-02 3.4380688642080911175837170649602478578246595248083283317099924757574039867404683341674072041043637867e-02 3.6793972155262480773248295491622454100546821358612262326058988740094679436727646155381947803870486707e-02 3.7874499883213413424349066528576837981550864533407964914452073519910549960773962179033475574352384214e-02 3.8108447987380268558981553523297198219410203432415946792961065159350752944239238382046799451607822305e-02 3.7584410237461550759755165624476184873896271797476753501680263451481596660550645173179673475297298781e-02 3.6300131780902050092455199881075212736220781567312684053898412881136764082092344445436640427136435096e-02 3.5274948275012300760327721735029180403229895190330132576558101499523549698125348119361357256444474450e-02 3.3447729549481760088512627361524885743735101789642659979421183734564095018659370429350698559620952230e-02 3.0928843318860159253059615712063608550414152057829024588729532685675807703800096844860229527662304806e-02 2.7689298975361254894351948537515380553536791311523960378108796101141830107076357730311681887744643350e-02 2.4486243524571128538871821399300679510420155247742145380199957323892234865035237611470534478435244543e-02 2.0278249135233269658093895688002364968089065156368466385334913021556634422690929100889124529879749337e-02 1.7175973883772293561798673703311182475088747610160611672919037384733152428661408776937524762221826683e-02 1.3832044161359723006089839881030520835433326706171881735472740772764559702805122246100222679099804914e-02 1.1883371081136331863052082653733501175880075751779088138394102471332562963152431840085894192006015167e-02 8.9037786316285415664375436346874669600131359423855057443514051001808070501500432416141418852807007836e-03 6.6976616775503853873678338273368426869503441565264194768806330277992856723961942744861977707876969311e-03 4.9796661727966444511150687993922277326188695962960846502180257458576650995717418949399395949846397830e-03 3.3729971457801343341873366649432859951987250099833918670593141059261314629802575483662796150407176722e-03 2.5110495963339707073179402928405722336903540952623618024490375319833766306597294481830509189546765510e-03 1.0803813234902194486079542412088197708202131658446105936096840983316364032910046587039107987925034651e-03; 2.7162866396153655956024007982125046727137596487526235416924708790285214962424257597375537870583288956e-05 -2.6564306879618129923987306215480281640305077177608443887604575659227919177417986330995022089364744576e-04 1.4294356806088475716950424255787803337325886893968765762045914747371944977379475479891394712150223588e-04 3.9116667156224899163225385605816523597055204257329620677276089799705387915632981201608204367682489840e-05 1.2956618773406806552523414411705153784771216295604639856370984451143661752502276314176637350947602263e-04 1.0700411949580346718864501860033658076904133199806650040250913011208341501089539962240566383711926158e-04 -6.4609397012258307929032769055631034854003720080082346794037762924426377016287066821026956189949181323e-05 -9.1366612603678357391104716366064393869854942954627993343906501743772997875007893505238511554246004994e-04 -2.4566428360164456014108142015298650446387216012935078524115222125546599375398776953089355238274364508e-03 -3.2648069007979503217721598487357781783117747842975921299858440670805365496622814045049117793328090823e-03 -3.1885350783789872616927961163509559844627864342404772481679685719404771530479568978103778548971650006e-03 -2.4466480753471754903573917071308741456096737094116171534821133666099963080544808568053761392394249905e-03 -1.5030613544979179529008141400377339684508255262596367690523998235160395882449412202156327446657158706e-03 1.6926892006802799712539139751692581321713450101325428897042724694654836449792453116210807864325208467e-03 5.7690005028250418796491928973679593185765197125463422348156298183995572866027712811307810234984398405e-03 9.8709582177379315356076288257900839111593920518902382730262812627829213456074618266492990030172334555e-03 1.4496389444614145448941595433193540634887782521271679500796489041806303028946326135997783292496893019e-02 1.7744676047859281946402575595089592904150432606926484630828186154476464595447575893251072061474356734e-02 2.1613016648771014755081353666024427834834546004486412055229250056039930673745061897680923893053400764e-02 2.5156291899917530664958107053359474885744655780373354771927282366361623392691578081647731856644602616e-02 2.8636323702759602241773976046619747533004171157705967185145262283876026555808637294868976379969386475e-02 3.0933148242177937643341386016039502097114873378705907014488781051461510027959705163029765287008166205e-02 3.2089988060577758986507395175676241423486853509924800113789504130213023393593778996974004229139887928e-02 3.2529677059755820357724703899125678841042343084789756126217856734374904267009501950734126328522252348e-02 3.2263133533236314387042402697892245895836633335332096832532569593131649332568849205478091213111204851e-02 3.1266350070397520362067346600008439255937443062375622491154113913742247127770240139406284502981084998e-02 3.0590731184999410982100500423938222199146215019932541600192838742260869319158919008872145523403958574e-02 2.9193344948030633729764835390663339456793622789082305157656195708728144238780794644009245008537843698e-02 2.7178378388248368625958401069964574582093060809888243546949586291441399737976274968148730239337488976e-02 2.4486243524571128538871821399300679510420155247742145380199957323892234865035237611470534478435244543e-02 2.1825480205654196691724238985651571712744751396674753278130489706312243730206858612576560412376328761e-02 1.8115195557402399970864137186187240583405720611124658008512363552685261803952609652083237013654894267e-02 1.5450360806461258716802591656525329213401581071021326587711264885045186167493763109171781357338432328e-02 1.2481699246756417445434687223578639619599241642299608350089381532874815657093895746328406909289135204e-02 1.0834927555822021445444510094113299653518327273800409427086215721627037506464505175973299797077698105e-02 8.0976958181554421190772808960947485218669842484815265010154637468209405466771158413880609757470635534e-03 6.1018016663853615692983382495272994061165011129975876532449440213915807425151956801321704841032565425e-03 4.5846677923615784133739592113824019134171323791414476355502925166574961156772365216057333462563354237e-03 3.1587918798109699783574701106929075968056455917593320953548013819391869238888868135416980425348508275e-03 2.4255988077535650816359079062531975601477478019050319342324584358911897249325390182126587941492804403e-03 1.0613465280579864861612881934733114743751775548288615736380597810676106760281245610552876810423493703e-03; 2.2502107702381102813924884690743297790591143199339052473076563167277928457714648845465977808407302553e-05 -2.1914938142860721348911752332927747948678941959663534044697992840952587491211602058744536930225025409e-04 1.3051193019234776168220740533851149705811522520222653179519841015821063918268668933900826174545520912e-04 1.0749954832432040300430592122688325740219905825846261462093333284968031609990986735243336033558482801e-05 6.5599188175413104978502140086105310598870687486937064202084414995644369038892019722937506198335250840e-05 1.8034455575347475338553637205142521225043678395469017631811423000776069268815567341388174519551937206e-04 8.3974213656234880623122906402988173512830336816547280580995734855928495298869013944856450128938231312e-05 -6.2163162618125868811546219393211477593091222020780952842882379884213829803590547872286720975980040635e-04 -1.8962124234460447576275736847323614531647360970890417454354945635763753912512857230632377268600612236e-03 -2.6751150591806604668869994059550108992401971851560941931303238473612589698260309653019769312241584738e-03 -2.7905872030075970398565078857370889049596134669048132560586069050124085586754133017574719158157472942e-03 -2.4093508806392848859383227877013944685559467134985072903144145988379287782326604260331040272402238806e-03 -1.7128649057782949080843058308292573727873038648584337261079377819297961093421289566131959712626463615e-03 7.8170156612842624856550787544654193927011788632227524479111915070085582652297506102458733802999354141e-04 4.0437871795358856026767810827162643296014656336578466235443213004355572294522609368390429610773807376e-03 7.3567244409827638941993458750954249355308346053084143033300073678512776796225714047566239292126383309e-03 1.1080201425905704988392785844905991687182035070621069026122690180544033665124552844711355219243078922e-02 1.3766623803918631777803318539111889101977849506021165007154093003961418264613859114074779828138911016e-02 1.7017965439719596267810395186289814809108791141749061923898485227009946881264890474576867097191008795e-02 1.9992264274895654995665890720599356955192923730697376876876391282309710705725077209229418597072597399e-02 2.2893033324400197923075539312593848949532453429027957455205625310952945690713357704039844381460195759e-02 2.4853077056222493054503314684700993250883311506172123951350913894349905194298088382853886687518816018e-02 2.5905071995840134794933892875899569086672377482192354762332990470951790732424487668260986484807880540e-02 2.6371666515509364931142673381871151350628629844734616099533097104103822479577880504465006271514041421e-02 2.6261731658444205810734752678935834122570386434080561116228365889101428978986564556428004336613047610e-02 2.5569600643137638165516816742519751450827926874018894101851714135734544281931674815616898845533856527e-02 2.5129397009854482517854054221777978177830810445342879752690200261142063291938246638618969858884605242e-02 2.4068886880352848669900230851564123062664746614360565045447583805250999235965883375506170323545052420e-02 2.2462692345582825959587196356176848109814997869200867381629699873757760446241274284955627162344692854e-02 2.0278249135233269658093895688002364968089065156368466385334913021556634422690929100889124529879749337e-02 1.8115195557402399970864137186187240583405720611124658008512363552685261803952609652083237013654894267e-02 1.5099558597700926981261689542524068684919438476529258231602381876687505032964349315050378176837304745e-02 1.2913999471107414712240994486771096097123724243047499193449578370788981583658946982296746266545544692e-02 1.0458897121230125699439523998279550304220489522506906998769024775983180871055382944683973232644063230e-02 9.0657781587756087529140402378770352454589130735044454438021956906502818808863717855554304508864518052e-03 6.7902822747633802260518085245065371284852021706259753594553155077263411080339483400684534080442229739e-03 5.1205505432809697769278558063614118553032147427719247883745398142179337352028614105827359264242564000e-03 3.8395460543368892017688020810995873171429097100600246046474355610782386226572336997452964001122727257e-03 2.6332904833701281253456086884299050094080147498595307904679306595177221274088630332492851815986128777e-03 1.9984529257281909179359149844439814753334425004709011236831929398687843118233460986745790490912191545e-03 8.6845851091155508184394344212788236089166129269739681715613236829533311714407632506090568032682468883e-04; 1.8048120646306810018365858839176506944500437924478854677775107633848132814144752890053072357546040411e-05 -1.7986685058928336974077571942491162763471421339767286112916759114287890662876972308422928743142938464e-04 1.2995748291334066552894595925426266673761566715078540590484074794343073533471225930776414466917452724e-04 -1.9636205283089186270870975800542734013699861114588634802390028397882374600313189395200740360460184140e-05 -5.1559603020838754875041240916836772892338316276416698358818778858379811952111060476154016238832498963e-06 1.9914713312533735022216843043825830481411599661080536273785372589890099340071588663519064460363513711e-04 1.9582061756592066313195752078844240605352424735606760784858286556926743208968635257402947471650720127e-04 -3.6012185607976783605572745499862028886863933376299289624438581276433563625780743767370825738494772262e-04 -1.3994734895702931148175053724141341606916155370595652183296821018332916689644045580142116938423593025e-03 -2.1440691674633473092887460501476707610881215415247836444927728045576039846459109784998321387760539351e-03 -2.4173914030247027647443964413059839975755630510554471985515886895900634292218872310092664663443939255e-03 -2.2852132929631707384297117702103975500258275843176954109267595504913911480801674015828966222602321903e-03 -1.8982036310093853661147278859190068681661155484186759106103901899065283995465374513028604009992994396e-03 8.4876294654129578608598030910959769844842498384602916874489106890925223769324426774038496392399615949e-05 2.6703734206853718743996026870603518057443225794949455499316448129082609949495699929328613172839805260e-03 5.2956441191581661913380984879153825426284374586459870874266560503233273685287057840011772523836891980e-03 8.3998799732286398747450971575390413378245042823360767025761916770009477989711141031642715544860787772e-03 1.0595482974917982208296129443401695662541465858062241256669706986360015534902333669081262155767204817e-02 1.3355864171667206192246294120283829610844670968283946055089599128585428586649186537245662256255420312e-02 1.5869070541254515112048207577592201179403269761658327412584660023723070516119722155122628976290998359e-02 1.8365654908854957006153289442142179530377293058754992597804797814902398754194020687837255488240914841e-02 2.0081277890195290482682352689488287260248667958706953493753986522894010094682283717277230733399932289e-02 2.1065048868297099797201158805810757708845902464929705226758422570578973191686053646957002058056380269e-02 2.1586561405481044052543916945067642547736544750817187496652797239683072633507635860829746774358436123e-02 2.1620860864813121591779565558379588898975335164261688978946087296113098494346979347575975462683559243e-02 2.1139544293549997444740358728061479628142284277647776523105477376698240255549507597980278397400061510e-02 2.0933694682103936088918408637550108963590891572565448804838502578491475272144239280183687275616348576e-02 2.0176574970160056936300735738521525266298421924177654858374045867439994943845365169052153000348429685e-02 1.8934581715176816412636434346359331453131309420563598232618154479737272045434131195667443790377350789e-02 1.7175973883772293561798673703311182475088747610160611672919037384733152428661408776937524762221826683e-02 1.5450360806461258716802591656525329213401581071021326587711264885045186167493763109171781357338432328e-02 1.2913999471107414712240994486771096097123724243047499193449578370788981583658946982296746266545544692e-02 1.1133044337626918539691863726462371604526808807244195791199403564772406296702148116858438944455179034e-02 9.0522047509941369707682956840116256628335060837741012938351579629112857634506650396850853442328780175e-03 7.9204444061358889127383062339365793583024632690944084635486450507789537282229443612121293600973536915e-03 5.9205046579561942610225847974224272411861493884670161892357733124572319134211458780897269888990528895e-03 4.4736270326703930669653935112571369128965572335950815623097994067011814835138958021211631852760231814e-03 3.3848289148808149787355373761576844970359784145090440696524362796373214202399875358619101580743384959e-03 2.3526848238924005396593973307536795159597357543667915437207632039260742845716823298497460994914776517e-03 1.8301807461639942632089845200471599292380218500023829263928252753307985863797943296043437223550548023e-03 8.0603928466199887442820099863852134898248900007207727409949889166710189951565969941078712701551878551e-04; 1.3770705613250103852123676303814669519513797030819682240792402834086457556469728778724191761906678121e-05 -1.4205928225277616668434434896682250896731748140377206707842622496188923473581861450014431683479061121e-04 1.1938265215946244403895130909671545683062503000418357232053158135177702244047372577670460907536196309e-04 -3.2366806733853148429559632513864740467395848129843071121914301911933509933998120674164572424175229587e-05 -5.2111826464554414833962923199012749320582143948560341858007054323541066324633118289443483903737311891e-05 1.7513131617314098029263703522349453439372887509953262990650739665236767076948726818237816070599363059e-04 2.7465559868300975635795121678139231437328424964350361618935914054153364109229888151759801163780803497e-04 -2.0852137844117001570639934680623327084844902226552698916098142645464975071526833951334687489293301582e-04 -1.0189280235809146079801693809753212377267246487959948958106876793352960469532064815533432651820388646e-03 -1.5979738705146268286141883344921705133511199364616728953682476867040913337169851922948437799889817990e-03 -1.9495512161998983490055633107860581376755598366792991382080951142295676569213168016570410101241568871e-03 -2.0193806791944895958099865955025431150145130940643583282391402111992747048400718898941224666220802458e-03 -1.8377868460683423575841008194129680754626434872194268697218577849068029499591593337558027259831513589e-03 -2.8112009554130426231300080372900576896182434638358994385061053612659891874222276809993844857547956455e-04 1.7335213879520531585755123529568644727430864035482625262685916123985099634647449761984877329136090922e-03 3.7267953255495921214333336725003462233880399971097133460517423843236740775422027722620630545018865359e-03 6.1286998090233572596537711251215676047318586975866634569828232520825961279630390287712255061202092835e-03 7.8388259482351983230851054501767742648128395498993925716667023671095704551544816929818677948088353397e-03 1.0075974400076576285170571774273386850343656387371707980289553986886353003419775912089667406945039584e-02 1.2143855858149636760140127951444334744991081679751838290281225039019132958855961472023950065899341557e-02 1.4196696378400244987010132693751740563175686029874418022650824820016615554241450610345964798505251242e-02 1.5592771982646298931934988736611844480587919714341130008565640167469688509252796122879204255114641094e-02 1.6397772572047260202709059864834977292644296242826283632501303823274270766427513817578397938309955442e-02 1.6867192114999969930991147371462020866775370155834800775882607612880562530317326372364907883400727592e-02 1.6982339136341139167232229556474148396372350792732622822171604029007200272808212218638484576080927798e-02 1.6700408051969721230981977200967368529122295891728731049602853039070809858622990880610767836463050142e-02 1.6646973734979402759555599057956690891861191333944888100900622372717374476390448028681386212252132116e-02 1.6129376553088473423272813281389547676902007411616876234177326856969832433155675297106356017653689567e-02 1.5199150050373061993930433816120915746656233001560602486954599887586699363917385902696931637243986971e-02 1.3832044161359723006089839881030520835433326706171881735472740772764559702805122246100222679099804914e-02 1.2481699246756417445434687223578639619599241642299608350089381532874815657093895746328406909289135204e-02 1.0458897121230125699439523998279550304220489522506906998769024775983180871055382944683973232644063230e-02 9.0522047509941369707682956840116256628335060837741012938351579629112857634506650396850853442328780175e-03 7.3956441035452083472011483845439140659855226846011255258266333137408953049987234010867345157737208210e-03 6.5060722480311709439398546401529840363158681562133735946118736551664347216330337199701817359247020558e-03 4.8863312239181500574608237639889621581513507889219865464540182940860967271565324605539604790626886861e-03 3.7031522222273941940299903442062292812998140319484877055757198879058122988172987743387648696013174894e-03 2.8042383808742432019797201904394442405695082653700963193013603059192328754198988032525228517888999493e-03 1.9487932964124438119282167228152048339670376243669834096403058414413874388776178060369067689675758467e-03 1.5117437543042146082961526840836804769942385339326211783975517033724603920198778593317271428302096640e-03 6.6465220677559151747023763521192868428919172413868463947830880896306047906584703780262146951883901832e-04; 1.0174487150607682692984394875613785075788311592653870466837276922399660842941638404662710163510636627e-05 -1.1356407491383440971559986819741170863102875410018599890563484849309949401369846118410649943968012092e-04 1.2175856884250920879206360394846890975145559292157661652750508980867517186050721538920575048369495180e-04 -5.7355233231640707781011623609449492655682181085751680219296160495798889235891144358398273469451377943e-05 -8.3321345012466152949409474656969498191287764473103755312344868346171260369116238181626371071419378861e-05 1.1716076904630812432371059680470174276428657830364175345937353276779349119291089015046283843418959710e-04 3.1169329891008598087975024003656315777188207705410656657057676259111948841104164224930261078396464131e-04 -8.6890697196648180569998624080816782576522622590584761261596002304696854387264599661258033858948476279e-06 -7.1106160659167242576931358394112239032877056875660070287581416700740861238920884618527245823849268120e-04 -1.2256660710615858647352632755839384330363221084630668812023463856681154535298799252946103603211732877e-03 -1.5998051220821759619659204518240899148024737963517433468438164356573173301810933300553352599598422740e-03 -1.7369661881910718745201672743381988716896153745491731402533582115652875131495741274359068536520336601e-03 -1.8903380385602951877291004510380276157183465225693020945997830873838103105542470276854322640444059508e-03 -6.4588398247386631336533395339256709274334677535382052021515117074300064242825823244328866199369213638e-04 9.5009718113279428804334559631113848623912657431356053977143161511078068108944632625444721484744397829e-04 2.4949622077147142593623742570688801269924316523638022723320484711955187368488435713416263479570774056e-03 4.5525146516652179446425948942470298945938308889641270296439164963032897604662750920295061295458255895e-03 5.8548832540307839845498888347143687186515029647289763164766319798246012280189184331802629279196661642e-03 7.6982467361387689934753664454300339877642789170433139497034269129185771998494502371698324620465615757e-03 9.4518113367842853514601390373698566456097094970779369466750507402259066058826884405408301567905852164e-03 1.1308211535382696272966081197910781389248703463891232993536159296232920865026374320054798888974925067e-02 1.2563737688619185631943267926995554604257279638759423460634153431019699078948647316088286856223853174e-02 1.3288388961626822397482562678854919820660446974081096546674715130637782640276151497336153477814215164e-02 1.3765523830680175848411358948700679334562909114253608361265717573685173140239648998813173734890495749e-02 1.3946429121530415753772781150214957046545375517305795022162234000141545849151059225958695447378186406e-02 1.3763452736742257715775618472459298159799984735516729889067651747790991877476333719647757700191720764e-02 1.3877822582956877186646958607204475876906578825254105108454468938421596780110418497346976531004191622e-02 1.3588438284836675961109174167152518525219773249950362354281587681063371633198715349300816873744503991e-02 1.2944010953633665316968721810855645992510145951676793224805288923192409189235487521236150621262951604e-02 1.1883371081136331863052082653733501175880075751779088138394102471332562963152431840085894192006015167e-02 1.0834927555822021445444510094113299653518327273800409427086215721627037506464505175973299797077698105e-02 9.0657781587756087529140402378770352454589130735044454438021956906502818808863717855554304508864518052e-03 7.9204444061358889127383062339365793583024632690944084635486450507789537282229443612121293600973536915e-03 6.5060722480311709439398546401529840363158681562133735946118736551664347216330337199701817359247020558e-03 5.8559590256847102107137747510773564373206510214389368132583471709509454914958454367160342305291582342e-03 4.4016482337501457846938652172683329873936739826176387697652566636761011570245631805490077170595853256e-03 3.3620279661160427216482329930261435564274797998680004013483147115066378827381499396448099963930632709e-03 2.5960448401832620734073923339933556754514431887381078611877623487316059245095052978753153550722766759e-03 1.8518011136041872990352266959998585752596900380085766036326256832692933452384052894050826471898114255e-03 1.4991994264787767704126431679688841781981930268704766194645672961418703099857707001862691475840295188e-03 6.7336138167520926821878179301054074035974168816806552067753556777543043211808348233071833634270425627e-04; 6.9808180719243285738971430133155318845248923447930388217154853262964981359358468805287947184638835310e-06 -8.3531076649696016033306805460989466241382260760121049754340130444939865368762410062052482183216406956e-05 1.0102618666767066101609470400348884533258469457270599644085037112290592071866100946888827365330921568e-04 -5.4232684524679066043976350271363855372980756870854242004441878000278268744399094605359250000638614167e-05 -7.9241504074312694525532845985726303351101229023705885335931426761546477226032507461158614159629813855e-05 5.6970901912195948842015702275261776269834930740351481854526057532147253027207289750903074756794999199e-05 3.1551483162278801045236005189493894056827996427831844047484219364574201706929645479792151145229644526e-04 4.6995935343596210574460742566894423616241933414114952932022473098640917377218027550350729246952834265e-05 -5.1925684237082133573546761429375603116512934185859818901516106665858447012431040243739543124127905625e-04 -8.3433213886711459581786214273102640232718588938594203707528253728270390637023322362145909027951459766e-04 -1.1166989364040894003516141693467936134806857020705741490480237229137139367436112975870947771238473995e-03 -1.3732920963719495820225031798036363484128367150303108438928317119742524516955688466242911236362303873e-03 -1.5655817700516658342778607601139658808035893335165512543459515753114629171516977187152803460268516426e-03 -6.9161882651378683251518646229552023550600435861768871853139711744306465128367107867104482362439965173e-04 5.5163133023479395495276769697191634162026226004806702864093009814732872215628956162412106376667592496e-04 1.7181974597609876938158448363035091610006659324114536121095610177357454953960056876093058202389954626e-03 3.1033704074013432175346172301085007997990568967806502701487872969051753410127386410462196639548872594e-03 3.9997511052146193051700565696936559581336333492485490119317990719169323263454998463467625226527699290e-03 5.3679306012261854929147710836778982630108759913374632959821431423147781696364066669168991905156514771e-03 6.7551430409895891447586526282385123415285342210883191636447516941429612829690153970158665822993456076e-03 8.2003767592698134269343986110278789388452741783880484226522249585066389693927489262095509083778353379e-03 9.1593294763432239491173886043038790608437760608634711775826247294431168288384364249806730663958057104e-03 9.6728154962158906814400604195262141469206578851810923407749606200560581477357254037115011927001080590e-03 9.9861821972995413427090052968601857267996674578614555021040095084864889681163425479846675453574563557e-03 1.0132797570679177070802480834716574572449676525740237761050418856220854498585329555136366369923250268e-02 1.0083297549573097102474346099453665447521805193929343930451036584469585514135353907333621324249903561e-02 1.0251471238961914255523507160720483019501573752413191937388220275720791619022485954033139949822413847e-02 1.0115863366320048152898233974770994123059282450928364331904752350697242535930120788715162651219334513e-02 9.6815189869643148341469066099859126339722989994131193195963503314235225280645260592791314416362370337e-03 8.9037786316285415664375436346874669600131359423855057443514051001808070501500432416141418852807007836e-03 8.0976958181554421190772808960947485218669842484815265010154637468209405466771158413880609757470635534e-03 6.7902822747633802260518085245065371284852021706259753594553155077263411080339483400684534080442229739e-03 5.9205046579561942610225847974224272411861493884670161892357733124572319134211458780897269888990528895e-03 4.8863312239181500574608237639889621581513507889219865464540182940860967271565324605539604790626886861e-03 4.4016482337501457846938652172683329873936739826176387697652566636761011570245631805490077170595853256e-03 3.3770564833767179028209517976012393457977418582137165533787876376560530703036547760876065128959310852e-03 2.6187433220596272371484547505699283271006079953878002557258896289363200397060447551565608102032616351e-03 2.0149839966554371916127700949571173821632752788418039582498355892569819766472166714107074898016354218e-03 1.4082589982311422742809164939416484517108617864156235718632702155511923602503428781364902889920024582e-03 1.0860447087006142618300054293897618450898807107988547573411319934419038280116415394108573371101741645e-03 4.7499123902688522650982409202412475562649051082406279957462777804729523981914534702556050799056620599e-04; 4.5285396638704191926075375046645382421528043301830000304913200188526185622209590745285314621946015292e-06 -5.9618944610823145537910988384689772754433131307940422912254307551737261439411506468452962187138820349e-05 8.3970068185396909078314611728834379098413824303142723242756661487870837230976359193706566860164312793e-05 -5.3990311519964111272976817893871636886042968166550075142690825062957608650381267745357179091516899451e-05 -6.5574365439712027737397056237317119709724763378761849168814477817995279268114842376317815438028719033e-05 7.9087369518171318126161325596025919643228097189158905977796564672237589737434561806784284984380187205e-06 2.7424923848166851178464765893039166830350418051535465871770047115538132167771273594787340939051402790e-04 1.1117619588098182785854095859609767796973291762775484254455764160816231753289001032147498565227342128e-04 -3.5818593164789121120646636664811610452305753086220435954408558097297429486032420102259227814072402934e-04 -5.8100780605599305150107339682483069839728055444607119522281402471530854711147412172021322501033348716e-04 -7.5239975729780090987904002407835228766689667471991389382596078778959058397966097052356827824901070660e-04 -1.0338766200471026789004690024451395744945971936676241041078915404061583939412526783704037773149817739e-03 -1.2674441172951369726991013768397812987448884849183153655588212995484154141756904882051383874531118667e-03 -7.0523148595583059728743709506559420375701905883555950969500541568831537263805995974606583790611530435e-04 2.4105322542481806289960404410433272854812443183955521399238062830467205998645818430105345024715921380e-04 1.1350224105458802166097991638686804511991867089071938024695115679727935752890852444296363790757897590e-03 2.0871298517647572476330496041489112640670413727928375727185168426707819861296911146951609185052228323e-03 2.6696774108230538290534701485749822915550668869433210515184887848018203585517750195514818360130837487e-03 3.6648948918324846027214057174838825042619426557174096548642793446031241684025207229337285500167573322e-03 4.7305971345214172454052139149632511725765288794645831259879316424911157688162232446710771559308622267e-03 5.8605805168935171324216966675758644824810370629497389267452445686870308023263222676819303798074113161e-03 6.6195054295088903449936188068110127607611893381971853504383705832069848593382181197317565122526023390e-03 7.0126407981492495347288190404944816374261091134260980661154141584568447166528046266610973491706762508e-03 7.2234024118414942800373749797119647197300425173157264182378687631952628233605006640288647597706251843e-03 7.3269029734775549072107251209968887863396134130651292328232383123756460003084308415873877233445984237e-03 7.3301730438520776002792505147849109088971563563133082151763559781462897235804412072893392498765828124e-03 7.5375263082501065259661311612527444873479098863745332923917415817538080887468691623670054574946429601e-03 7.5203074185543531976884064344855360902319808971633004576571130204992323422517611668840190632126658262e-03 7.2546476189810318690028914278147956863269375110958598873178871655864774120293556431953022009499258908e-03 6.6976616775503853873678338273368426869503441565264194768806330277992856723961942744861977707876969311e-03 6.1018016663853615692983382495272994061165011129975876532449440213915807425151956801321704841032565425e-03 5.1205505432809697769278558063614118553032147427719247883745398142179337352028614105827359264242564000e-03 4.4736270326703930669653935112571369128965572335950815623097994067011814835138958021211631852760231814e-03 3.7031522222273941940299903442062292812998140319484877055757198879058122988172987743387648696013174894e-03 3.3620279661160427216482329930261435564274797998680004013483147115066378827381499396448099963930632709e-03 2.6187433220596272371484547505699283271006079953878002557258896289363200397060447551565608102032616351e-03 2.0695988781961991884864886115781345339478505221142869834056665144289310381622302995061139171224492977e-03 1.6081538101598620909397848588199965746156321614602451658887594080609533054573530852178510161877070618e-03 1.1197525056454862090237899917072592885992060933756295376251184391386134297078857467155180355110250325e-03 8.4626795459550775211806957687574497173764313743254837984539519529173724191487966369646162922486560234e-04 3.6551941604604274811998691185885755452717978206291186477458786073946997131675169209663527065215346819e-04; 2.7141538360609393548803922984971450664667528559008745642032540127384657178692273566651573698772340447e-06 -4.0240522700872643586258910195877668923891944295408842988918584684906520215530280168512214134475337994e-05 6.7510777384949471737890010727230067129750419667270569336372594697133054563126371258575547882114908799e-05 -5.2139522113017343800651467099204032196423329863152441429991057937002760529769786318223966725047626992e-05 -4.9097655816573650105998366848524636589223205248673674799281924851706181171079382206116623759819406212e-05 -1.7536923447548607970605270775508130105504878243829610686075137476987351273446098863680622595023228045e-05 1.9517896717430973473425555228890149918861371065405126554992805221331241807961041721385068697967581801e-04 1.6059509223032582019419831906033887341382080453002194625194607345977513927074656246893075227487936671e-04 -2.0937551820977949464397376542195862205756992678966685437329692293473528647034787765117746276914474391e-04 -4.1769253504854673487367667752848843783208222886169147772938148017031087642923878286829814523195624231e-04 -5.0647489584589030610459989211796109012614887012400740119467929479161238287933901923240852143477312143e-04 -7.1059873616988784295007999641182226253801205055275938254745863877733051810594915736020501470554796919e-04 -9.8394889136516258598096305516996006135136100504147288057055251830750948683195941642745902548903609916e-04 -6.4884881745753582989982328435236277721433412209445752169696460020398486497851443161079545022043103779e-04 6.1539308829878175271398853470592479278016810359699753933218705577938913166387047526364252028349527314e-06 6.5299458101602240693597488446053843729798252795462697669664659974753078578762616372659511682551921220e-04 1.3795924931962059379325262758714497927462781584027685025782370765237535437588160412732726739618331510e-03 1.7357494337188846985284386999323045364087183484421061571341113544278844653430767131618143465482910726e-03 2.4320929273824269959375589051391506627570032843100817260648114636074604977982108536637496096758495434e-03 3.1867280796777115968813123529966339345604589283220524888544488520090837874484591640463108189228280358e-03 4.0512205498798038301215254214265754070948718089243959252193768224311407632229361496810958147392032195e-03 4.6563916531270919089087425710842663756419819479625023172631221805336124548629084849686719028554288807e-03 4.9847330790961915683158356636205217888467320649768876189001983787680102413993597935633146532554027122e-03 5.1620757338584987356552937675863783001618864828989788167703983502686443845320382541901547755711596902e-03 5.2341900051201108102716967505959788993923672064544290096581107868485171539992413291143949140102065140e-03 5.2257318966582504908040113162715415329453177662960909343045446727728479659656212507027890989451570391e-03 5.4380851144422971155463217694518109748867757851666138255374710083447389283088312253211856299331868730e-03 5.4897129813445343361642350860576362411340062911756277546619289695721813232308424370578491190468584528e-03 5.3530529041055263515157438754485662700638778746829228403838320983247474539300969390270560792585217100e-03 4.9796661727966444511150687993922277326188695962960846502180257458576650995717418949399395949846397830e-03 4.5846677923615784133739592113824019134171323791414476355502925166574961156772365216057333462563354237e-03 3.8395460543368892017688020810995873171429097100600246046474355610782386226572336997452964001122727257e-03 3.3848289148808149787355373761576844970359784145090440696524362796373214202399875358619101580743384959e-03 2.8042383808742432019797201904394442405695082653700963193013603059192328754198988032525228517888999493e-03 2.5960448401832620734073923339933556754514431887381078611877623487316059245095052978753153550722766759e-03 2.0149839966554371916127700949571173821632752788418039582498355892569819766472166714107074898016354218e-03 1.6081538101598620909397848588199965746156321614602451658887594080609533054573530852178510161877070618e-03 1.2824640287262459674850015582261726622391642465198698250222848463441112852297896776556128023378821106e-03 9.2174771137727565475819114922531675958515555867159768451431384065625451770807337479451718205546209557e-04 7.3016497426459578005627043798123543657357148809037723135603939337738277242474327351386137544195956215e-04 3.2301403066361872310099423683908391462270461580049306661123363983252437478254017185564383451073502849e-04; 1.4236792014720580403108031312945525540163385954032283233854606774360389028245721596618301063698725390e-06 -2.4071604842728528528027432650320052334624555989182871518347516833813027296766271061369662352380165049e-05 4.7971123790924365780647650897545480403948454073577447129017929747418277383787093273359503667466518388e-05 -4.2790287428398083837111335896396785564371776459471845013981063483795257209859082661294556491568095181e-05 -3.2426981692835277967556189497649919273257445383846657238686442539470257120423384517145120136030520104e-05 -2.0487155053503613406933757340516165286850003754245840196988238514929611840848700832679797480163474674e-05 1.0589157480944341657829367313205706966761191546876387613982242469831901230582112992385696022455719537e-04 1.6160503363589728518467034380045890748562200117995253848592690264533380535471819589386958732457122963e-04 -8.8120390031070909931715069272352508673405249262684082589470513770068096523767201974553453199063313991e-05 -2.8384179672497382336466566045240370162212116812031939433161154916358281435697697843310553512497458074e-04 -3.3001894705919628984954541026081523045912154048629061416479733100488261236282004769300199816281086666e-04 -4.1375174158173501621831682638680875957406351344482063063654129333984940929648854477342989440994729079e-04 -6.8035353774865803455861854972083811738718008341008013356153126798745548697949809839424469034539560866e-04 -4.9313353490224016018395521568777868001318242819971519517413406727472338057707422528221206248269401117e-04 -1.1768895246709655823942159109555663239951159732086709547420030578467338262176720902978084086022646332e-04 2.7921733777062462163353269854776871389286657690365959408098227757974838992624807224121278881421614537e-04 8.4527978212946588476977560220034295388787203339473076047786538277279752395731609442082154569725016897e-04 1.0428589568083592954894973350478209754204720705436288292205388212379512687615538261044875718308072595e-03 1.4795840699526492338152950052566037094018972329683111436203980696381371596954239932426082586409875703e-03 1.9349023485919898830328385771821913842833522141743176339871896514262098185985629696351849050991064387e-03 2.5300677474656178784771146920489487400980198001949603758509437404780026133645067748969264005222830411e-03 2.9664052182012159856277433700634776495839809809269281134000963482755826983217642446590510081695681295e-03 3.2246458843757541779511742713156263479249132378046338154401083896178450334471956644943910008461873418e-03 3.3864785098951665810907176801219095828042075204842457145346700199788195220818817338781011698815814487e-03 3.4395719654398607717378692077780153734083279767274007465219370197860078487051086327871738383867129832e-03 3.4018476232495273523045897975861682598618656051958142536985258791339983674597062504650719304506213126e-03 3.5725129195603864314404205725553490051515511797693852079387657704242362592006468718718569614770882499e-03 3.6395651258660725465733663738068864053000413879761382967648358505723322079353077484568264783782837050e-03 3.5884608358379380701021693145793340454082824507814317836144090053374941149553293190338187280333703976e-03 3.3729971457801343341873366649432859951987250099833918670593141059261314629802575483662796150407176722e-03 3.1587918798109699783574701106929075968056455917593320953548013819391869238888868135416980425348508275e-03 2.6332904833701281253456086884299050094080147498595307904679306595177221274088630332492851815986128777e-03 2.3526848238924005396593973307536795159597357543667915437207632039260742845716823298497460994914776517e-03 1.9487932964124438119282167228152048339670376243669834096403058414413874388776178060369067689675758467e-03 1.8518011136041872990352266959998585752596900380085766036326256832692933452384052894050826471898114255e-03 1.4082589982311422742809164939416484517108617864156235718632702155511923602503428781364902889920024582e-03 1.1197525056454862090237899917072592885992060933756295376251184391386134297078857467155180355110250325e-03 9.2174771137727565475819114922531675958515555867159768451431384065625451770807337479451718205546209557e-04 6.9986935894747739713824032594645490811711906656638414914311371321563344375303190252823381388357371762e-04 6.0207538792409555398675538965884907660763004959287498175866512452998102293121789309155450086261303872e-04 2.7694828292862357565038704564691661189954874235327750551796862295479452012085092173866269192563862336e-04; 7.1332665566117773768656561385304943132233137437049815472804438207256501740022689023345298873752150462e-07 -1.4524877956706553704628745974589640518036991389261320133928229490311930155266933568226271098357058385e-05 3.6656591687743056466817634022699572233473911684109433130693590335055621254987045241391344384039236395e-05 -3.7909635508298708951186722208884581993854583500812386359431362348696485163264477599611777301703526334e-05 -2.3485625227565074743177951722354816680323227057706040053888847998201234137799860794322979429297796886e-05 -1.5022056206337014957966940906099969016468256092420290739212953176826934893320724420734381855975896981e-05 3.5778712787568667628665512779127311962797669597476328747075935006176425825361470115812847723191128936e-05 1.6783561972164907694161590996152265586389591903769236366125490107912894149976921452486955048228984298e-04 5.7956604523599090459482146483825034778674429060806133162023986428479710578321838953522626029767319557e-07 -2.1746535360693604003366197477216640735728489737459679628034839706441635000335893751035060779289540376e-04 -2.6138033660768155328143908019473037914370731211166174657143624842039067717181036548736081692156261903e-04 -2.1611947790498198833286822228301691409219425727342594157013839821100600766646125477598146005422196169e-04 -5.1348437072165836845064845289707576101310594516512125751902851521602719075982771838616707975630183497e-04 -3.8360333171757897221900274828160554638445890433301573417294618075609657772085453727704418390650736103e-04 -2.0706484060075037493122773083196985790639544950358011605984667981992324135872292887794982840526759620e-04 1.0687477952419468789805811706359619315703585575226650286731682526294042156794950405636658263687598622e-05 5.6733123966400261125110308401131735041027649626599983942521741770219584914773447391017765799335097140e-04 6.8541383645599979090939728792024519301937483043285525152433432036011443465302017528799560116056745035e-04 9.6897994980609009955133017367055279754475472314562680716553735903175630897895536685104979292059457291e-04 1.2276793684395303168037868965949064970884492956626205703337697519556463221499752851738558118244319845e-03 1.6758691477808653113521142743008778267465476462753722111033271773522890152722528498703937996558856598e-03 2.0197986246185511876325909186511625141070780737529192009458489328423010794262829835962930161512427422e-03 2.2549017884274877117068354234582867524200019438786011966283397587006642746067202178474690541543135189e-03 2.4417606610004634457601561084600636754341423616967178215285261458818201857276237858831526224843609006e-03 2.5022929639100685716134684530070011818265236266779283351429499011298417646118165245227539068992135115e-03 2.4192550652827714981597929791241925927841108967671875000375125932960549368298254239675699842554580771e-03 2.5574852425618448274143271379067937624573485278866538293570387728664331733579611249191038697880593324e-03 2.6217910845291234902781706094547581878891514266943949423848354571163864508183071654829775474264022867e-03 2.6251074764576823067682599544734809863971023125158142018164671928662391059554686585324557322558545772e-03 2.5110495963339707073179402928405722336903540952623618024490375319833766306597294481830509189546765510e-03 2.4255988077535650816359079062531975601477478019050319342324584358911897249325390182126587941492804403e-03 1.9984529257281909179359149844439814753334425004709011236831929398687843118233460986745790490912191545e-03 1.8301807461639942632089845200471599292380218500023829263928252753307985863797943296043437223550548023e-03 1.5117437543042146082961526840836804769942385339326211783975517033724603920198778593317271428302096640e-03 1.4991994264787767704126431679688841781981930268704766194645672961418703099857707001862691475840295188e-03 1.0860447087006142618300054293897618450898807107988547573411319934419038280116415394108573371101741645e-03 8.4626795459550775211806957687574497173764313743254837984539519529173724191487966369646162922486560234e-04 7.3016497426459578005627043798123543657357148809037723135603939337738277242474327351386137544195956215e-04 6.0207538792409555398675538965884907660763004959287498175866512452998102293121789309155450086261303872e-04 5.8979700416543142116357419523753919424370158869726434392203865304306559158697047401485868806762473829e-04 2.8706232412009910008413915216852128000559721224030423589792978537817483154514355639077269631570467122e-04; 2.3605802525809682629822640442072564355766912295534809590926235360569960663435973654450220963532824726e-07 -5.4893500963636239660998084246705838208600391711000837707856959507569717272141969100157351398167255471e-06 1.5866706970013294316679386577977770390307805053451265224141931200415079846596909575449789160509593988e-05 -1.7525637787340086608097337108826052908149096278064151455224965140033747250775178975473325652548548429e-05 -9.9929446971618877788652139054737957119943364573751073571578664846312689781589133561097898651528741200e-06 -5.7184778213319859965349210008605109170775402991900138572378448692448644100466467414096663943320262009e-06 4.8562174589299464130572210578144387894773473871837461071791839878549542228899575323681579944240332402e-06 8.2040600304978352717232301958999663032099532201213313547727114537104200684343067070861261698455880419e-05 1.5582631498244021141463458994108108956673679915985540081221006535951891219041484699045152875536628581e-05 -9.5164728855185567300523975275455801392304254336499211200501907177066089710526156057548352632899502795e-05 -1.1825763900423755095824776838239386677409445885284595795884075184462397823394180591384289005695422149e-04 -7.1157556674647157080084628322715163711817361142469634886357803217885439301903716638428544125855874524e-05 -2.2210517503000134617181683366563344663248168988876774226347407029682048825131013625219747126653093721e-04 -1.6556098269159907119704258488281252846316119408799178518109172436251068558390153990176423334747663829e-04 -1.1479596525794536663883157234858727608041830944992443304539744603503327142450705747712133543669092155e-04 -4.1083490072781965498125823633191887729600449538226646847700029704909805364102892333341455179238478935e-05 2.3258575296832907367108267520796261668465761531553490307032482227495133078151874213180728685484404878e-04 2.7843627196508594930173012554560330559509779672018328712283868639815335733100992778808186936152940683e-04 3.9068366735979009403396863392645366519014169827413947643870163541418867421718999612640373675228089743e-04 4.8279585054684690064505520748092343303940706286023664370954989774789420818439577680518437762709105790e-04 6.7639261650953441451394596864434335693579023013290048129679971573987770179941561536702112344924029374e-04 8.2777937090328294384490474380428180399358953654666996830289277468444599502840117504443676659101708032e-04 9.3882548718733139342010303621088462176457329063572791014515884105951979075086786178207574522026010285e-04 1.0354366061002375709527724457466727121072383930663212799617647990510060204518951607412815895453067066e-03 1.0677528488872851268057108905444155005479253462617946406552841566540023913160320572666891945793142943e-03 1.0182867494239254132305555417400584224584822385025473906963968585178154530993280266879454588383793082e-03 1.0789008909615885541183958224685550565002377972908841527900519098309835920941973431751511365660931342e-03 1.1081566215061520955709636491241601534482537947579343266440361960143283280996047171261898578728925392e-03 1.1186642135675722929778643635096904639575221647425441831943273430134386939619581251479948612501555715e-03 1.0803813234902194486079542412088197708202131658446105936096840983316364032910046587039107987925034651e-03 1.0613465280579864861612881934733114743751775548288615736380597810676106760281245610552876810423493703e-03 8.6845851091155508184394344212788236089166129269739681715613236829533311714407632506090568032682468883e-04 8.0603928466199887442820099863852134898248900007207727409949889166710189951565969941078712701551878551e-04 6.6465220677559151747023763521192868428919172413868463947830880896306047906584703780262146951883901832e-04 6.7336138167520926821878179301054074035974168816806552067753556777543043211808348233071833634270425627e-04 4.7499123902688522650982409202412475562649051082406279957462777804729523981914534702556050799056620599e-04 3.6551941604604274811998691185885755452717978206291186477458786073946997131675169209663527065215346819e-04 3.2301403066361872310099423683908391462270461580049306661123363983252437478254017185564383451073502849e-04 2.7694828292862357565038704564691661189954874235327750551796862295479452012085092173866269192563862336e-04 2.8706232412009910008413915216852128000559721224030423589792978537817483154514355639077269631570467122e-04 1.4313051896514078142408803929249103054876263070840093034467043877900385390078715531055825398449015970e-04]
[8.5654641388734292127445796276361531114743685001222450185881758640737596830668693470749796559015455319e+00 7.7812506643943749015692893128272593954665021971261891209201288012040004028668139689696305022799888491e+00 7.1259936314340862337492148112825645067088924020008070828987654881448483378132229076025749530858594483e+00 6.5672804738259317922162598204131110199251984227849472095200969908860653875464489873370609750860998660e+00 6.0774987536847860402999802814180506554605214020174448070166312458191600677128908981245841342012003068e+00 5.6403302705912892591520200525277677546851820310637402261777463519772176483809819396655471043489476633e+00 5.2438792686613124310196156696219700684304815084453243042902790516643689919748964510625687520351326602e+00 4.8794243129464243087020031539543483757535546545499191725891856218673710825570540220130743855225653275e+00 4.5435108869588837841163436337455003810704250672030428414439770823135895474551944700487767380625646933e+00 4.2294618050863044138803646916031995264136220059935411202770136569648038836199119457391318649295416289e+00 3.9301605099624763925603487650466267038986855460154831466294862107022693266481986581317758839707792877e+00 3.6423639430792691892095158549296105023473000699387565125767632676927349442265429373255690772994542412e+00 3.3651922244862230482918728490605100401303843834682702445776146101482010909958002028591648777924891943e+00 3.0951933101738620379900190778068396458618886803720130286101291730947887763054621168450663555758778518e+00 2.8316728032428386993328586692303879466564929312306876138326828682265293093807203916112331082103466476e+00 2.5742753166142699984613228296937158953745056643779605414954794752729233380290431871352376737491278399e+00 2.3242227499132674112327663476813620694013879324446283091542216757295962209231945402335477052359236704e+00 2.0842001886162269361624670017409921428714648480587570839840030430709298324196772061891476940748419448e+00 1.8557975803775879868400578064099437676528216773925646814840500728113361604703345555689339175798927854e+00 1.6391119532167247130725962425252772985661067198001841286277137194932990903642345312400792380921231789e+00 1.4349555174019035920239640842740822721319168714736643688917343749862502843727473022792225069365909202e+00 1.2443642001038433783650435905692663797985576648457811904383062132811182322849797967340813185564611894e+00 1.0685849003970984246563562222578121543872775012283783500617101481142694931712804646380064006591786258e+00 9.0847465303013129009032453949099212304028710285457390105484702782256571777867977478012733555394496910e-01 7.6433529826535276646026963866366382071213958840314050502110515481700154529881214398327186740731663789e-01 6.3558751852404053788071724983219639855194460565435622560359035020986709403208998291020558300413901584e-01 5.2176354332028932249622318904136010289881062318246982709270949359321419742561047851347799760223695484e-01 4.2185425370354462769474118101325959490268395080459907009597815729552433657652405169468417878173881028e-01 3.3554709149694896994032919771740252502023069970093681021966588111347638697335181361994645057233721924e-01 2.6220510368386352739404820075989022311599290011308380438280028000749959590836427485473400459134081581e-01 2.0142135836681080905985150391866883262208788030881701892791449570085260911467674733322430453481157522e-01 1.5141250032395126481583847065942630140019024034972583633342735636134533865592796883643324675144381426e-01 1.1165984734333935412612547839353650068193780968907697018442895213078166178770737559424255442070907312e-01 7.9889528062848563630213201123626310054031318193980910465008142489087989340851363246297652933360501812e-02 5.5933615610570804453312742800558452158895085751217828032451391870172081102356761861363974970373979159e-02 3.7370139499227875354746635727948094613803153870940118966311391385235891640945211773083263311315197220e-02 2.3896653258607420873966474696290558614013328327713593014935876713228721635293007669633280933852901524e-02 1.4131620577086631312982701657683506832191875310784768955528311719413930188422074330024263124942681640e-02 7.2310525105789893064283461466992629271910281005241050144108465799639721762513694463210919766662428152e-03 3.2469545477885188942690088036960937345754200470064979004343986203329553372932676926940793126386280149e-03 9.4765858305329302228419879915061303344850410538628785691729767352497894429079929185890582980586500350e-04; 7.7812506643943749015692893128272593954665021971261891209201288012040004028668139689696305022799888491e+00 7.3850140230340054025443077830746562982628698819162032471354990321404121743703462803911389515075780059e+00 6.9467917162838743044904016466815913113861447857259982259636986223476819599488355412354664314117461166e+00 6.5028779498478002562781730079168971780820687042085169221570308270285788842304614974150666671581015121e+00 6.0686882693171780638210473430302276894719117055497067447061319320753313421155182369485892385157027381e+00 5.6544391564788256063172237059453890268538907842171150920712220166804315559239192068294134941579222859e+00 5.2641557823670453279171459939282343740811018061653717016959239212396282180994987169709820403000316989e+00 4.8982871164666635075102975962129556615535344778941171322778240452076122125935008389840650870763758845e+00 4.5583206948632808918949949370122051531145507869827249706754601314648347825715205673291133605629484754e+00 4.2400061871521608339717656823613446750621404714999554547983131675809372495827885099330782935799181625e+00 3.9372189587530358995124042888023445465242764752423319348645380885846091662184727305774520239918967036e+00 3.6469414251841212539791651521174685001208315199881715652171559716813121130846883684150113227037668316e+00 3.3681724279717709067221458808711944505974526764846258622995792921756731270166955906631568368417608599e+00 3.0972284461172685759956073837814382566942510249025979815857737977743377794374635182369174315511860960e+00 2.8331846910727736840655801766563507575983854347634992344589080927630866815784677128635547854515302542e+00 2.5755013472252975477826883579911175259756734374774845006585215723825806213722785065835650012878370077e+00 2.3252717303216199790676861950858290805448063305227947866166172237391904610734444340836145167109079486e+00 2.0851050929519452058552434415691979354717021270752601354021280441782829302301371677197657681992355752e+00 1.8565564931585138686595042608100262185362166905559418685033980023802146394420542073435362037886451100e+00 1.6397158717514683138583708524648747860660375392857545722164227846094546762600850158317086743540178711e+00 1.4354005669326591693231156651157790186966107204230575427068029068540507815116525409472805618901978873e+00 1.2446560522822176818972382277676763227219557574981568657572836346859551036763393745635729362268150959e+00 1.0687375357062924572664998705487886878481172810008004225506786072223876283794379826062036160476541414e+00 9.0850833807623464588576628965929280420314168499482998338980726581630134405346396851228146980446512810e-01 7.6427455506772670878289071392237589551422576085059555107355882431528257555150870541131516149111830897e-01 6.3545926151166144074729890708006529017044628405961979859170427616124383895071970752658617749473995594e-01 5.2159349858335331567876233878982380774073715313452096957286143754424633073805669753410359500879706359e-01 4.2166551492997475203725458249270848123223018731986729117244172918182164237400826050193871232064393322e-01 3.3535742138403621607092691312676152747498442667865250232745085324504603435779044366863780072868698709e-01 2.6202715545314604098663912284678991271345398687900760646712473991639481589276934694857634257955217197e-01 2.0126235095733596938989901282600387718582296675730064691530622255588081393258700139267898820337330850e-01 1.5127705758449490290959720234961396829121719487602903292043117564096429319434442015394891753110708897e-01 1.1154833831762839208322162659381945676567835738274127193911519073919509346475323586014589695017378665e-01 7.9801936913458485125375541725117383194476320854530055866792661527718590861542395175011321847844203156e-02 5.5866866548492056034189271698836379342006506972733164792006419897754780304392382395831243205396612922e-02 3.7322532980537323206020867702539856823069672916049674891641623247590203083140199859933376901556883728e-02 2.3864553187316949611147853290935608279616488973410053499456981930897019984367449779021563122852175472e-02 1.4111847800524555578080174955200696935937882055110125028547463795417237626874002109460402117496756426e-02 7.2206019422469471441795203272482417252259898985514211796999313434125873714145974022397555735986111814e-03 3.2420312428257658264622928630730353799221541793087067895423383567391016325016284990669608922261977471e-03 9.4613153867553329991414312874667741331242916291081940379148749575874509065002071633351561159215675656e-04; 7.1259936314340862337492148112825645067088924020008070828987654881448483378132229076025749530858594483e+00 6.9467917162838743044904016466815913113861447857259982259636986223476819599488355412354664314117461166e+00 6.6691983097708964813392207712610673310722012612600727816175382230414282936415157339572121387567958630e+00 6.3382181787033092316586034146964009768821836451490595622137519616983461625801780541521486409918228284e+00 5.9800017456849367515816677875678228335480589167649622439800343029287889766638574275980594501956978534e+00 5.6143722569036137185075329737949673561174058513134180025610313279520644096274434140076952738281904399e+00 5.2532352445795598153581549740686370409255209919425542272627347498866973760751807636013695925670217011e+00 4.9031134747498466141064849170394476857283116467084162685404559975552077585701408701168457627494167366e+00 4.5701667644095624524993261732524594617143024690663319113273119494984509412501955774572733624366087583e+00 4.2535848564805961415426567185814404896788022643099612323019721728400874643932166791053115569104398123e+00 3.9496457862810653019659978321260314667358999882147427420894160200752565100827074503521722142945710809e+00 3.6569447204218777044787788575480555042827946776410302078730831916443521433697064784670762011044475735e+00 3.3754958366382748351636938969430415747385654268776169138444840207666407301025588130362492171589419451e+00 3.1021645627721309824147749283664243578804075042942347365688580373502214769948210866612127178586424524e+00 2.8362596944250316877874582768572166540851854491378309718895226094012230269893818132006762779137709261e+00 2.5772704484409237260412228058030703783504280683447661992920969861206239139506104404622016932212368235e+00 2.3262196386551182035843441154593522454575019626653080447371681065806462324845528900428838642172930823e+00 2.0856098073836289075426707812215003592066239511126375540200919602397225291722080200450223699671025134e+00 1.8568831244473807817184584949080793968724221982128351229416968622661485011062848236355207717483915407e+00 1.6400208383356668283697757840402741660371509419382381923436886852373911359347709012409492875188201822e+00 1.4357583359129178109248141360111232566410853329692939641454450714541401680570335542022035964046032088e+00 1.2450849907570892972733914478307368714299706148273096075365271985058982829483564231033079762486311442e+00 1.0692263159540821415076572822713728032156836789343907415084880643575469582239237819484233245758013449e+00 9.0903414600415979597789118974135351448658711361119488180004230487144228346808661119993981042206054907e-01 7.6481317222225573395142929655208563434510998982692135652757368442236748716149512304824316517845526417e-01 6.3598805645663336424632949472362975281332966219036993919601841933072503316154699722503266185771194666e-01 5.2209526896371437435251508820462875827396388272235585191346770260831144553544386392843248289180694284e-01 4.2212517843391894070739862931682483196283906714809700193271065272930193967096585467483323147854029857e-01 3.3576602330170989443681352492041069145486726542322406082033191147601214668309180351520424248464218423e-01 2.6238066614757440870283716610582690217024920529036662333785780413269857675765922342110015835045772622e-01 2.0156303338165781039239391218843802045868145786037070055117800856775786444908427466632835442335198039e-01 1.5152607561372254245510216391326098316439526997577571289947750017537295520673380937834820093144468451e-01 1.1175290013949796088785543181431498631939935104854857545351110161289131318787262408216918166256191181e-01 7.9964717839197723878995052294335811385016458609660823679799529077524765760343276079909643485010647083e-02 5.5996225932037634029191958054303233596670883795122584418909415742476964071574432680538390856569889470e-02 3.7419509170741568048568300775148370865845363797272455184788207181208817234427731540045945048406830436e-02 2.3934522728672516521420033608177291480717517502352222728173679948082759640060151370968409769112344025e-02 1.4158300966628396486773001792649720132237607004638763999655372519161314546338955199586435381385399450e-02 7.2469649797996821720749584899775496569082069734611545206296589729695658041488262724392484806983315573e-03 3.2555887006620087081873703423613902296191669792892236419161642391782179140800028409549807305767041224e-03 9.5056222556235878611066956817138428552232433818409493001124757066263725045054441523797023277840818305e-04; 6.5672804738259317922162598204131110199251984227849472095200969908860653875464489873370609750860998660e+00 6.5028779498478002562781730079168971780820687042085169221570308270285788842304614974150666671581015121e+00 6.3382181787033092316586034146964009768821836451490595622137519616983461625801780541521486409918228284e+00 6.1058504425719495171075922637968608405193006557001459552043883474632825670301465324799009272565574785e+00 5.8268733894004823394487888534042816610412946608754379157178480391702852715025811561683967666591391756e+00 5.5210707720933930287119164753112499193957086435536695544810928460767325664891110249849011827377274012e+00 5.2023841117856246320342515561928946914845477241225219116041926785033497263751515142771397962918455819e+00 4.8808094746214725321773183396436780826315278761831135296812348755086025753540656061973926216151865975e+00 4.5657818709886754175963163892957248967180033335180956880590684180584076011858026732484478333964483900e+00 4.2593495216383606425121670941336848836696864547968305731557939188368606678028305140468073419850710167e+00 3.9602640878989359389755757516300608935963496726105527716862449331007318528972517737969705355170555770e+00 3.6690654426952588665717902961441132835861065328997873253164790592145985601582883577882560428807042341e+00 3.3871465482697241391209438875357679532916476223986482984174434458189042153241185238285249338808833437e+00 3.1123111494780263801112698661748195285398745939793831677865097759733452154845871261752816883828036279e+00 2.8445146356636054868431793129601446289149275254613710480855158848991045789301486085142074735134982534e+00 2.5836698492235824540039073573770856543316255801263609198664930346917399051770447829480788278266108048e+00 2.3310319858248733456887576744982273992286638453821421615669993502597507681916439871429824846805494167e+00 2.0891876665546416659135733789642882534617410495979355264311249968015394326647286761277705626421911473e+00 1.8595637616182981734255600257656231461298244335213863025247319589208972144044577910894391436194182653e+00 1.6420873566111509751714954439766916775081658721081769766188455101620985236828786435011786543058690274e+00 1.4374295580390494689254679015902237868273023752499340080178889320733181215498351353292807533517794536e+00 1.2465199353419040637007270911949263742167175259058018323281270617279775051736584068780786278025699857e+00 1.0705286609794298738076620704095621097109642116269448025529720792889531434345342860895810107389985335e+00 9.1025855778732129382125289955620505115002633736806290929941780893848163032523995424383383619916203118e-01 7.6597564704626590381715890132389862672400186621757870748501055274633651669452440254321928713879204903e-01 6.3707885905587655201092758654795705341454742036739014907749477814997949014687396308434386880273270844e-01 5.2309265503759395735766900299416787752974439317361501563284503745316478796953107375045488429195913677e-01 4.2300896255888561754872586006960767241167572079807386838172359090193484365893097956965621751349365428e-01 3.3652387152976913115157362864200955942597983243466319121569059349211738556174565687879302323802340365e-01 2.6300978988244240034379117917017069360887372847837794462454967455059214438360165148074554365410924972e-01 2.0206868227314421063112647960739554622477094080969236568775431597782676099058169628845079231629505488e-01 1.5191958358433118327547490338058954128955424920387441519640807703219212215423565022267345288879189754e-01 1.1204761070158595991155067273089135176851370610242935769078795025366953083733657603268439478208034196e-01 8.0175786130149173956925003002386974272496605539228254602053931736369492906998155114513527453688133084e-02 5.6138993668694419703819479612451150596136591151018656777719511898277535578282472782283880845720213762e-02 3.7510173661519279441284809738219874973049506258303082562769507161467130916729698467352999011129405489e-02 2.3987318143928035302784888487933170882762833080032317196701910795386753700835457321821519751298883131e-02 1.4185404420133568627142506811650115360476205741600369980094654952073897234318699368947872844106529013e-02 7.2583922650537165719363492140769005815861005756092984451098322610571451131642178829860910000729547439e-03 3.2587994939640922649621641327942325802749332319220770428010682285138277001244323933589398676468695274e-03 9.5092532199611859428811933889126788933581178572079042374512074932397608716276039656523974810414465612e-04; 6.0774987536847860402999802814180506554605214020174448070166312458191600677128908981245841342012003068e+00 6.0686882693171780638210473430302276894719117055497067447061319320753313421155182369485892385157027381e+00 5.9800017456849367515816677875678228335480589167649622439800343029287889766638574275980594501956978534e+00 5.8268733894004823394487888534042816610412946608754379157178480391702852715025811561683967666591391756e+00 5.6206507216602008003499897261573063039441903195729516597205561112093157486760446421796574138156044812e+00 5.3759601038643847429485384797522061364255026328195155120515559530641737574037817243345388926541055152e+00 5.1063307010291808432306529955055006222905095217891141086063771298452551506585839826698513338836653066e+00 4.8216939107681088520840894143383844427768080410383521168207626559703224824164001407292189775383975148e+00 4.5332159404551752941249582307710302199550069977722578880808132173295465732371500217766134189263626249e+00 4.2451206703094657699255040573346320991150214837579193909678593872475501650236921355939999486844556568e+00 3.9578691033287818213013248296048107324313771113628792112645071685700747296117879117364175422755718904e+00 3.6734948358974329160322975609532726714697361387481905497744884491298280769667625294068839918784936791e+00 3.3948585537573242169485276881754684169467018414467316221123068726986479467673072070804962417281812286e+00 3.1210335296713369355809519133457382898152962398304012994093231611830536030085871612759733391362081614e+00 2.8528800566745577498559373476487492112594564485649664234436857419368167598989516962048660728744365239e+00 2.5909003614938029291682099980791817182432580543186099772344986802924639886503195943527911411493309872e+00 2.3367594579947363215328092082202848751823345538053837995197047914949154859442212691901715479627895765e+00 2.0933548265170147881899056726987581610019207154311915671869546699964905344225467409872837260299071062e+00 1.8623361922814367537772797749829549315398474150619985769651031061919269396871909931991846208794942346e+00 1.6437454923663398909637971944559608689886090584393137699724463888099395355774741039688170690054278175e+00 1.4382718301529660602870114379609923369585144588978590668628818799216569784778420200392590505503607771e+00 1.2468027257024686208157411186862601201273556774101504107903514547880155104108019918472707471270626501e+00 1.0704493807947777291732559751385643178636087097385716378754973584059964677462351029128089499735918338e+00 9.0996418014496903856586699724900064814385634986717191815732044292281434205827856359318833975844193475e-01 7.6557657626462573574989343745824251276345465590370723309408013808126706906110820554569966649158375245e-01 6.3665770825190915573546734563868828384682545593780503898934369458074421255197221553518375612787566578e-01 5.2270642460049999000619734587105588706683017323236880257678827400248595284592002417585041336859412543e-01 4.2268841226000531412957100536672428146759361479027452756941596779113701664155012842152297942893565057e-01 3.3627670312656570813592115332703093119401830666351455981647622926345474497347648353600911072779980138e-01 2.6282767356497566270931517342745587549341061155498112828752295519347070952895037134248764043716497265e-01 2.0193584942703224914605345462560174685024879878101203135190090403040736564925461561264728318141180100e-01 1.5182016942020035496984461973337176335315110526167820589313909659831402153650648767342103624084238141e-01 1.1197037863967870784703273858344258588008106946957465411027633480849902517285871938209862193295216173e-01 8.0114678156095205128138235276289525362385448285671344683746012116578377962623443976181276857097481218e-02 5.6091406324981066637129845423742516243759216713817896038614482264742731289460011629421818880058085145e-02 3.7474840114201356263766250981511368744230818528629113878257172727679644504106703174305938978421021305e-02 2.3963225288450661054097600821521541863202599324054405986960407684459103446879504177407438665683825471e-02 1.4171055415902391280610163688492887761307908048731446042030363801475875915166587637578625990058691096e-02 7.2514506577965555915501253930087287139203440453315248911449673622072561344345545218051488148309019991e-03 3.2564090305447481799702842351821012246253262052927440893104666595509258205368380310513229953623700900e-03 9.5050299131016182227458852222503617027918372389383054130098380801230730926760147985851727388539807180e-04; 5.6403302705912892591520200525277677546851820310637402261777463519772176483809819396655471043489476633e+00 5.6544391564788256063172237059453890268538907842171150920712220166804315559239192068294134941579222859e+00 5.6143722569036137185075329737949673561174058513134180025610313279520644096274434140076952738281904399e+00 5.5210707720933930287119164753112499193957086435536695544810928460767325664891110249849011827377274012e+00 5.3759601038643847429485384797522061364255026328195155120515559530641737574037817243345388926541055152e+00 5.1888533840714846522513032676539431618677405808785815591614484257154125381455687883671103060720029570e+00 4.9685778908045004444781275157133755996320260720610375447051373296297044421913426970089912029105332242e+00 4.7253201489606084874270651087999434243789761490363601954168169198606624950685252535667397624964417078e+00 4.4697932895383154155425677867416528867325157647586055815534246606780420459975538020722225173230876441e+00 4.2063702818191199401086727104948067829694861423605985384512891283625839503085904259769538507941539235e+00 3.9369332288549468956337643862364763198985378344460280144057474452645950123790124780865455578527517870e+00 3.6650230532045938782799162759242914167494206939098045070580441241792115280737089518741150021497780561e+00 3.3945221239563052945051656243251730905429101381366032514274862608677916309112278194305262807322497475e+00 3.1253575499888402885222398859693602002650896227506031607791180639260287966772752382110088081618895005e+00 2.8593276082638788282507459411863497201680876786205895649781156648469584147617040176920767441193737338e+00 2.5978541544995761039139997842734215573715560064360927345085449973627186147573547443367136856546005644e+00 2.3432921266410197252335963466424814275545907382151811424149452155795228946670228703028453882210739578e+00 2.0989526961715204615770847396464404718005438863301875221913331530331852437587581964663537141748786629e+00 1.8667289486959845919365182797082317258033622017609011242733087654051034727129280014095879338506247187e+00 1.6468524075088854380340129476474845885745261300020201995789007141876568971300512299550738193980183853e+00 1.4401785540109768359823763267212618472770625547816817783775066214335995625815938547149494153529410010e+00 1.2477185573626078852760203421976766981757721315150257916033627119426977137646331512376338316565828832e+00 1.0706369488253481100589017349830643556532336007955394841171028671406700162880425725929427923027966927e+00 9.0967228880407137220448974437310918057160024134701280017238328310605833020546843164706189554677430702e-01 7.6500171589563607091074801100422092785818613423522330847699930906820632367361281107546916764808841361e-01 6.3593917116729226409814840145935813735976333837571294807499914348215189531661310169052490616080625463e-01 5.2193924580174190703615217760797628573242640571851004147370643576024415916111824978672945961360017083e-01 4.2194198927915258740002116212703893704812684888445877932078802525514166735203637864797342207979731075e-01 3.3560223282754854441132192048011287525771946938395940781718326458010979944015219481265602684243094598e-01 2.6225985965739667076065140741002577824189137839351439776072139865752394820433629099359648080089379173e-01 2.0149017673947605388590726166226775983826342365450188702292024373414868588721219073153499093459909090e-01 1.5149582519436580204150002410143858633796499343796202960910545155961122752609439689298465648821913444e-01 1.1174990402643369085474760699173718677209829995731303568226069087343350027104454400193719072713573322e-01 7.9975045470412260508524746477397864497659852986896253590214506353563478890117041937015467576222404920e-02 5.6005897749187845388742081042074903454184553581066025255173905713385420476314737434016582212485963052e-02 3.7424246039337826013851258839542110547348648678570741472961944831932334640955653105363098750417825021e-02 2.3932617650702428163162321398236847753722847250390948806966961000476395483642282351964952748981557264e-02 1.4152388627676061406853728097697611481306695771969180442269865492112861269059032355827209559933340371e-02 7.2409682974322895650576645122866552975073095271109624783495184240542839940360912215446327776271341927e-03 3.2507163474592912232579711329690440954344634106281280467943683408480493446179711092941903155686892408e-03 9.4852808068929067373056858064810435424299030897302538048052638856450926229505678407566642741086392076e-04; 5.2438792686613124310196156696219700684304815084453243042902790516643689919748964510625687520351326602e+00 5.2641557823670453279171459939282343740811018061653717016959239212396282180994987169709820403000316989e+00 5.2532352445795598153581549740686370409255209919425542272627347498866973760751807636013695925670217011e+00 5.2023841117856246320342515561928946914845477241225219116041926785033497263751515142771397962918455819e+00 5.1063307010291808432306529955055006222905095217891141086063771298452551506585839826698513338836653066e+00 4.9685778908045004444781275157133755996320260720610375447051373296297044421913426970089912029105332242e+00 4.7959285829103310452493410497317672671697872978087454100840435636865310645559033543766295413010458117e+00 4.5944900915526008719837232873615145951359225962790585110787364478493665661824238975486292110489469073e+00 4.3745046380340355923139747582692631002608720301335240550374746197056493194868003630669259558994463499e+00 4.1405586257502490175243513821420082620334539685484456423525402793833732652038376281321655287309764798e+00 3.8942963822486730189904453685688267415894199318368816530623230943804899824272435495472572485451677952e+00 3.6396387522664556825711329702841284942968030141323610059204342520502800464602972020783196409634393007e+00 3.3815651965701903913512229558287623859818156315336381503442624220898192731952598223712627463735519294e+00 3.1210782103026961919638736570402358164094037900334557587923288621335754111106638407786828942474505640e+00 2.8607101017432108329706469210565965788776045110150369543486998449632051758801736891645284296526742073e+00 2.6024422669250795168120289510782000586131832958722192980761703692891302961084909261027390870997697998e+00 2.3492382324230820231163196327424664616711048357550398793565268456878811065166985989338260222164984101e+00 2.1050559215209630946249996399839924111949945443948306554293886924499276149720232914090736499722654683e+00 1.8723180282342976892829083418114040157412031599614575196120249752605656933592103053415861549760535401e+00 1.6515901055845419287948543651122167083066610319484183804057345230929256275123205452597346144629904985e+00 1.4439079670863766383217796185377568474503796921247025690613899310660487991327980519656403492791107548e+00 1.2503956263063849311895445269165639889755297240632744067633390495927624895327469949996546054074514710e+00 1.0723183874314140215050122843659861996564246600003606834655639082430978876669680344089091103981336689e+00 9.1050665563577137803856447708412537417673987617732219116212520930412271637093675543006366340357714167e-01 7.6519692772318373387596422185382121089422825190286067144313265803541701317574229486667721511718732137e-01 6.3571218273514984015369038488463306396462993780757860592451301290137324432643774694252390223806156524e-01 5.2147377826959619232552783506464715142183794564792926001417688148136142461679649722314323667814714338e-01 4.2136866174676165947039390708321219414577906736464111036539382667637708087465022725756346790975186060e-01 3.3500348112495315842589326126412929037325455977307763207449979230602000551817838235348102003586588891e-01 2.6168514584215391918327779823809013874464591299144201938850855042501723390144667038771496874392217131e-01 2.0097180486195213247311733637166334205021237998809341079889622825221763703323232582872789469508362436e-01 1.5105532332008834015674757453660027210710813290911722658623856868440357639904428689777904881017333706e-01 1.1140137482221607447105929894452223967242644857640384461855979214909228364409270516493567533839478920e-01 7.9721338988117640307584001752247910197095520279013114993812541021905115260513221419681984161836420893e-02 5.5840842226651338825325041297647503906534015961493936840999656425623859212634855937142736349928518579e-02 3.7330867619084158165237127273682739873542196049744844575026997803042524478828204010211184320328036449e-02 2.3889850737748732694714088641958987188944833816357999871280990443865508420426495525810514360310203562e-02 1.4138628508512173160629283269052353728763532680713303850608480176025267217135385202204249568793949858e-02 7.2393564078540269411461113057476316278134363834920158638974995491852150300539372049582352386865439109e-03 3.2523195249726179518568406851142358376195854650077109034187437172542374077223074088759852751041122757e-03 9.4946111630607754000114763239441230128137670956797570012321178271220883258861580365077330271112853024e-04; 4.8794243129464243087020031539543483757535546545499191725891856218673710825570540220130743855225653275e+00 4.8982871164666635075102975962129556615535344778941171322778240452076122125935008389840650870763758845e+00 4.9031134747498466141064849170394476857283116467084162685404559975552077585701408701168457627494167366e+00 4.8808094746214725321773183396436780826315278761831135296812348755086025753540656061973926216151865975e+00 4.8216939107681088520840894143383844427768080410383521168207626559703224824164001407292189775383975148e+00 4.7253201489606084874270651087999434243789761490363601954168169198606624950685252535667397624964417078e+00 4.5944900915526008719837232873615145951359225962790585110787364478493665661824238975486292110489469073e+00 4.4333211911386327723124991424004934063637932555252710064030773942416430521923640188033307301667961418e+00 4.2497038422705875159499681198511773628454278519626311700104952576961717947888200676209714977052803868e+00 4.0471923004016286119564865729936280655254264975954733781250220413929440404022164893324164065173347730e+00 3.8273916967320254043695852640940923794974302368402524081254926751485626276311346451691654601471834249e+00 3.5942457184134501904995552764283326539371811673680126631373092737199525320325921172477205353120381764e+00 3.3528650653161734220525266932900255480917878855672020336632701882344347660690539738770954648725142887e+00 3.1048110953222284608919428426131817427021700598717265452522227625571251979743468557574356531607303536e+00 2.8533831977638225525953268077929328110012936241399799818999747475700382049767876601841616729420651069e+00 2.6012796798988165080855865805512715148625521578694990133326500777300140278469185494033182775511133308e+00 2.3520090545565055501069650781902601500815797191993846145888357901916108368100948091481096571966418080e+00 2.1099641298267158746230109647333564702679222312770405930281405420008849927773630302339699453772273184e+00 1.8780341461094652177692234364177319209247297274722836812957001696977519966470084668472574380321008806e+00 1.6572423830319276002941920975722610623457155264789658508436349769161323398991497490425411213205351791e+00 1.4490054658562609779257055880538224614342217551674129657902639612534448306045950631378013648924133296e+00 1.2546988833099794558131838150826511725357808108208539310557846104402701948030361548369411051823524141e+00 1.0757327374521529012464462642887636486728903959345105053646070433693536018680036501791801235712296735e+00 9.1302210738651313716412041816865752374992728575598234780980227405174591545790765435621460215918291091e-01 7.6686628551997968317599527117205629480705924407061242972891627496544921751459628001434701049638605785e-01 6.3664913609425145458639342967819226993921705145876294007580920862187015394990951702917688335733011406e-01 5.2183924092210228486582792562624591475342151887900334491854719387961298233007266838061684761874084706e-01 4.2133722774695762008328339257951348305542529726131758956580431303764094413288529065871363704966085691e-01 3.3473110152454099057215052042778380172588936425570635310010462711298460746095448830283588245067311266e-01 2.6129073805935280500299236671523422838959725189683481620878793337381054462881727646246912295377189691e-01 2.0053196418863252233656682325319069025198146308135594331838675571438813088808417971923795022254095485e-01 1.5061573095204232575530970342114209018204531706647111815679985519079335401847241712128693921385303185e-01 1.1098958006465090477430151522577012481345578623988579263657623918217679894532787366101074516258754179e-01 7.9357982985051207197283446011073820604126034994920903825440289720190582081705465233818909042662379020e-02 5.5536711451358202970343667302555720156961920596836599363241075313613450591381002403683826644984574555e-02 3.7092449493339904544033234279195804746698979326222010853071370174720356204256697185459308550888613282e-02 2.3717699744711290423408299885919225219435613300167279151116938585197539148105405531263355534740735267e-02 1.4029555420478937701944623580334137396512019758041856716215761011679024242380475850288285049983073784e-02 7.1830082517445826662763391747453177148350002622131208411694077385043971745260010003065658233418249165e-03 3.2304544686598708561329929782230723736289249484167632369181287085947049633558569904316440006615353599e-03 9.4457195263786189723572567412138510397239589734888799958200601572562424207134192879918589070337282725e-04; 4.5435108869588837841163436337455003810704250672030428414439770823135895474551944700487767380625646933e+00 4.5583206948632808918949949370122051531145507869827249706754601314648347825715205673291133605629484754e+00 4.5701667644095624524993261732524594617143024690663319113273119494984509412501955774572733624366087583e+00 4.5657818709886754175963163892957248967180033335180956880590684180584076011858026732484478333964483900e+00 4.5332159404551752941249582307710302199550069977722578880808132173295465732371500217766134189263626249e+00 4.4697932895383154155425677867416528867325157647586055815534246606780420459975538020722225173230876441e+00 4.3745046380340355923139747582692631002608720301335240550374746197056493194868003630669259558994463499e+00 4.2497038422705875159499681198511773628454278519626311700104952576961717947888200676209714977052803868e+00 4.1011443426156538211275038404276029999638756332983699534115904960857620126173531020503644068958847051e+00 3.9305917907864389910758703873188790534588016164084327239047942367854314734381110802075823463707635744e+00 3.7389411983080731839830642298058049495927295986731203530919606774498076418487010364725646905777396859e+00 3.5299596329113367656330523877613004660233175943031953404964463381615014431059004468081897137027666735e+00 3.3086544109672054941168013265873251720730200508597581618663441764763444834189369016283135427917819357e+00 3.0766270221134192857417865554567714069936871308957801090888381858842871812531033155621048293065372981e+00 2.8375037192966983686200041105913542842251183680367294020645944965457553123437711042393117593958055640e+00 2.5945359206535087339925665547698307389266436369907577311895912366611477755469665642660173407810851463e+00 2.3518036843256067397766533343591338321267092231785324374226278712005728471106338961388347858030057194e+00 2.1141748155744656563589684120352396543542170751423803110901630614108735179847999384265650745607952416e+00 1.8849240737433768078657444238086268755240116424708188891525049190726596794785048190294541465331064664e+00 1.6654491047825582917485745566449299054418898414980571525292297591431397588706002705826217972725403140e+00 1.4575329578687334976584687520129515184509598209140328970006587022033359722084899284196065623979322251e+00 1.2628917768857710935073636496782799538214274976770140943659005835819020579372887724682303187570769652e+00 1.0832051011095379944257414017718703563083760509383391807419149611078979083027294222918919498908335155e+00 9.1957420041016320738208539580893339396995550384270679979023201112864700609282070253131421520636846410e-01 7.7241732357742709156431024519208096038352285286494508953183429758070429121932249386559232279973469013e-01 6.4119708712195079975020434164649482136059917967190527222681916501348677639706828951187496708910097093e-01 5.2543596625948634155297326585062919066778200038589390145997427615629690898385987504115578335760943473e-01 4.2408299736614213875890463328383484350855497894981223336174916096867355684627759107669058600330481894e-01 3.3675544153883281190021860191170669597135572257674038532710075619196472156270860886671896679607102496e-01 2.6273622029817217958920738259961708225061852412518495311889557024882013476865600787526251203041388210e-01 2.0153301831821963985912416326091545475765726027805905869729094069412955810269790783985801410366189245e-01 1.5129307753189616191363697376790913157367547031933322849553803303686564133949896917616833146602957902e-01 1.1143087729950117197842808857130978962142026713452093546645686842982270246478704044656048556342147665e-01 7.9633033211652436893288243152414058252710628927192628541816893896070195715993069858934131916218101489e-02 5.5689427151597807722030705514486572149493369418558063276566976131765098093948389656170988162938255577e-02 3.7165570156496971066700097980945352914032311447620208836412555543948268867080559517583751090396029323e-02 2.3739995496714654758923631877400304948503259746187192181645647814013118663328868639581262250380449733e-02 1.4025883228877242347447725049976714351391531674486703213911818086842653484710098009602398513930594982e-02 7.1722008557092608795187798270677212497629543003682899409869130005603275159892189409088793366341269960e-03 3.2197123578487940688359834737638022546670177860860629854726355455804987213488217633862434507874131206e-03 9.3979407103705466393576795360246541691740454231921169239751022326520919790842168344623177332990734840e-04; 4.2294618050863044138803646916031995264136220059935411202770136569648038836199119457391318649295416289e+00 4.2400061871521608339717656823613446750621404714999554547983131675809372495827885099330782935799181625e+00 4.2535848564805961415426567185814404896788022643099612323019721728400874643932166791053115569104398123e+00 4.2593495216383606425121670941336848836696864547968305731557939188368606678028305140468073419850710167e+00 4.2451206703094657699255040573346320991150214837579193909678593872475501650236921355939999486844556568e+00 4.2063702818191199401086727104948067829694861423605985384512891283625839503085904259769538507941539235e+00 4.1405586257502490175243513821420082620334539685484456423525402793833732652038376281321655287309764798e+00 4.0471923004016286119564865729936280655254264975954733781250220413929440404022164893324164065173347730e+00 3.9305917907864389910758703873188790534588016164084327239047942367854314734381110802075823463707635744e+00 3.7910657469287789444474679359823641287964602137457901869581557590528281979189480117863689848951903514e+00 3.6280496377700413922742120818399381885206656758324909607376960973725306746754398358325792950196478857e+00 3.4445683979361071847679818891070332804405535813794216808167359881845880924137726488603481300049816902e+00 3.2454393422050512080551811258403952418313418999509925605982845386560728068631046173776266324375599192e+00 3.0321772225508918708716474852872858135418473317329749702151494178063686694361775783584491946108652484e+00 2.8083950328952269378095583700517280601047874987112172231770986521274667688536047135002081338324279836e+00 2.5775017699303294678172470355253737708063132213478467659352455985693030452686688368154546158302789771e+00 2.3439473702734712554108773623893286542449875005680783755154197268968098043348150123018251361534591148e+00 2.1130822213094257228298628037197166152442949266056620305008214721493840992718447300415559494917351278e+00 1.8885962271080407970664962410704773701732853409918413151336960464795448668934530761835480168681256758e+00 1.6722320376714484378220988664204029453868445799151450428113675497595462442271869582501272610105682977e+00 1.4660711938853934157459946800125251556727138609668765837657191298234892448314365088911244771322809732e+00 1.2721316645274145161287245385625484477147863057822424574883682889374197549554350880292880707126927072e+00 1.0923924201803337399299747994334764140308806051048974329483965801531082758238554098134048114610427224e+00 9.2822250168154733095843733435021184326266033344380644352253425915750901220041169473316577741534278585e-01 7.8024801649815130159593896634891752526700063781883090346645132525041236825149362551386719219802537698e-01 6.4806695163593798219057499032029456928354496071238783138908026009703201414685905523889377192591145586e-01 5.3128593387162499022872068019061191875386018810642997763851402015791640949751554100442526273629606032e-01 4.2891854497820793324053802239843089196286572895933631843796716393795482957814992393216173130775727994e-01 3.4063439596809219819913261697513857733892018858412845997485033483708271961829917476215742868086421724e-01 2.6575604262008922956867597842641660796263619788377938120117968553924875067241290518203903491239073605e-01 2.0381885185888764767615818943108472549112772110492059607787752491768917604737777551056020429310706268e-01 1.5298002921672194252600954622392416122215897348509234772345677514794526369219409846035036215702635703e-01 1.1264757490462250427837056208293384423070983287461527489895366258429750561013849196554632308872697770e-01 8.0489748037620255906460290685612597082108132343275557377956149498625461562422490757749917806146198991e-02 5.6279127950106587826092462268394964422595453167679169548164962633696206252977503111630765059497158931e-02 3.7559594786039128379170198901897443593385441120569209340026782341822792698547165454209346620131162937e-02 2.3990976000698397384375046037428061627746142021665634392094129709935752753553165519828588987889486073e-02 1.4170996638055921339722673252047470932121903947537766145694386712175397855754021926861907848665248081e-02 7.2424870142172847322577322634951284061511384601355850769947087400193171359127687859757616119560941489e-03 3.2453851005479773714618178202813630919466295590823973983612055783211784964870313381460487253331275206e-03 9.4515219487069922072067425354837448652034158382976146578917292658075482731484880107853458022367976351e-04; 3.9301605099624763925603487650466267038986855460154831466294862107022693266481986581317758839707792877e+00 3.9372189587530358995124042888023445465242764752423319348645380885846091662184727305774520239918967036e+00 3.9496457862810653019659978321260314667358999882147427420894160200752565100827074503521722142945710809e+00 3.9602640878989359389755757516300608935963496726105527716862449331007318528972517737969705355170555770e+00 3.9578691033287818213013248296048107324313771113628792112645071685700747296117879117364175422755718904e+00 3.9369332288549468956337643862364763198985378344460280144057474452645950123790124780865455578527517870e+00 3.8942963822486730189904453685688267415894199318368816530623230943804899824272435495472572485451677952e+00 3.8273916967320254043695852640940923794974302368402524081254926751485626276311346451691654601471834249e+00 3.7389411983080731839830642298058049495927295986731203530919606774498076418487010364725646905777396859e+00 3.6280496377700413922742120818399381885206656758324909607376960973725306746754398358325792950196478857e+00 3.4928529610339418149323672626961217752182103632566776826718742788958980706878892266969717598428884814e+00 3.3352366477904809902854552003580021233173996181921697450298354564816914664372386356084999321854747356e+00 3.1594059126331543588144806812783646088476283977734875133038431770458281978184210092444675626132873693e+00 2.9665921437805650948770344954570509871953832924572633352855245301589239840196547157628825444258564897e+00 2.7603498061106829976918419613176125582515039967429243150723858543121101397199651601588873606738835050e+00 2.5440627356914031537576238481750302672260521372258376105393178371371094333085702186075122293658873532e+00 2.3222638643918267426850519512508215645574402394093764642856735405806040544958647365937273897616108916e+00 2.1005705319059114960615970774122546736424554097198627447027348327290865310415186119984145108529450401e+00 1.8830221038792186228579118134429004050813445120527338548284542502507430926424768610363973999924604008e+00 1.6717119512841502956516294445083988575769928703674584502950753096174057463213663484303172238920319238e+00 1.4690477197728572747519134422773418888283054039089061137692212686931326352020049173433912957548911653e+00 1.2773328432156078037819961778199468967552407500392749532799507409098146441757373957181554574925204551e+00 1.0987989736012074283241005362588351364894838044962545692391658353829316214568009678643770682611612014e+00 9.3505232030330608766501470345898448330007857296242961250139953517320188750331162332956540718417506043e-01 7.8694714088692346302290068323763389438595195407019798330213135360988994680870498621187576178438807062e-01 6.5427909133553401877583524693282674530780122685732745636586193034046938930114933697446610618986791132e-01 5.3681078983370625776438496367072238624934868094635133453789713594646565106413020800408785684846168888e-01 4.3366125397756678081668037203943541638554766769101036913607574092075250416768495332445751953192179949e-01 3.4457613551472239673449205520682324517282419227250210185574845825910260776512710491009103763017740364e-01 2.6892857474357301857462795929787711501740129215632852325665803003273498056530326513742395566057335852e-01 2.0629309036430566027698580438513167697718842762823714319191702033975550834518841976377199636019408656e-01 1.5484209683726076357403894997166752036055188889598839987606702873335882639170373057423657328130783048e-01 1.1400127574725620128109970782040200119883359458439556725038108745319824238762490982421848244662904069e-01 8.1432497507715752384979498422645708439679527650300199809177871953323079025480879189282399561175020965e-02 5.6915298714268058950605062998773889730605169356767310241447120802792132349400111692816033152507074511e-02 3.7970467791336975542581633867582708410415282088548497888902894085402905832791953934045551136326765968e-02 2.4247531536752297043344263025442486467231772109071712453671225218345342591108800296186927242797359414e-02 1.4321163398456939646557800446041259378357020058754228023076006448448599125635444392818874074441097448e-02 7.3191732712400761876793934658200125806466752814816503541245096539159289272493735000735352561490518331e-03 3.2793735125461166100711889317262767249130778968949504823068921864782654860595650756849102190361415863e-03 9.5484509782942198130383661742252671074682673689374472885024679370884191943806764992517479040005004362e-04; 3.6423639430792691892095158549296105023473000699387565125767632676927349442265429373255690772994542412e+00 3.6469414251841212539791651521174685001208315199881715652171559716813121130846883684150113227037668316e+00 3.6569447204218777044787788575480555042827946776410302078730831916443521433697064784670762011044475735e+00 3.6690654426952588665717902961441132835861065328997873253164790592145985601582883577882560428807042341e+00 3.6734948358974329160322975609532726714697361387481905497744884491298280769667625294068839918784936791e+00 3.6650230532045938782799162759242914167494206939098045070580441241792115280737089518741150021497780561e+00 3.6396387522664556825711329702841284942968030141323610059204342520502800464602972020783196409634393007e+00 3.5942457184134501904995552764283326539371811673680126631373092737199525320325921172477205353120381764e+00 3.5299596329113367656330523877613004660233175943031953404964463381615014431059004468081897137027666735e+00 3.4445683979361071847679818891070332804405535813794216808167359881845880924137726488603481300049816902e+00 3.3352366477904809902854552003580021233173996181921697450298354564816914664372386356084999321854747356e+00 3.2028305620966465256803498330622164482210980283526370633652845875348199924293519510710373888213533786e+00 3.0505712072619798518504792794486237654642302174757006247519102358193088896558665782782475727861230829e+00 2.8791463693630613393178747734033880947159223343761930755607307349589018136076034654535300711949820609e+00 2.6918608911411783302604648520457716361967479173083482257426692575048732702984757409280353913042301642e+00 2.4920258516223846567894871428192743189342091047965877734630766854069607605192594218925090615959653589e+00 2.2841583134580801364028018933077829420356527869427714213947355590850560854522778764928694989391741061e+00 2.0738947753047229957101920146230169127005648570771632639529669324877964016560927368654921922165891819e+00 1.8654503746011255608221331261437819903759173559891504734420779033806862939485730196795023124057266075e+00 1.6611965107454477441859449260430328485550408839029423132755456118179855144196450621683334483675103720e+00 1.4638571977612058644158629627984483165718024407833045270085434848462315601528149813438549965603988686e+00 1.2760144177055777561015264950401038143933762413978365300686552165384850208102135895851341565590782352e+00 1.1001476178181636510123259017591869478950581245077103876925430560113939973616336807747726268130971457e+00 9.3808343074025005812735899873337111545297684895479415001919067923294973184808308301585424701483417728e-01 7.9087611891893763579682906729142367928968597592909015600490085098644622968792292718299895095225672024e-01 6.5851321213085586310880364973387195035404942723150773063038656225089142602218631915944854217971194162e-01 5.4094844865467124080620677409842357512469843267900661839232712124703909915909404472417592567980203244e-01 4.3745495376036068112251625633833089935525168268675952585109009963703382016219405804650283368509760578e-01 3.4789943892458180855916333640272023028090709131594816535768033850658249469432840973295960727499089389e-01 2.7173081925309165110534654644625781354157378870523072631561414340388179344947385503925206005574799269e-01 2.0857354544718103289616174414260629813444891705867895783082122969327423580505064914189302103579034064e-01 1.5662158484009589422263617871213227903886314987392187915835183596130077889328574252361664950173904511e-01 1.1533616688576762601706514703899762395024604001223155716056753410427676650703805268706780356798651348e-01 8.2383937853040093073245558789880906383638605652901904626701078018566306930257334534062375170995840837e-02 5.7563252121560875035934402137963990232662735563192295439878653279988924908851006692942899275182197067e-02 3.8378130110342324023042974081749257835360920533890943885540027237124819031891804411061343090951369843e-02 2.4485553189434817385773556450842802023077722453940977169261099525798342643245788497589088010910847570e-02 1.4448431386997196687266676930336861449104243373464349063129086748130939503798484675388024022075218033e-02 7.3796276423423290655438768478445568475883651773946625640047723998811632519396635580939944229054350811e-03 3.3077941603517888636419927949596755438305169843051251099695414490717313785468096034304238171140849985e-03 9.6416398395329698246096049976641420687262906085913595228934361180477662242447562321310711531525687215e-04; 3.3651922244862230482918728490605100401303843834682702445776146101482010909958002028591648777924891943e+00 3.3681724279717709067221458808711944505974526764846258622995792921756731270166955906631568368417608599e+00 3.3754958366382748351636938969430415747385654268776169138444840207666407301025588130362492171589419451e+00 3.3871465482697241391209438875357679532916476223986482984174434458189042153241185238285249338808833437e+00 3.3948585537573242169485276881754684169467018414467316221123068726986479467673072070804962417281812286e+00 3.3945221239563052945051656243251730905429101381366032514274862608677916309112278194305262807322497475e+00 3.3815651965701903913512229558287623859818156315336381503442624220898192731952598223712627463735519294e+00 3.3528650653161734220525266932900255480917878855672020336632701882344347660690539738770954648725142887e+00 3.3086544109672054941168013265873251720730200508597581618663441764763444834189369016283135427917819357e+00 3.2454393422050512080551811258403952418313418999509925605982845386560728068631046173776266324375599192e+00 3.1594059126331543588144806812783646088476283977734875133038431770458281978184210092444675626132873693e+00 3.0505712072619798518504792794486237654642302174757006247519102358193088896558665782782475727861230829e+00 2.9213427998708309198135840330928564949225657231459148354658094718353188731428319157138246164592449188e+00 2.7715602478063670039711514138792526170823361132653070578118105974551240967517140340074394415610305347e+00 2.6040662642001605249195097438457259210515604229635622542666321478649650969191952173882061785972430420e+00 2.4219240362754564496881857893497365449022847141582159882553727565560598960425355979897410408308318387e+00 2.2295351224888149657627347533859086711591925957753304351018669640037605118382574723402564003743221975e+00 2.0325561408082901644584324400803140210137120098530285587104855158062918710599565787731860955343699194e+00 1.8352150807511101825690199074974434182142404121472281710808302064587465839835690623885846786573793143e+00 1.6399807679298832311962546268099283643469173608692136947255286239434320520137519519917350751621309380e+00 1.4497712897400797699214040566567443171792917541271796705347210806382512375694644672932650208290176586e+00 1.2674348942952243865064733491615867818889919190834937958296225999568682569832754107129888516087604094e+00 1.0957038925921194432649672702011968076337982552225726280094345446740087408703213902295528716646229737e+00 9.3662589407141327122125029700174449748087429106614169417432611406331019909530179585203044739879803995e-01 7.9145998819307233141031340077663019283312231146065583159246399662128439142346763319191673873768846929e-01 6.6037688144244463807646509222198103657591531719005141409391581919266182659113673276785181955781846041e-01 5.4349124870938686793939642862389606840887016194366610825807166834962510309931699469905066745144088560e-01 4.4023478024386209883073382207162645543426293223387972389111723111331456244452970362316630676951972856e-01 3.5061743683945841742455035910244191529680084707487363772036646849093036735826537175998114231577543884e-01 2.7420897761792681770647472223235324384553655505026519423695736884133532616590410180059712274091489940e-01 2.1072560434200121450810235643710524883225539169094375963273124206584008887529448985972700485485164881e-01 1.5841984354570584525889858123688110823995174991357714180182758570502113444336204083826475746275578661e-01 1.1677825432524379796198807320906784658894050717855249095555433477054506026990353576495705266565885936e-01 8.3486605273338226139379680983600824695244702150865554430307559359486821109000847688240352000678577638e-02 5.8362950487136397842308182755095793600515963837460517569151120892943772932674278630287992946860891439e-02 3.8927926808770066515436110079300792897953478490973849671083746663518860813546993878181135529149810634e-02 2.4838515045319934586494959759807216051123156172613126352147135129818790767849507740641364532218899279e-02 1.4651342184620984847841303654988714606908357073140936232761762111120662188222035324364230981499373279e-02 7.4763558839905494720307295759650930411780665562299000884504028281046965673094758615062481651412374032e-03 3.3408942211111114981624786272683104951603431281493931829741123670935395562903147473179189567925216560e-03 9.7006854445581668770897961994845870160728042689950715965658678880117195230399310900208100204091146549e-04; 3.0951933101738620379900190778068396458618886803720130286101291730947887763054621168450663555758778518e+00 3.0972284461172685759956073837814382566942510249025979815857737977743377794374635182369174315511860960e+00 3.1021645627721309824147749283664243578804075042942347365688580373502214769948210866612127178586424524e+00 3.1123111494780263801112698661748195285398745939793831677865097759733452154845871261752816883828036279e+00 3.1210335296713369355809519133457382898152962398304012994093231611830536030085871612759733391362081614e+00 3.1253575499888402885222398859693602002650896227506031607791180639260287966772752382110088081618895005e+00 3.1210782103026961919638736570402358164094037900334557587923288621335754111106638407786828942474505640e+00 3.1048110953222284608919428426131817427021700598717265452522227625571251979743468557574356531607303536e+00 3.0766270221134192857417865554567714069936871308957801090888381858842871812531033155621048293065372981e+00 3.0321772225508918708716474852872858135418473317329749702151494178063686694361775783584491946108652484e+00 2.9665921437805650948770344954570509871953832924572633352855245301589239840196547157628825444258564897e+00 2.8791463693630613393178747734033880947159223343761930755607307349589018136076034654535300711949820609e+00 2.7715602478063670039711514138792526170823361132653070578118105974551240967517140340074394415610305347e+00 2.6429323342206269582589134536981152483473104763398884290590753739898796367771459437267757038828555722e+00 2.4954152565598158529680027372980775830336515835758191227048248751585143693755798526899820567576749619e+00 2.3316368219570970278037130978235003729609427142183688179273968527292724512875657390905991311979576341e+00 2.1558168632041653126766691189879202816804872647408752210821817026969849743990093996026963084945555456e+00 1.9735281401815776610305389585260861853458876150116633452256155682661452613027793719572400388815562497e+00 1.7889613435566945940920825201374732981901241727828709042287443700657118490081123539037521229242063637e+00 1.6045682126963449109172236826348049904682256517216074260289388742621527180529870926479752542571764344e+00 1.4233354405581183599318259641235438667431027402686975566213207802822675861494349189671954588643443216e+00 1.2482590856914804280730900553283978192730710402784198550375279626231979088887033961025794747939662541e+00 1.0822918054636315132295261461085357653385316204165574232513053975846776454995677429208274169851249792e+00 9.2771235766773990904204992207680689372880501997737346637191740555918262775693977155489880139165967013e-01 7.8597645974359092881585372593311489129395661772982304451465331963751087590624316965523759969061741008e-01 6.5741136114912367440113747246627962407589802249525240969569078568254899794902520580473484748092583171e-01 5.4228656958811687004577299895292260624988489031177108588049958615097578034191569716929781505759084184e-01 4.4017344017695978102365175759110572570606768939340134441842082285973959115421227166011139407201092547e-01 3.5123326389724085298403553414133342002290665739572533049395711006037102485829947877866638151475916086e-01 2.7516718383787395846943392786351270075940829545484902686572127724788394271353393707442680920205316797e-01 2.1180927468766592476955567881842117182400856140999966517497198807791412803814352004798083926948142962e-01 1.5947986911196360258941184160886319254745622601637123441298890674258955978485840374398812377188332191e-01 1.1774457932052341764855852833466051004843826414876116606135974777009257426516340933160999544065895544e-01 8.4307170001409976926532539175371487089699003477933027514646704741318584915672019636469654012731384399e-02 5.9033457040047537517173447383226826622504632808253752802764569729290618564594433271069738830671462245e-02 3.9431762012593917620187911658693705056973217248783106859781979810479334134810161772673823280306034311e-02 2.5192687683350992251825048686436025624423505832960130444212080224340281713585949398939004822532657229e-02 1.4876647922563508971708560998256387420397949099689807312622371539291091950302970248139719886218838865e-02 7.5985575881463809283112788081466860765262901373723217803061891813792374972112905017565468226925084096e-03 3.4006943928982913182841877102171095925184279414727647271209612602422093063918215941486641366271205564e-03 9.8902855386615490903725784076302010180170918541710794533584283058747749817352195029823953899268859256e-04; 2.8316728032428386993328586692303879466564929312306876138326828682265293093807203916112331082103466476e+00 2.8331846910727736840655801766563507575983854347634992344589080927630866815784677128635547854515302542e+00 2.8362596944250316877874582768572166540851854491378309718895226094012230269893818132006762779137709261e+00 2.8445146356636054868431793129601446289149275254613710480855158848991045789301486085142074735134982534e+00 2.8528800566745577498559373476487492112594564485649664234436857419368167598989516962048660728744365239e+00 2.8593276082638788282507459411863497201680876786205895649781156648469584147617040176920767441193737338e+00 2.8607101017432108329706469210565965788776045110150369543486998449632051758801736891645284296526742073e+00 2.8533831977638225525953268077929328110012936241399799818999747475700382049767876601841616729420651069e+00 2.8375037192966983686200041105913542842251183680367294020645944965457553123437711042393117593958055640e+00 2.8083950328952269378095583700517280601047874987112172231770986521274667688536047135002081338324279836e+00 2.7603498061106829976918419613176125582515039967429243150723858543121101397199651601588873606738835050e+00 2.6918608911411783302604648520457716361967479173083482257426692575048732702984757409280353913042301642e+00 2.6040662642001605249195097438457259210515604229635622542666321478649650969191952173882061785972430420e+00 2.4954152565598158529680027372980775830336515835758191227048248751585143693755798526899820567576749619e+00 2.3674385975099249487456805944361182870279723007592484164242225329488495773301346503148093915120378006e+00 2.2221951457923094027959057711685991878223859471542016188156954846372766971719577946255068986430179078e+00 2.0635330091806712561037551260566478648852082139166798426226701390823424353683508172198252936711102614e+00 1.8968646782967658989725789228908805978782525261503649926361964004159334473733198916837516861596943444e+00 1.7262931217952616222135911925449730972699885771660842855978642952553738352534542639065541235436865772e+00 1.5541932843198987181937707142823806630683780299196667699895310969167099926603051946706418599557517934e+00 1.3835336347726778183389622432511456632544967546463935621457046701872067996152620026895925619878793035e+00 1.2173619704195613947523917200870388095735167040910334255720462999525530077222487621165611027535242282e+00 1.0587571116070904490873627897680238758187394533728711778904496578069243762008496094068533171888229739e+00 9.1017007487488741818496485642750266350630620298642611707044302904092905962468093632716520042545522544e-01 7.7324127618970873738803715932052906906326778382039611447175212931306532402610423794209145994193966621e-01 6.4846076656413778914826611920277787094372503264347044853756871394133539947980117832839748904450038598e-01 5.3624624813054691794330035970537983296419834434696564654867048121756929385735999689310035014977398691e-01 4.3629419612156708863046524518582354733462551855056572498159451536380785336851651533396116903237003036e-01 3.4890032888663549694136241021625781271162319760575072114845932595403088756262332248601380864258035746e-01 2.7389332614201256704237984510891873910547918865889010440684639944125686471524033542763915005411477714e-01 2.1123443939103739739476316563495740590336441723899952012140602306943391927387948864789425447653442387e-01 1.5933303457645468337172846014304108471044602908826647981212506375203078940742412175933727203428266070e-01 1.1785062549286579124946717293146809802894468744259034859886686722207330401245036140935340117065484032e-01 8.4533967947227787184637156948807808831649269438513534434821064488296641771425875336457191781090567401e-02 5.9313173822847623984574313968479549949228552175413311982452353510022369849327975374787458337902595474e-02 3.9701668655157525123673926840118817564448514745900448617422876807018461390424815902881785026381277509e-02 2.5423995238036266905428017359666619435687017635119037362240024085408042942527384178454125167395593243e-02 1.5047612229846904734335214845801946127033102707256410319349951205919266795045334996524904251968720476e-02 7.7010813167623426560860814928003752397690295886700828141958053370202546396467392170287842995379568072e-03 3.4532469907950239628956544739638413318294811853275966393790014464354376011492488112746010425691783946e-03 1.0056872775937725828241854475409837181578344164635963195756878565854805801821560615133753305867532423e-03; 2.5742753166142699984613228296937158953745056643779605414954794752729233380290431871352376737491278399e+00 2.5755013472252975477826883579911175259756734374774845006585215723825806213722785065835650012878370077e+00 2.5772704484409237260412228058030703783504280683447661992920969861206239139506104404622016932212368235e+00 2.5836698492235824540039073573770856543316255801263609198664930346917399051770447829480788278266108048e+00 2.5909003614938029291682099980791817182432580543186099772344986802924639886503195943527911411493309872e+00 2.5978541544995761039139997842734215573715560064360927345085449973627186147573547443367136856546005644e+00 2.6024422669250795168120289510782000586131832958722192980761703692891302961084909261027390870997697998e+00 2.6012796798988165080855865805512715148625521578694990133326500777300140278469185494033182775511133308e+00 2.5945359206535087339925665547698307389266436369907577311895912366611477755469665642660173407810851463e+00 2.5775017699303294678172470355253737708063132213478467659352455985693030452686688368154546158302789771e+00 2.5440627356914031537576238481750302672260521372258376105393178371371094333085702186075122293658873532e+00 2.4920258516223846567894871428192743189342091047965877734630766854069607605192594218925090615959653589e+00 2.4219240362754564496881857893497365449022847141582159882553727565560598960425355979897410408308318387e+00 2.3316368219570970278037130978235003729609427142183688179273968527292724512875657390905991311979576341e+00 2.2221951457923094027959057711685991878223859471542016188156954846372766971719577946255068986430179078e+00 2.0951081515867492514141629159280244264965818798975631010520463624878154686717971234614572291766524549e+00 1.9537413418318652015311229441578029856663030599522472930748965585215313049835451132928854536706530824e+00 1.8032065121183749963706300268829083588595347227957697424596072063012718685687626915119378725786944361e+00 1.6474313419057759867928845484445546943312604194936636565363450793176618296528922833979009631474372101e+00 1.4886782116761115755415692125240846662780384554574376848121667328111419847439966589461686887385268321e+00 1.3298599905302235465728804109537181622989684481105856367652363726325334327165696712695282408808561014e+00 1.1740110858717516963393840019741159630964129294389672629233918896217400230499928106987603275089972227e+00 1.0242421734672273379438125449894797287606396952151472688166133236154034499009356743929657814761205654e+00 8.8308839543581055979746284830881970608017029739847598599246284994698370940215980116603869410817841385e-01 7.5232161877143436323575852002733266486973308909759922730686480451053277189142341568975707532297964493e-01 6.3258131994169684399392188785677988753574690883790689823354239971917253212756660080336008927865453670e-01 5.2443128113097475075446189047706709318969312240659675982215233283639916597309232255657671082168162207e-01 4.2769434543151163912239036959309220315247163797439582057105531655717971769911788509854246170829202876e-01 3.4278859948074996376446720431334968931503035341350435047551632834371336384337560619171525374044160763e-01 2.6966033719980351321393773779927284037249891363205839603957079274592709724475883839720137937199208078e-01 2.0838730094926530341013288343468919856671831613322059734364213600173560465482149263673687192963315767e-01 1.5747767485923070952487306517788720807563978809600207337137203458531149934662098873151024126068795271e-01 1.1669054956736572873848283731347676103075323164902510385886964919209794773404548502925708459360781131e-01 8.3843538046152338031447630103150030782621248962605684104966362065287040096489869073146236799464766887e-02 5.8937540289148689312321438483495473405579706683878807669985084229153876688912019498719284354067927880e-02 3.9522832481195211270146260285566534878576603806313605317911040920902348476112482590798488850463708556e-02 2.5361899538784660397006072350300279094812497567869544562715325308137980572556257428341510072658683795e-02 1.5042635156158581887126848750428791097872080751153366526886722219377087960049627249400766855103828697e-02 7.7132337698402593445052550205469702996606558725935095725688190691804514935013442365492314043936069104e-03 3.4657641232976893229871564377255765275728297745308927430380080186139254551303866699618769427431669648e-03 1.0109037647717100655438907072886211014616573868611808442789925691611088598872000017344515016343058989e-03; 2.3242227499132674112327663476813620694013879324446283091542216757295962209231945402335477052359236704e+00 2.3252717303216199790676861950858290805448063305227947866166172237391904610734444340836145167109079486e+00 2.3262196386551182035843441154593522454575019626653080447371681065806462324845528900428838642172930823e+00 2.3310319858248733456887576744982273992286638453821421615669993502597507681916439871429824846805494167e+00 2.3367594579947363215328092082202848751823345538053837995197047914949154859442212691901715479627895765e+00 2.3432921266410197252335963466424814275545907382151811424149452155795228946670228703028453882210739578e+00 2.3492382324230820231163196327424664616711048357550398793565268456878811065166985989338260222164984101e+00 2.3520090545565055501069650781902601500815797191993846145888357901916108368100948091481096571966418080e+00 2.3518036843256067397766533343591338321267092231785324374226278712005728471106338961388347858030057194e+00 2.3439473702734712554108773623893286542449875005680783755154197268968098043348150123018251361534591148e+00 2.3222638643918267426850519512508215645574402394093764642856735405806040544958647365937273897616108916e+00 2.2841583134580801364028018933077829420356527869427714213947355590850560854522778764928694989391741061e+00 2.2295351224888149657627347533859086711591925957753304351018669640037605118382574723402564003743221975e+00 2.1558168632041653126766691189879202816804872647408752210821817026969849743990093996026963084945555456e+00 2.0635330091806712561037551260566478648852082139166798426226701390823424353683508172198252936711102614e+00 1.9537413418318652015311229441578029856663030599522472930748965585215313049835451132928854536706530824e+00 1.8293696307539689730357826735215417088068141519091949929665989687637034024021079823695558221449705746e+00 1.6950692822596981853990251074443244788299127754857487417017733208630081141531819841359808223861364460e+00 1.5545076823720720061008805023602394160603969841674086258078050874805633426877305252968562977223509971e+00 1.4097793531284372742643933809492818377397530265974316067712359053444466095954485714447590064433566451e+00 1.2637095863461152757726405347722787808363478369832444617927824708657901113594460618719550378075248606e+00 1.1192587165509196161411185008648434696721763657179611627484587481712946104269047771455840004440725278e+00 9.7951372569111990532783957383753213167038748370070972796041317563013056009846133208931580650062801984e-01 8.4703122909482328993979313223188489138039624638322583276699502874089494360246811791067090263139592251e-01 7.2363778846304487095767754059914043212137715430111829419045070916266512792694534004529228690871441514e-01 6.1007260265524996082994372004456671452738398060378656473808378194950754919294106519044126714944216256e-01 5.0703910307954343344363420081220855580421080176783178429451630192508189615037091448769559699736908018e-01 4.1448192069833343880367001042282627731762255741065496499553147519096142947833714574374366811627991857e-01 3.3294030299743590237892929748923919804673556365195350582472163009191926054436115706396652645902357102e-01 2.6246982066976787324376135537361566240465313549339908927755635436644528291981674483131947189654145622e-01 2.0325254791124785971065222828636008370738801611068757945727500320158891867441876599742034828378191832e-01 1.5388702887195763959830909444228672154434544594366693359313073159093709300365035091576389017428037216e-01 1.1424620814089105884618454233865217180815509637501252858329701696270842822580131440148987023156962515e-01 8.2226505376791881644920539119327996771912379898005241099488701483463134290775979265526562410187931141e-02 5.7908742706755547175008829518307596326010325497886128652716945148311811973291351519695181118688717533e-02 3.8885886931067328426928916843423005337863576501313178180178628816879754135510583352994193068685222757e-02 2.4987594622708088725215577032464086590114912087429014741597708151487953103201600648241445618400647583e-02 1.4844419947533976629943056551997153638080461320255189194109581145071818384994920278960797760400384278e-02 7.6274700501995295857835968887864997896473749010235893148936660730158183037120770384116103226522689020e-03 3.4449381857415845498934936903056242704190981854629670443586795883162826356721533829856111198297442602e-03 1.0109344708346309288992038329981480625775232017102855878871203036976494011272430021252821010073856796e-03; 2.0842001886162269361624670017409921428714648480587570839840030430709298324196772061891476940748419448e+00 2.0851050929519452058552434415691979354717021270752601354021280441782829302301371677197657681992355752e+00 2.0856098073836289075426707812215003592066239511126375540200919602397225291722080200450223699671025134e+00 2.0891876665546416659135733789642882534617410495979355264311249968015394326647286761277705626421911473e+00 2.0933548265170147881899056726987581610019207154311915671869546699964905344225467409872837260299071062e+00 2.0989526961715204615770847396464404718005438863301875221913331530331852437587581964663537141748786629e+00 2.1050559215209630946249996399839924111949945443948306554293886924499276149720232914090736499722654683e+00 2.1099641298267158746230109647333564702679222312770405930281405420008849927773630302339699453772273184e+00 2.1141748155744656563589684120352396543542170751423803110901630614108735179847999384265650745607952416e+00 2.1130822213094257228298628037197166152442949266056620305008214721493840992718447300415559494917351278e+00 2.1005705319059114960615970774122546736424554097198627447027348327290865310415186119984145108529450401e+00 2.0738947753047229957101920146230169127005648570771632639529669324877964016560927368654921922165891819e+00 2.0325561408082901644584324400803140210137120098530285587104855158062918710599565787731860955343699194e+00 1.9735281401815776610305389585260861853458876150116633452256155682661452613027793719572400388815562497e+00 1.8968646782967658989725789228908805978782525261503649926361964004159334473733198916837516861596943444e+00 1.8032065121183749963706300268829083588595347227957697424596072063012718685687626915119378725786944361e+00 1.6950692822596981853990251074443244788299127754857487417017733208630081141531819841359808223861364460e+00 1.5766845706991260803587132909042564968843223570564660982109604633940257402891275150046286982387501656e+00 1.4513700001581412412921586789210589017238727342579479112861820759146325737831086650530586158555622643e+00 1.3209765504289802945611345097769813171391626185986829564021538706635656093821403441456390399279334499e+00 1.1881582295714450270375967217113469657252673029401540177347291273857411321883544231366262069120247490e+00 1.0557700796619481176226716226498783590564143591072627388080995821358795860608748135538602735994374518e+00 9.2683700654608134771626979840203534650020220658556389003380896004423243257652981948442745266385882139e-01 8.0389264629400582060832295376916413003947697040554613305151794217843607386727086797242221374997117845e-01 6.8877816452231123771586144176901624519017436943630280553882385990614060413552307884063463171047449660e-01 5.8229201331414990314326427236754109764721465505956766574075330266470382800379836694871851744246951770e-01 4.8521960358561770216596689083453875700062451240421628988297533023096211350425661951461139906082202706e-01 3.9761630456196799277532669202876930493967243920859346722997109443611880861755089179958633129894372531e-01 3.2012710938294529060077057513103337269030413588076745956008731180943170530436214508899306860901948413e-01 2.5291968639515612689333541497255633642124805619107998858091615686657652456643209102780963174026343332e-01 1.9627575314102119364646225654390799454255059816369176583443786135167176249823606021531170267172385292e-01 1.4891090335957173147583580463147173302463372795344244068020955509848789363223774776803972862275036303e-01 1.1077910727460861202162835306857018021876707349879372348556625886098309938302750029860900162871794550e-01 7.9884784956161942376317339320512251990205548564551238029904523726815539206231655544871890728174198581e-02 5.6365986258996564761481125669558605827122943302833029123032361719402197882705478155702907851715182631e-02 3.7911864775733574595268124894744655895260205558449329653934965518330553041585305946534602610416885135e-02 2.4397182603747307448486760955621821425648381786210800007959146954290494282999132833380993355719700656e-02 1.4510978482441896766519303809976820504347412517838904771857035142336591022642782739986964328999506151e-02 7.4629012560460675426120103501824792538668914165295877430561336720017410037745615707425082353937793719e-03 3.3736716563318091143002289351612896750786467261715461039367633695655270682053761320401822126958218075e-03 9.9071196025263463916734974301809000738607688937240112964476811239004190520567234613251034929734626476e-04; 1.8557975803775879868400578064099437676528216773925646814840500728113361604703345555689339175798927854e+00 1.8565564931585138686595042608100262185362166905559418685033980023802146394420542073435362037886451100e+00 1.8568831244473807817184584949080793968724221982128351229416968622661485011062848236355207717483915407e+00 1.8595637616182981734255600257656231461298244335213863025247319589208972144044577910894391436194182653e+00 1.8623361922814367537772797749829549315398474150619985769651031061919269396871909931991846208794942346e+00 1.8667289486959845919365182797082317258033622017609011242733087654051034727129280014095879338506247187e+00 1.8723180282342976892829083418114040157412031599614575196120249752605656933592103053415861549760535401e+00 1.8780341461094652177692234364177319209247297274722836812957001696977519966470084668472574380321008806e+00 1.8849240737433768078657444238086268755240116424708188891525049190726596794785048190294541465331064664e+00 1.8885962271080407970664962410704773701732853409918413151336960464795448668934530761835480168681256758e+00 1.8830221038792186228579118134429004050813445120527338548284542502507430926424768610363973999924604008e+00 1.8654503746011255608221331261437819903759173559891504734420779033806862939485730196795023124057266075e+00 1.8352150807511101825690199074974434182142404121472281710808302064587465839835690623885846786573793143e+00 1.7889613435566945940920825201374732981901241727828709042287443700657118490081123539037521229242063637e+00 1.7262931217952616222135911925449730972699885771660842855978642952553738352534542639065541235436865772e+00 1.6474313419057759867928845484445546943312604194936636565363450793176618296528922833979009631474372101e+00 1.5545076823720720061008805023602394160603969841674086258078050874805633426877305252968562977223509971e+00 1.4513700001581412412921586789210589017238727342579479112861820759146325737831086650530586158555622643e+00 1.3409899202703918704682311999336740495736942401743610561694600154844022830646599584115435064353731991e+00 1.2249139691380197947679255534185001277744257295201490799854055679824514850911093395241780999473262036e+00 1.1055531185841738026373587431330721039864285568612123203590682144829184291145211266663278614494954071e+00 9.8559478299947216241168991207649266131667652372348949294963815659232769801732803746250600035094464665e-01 8.6796103111840749411925356340148523035533063301160620541256166907179758392690942816127776900051518499e-01 7.5513523483651023097292950011450807768754692362575915134165673872808453540679098839069083295676562191e-01 6.4894721566612974489676190766799850823099281159260194141704948755972676307656141193140947400160181967e-01 5.5022348613417184399530734999383371395045270495452473600728091428239183099349843730221085776255951393e-01 4.5979543422663807469936651873104741531370411936619425727901605296168357306490007603628611308557417478e-01 3.7778807638209004126328636041830669813835462870991567189469019895997465783682852039816465950025595652e-01 3.0492658187397054512169335993124595393807316717654571761123080811377651660619913060306876493933106856e-01 2.4148167671326459444421412631514384166060399813265237927061504651018417118352338184895277098156303827e-01 1.8783863702851293013068998269508815287415111197079006436633760451466997024930254322838384528895865565e-01 1.4283326512221798014766141160932508856557228307387862264715761466652604191606793518362303082657637827e-01 1.0651108022034848817958477762324713344675124065279519456673052749740055207954699230642047383788496996e-01 7.6985640676496123000108167297323011275015266555168182167006620657717052284387635028147425668981141424e-02 5.4459519390346601386668653256435407124325286816544065273828143352686181803737922937792155059180595492e-02 3.6716302128805551773773717020584724855010975960172992423582138231971176165580602826251075677400307328e-02 2.3685586585715320528362404573826071977748592421702252270039013008832771106670336122517075458130340517e-02 1.4121208799954334974237666085716934890168547741241235039997428797993067533444608495962862878696143245e-02 7.2782827150722418850082728689619218829906780259183137162665349609181304941562881911952117455727587312e-03 3.2997851501922059863879886290844285857334234416144013685235099952825802597161878359771411616089696417e-03 9.7158433950391728620825028892378798920887684482723465736832492923939999690591007764494058335487754693e-04; 1.6391119532167247130725962425252772985661067198001841286277137194932990903642345312400792380921231789e+00 1.6397158717514683138583708524648747860660375392857545722164227846094546762600850158317086743540178711e+00 1.6400208383356668283697757840402741660371509419382381923436886852373911359347709012409492875188201822e+00 1.6420873566111509751714954439766916775081658721081769766188455101620985236828786435011786543058690274e+00 1.6437454923663398909637971944559608689886090584393137699724463888099395355774741039688170690054278175e+00 1.6468524075088854380340129476474845885745261300020201995789007141876568971300512299550738193980183853e+00 1.6515901055845419287948543651122167083066610319484183804057345230929256275123205452597346144629904985e+00 1.6572423830319276002941920975722610623457155264789658508436349769161323398991497490425411213205351791e+00 1.6654491047825582917485745566449299054418898414980571525292297591431397588706002705826217972725403140e+00 1.6722320376714484378220988664204029453868445799151450428113675497595462442271869582501272610105682977e+00 1.6717119512841502956516294445083988575769928703674584502950753096174057463213663484303172238920319238e+00 1.6611965107454477441859449260430328485550408839029423132755456118179855144196450621683334483675103720e+00 1.6399807679298832311962546268099283643469173608692136947255286239434320520137519519917350751621309380e+00 1.6045682126963449109172236826348049904682256517216074260289388742621527180529870926479752542571764344e+00 1.5541932843198987181937707142823806630683780299196667699895310969167099926603051946706418599557517934e+00 1.4886782116761115755415692125240846662780384554574376848121667328111419847439966589461686887385268321e+00 1.4097793531284372742643933809492818377397530265974316067712359053444466095954485714447590064433566451e+00 1.3209765504289802945611345097769813171391626185986829564021538706635656093821403441456390399279334499e+00 1.2249139691380197947679255534185001277744257295201490799854055679824514850911093395241780999473262036e+00 1.1228392965108024321087770422900356372169464827281938921317412445324238571591690060064582265906080176e+00 1.0168758617821109055511465358587910492771269498249929663137230302172361541529462020181341541470129915e+00 9.0948243984078225581855357287244741523177596536320130183135193322373374144368676336874768593856108768e-01 8.0342694944578669144860397124715266316834164989073717714402100721533870132118078734981681508650050602e-01 7.0110984872507582912747213543372969272083089884774787803926658496541072169144498370736753223063006654e-01 6.0432475906264078812435254003605026633717706241210088831964920230581476245395297099154699286947554778e-01 5.1390068601795832520372245383302478725213933089403120371088170450229059750465664396036074204563122752e-01 4.3068297707970055045247937371593715724608932084174620800806348645673182685856696817556651878329967367e-01 3.5484060831366444599107240199889861287136719551372508267439069852853525522139071860816470435192752832e-01 2.8714900326415084868694743199519703131012200891467583479838215153127407067732997747132764161092210096e-01 2.2795945218502630020072937534159657061298427762323355520547514636151309009610233272623325085525040880e-01 1.7774511366805861968003732347755895578704517652057431128866411806182496487195336629568611232330347831e-01 1.3546798778235903282034299259681522687498194710362004265624578324496784446243666269602834850398368476e-01 1.0126409357902238922444775802386977362571637365510751464798882619979659223988732581470279750930804606e-01 7.3371038771856912651371821060637864457420390680008078358647919733072526926258366507827237526372338947e-02 5.2049617478351605656658285717260572325976166705316291124584236379737328665236854923711171577225596467e-02 3.5189909463166221478072656817583464241026033434829894568142063953511012320892767632551230040535809851e-02 2.2769834012193860743506409672595348760599503579147313843545826825395150196266219647020533844588065190e-02 1.3615575771729079042570496101950740707773540249028469049921901579884702942078175928487612483849379203e-02 7.0361118676292919973475766892135476926964837360966261486163371353509811017964226783085965798825671548e-03 3.1997959201776334919738008352572637616339163761645538896790317850860445258695015841616048529720835874e-03 9.4456380915420306181837922616053827449598936868786343551574549845721171271417388551499266372591153001e-04; 1.4349555174019035920239640842740822721319168714736643688917343749862502843727473022792225069365909202e+00 1.4354005669326591693231156651157790186966107204230575427068029068540507815116525409472805618901978873e+00 1.4357583359129178109248141360111232566410853329692939641454450714541401680570335542022035964046032088e+00 1.4374295580390494689254679015902237868273023752499340080178889320733181215498351353292807533517794536e+00 1.4382718301529660602870114379609923369585144588978590668628818799216569784778420200392590505503607771e+00 1.4401785540109768359823763267212618472770625547816817783775066214335995625815938547149494153529410010e+00 1.4439079670863766383217796185377568474503796921247025690613899310660487991327980519656403492791107548e+00 1.4490054658562609779257055880538224614342217551674129657902639612534448306045950631378013648924133296e+00 1.4575329578687334976584687520129515184509598209140328970006587022033359722084899284196065623979322251e+00 1.4660711938853934157459946800125251556727138609668765837657191298234892448314365088911244771322809732e+00 1.4690477197728572747519134422773418888283054039089061137692212686931326352020049173433912957548911653e+00 1.4638571977612058644158629627984483165718024407833045270085434848462315601528149813438549965603988686e+00 1.4497712897400797699214040566567443171792917541271796705347210806382512375694644672932650208290176586e+00 1.4233354405581183599318259641235438667431027402686975566213207802822675861494349189671954588643443216e+00 1.3835336347726778183389622432511456632544967546463935621457046701872067996152620026895925619878793035e+00 1.3298599905302235465728804109537181622989684481105856367652363726325334327165696712695282408808561014e+00 1.2637095863461152757726405347722787808363478369832444617927824708657901113594460618719550378075248606e+00 1.1881582295714450270375967217113469657252673029401540177347291273857411321883544231366262069120247490e+00 1.1055531185841738026373587431330721039864285568612123203590682144829184291145211266663278614494954071e+00 1.0168758617821109055511465358587910492771269498249929663137230302172361541529462020181341541470129915e+00 9.2396769439126873030580757788192009358000161658210087632547920374007344405408663826799175622554744215e-01 8.2901667493039635757552709487509197258764060891039661289536707864985540723764617272702764145753269534e-01 7.3458501425331834797101934432266738543793041125909238241155827128999010770986217328006519901723848944e-01 6.4294569799506361168880265245035796394988589268203046211645902743495970046801900005898062752167730050e-01 5.5582005825246301058659043329973661472811972750829690408684735300423682049238328198806106020729146838e-01 4.7402050609197194217347993925382392040275513633730397188347947456831208009675919909814287563522672737e-01 3.9839677986483418450046352173398645078577418052696144145845943241321567131596272224597133406013849537e-01 3.2914055409316631585500621226579025508585120612553390054612528101350795610370414398959968128623491214e-01 2.6705002828164157094926061657906929320712778508045651875826954772975952342054295585075222997092212983e-01 2.1252925709217690567564180287194714089854489994467342213999159312848823271724623632553036243501197764e-01 1.6611667754951752993498663795154089409492218483998094336942502067583715267962864588254908870986242956e-01 1.2688985334967743389384186030690567060009205545986176598310848644545509096221156518420284568054664229e-01 9.5079455266175260541121182405184311926811914359931849406912941825634866548358573786959593140848156655e-02 6.9052641583871036374191955361245735653696829896225460051959080881226810635707120339670631667714188898e-02 4.9129570443043631149831075164290136407225408672644764816668653068914899309306501293142745625031926579e-02 3.3307756390498054920534786632849196040272371625404054346686435181185192363594681706032844798182565489e-02 2.1620001146743682432873887067737221234994415067169788847697950764193718016466405979438746903249422705e-02 1.2971657421512164425825186217540489326034537875526715274107653166224621132509456426420482602110906715e-02 6.7263798331362365655602775226699894783491157942141942813476840623817473234306895289580839820818787573e-03 3.0759674803170330867994061308167608537686053544248535675984773304503949874748050952798102972586113433e-03 9.1305696069530202072508194675109952033525695095392120656446550564827455850602238370023865179145157918e-04; 1.2443642001038433783650435905692663797985576648457811904383062132811182322849797967340813185564611894e+00 1.2446560522822176818972382277676763227219557574981568657572836346859551036763393745635729362268150959e+00 1.2450849907570892972733914478307368714299706148273096075365271985058982829483564231033079762486311442e+00 1.2465199353419040637007270911949263742167175259058018323281270617279775051736584068780786278025699857e+00 1.2468027257024686208157411186862601201273556774101504107903514547880155104108019918472707471270626501e+00 1.2477185573626078852760203421976766981757721315150257916033627119426977137646331512376338316565828832e+00 1.2503956263063849311895445269165639889755297240632744067633390495927624895327469949996546054074514710e+00 1.2546988833099794558131838150826511725357808108208539310557846104402701948030361548369411051823524141e+00 1.2628917768857710935073636496782799538214274976770140943659005835819020579372887724682303187570769652e+00 1.2721316645274145161287245385625484477147863057822424574883682889374197549554350880292880707126927072e+00 1.2773328432156078037819961778199468967552407500392749532799507409098146441757373957181554574925204551e+00 1.2760144177055777561015264950401038143933762413978365300686552165384850208102135895851341565590782352e+00 1.2674348942952243865064733491615867818889919190834937958296225999568682569832754107129888516087604094e+00 1.2482590856914804280730900553283978192730710402784198550375279626231979088887033961025794747939662541e+00 1.2173619704195613947523917200870388095735167040910334255720462999525530077222487621165611027535242282e+00 1.1740110858717516963393840019741159630964129294389672629233918896217400230499928106987603275089972227e+00 1.1192587165509196161411185008648434696721763657179611627484587481712946104269047771455840004440725278e+00 1.0557700796619481176226716226498783590564143591072627388080995821358795860608748135538602735994374518e+00 9.8559478299947216241168991207649266131667652372348949294963815659232769801732803746250600035094464665e-01 9.0948243984078225581855357287244741523177596536320130183135193322373374144368676336874768593856108768e-01 8.2901667493039635757552709487509197258764060891039661289536707864985540723764617272702764145753269534e-01 7.4611832752521710270089810489570049580693002336611728364103780564660644470885525951543389420957788020e-01 6.6310644822964971372193818371866104097347831065513773400739921089162830373694005352877218493903929232e-01 5.8207550861147361802024730323213694588909612630737806422875414794372486179583524783407682019192963969e-01 5.0463770264436938008357226650156659230261493279716791334356528493128091742496528819711608412716067673e-01 4.3157461682511854234473109583813575143586957055948327452942320537461419989557136175892389690622097575e-01 3.6372438613959242819421272727984480166553913020327503001271857597592107143530423863978858903016559330e-01 3.0129325665200994722873172155793456340976832282094347164535856639678954604501067761482295783510304456e-01 2.4507853568065456728265346158085895691642072021280241937705750047982207735338106689876518933505405578e-01 1.9551594477474737955994790787098649933564731071388230437209660098561840229250254637580316731196091668e-01 1.5318292726364018604843503571940037572917397846195045749963038596845228472315237015248643903439192961e-01 1.1726786074065792366129881097006640706374657342029827683189639331969578013703623583583041958274945720e-01 8.8071329595203446699771699918763194914599194661310916046125024032869518161019517641225745472250738084e-02 6.4102105112889801103028194203026074568374129277819731729575285836041540210033342340756723779770271698e-02 4.5725647656816542441171748287703975574139343065445929849488211658404309092402122928961072418580642341e-02 3.1073846566391101604496253489578111448443650402283605589668251251825242114405476955691173129090768001e-02 2.0224769858884059522753927621201686802655321658858708630075588750980723487930778852478479446259574919e-02 1.2170375269885518655964378266664532501544128184710606679530348671502486174937479380649312703960733847e-02 6.3301628279069991750503348999888512552272169172027085831157906216674405962958069510280360126801928888e-03 2.9092066089639068036547924785950406511021040346088881982831083657916872633454066834492352369284524563e-03 8.6782245494501906585397856972066599355444016050996395265869788558645077515461963851417028064898969479e-04; 1.0685849003970984246563562222578121543872775012283783500617101481142694931712804646380064006591786258e+00 1.0687375357062924572664998705487886878481172810008004225506786072223876283794379826062036160476541414e+00 1.0692263159540821415076572822713728032156836789343907415084880643575469582239237819484233245758013449e+00 1.0705286609794298738076620704095621097109642116269448025529720792889531434345342860895810107389985335e+00 1.0704493807947777291732559751385643178636087097385716378754973584059964677462351029128089499735918338e+00 1.0706369488253481100589017349830643556532336007955394841171028671406700162880425725929427923027966927e+00 1.0723183874314140215050122843659861996564246600003606834655639082430978876669680344089091103981336689e+00 1.0757327374521529012464462642887636486728903959345105053646070433693536018680036501791801235712296735e+00 1.0832051011095379944257414017718703563083760509383391807419149611078979083027294222918919498908335155e+00 1.0923924201803337399299747994334764140308806051048974329483965801531082758238554098134048114610427224e+00 1.0987989736012074283241005362588351364894838044962545692391658353829316214568009678643770682611612014e+00 1.1001476178181636510123259017591869478950581245077103876925430560113939973616336807747726268130971457e+00 1.0957038925921194432649672702011968076337982552225726280094345446740087408703213902295528716646229737e+00 1.0822918054636315132295261461085357653385316204165574232513053975846776454995677429208274169851249792e+00 1.0587571116070904490873627897680238758187394533728711778904496578069243762008496094068533171888229739e+00 1.0242421734672273379438125449894797287606396952151472688166133236154034499009356743929657814761205654e+00 9.7951372569111990532783957383753213167038748370070972796041317563013056009846133208931580650062801984e-01 9.2683700654608134771626979840203534650020220658556389003380896004423243257652981948442745266385882139e-01 8.6796103111840749411925356340148523035533063301160620541256166907179758392690942816127776900051518499e-01 8.0342694944578669144860397124715266316834164989073717714402100721533870132118078734981681508650050602e-01 7.3458501425331834797101934432266738543793041125909238241155827128999010770986217328006519901723848944e-01 6.6310644822964971372193818371866104097347831065513773400739921089162830373694005352877218493903929232e-01 5.9105639458351721711130730849527460670085725464441714942824824479827017171471138863257492909959576326e-01 5.2032069445355519818179136234075566321756352404257438844626362659582012303777975786543795512971995134e-01 4.5237125071570243647517215958129844663600825514463462391981885840321902530759212538723465469050461782e-01 3.8793890815024853379564496984343430084750354107617283259584919464655149189779999791643483046539973334e-01 3.2783203959308621499476881400137839521770074522685778275991875214223512691275952522049649345433865416e-01 2.7226461727366035778982537111832546542863393331802119423321214733452844521874490073836592394832929570e-01 2.2201662140116307472662408977221606609428108768764357135809806636349216086004662701567126307551148519e-01 1.7754020520574655497186463743666671385136329843660329429100813058404963327314401356398732662723676521e-01 1.3942928454884840349782703220295819845165841547998585307405119012832508854754822529461379150308244051e-01 1.0697580999836356425940692008153635159882606303357516908838553194457086384167194414887004280799654252e-01 8.0525742796794363062821962473262608394053125444014089248791945045175760823778843809546151637665393597e-02 5.8733865316092766701990499168144777989033138849218327838129552122072146956594820448631535858832621714e-02 4.1995345268737350119648200672530688127710262408375886861043692562838694290496990064478928264185705805e-02 2.8596502605855476210608066949455983199611614471154404685337903854727866566647107409030872724320367220e-02 1.8653396296053628519480213797915779499984888496181932129948324603049786749638786155361860596925853484e-02 1.1251535893777642507156333286889971127380260528897546822194985467193633645815107460887082114875670607e-02 5.8670216597593896069536225722970090169901732328746727811322627386294932132720957854361199703472664951e-03 2.7082684820882862582207207476944494409802566264829473093394908611830679792494527135076878559875162194e-03 8.1151327308702118969328509952458492325638535266182436787599895325241156050607719155454312680350218893e-04; 9.0847465303013129009032453949099212304028710285457390105484702782256571777867977478012733555394496910e-01 9.0850833807623464588576628965929280420314168499482998338980726581630134405346396851228146980446512810e-01 9.0903414600415979597789118974135351448658711361119488180004230487144228346808661119993981042206054907e-01 9.1025855778732129382125289955620505115002633736806290929941780893848163032523995424383383619916203118e-01 9.0996418014496903856586699724900064814385634986717191815732044292281434205827856359318833975844193475e-01 9.0967228880407137220448974437310918057160024134701280017238328310605833020546843164706189554677430702e-01 9.1050665563577137803856447708412537417673987617732219116212520930412271637093675543006366340357714167e-01 9.1302210738651313716412041816865752374992728575598234780980227405174591545790765435621460215918291091e-01 9.1957420041016320738208539580893339396995550384270679979023201112864700609282070253131421520636846410e-01 9.2822250168154733095843733435021184326266033344380644352253425915750901220041169473316577741534278585e-01 9.3505232030330608766501470345898448330007857296242961250139953517320188750331162332956540718417506043e-01 9.3808343074025005812735899873337111545297684895479415001919067923294973184808308301585424701483417728e-01 9.3662589407141327122125029700174449748087429106614169417432611406331019909530179585203044739879803995e-01 9.2771235766773990904204992207680689372880501997737346637191740555918262775693977155489880139165967013e-01 9.1017007487488741818496485642750266350630620298642611707044302904092905962468093632716520042545522544e-01 8.8308839543581055979746284830881970608017029739847598599246284994698370940215980116603869410817841385e-01 8.4703122909482328993979313223188489138039624638322583276699502874089494360246811791067090263139592251e-01 8.0389264629400582060832295376916413003947697040554613305151794217843607386727086797242221374997117845e-01 7.5513523483651023097292950011450807768754692362575915134165673872808453540679098839069083295676562191e-01 7.0110984872507582912747213543372969272083089884774787803926658496541072169144498370736753223063006654e-01 6.4294569799506361168880265245035796394988589268203046211645902743495970046801900005898062752167730050e-01 5.8207550861147361802024730323213694588909612630737806422875414794372486179583524783407682019192963969e-01 5.2032069445355519818179136234075566321756352404257438844626362659582012303777975786543795512971995134e-01 4.5935867111791553136408621398412309165523426490716453817100084343749635385280420058814081200468428592e-01 4.0050286543539415882824189733077893450768176682415031990051803721284011916264141978504145784896379797e-01 3.4441093530952381022050714098118003475771203721133426541868063511649809121116217226101120694277679771e-01 2.9184115362114205428823670843622520161420426387405700483479367178291592577278193182513041237476840789e-01 2.4300521551717705187082155960562385884660056210478395853109783067517371028729246205791821608391441990e-01 1.9865357191625892847252546251290034515851950529966487989989074993266017945699017340341646856794772706e-01 1.5924181306749714669054379196325758104535608920093551678530349047406466989785555267794130242593220985e-01 1.2536352793971097490579312618367998964609178204626011123865602567691393433792996657626502779173956540e-01 9.6405504219968114765415543204073731749589700973050783617371409844728332768100456353530466415171022620e-02 7.2744336887829136391732781132865499826613285728250718293846860189099743362411356140582970549477500947e-02 5.3178093176265038854127573563509050088086879661009196975820313733682977357289180194824823216634648131e-02 3.8118118339623295566200406467438032743253494098745994644734742370414844961949050082186448706466289832e-02 2.6008801802041802001249118066653592150360462673124804963909340344546822201383677393402971548807401129e-02 1.7000220484212457870539347896972982377176096770756272063978594876655290617751096704489510741730170319e-02 1.0276403344786132609756445116788542412618372533243742310653645217340015792018725672732683305030796242e-02 5.3711724630650988944452787088034395978578716679256461129056090358118145321007334125911925166722529028e-03 2.4908138881350342745218271044286043120624533721868408233030652191097637631486748040964510187807245855e-03 7.4998665420333817765982415476333056341635183547308127982342585028906520013065185134736516257387354275e-04; 7.6433529826535276646026963866366382071213958840314050502110515481700154529881214398327186740731663789e-01 7.6427455506772670878289071392237589551422576085059555107355882431528257555150870541131516149111830897e-01 7.6481317222225573395142929655208563434510998982692135652757368442236748716149512304824316517845526417e-01 7.6597564704626590381715890132389862672400186621757870748501055274633651669452440254321928713879204903e-01 7.6557657626462573574989343745824251276345465590370723309408013808126706906110820554569966649158375245e-01 7.6500171589563607091074801100422092785818613423522330847699930906820632367361281107546916764808841361e-01 7.6519692772318373387596422185382121089422825190286067144313265803541701317574229486667721511718732137e-01 7.6686628551997968317599527117205629480705924407061242972891627496544921751459628001434701049638605785e-01 7.7241732357742709156431024519208096038352285286494508953183429758070429121932249386559232279973469013e-01 7.8024801649815130159593896634891752526700063781883090346645132525041236825149362551386719219802537698e-01 7.8694714088692346302290068323763389438595195407019798330213135360988994680870498621187576178438807062e-01 7.9087611891893763579682906729142367928968597592909015600490085098644622968792292718299895095225672024e-01 7.9145998819307233141031340077663019283312231146065583159246399662128439142346763319191673873768846929e-01 7.8597645974359092881585372593311489129395661772982304451465331963751087590624316965523759969061741008e-01 7.7324127618970873738803715932052906906326778382039611447175212931306532402610423794209145994193966621e-01 7.5232161877143436323575852002733266486973308909759922730686480451053277189142341568975707532297964493e-01 7.2363778846304487095767754059914043212137715430111829419045070916266512792694534004529228690871441514e-01 6.8877816452231123771586144176901624519017436943630280553882385990614060413552307884063463171047449660e-01 6.4894721566612974489676190766799850823099281159260194141704948755972676307656141193140947400160181967e-01 6.0432475906264078812435254003605026633717706241210088831964920230581476245395297099154699286947554778e-01 5.5582005825246301058659043329973661472811972750829690408684735300423682049238328198806106020729146838e-01 5.0463770264436938008357226650156659230261493279716791334356528493128091742496528819711608412716067673e-01 4.5237125071570243647517215958129844663600825514463462391981885840321902530759212538723465469050461782e-01 4.0050286543539415882824189733077893450768176682415031990051803721284011916264141978504145784896379797e-01 3.5018982639497703623328735272954936712816231418826276710906716207970153821930251427385074604319875778e-01 3.0200317267020285794725380910630142510956847470285246896552057447807000163953313488512240291363715597e-01 2.5662870521735353765752493524359465632491787997427443881300675925509891810364897330595463643511425551e-01 2.1426273549797191601587859066148195308383902130684982270466623810446841648416045223639892222618643602e-01 1.7561221691690807181292861053732471788922828380905005607333324670525464846006952975909638742545317856e-01 1.4112498374931005193941116506213502597318399558274148894945093695971119429340830789998920115149784923e-01 1.1138244863369858538981625500740742673420551198719580041043481699119683165572405637782514495141277090e-01 8.5862661398507284789436188848588986815054080870983396708987379824644506824087655386403429890993502969e-02 6.4958331471066269395741765906247949700080988733415150835439731116600483604308884195466401827152147481e-02 4.7607234669887112393658681933375635911428617884479671322340019907544721082578834489649752819114146384e-02 3.4222999490744880591609919571510943046344380987401229378772217637913635318783239408333804945246770267e-02 2.3409544875973649669310372594847669320021330856373953365763241035988224251100056160081291632762924667e-02 1.5339689264823812373772258251031125302585330198199300871451645246364342475763310514903684210154269562e-02 9.2950810932461627710464748152352404563776954971851147761234278507432737419631768744068884896051177886e-03 4.8695311635146070115109957307328359848517151553760553263800536642496651590308549511220142714765694758e-03 2.2668162192736174657237845982350939051202754788973402866928816091132772567368501189076279008422709538e-03 6.8513698317573438327055121096240279137137018916269484763661650558836120735156678570034516680183614595e-04; 6.3558751852404053788071724983219639855194460565435622560359035020986709403208998291020558300413901584e-01 6.3545926151166144074729890708006529017044628405961979859170427616124383895071970752658617749473995594e-01 6.3598805645663336424632949472362975281332966219036993919601841933072503316154699722503266185771194666e-01 6.3707885905587655201092758654795705341454742036739014907749477814997949014687396308434386880273270844e-01 6.3665770825190915573546734563868828384682545593780503898934369458074421255197221553518375612787566578e-01 6.3593917116729226409814840145935813735976333837571294807499914348215189531661310169052490616080625463e-01 6.3571218273514984015369038488463306396462993780757860592451301290137324432643774694252390223806156524e-01 6.3664913609425145458639342967819226993921705145876294007580920862187015394990951702917688335733011406e-01 6.4119708712195079975020434164649482136059917967190527222681916501348677639706828951187496708910097093e-01 6.4806695163593798219057499032029456928354496071238783138908026009703201414685905523889377192591145586e-01 6.5427909133553401877583524693282674530780122685732745636586193034046938930114933697446610618986791132e-01 6.5851321213085586310880364973387195035404942723150773063038656225089142602218631915944854217971194162e-01 6.6037688144244463807646509222198103657591531719005141409391581919266182659113673276785181955781846041e-01 6.5741136114912367440113747246627962407589802249525240969569078568254899794902520580473484748092583171e-01 6.4846076656413778914826611920277787094372503264347044853756871394133539947980117832839748904450038598e-01 6.3258131994169684399392188785677988753574690883790689823354239971917253212756660080336008927865453670e-01 6.1007260265524996082994372004456671452738398060378656473808378194950754919294106519044126714944216256e-01 5.8229201331414990314326427236754109764721465505956766574075330266470382800379836694871851744246951770e-01 5.5022348613417184399530734999383371395045270495452473600728091428239183099349843730221085776255951393e-01 5.1390068601795832520372245383302478725213933089403120371088170450229059750465664396036074204563122752e-01 4.7402050609197194217347993925382392040275513633730397188347947456831208009675919909814287563522672737e-01 4.3157461682511854234473109583813575143586957055948327452942320537461419989557136175892389690622097575e-01 3.8793890815024853379564496984343430084750354107617283259584919464655149189779999791643483046539973334e-01 3.4441093530952381022050714098118003475771203721133426541868063511649809121116217226101120694277679771e-01 3.0200317267020285794725380910630142510956847470285246896552057447807000163953313488512240291363715597e-01 2.6120200940083829010863121112217989530758622539441257406908532791999262487804748310676775560818411013e-01 2.2260384759950402737462769405450834324288331464953412012990565106289583449854646543198706867081452130e-01 1.8637675459135544099834859562036129215860315898754043529601832241932550994825158591245651206010817634e-01 1.5316768108331650783551832910110920617124235395981162271862835875667408082002321131396604727771659471e-01 1.2340559127744267287857492109655375933813306517607259560806422961004695681454244786765611957469862852e-01 9.7650177983297921631730396080225283802993339211318530669789033751787912612852515312176017697311975434e-02 7.5468486277453255236297334524094523562330915176110355365480029147686854218393387508317580217384326116e-02 5.7252380861166861573279466237512695433141229099068881453985633714268994177349822150964168967860380427e-02 4.2076791951558306005495804490047978794624934393323583450666981777244918070658299396587855134021529167e-02 3.0344738930399837133885008550144851077360324417531783384396459144051572409494413571394514655739299566e-02 2.0822111126544162093577249420920022535666987712307777576006941301688163474255061573541041533276106505e-02 1.3689199533212144748205569398710654870399573183085833228719938587376061847483247350556630679863171118e-02 8.3204045701133380875587891834788246834524108194578249450660427495758681678718183889104416607821118819e-03 4.3699021793236060933528817480616857998709838000165906119452453706299699668589819454385422516448191918e-03 2.0391808713527946719220446976827385913152280446026010708519130316926639094240750899616507140595205220e-03 6.1736671149773309299470450695489331250986272369070277284156010232180892241378811303347534965352015454e-04; 5.2176354332028932249622318904136010289881062318246982709270949359321419742561047851347799760223695484e-01 5.2159349858335331567876233878982380774073715313452096957286143754424633073805669753410359500879706359e-01 5.2209526896371437435251508820462875827396388272235585191346770260831144553544386392843248289180694284e-01 5.2309265503759395735766900299416787752974439317361501563284503745316478796953107375045488429195913677e-01 5.2270642460049999000619734587105588706683017323236880257678827400248595284592002417585041336859412543e-01 5.2193924580174190703615217760797628573242640571851004147370643576024415916111824978672945961360017083e-01 5.2147377826959619232552783506464715142183794564792926001417688148136142461679649722314323667814714338e-01 5.2183924092210228486582792562624591475342151887900334491854719387961298233007266838061684761874084706e-01 5.2543596625948634155297326585062919066778200038589390145997427615629690898385987504115578335760943473e-01 5.3128593387162499022872068019061191875386018810642997763851402015791640949751554100442526273629606032e-01 5.3681078983370625776438496367072238624934868094635133453789713594646565106413020800408785684846168888e-01 5.4094844865467124080620677409842357512469843267900661839232712124703909915909404472417592567980203244e-01 5.4349124870938686793939642862389606840887016194366610825807166834962510309931699469905066745144088560e-01 5.4228656958811687004577299895292260624988489031177108588049958615097578034191569716929781505759084184e-01 5.3624624813054691794330035970537983296419834434696564654867048121756929385735999689310035014977398691e-01 5.2443128113097475075446189047706709318969312240659675982215233283639916597309232255657671082168162207e-01 5.0703910307954343344363420081220855580421080176783178429451630192508189615037091448769559699736908018e-01 4.8521960358561770216596689083453875700062451240421628988297533023096211350425661951461139906082202706e-01 4.5979543422663807469936651873104741531370411936619425727901605296168357306490007603628611308557417478e-01 4.3068297707970055045247937371593715724608932084174620800806348645673182685856696817556651878329967367e-01 3.9839677986483418450046352173398645078577418052696144145845943241321567131596272224597133406013849537e-01 3.6372438613959242819421272727984480166553913020327503001271857597592107143530423863978858903016559330e-01 3.2783203959308621499476881400137839521770074522685778275991875214223512691275952522049649345433865416e-01 2.9184115362114205428823670843622520161420426387405700483479367178291592577278193182513041237476840789e-01 2.5662870521735353765752493524359465632491787997427443881300675925509891810364897330595463643511425551e-01 2.2260384759950402737462769405450834324288331464953412012990565106289583449854646543198706867081452130e-01 1.9028200013479995302563349166218898258392813039157893817780716283710631507719704901467487911123068310e-01 1.5978545531683695404389026605088632203093419762101780654179195226798117715877321965515163207041045328e-01 1.3168877654592049019457175775228006875013744906976008289608894508348756578271277469793808546976351113e-01 1.0638894794160956006482395114326370396873692521729556972744460662244610523193745004281411626180168990e-01 8.4418340721773431450152843463499444036787324173536037221701795785225162708742331724425181506292379973e-02 6.5414186353612528387670426458685873574424960458416054345277746352067578519990390553185180460156305117e-02 4.9774317429208007048139132228486014973874726803589855458261505417912799213651843438140096929530204218e-02 3.6691794363125540265930470202293082494988444238256926924307514240546812566931159706186790736008095736e-02 2.6564887223386223979329575645973648670085735158369993104801012058101807961426631353420163624126709144e-02 1.8295957697485053251073018953565112028103169590643770534242855916427207786673489626051365063492687364e-02 1.2080341795402895846313982003739814547324763590926602719419664643338805427217641999019221663251612359e-02 7.3767042853589417115361029525536429958791729431082411593665193910650014540408376352911846897146710630e-03 3.8924375953150263062489242199019648405014925411274437766064626666038189232112163672194742312248646557e-03 1.8296133417216178717771607565545451173447901852804388880240305408818932846116354443732747332132507141e-03 5.5773086579359087398775914635487425825502763311583953050148631737981167259545307806513243432750942668e-04; 4.2185425370354462769474118101325959490268395080459907009597815729552433657652405169468417878173881028e-01 4.2166551492997475203725458249270848123223018731986729117244172918182164237400826050193871232064393322e-01 4.2212517843391894070739862931682483196283906714809700193271065272930193967096585467483323147854029857e-01 4.2300896255888561754872586006960767241167572079807386838172359090193484365893097956965621751349365428e-01 4.2268841226000531412957100536672428146759361479027452756941596779113701664155012842152297942893565057e-01 4.2194198927915258740002116212703893704812684888445877932078802525514166735203637864797342207979731075e-01 4.2136866174676165947039390708321219414577906736464111036539382667637708087465022725756346790975186060e-01 4.2133722774695762008328339257951348305542529726131758956580431303764094413288529065871363704966085691e-01 4.2408299736614213875890463328383484350855497894981223336174916096867355684627759107669058600330481894e-01 4.2891854497820793324053802239843089196286572895933631843796716393795482957814992393216173130775727994e-01 4.3366125397756678081668037203943541638554766769101036913607574092075250416768495332445751953192179949e-01 4.3745495376036068112251625633833089935525168268675952585109009963703382016219405804650283368509760578e-01 4.4023478024386209883073382207162645543426293223387972389111723111331456244452970362316630676951972856e-01 4.4017344017695978102365175759110572570606768939340134441842082285973959115421227166011139407201092547e-01 4.3629419612156708863046524518582354733462551855056572498159451536380785336851651533396116903237003036e-01 4.2769434543151163912239036959309220315247163797439582057105531655717971769911788509854246170829202876e-01 4.1448192069833343880367001042282627731762255741065496499553147519096142947833714574374366811627991857e-01 3.9761630456196799277532669202876930493967243920859346722997109443611880861755089179958633129894372531e-01 3.7778807638209004126328636041830669813835462870991567189469019895997465783682852039816465950025595652e-01 3.5484060831366444599107240199889861287136719551372508267439069852853525522139071860816470435192752832e-01 3.2914055409316631585500621226579025508585120612553390054612528101350795610370414398959968128623491214e-01 3.0129325665200994722873172155793456340976832282094347164535856639678954604501067761482295783510304456e-01 2.7226461727366035778982537111832546542863393331802119423321214733452844521874490073836592394832929570e-01 2.4300521551717705187082155960562385884660056210478395853109783067517371028729246205791821608391441990e-01 2.1426273549797191601587859066148195308383902130684982270466623810446841648416045223639892222618643602e-01 1.8637675459135544099834859562036129215860315898754043529601832241932550994825158591245651206010817634e-01 1.5978545531683695404389026605088632203093419762101780654179195226798117715877321965515163207041045328e-01 1.3456793617009076915156763086862790957866371634592772484765007896395340406379005783732464794267648891e-01 1.1121992303390227582684824756518507061144142905899165094541946992888949564110747442652991387165137802e-01 9.0095821979736827990646988115250964582293101027576353059410342777603545091492585548027502652892472937e-02 7.1686990660512440829985667963833529204115381003766089892904241507181856659694642842959933641338176550e-02 5.5692199747877916268968938859787382088166096268636495209543660737301607596859862350442762183763778639e-02 4.2502538863240712416021883888448120187736016530226845671951532435284645876757001304322198758650732355e-02 3.1424805703182836358303673306127575904862372343626641001488795309492368945299897194677000336475590454e-02 2.2842248827043362030197441990771939887625031943187865105467963306564698391814168056576107692560837975e-02 1.5791900315444736032664636685342228037688672328587167655803536587948503765992372102051365887998536315e-02 1.0474384718299592763692368268761970525770879649241592978834690836407910046571580014122310086068053115e-02 6.4279101146070596707359584637147208636911598733350484855243336409756243881567206437833371598885660099e-03 3.4089538780812324753242374114132552018785511046012531668830586025615600748345962765367367951407911450e-03 1.6149065799160961942093442725996654717603492828978332159897056780948767854568267342932198489119081434e-03 4.9587206583848143429442071963338055341848554812975131887895318802020864090522481351217568430337895226e-04; 3.3554709149694896994032919771740252502023069970093681021966588111347638697335181361994645057233721924e-01 3.3535742138403621607092691312676152747498442667865250232745085324504603435779044366863780072868698709e-01 3.3576602330170989443681352492041069145486726542322406082033191147601214668309180351520424248464218423e-01 3.3652387152976913115157362864200955942597983243466319121569059349211738556174565687879302323802340365e-01 3.3627670312656570813592115332703093119401830666351455981647622926345474497347648353600911072779980138e-01 3.3560223282754854441132192048011287525771946938395940781718326458010979944015219481265602684243094598e-01 3.3500348112495315842589326126412929037325455977307763207449979230602000551817838235348102003586588891e-01 3.3473110152454099057215052042778380172588936425570635310010462711298460746095448830283588245067311266e-01 3.3675544153883281190021860191170669597135572257674038532710075619196472156270860886671896679607102496e-01 3.4063439596809219819913261697513857733892018858412845997485033483708271961829917476215742868086421724e-01 3.4457613551472239673449205520682324517282419227250210185574845825910260776512710491009103763017740364e-01 3.4789943892458180855916333640272023028090709131594816535768033850658249469432840973295960727499089389e-01 3.5061743683945841742455035910244191529680084707487363772036646849093036735826537175998114231577543884e-01 3.5123326389724085298403553414133342002290665739572533049395711006037102485829947877866638151475916086e-01 3.4890032888663549694136241021625781271162319760575072114845932595403088756262332248601380864258035746e-01 3.4278859948074996376446720431334968931503035341350435047551632834371336384337560619171525374044160763e-01 3.3294030299743590237892929748923919804673556365195350582472163009191926054436115706396652645902357102e-01 3.2012710938294529060077057513103337269030413588076745956008731180943170530436214508899306860901948413e-01 3.0492658187397054512169335993124595393807316717654571761123080811377651660619913060306876493933106856e-01 2.8714900326415084868694743199519703131012200891467583479838215153127407067732997747132764161092210096e-01 2.6705002828164157094926061657906929320712778508045651875826954772975952342054295585075222997092212983e-01 2.4507853568065456728265346158085895691642072021280241937705750047982207735338106689876518933505405578e-01 2.2201662140116307472662408977221606609428108768764357135809806636349216086004662701567126307551148519e-01 1.9865357191625892847252546251290034515851950529966487989989074993266017945699017340341646856794772706e-01 1.7561221691690807181292861053732471788922828380905005607333324670525464846006952975909638742545317856e-01 1.5316768108331650783551832910110920617124235395981162271862835875667408082002321131396604727771659471e-01 1.3168877654592049019457175775228006875013744906976008289608894508348756578271277469793808546976351113e-01 1.1121992303390227582684824756518507061144142905899165094541946992888949564110747442652991387165137802e-01 9.2179484639162986791874506203229224822811332146128046256538396880930686168175888289489142717093776317e-02 7.4872590611526985845832360646860052268991675349006193348567546465779717907294964321849982691300411457e-02 5.9738023368321296574510387871598701444739170386854931652536415879197193151907003942239987048835996251e-02 4.6525920518216857831538056272791025210398008869388560513633084149288147925085494168683440034621646929e-02 3.5610391783351373622187802153955695774169221790278636089927192169512562952339888468050305361862552291e-02 2.6405155385149078813799259749144538978104821787980007705338148503738593201206224890245612253784355696e-02 1.9269504330151527973341784774201583948000839638041533058413452626162169351636746560672216425093309279e-02 1.3370134621939889041810517907684175707308931252560220961558382585765922438181734281776481880717127781e-02 8.9066588306302013364223684376184783368402188259944379800661975894562516843797854899875426368272626247e-03 5.4924321433490622816119566078362063610322409731416452767608604882307865123459778454419042090662434631e-03 2.9277982186537807509711923659926210819955299371409766674505101469760121160796129166259057166204873361e-03 1.3991172297090664147512584537791949748117861084561692786525597991375479490289178378612760847048825744e-03 4.3323630680072272600294938371903083097815783625202230773204395575536431136249924267813687935895741484e-04; 2.6220510368386352739404820075989022311599290011308380438280028000749959590836427485473400459134081581e-01 2.6202715545314604098663912284678991271345398687900760646712473991639481589276934694857634257955217197e-01 2.6238066614757440870283716610582690217024920529036662333785780413269857675765922342110015835045772622e-01 2.6300978988244240034379117917017069360887372847837794462454967455059214438360165148074554365410924972e-01 2.6282767356497566270931517342745587549341061155498112828752295519347070952895037134248764043716497265e-01 2.6225985965739667076065140741002577824189137839351439776072139865752394820433629099359648080089379173e-01 2.6168514584215391918327779823809013874464591299144201938850855042501723390144667038771496874392217131e-01 2.6129073805935280500299236671523422838959725189683481620878793337381054462881727646246912295377189691e-01 2.6273622029817217958920738259961708225061852412518495311889557024882013476865600787526251203041388210e-01 2.6575604262008922956867597842641660796263619788377938120117968553924875067241290518203903491239073605e-01 2.6892857474357301857462795929787711501740129215632852325665803003273498056530326513742395566057335852e-01 2.7173081925309165110534654644625781354157378870523072631561414340388179344947385503925206005574799269e-01 2.7420897761792681770647472223235324384553655505026519423695736884133532616590410180059712274091489940e-01 2.7516718383787395846943392786351270075940829545484902686572127724788394271353393707442680920205316797e-01 2.7389332614201256704237984510891873910547918865889010440684639944125686471524033542763915005411477714e-01 2.6966033719980351321393773779927284037249891363205839603957079274592709724475883839720137937199208078e-01 2.6246982066976787324376135537361566240465313549339908927755635436644528291981674483131947189654145622e-01 2.5291968639515612689333541497255633642124805619107998858091615686657652456643209102780963174026343332e-01 2.4148167671326459444421412631514384166060399813265237927061504651018417118352338184895277098156303827e-01 2.2795945218502630020072937534159657061298427762323355520547514636151309009610233272623325085525040880e-01 2.1252925709217690567564180287194714089854489994467342213999159312848823271724623632553036243501197764e-01 1.9551594477474737955994790787098649933564731071388230437209660098561840229250254637580316731196091668e-01 1.7754020520574655497186463743666671385136329843660329429100813058404963327314401356398732662723676521e-01 1.5924181306749714669054379196325758104535608920093551678530349047406466989785555267794130242593220985e-01 1.4112498374931005193941116506213502597318399558274148894945093695971119429340830789998920115149784923e-01 1.2340559127744267287857492109655375933813306517607259560806422961004695681454244786765611957469862852e-01 1.0638894794160956006482395114326370396873692521729556972744460662244610523193745004281411626180168990e-01 9.0095821979736827990646988115250964582293101027576353059410342777603545091492585548027502652892472937e-02 7.4872590611526985845832360646860052268991675349006193348567546465779717907294964321849982691300411457e-02 6.0974860242561926957307373091412909037121441606540886484950124740011354562529625565926039586206235720e-02 4.8781305881167139552162725234181630005567651099335685194877927414150977972933763454359464223346089839e-02 3.8086459889092446944683411438796085922529195008451873617049922207715856243629292836587299861567491352e-02 2.9233764801254680400852826023386875202859633399004263908562895474657477951864012808798486809176713801e-02 2.1737181853051051989524717354089314729601571805704323527654710601477538071702139356085407395117668674e-02 1.5921890271244670724750854170373950901155660110196261629478046402388383370446485514120793289223142082e-02 1.1083053550488472206587392142250605430242048911941221914241890953914487596733113992694695601802583442e-02 7.4108713450487211755707924145286946872534174940669329520910604692101488526825116431454339035302953361e-03 4.5892067651374812561033389351298644663002247294388188178346690076235999586842784229955602878303745499e-03 2.4574294851253310071104487394430325613476020575148196940827278648492434556939409565082354190844622241e-03 1.1839918051159399069706562251632288934487014213445428615886450319232194534261634845006193357964692763e-03 3.6956033726148624305128049954996939578721961715613461549778772088135713178702208602512254696937236272e-04; 2.0142135836681080905985150391866883262208788030881701892791449570085260911467674733322430453481157522e-01 2.0126235095733596938989901282600387718582296675730064691530622255588081393258700139267898820337330850e-01 2.0156303338165781039239391218843802045868145786037070055117800856775786444908427466632835442335198039e-01 2.0206868227314421063112647960739554622477094080969236568775431597782676099058169628845079231629505488e-01 2.0193584942703224914605345462560174685024879878101203135190090403040736564925461561264728318141180100e-01 2.0149017673947605388590726166226775983826342365450188702292024373414868588721219073153499093459909090e-01 2.0097180486195213247311733637166334205021237998809341079889622825221763703323232582872789469508362436e-01 2.0053196418863252233656682325319069025198146308135594331838675571438813088808417971923795022254095485e-01 2.0153301831821963985912416326091545475765726027805905869729094069412955810269790783985801410366189245e-01 2.0381885185888764767615818943108472549112772110492059607787752491768917604737777551056020429310706268e-01 2.0629309036430566027698580438513167697718842762823714319191702033975550834518841976377199636019408656e-01 2.0857354544718103289616174414260629813444891705867895783082122969327423580505064914189302103579034064e-01 2.1072560434200121450810235643710524883225539169094375963273124206584008887529448985972700485485164881e-01 2.1180927468766592476955567881842117182400856140999966517497198807791412803814352004798083926948142962e-01 2.1123443939103739739476316563495740590336441723899952012140602306943391927387948864789425447653442387e-01 2.0838730094926530341013288343468919856671831613322059734364213600173560465482149263673687192963315767e-01 2.0325254791124785971065222828636008370738801611068757945727500320158891867441876599742034828378191832e-01 1.9627575314102119364646225654390799454255059816369176583443786135167176249823606021531170267172385292e-01 1.8783863702851293013068998269508815287415111197079006436633760451466997024930254322838384528895865565e-01 1.7774511366805861968003732347755895578704517652057431128866411806182496487195336629568611232330347831e-01 1.6611667754951752993498663795154089409492218483998094336942502067583715267962864588254908870986242956e-01 1.5318292726364018604843503571940037572917397846195045749963038596845228472315237015248643903439192961e-01 1.3942928454884840349782703220295819845165841547998585307405119012832508854754822529461379150308244051e-01 1.2536352793971097490579312618367998964609178204626011123865602567691393433792996657626502779173956540e-01 1.1138244863369858538981625500740742673420551198719580041043481699119683165572405637782514495141277090e-01 9.7650177983297921631730396080225283802993339211318530669789033751787912612852515312176017697311975434e-02 8.4418340721773431450152843463499444036787324173536037221701795785225162708742331724425181506292379973e-02 7.1686990660512440829985667963833529204115381003766089892904241507181856659694642842959933641338176550e-02 5.9738023368321296574510387871598701444739170386854931652536415879197193151907003942239987048835996251e-02 4.8781305881167139552162725234181630005567651099335685194877927414150977972933763454359464223346089839e-02 3.9138480677384194133922396311496312672487690473321034638984529228395199822297264381660064310755539905e-02 3.0637451264817410836689312583733728151733318289708619442079270247234312945712420885057254022317091847e-02 2.3589114341827462950027126603788675930921467743235856148539665845597154726966995651411179825473774977e-02 1.7591625899918473810166414110052790738908278842164653596850583083752860218614341978956268081460330938e-02 1.2936876725290130297076042831607206027867957870688029096283492919473079729443010312094475818281190022e-02 9.0327664481975305845762276921546076351059193286053593984146378372340386365516639171077806073564509938e-03 6.0619844627653512000420998515581334428906273936371080098426028967999809706712164322957092832198852758e-03 3.7706350854629620736299742999510165320550681910703362843073311937567727327485534609632200704959126818e-03 2.0299997268270378999724365173148363547864796312554097384949403323184957514669864732097239426803126183e-03 9.8918892049167779602667109058538150558774664007877815131337836811016829002982166430330297580340093216e-04 3.1230783279299567484028004894353902905437879108482389710090906004085468977692269399876265422280377683e-04; 1.5141250032395126481583847065942630140019024034972583633342735636134533865592796883643324675144381426e-01 1.5127705758449490290959720234961396829121719487602903292043117564096429319434442015394891753110708897e-01 1.5152607561372254245510216391326098316439526997577571289947750017537295520673380937834820093144468451e-01 1.5191958358433118327547490338058954128955424920387441519640807703219212215423565022267345288879189754e-01 1.5182016942020035496984461973337176335315110526167820589313909659831402153650648767342103624084238141e-01 1.5149582519436580204150002410143858633796499343796202960910545155961122752609439689298465648821913444e-01 1.5105532332008834015674757453660027210710813290911722658623856868440357639904428689777904881017333706e-01 1.5061573095204232575530970342114209018204531706647111815679985519079335401847241712128693921385303185e-01 1.5129307753189616191363697376790913157367547031933322849553803303686564133949896917616833146602957902e-01 1.5298002921672194252600954622392416122215897348509234772345677514794526369219409846035036215702635703e-01 1.5484209683726076357403894997166752036055188889598839987606702873335882639170373057423657328130783048e-01 1.5662158484009589422263617871213227903886314987392187915835183596130077889328574252361664950173904511e-01 1.5841984354570584525889858123688110823995174991357714180182758570502113444336204083826475746275578661e-01 1.5947986911196360258941184160886319254745622601637123441298890674258955978485840374398812377188332191e-01 1.5933303457645468337172846014304108471044602908826647981212506375203078940742412175933727203428266070e-01 1.5747767485923070952487306517788720807563978809600207337137203458531149934662098873151024126068795271e-01 1.5388702887195763959830909444228672154434544594366693359313073159093709300365035091576389017428037216e-01 1.4891090335957173147583580463147173302463372795344244068020955509848789363223774776803972862275036303e-01 1.4283326512221798014766141160932508856557228307387862264715761466652604191606793518362303082657637827e-01 1.3546798778235903282034299259681522687498194710362004265624578324496784446243666269602834850398368476e-01 1.2688985334967743389384186030690567060009205545986176598310848644545509096221156518420284568054664229e-01 1.1726786074065792366129881097006640706374657342029827683189639331969578013703623583583041958274945720e-01 1.0697580999836356425940692008153635159882606303357516908838553194457086384167194414887004280799654252e-01 9.6405504219968114765415543204073731749589700973050783617371409844728332768100456353530466415171022620e-02 8.5862661398507284789436188848588986815054080870983396708987379824644506824087655386403429890993502969e-02 7.5468486277453255236297334524094523562330915176110355365480029147686854218393387508317580217384326116e-02 6.5414186353612528387670426458685873574424960458416054345277746352067578519990390553185180460156305117e-02 5.5692199747877916268968938859787382088166096268636495209543660737301607596859862350442762183763778639e-02 4.6525920518216857831538056272791025210398008869388560513633084149288147925085494168683440034621646929e-02 3.8086459889092446944683411438796085922529195008451873617049922207715856243629292836587299861567491352e-02 3.0637451264817410836689312583733728151733318289708619442079270247234312945712420885057254022317091847e-02 2.4046790227963232744014841967184088326760298682664437617333693245396695871502629030585447281330827462e-02 1.8568551556342098084889357488965363236575516960433554231402281992790792376694119169138121591558469942e-02 1.3887108233428323554231104129201885635156501033760503021109430141183461661959954380188573220547107541e-02 1.0244233126888990758945764350314392738177923952358969844089635579099781637444005778646905225115534511e-02 7.1736477321055925300276458684497761264537152705729986889054504825496456353405524785926191832592608618e-03 4.8285373857480288109509898804893785342139478964511650934430126185573768264772250893169934683158039764e-03 3.0113168659646235752870564339638140751839500755598419824340929422177378009389354282302076677991329414e-03 1.6244457389754803221158722874292449478729480059104937370373009742841798070740615524184021086240943001e-03 7.9254855433055321996308928961897868870152134755746645973705460772642556380590151259070854679153023757e-04 2.5030978361593211094649916221687450210382047239133417281590919357264157788797223553392186427164594696e-04; 1.1165984734333935412612547839353650068193780968907697018442895213078166178770737559424255442070907312e-01 1.1154833831762839208322162659381945676567835738274127193911519073919509346475323586014589695017378665e-01 1.1175290013949796088785543181431498631939935104854857545351110161289131318787262408216918166256191181e-01 1.1204761070158595991155067273089135176851370610242935769078795025366953083733657603268439478208034196e-01 1.1197037863967870784703273858344258588008106946957465411027633480849902517285871938209862193295216173e-01 1.1174990402643369085474760699173718677209829995731303568226069087343350027104454400193719072713573322e-01 1.1140137482221607447105929894452223967242644857640384461855979214909228364409270516493567533839478920e-01 1.1098958006465090477430151522577012481345578623988579263657623918217679894532787366101074516258754179e-01 1.1143087729950117197842808857130978962142026713452093546645686842982270246478704044656048556342147665e-01 1.1264757490462250427837056208293384423070983287461527489895366258429750561013849196554632308872697770e-01 1.1400127574725620128109970782040200119883359458439556725038108745319824238762490982421848244662904069e-01 1.1533616688576762601706514703899762395024604001223155716056753410427676650703805268706780356798651348e-01 1.1677825432524379796198807320906784658894050717855249095555433477054506026990353576495705266565885936e-01 1.1774457932052341764855852833466051004843826414876116606135974777009257426516340933160999544065895544e-01 1.1785062549286579124946717293146809802894468744259034859886686722207330401245036140935340117065484032e-01 1.1669054956736572873848283731347676103075323164902510385886964919209794773404548502925708459360781131e-01 1.1424620814089105884618454233865217180815509637501252858329701696270842822580131440148987023156962515e-01 1.1077910727460861202162835306857018021876707349879372348556625886098309938302750029860900162871794550e-01 1.0651108022034848817958477762324713344675124065279519456673052749740055207954699230642047383788496996e-01 1.0126409357902238922444775802386977362571637365510751464798882619979659223988732581470279750930804606e-01 9.5079455266175260541121182405184311926811914359931849406912941825634866548358573786959593140848156655e-02 8.8071329595203446699771699918763194914599194661310916046125024032869518161019517641225745472250738084e-02 8.0525742796794363062821962473262608394053125444014089248791945045175760823778843809546151637665393597e-02 7.2744336887829136391732781132865499826613285728250718293846860189099743362411356140582970549477500947e-02 6.4958331471066269395741765906247949700080988733415150835439731116600483604308884195466401827152147481e-02 5.7252380861166861573279466237512695433141229099068881453985633714268994177349822150964168967860380427e-02 4.9774317429208007048139132228486014973874726803589855458261505417912799213651843438140096929530204218e-02 4.2502538863240712416021883888448120187736016530226845671951532435284645876757001304322198758650732355e-02 3.5610391783351373622187802153955695774169221790278636089927192169512562952339888468050305361862552291e-02 2.9233764801254680400852826023386875202859633399004263908562895474657477951864012808798486809176713801e-02 2.3589114341827462950027126603788675930921467743235856148539665845597154726966995651411179825473774977e-02 1.8568551556342098084889357488965363236575516960433554231402281992790792376694119169138121591558469942e-02 1.4390302123403025234759017208112682077874800951059591408443836326620874595265353515426658387145012786e-02 1.0799890261858069319148192002194534231718216123150308028654356825665285533554013835935581384565978993e-02 8.0043370609120949721895352194501911150028059320727961112347907656513648134745159701416257646764635395e-03 5.6253814338564036452798232455040509307862720456791631677912122882424938128398910104254775079519155850e-03 3.8025593473358991807127410750505450803834586709208784592336094913836916058803736350865779412248483627e-03 2.3834854185383826895459037163510948104273355730335639530726986747141829437371182593313145450138788893e-03 1.2933921357373199958147737972755248022179202351594402982127890697082112500723164702963826745320460816e-03 6.3866248971718020219706491244394300965814055765987302675382045031553208560041828800469929948857616966e-04 2.0411063027180330297962285188745949242426116258236452168096209507163084887149046491445353160523868514e-04; 7.9889528062848563630213201123626310054031318193980910465008142489087989340851363246297652933360501812e-02 7.9801936913458485125375541725117383194476320854530055866792661527718590861542395175011321847844203156e-02 7.9964717839197723878995052294335811385016458609660823679799529077524765760343276079909643485010647083e-02 8.0175786130149173956925003002386974272496605539228254602053931736369492906998155114513527453688133084e-02 8.0114678156095205128138235276289525362385448285671344683746012116578377962623443976181276857097481218e-02 7.9975045470412260508524746477397864497659852986896253590214506353563478890117041937015467576222404920e-02 7.9721338988117640307584001752247910197095520279013114993812541021905115260513221419681984161836420893e-02 7.9357982985051207197283446011073820604126034994920903825440289720190582081705465233818909042662379020e-02 7.9633033211652436893288243152414058252710628927192628541816893896070195715993069858934131916218101489e-02 8.0489748037620255906460290685612597082108132343275557377956149498625461562422490757749917806146198991e-02 8.1432497507715752384979498422645708439679527650300199809177871953323079025480879189282399561175020965e-02 8.2383937853040093073245558789880906383638605652901904626701078018566306930257334534062375170995840837e-02 8.3486605273338226139379680983600824695244702150865554430307559359486821109000847688240352000678577638e-02 8.4307170001409976926532539175371487089699003477933027514646704741318584915672019636469654012731384399e-02 8.4533967947227787184637156948807808831649269438513534434821064488296641771425875336457191781090567401e-02 8.3843538046152338031447630103150030782621248962605684104966362065287040096489869073146236799464766887e-02 8.2226505376791881644920539119327996771912379898005241099488701483463134290775979265526562410187931141e-02 7.9884784956161942376317339320512251990205548564551238029904523726815539206231655544871890728174198581e-02 7.6985640676496123000108167297323011275015266555168182167006620657717052284387635028147425668981141424e-02 7.3371038771856912651371821060637864457420390680008078358647919733072526926258366507827237526372338947e-02 6.9052641583871036374191955361245735653696829896225460051959080881226810635707120339670631667714188898e-02 6.4102105112889801103028194203026074568374129277819731729575285836041540210033342340756723779770271698e-02 5.8733865316092766701990499168144777989033138849218327838129552122072146956594820448631535858832621714e-02 5.3178093176265038854127573563509050088086879661009196975820313733682977357289180194824823216634648131e-02 4.7607234669887112393658681933375635911428617884479671322340019907544721082578834489649752819114146384e-02 4.2076791951558306005495804490047978794624934393323583450666981777244918070658299396587855134021529167e-02 3.6691794363125540265930470202293082494988444238256926924307514240546812566931159706186790736008095736e-02 3.1424805703182836358303673306127575904862372343626641001488795309492368945299897194677000336475590454e-02 2.6405155385149078813799259749144538978104821787980007705338148503738593201206224890245612253784355696e-02 2.1737181853051051989524717354089314729601571805704323527654710601477538071702139356085407395117668674e-02 1.7591625899918473810166414110052790738908278842164653596850583083752860218614341978956268081460330938e-02 1.3887108233428323554231104129201885635156501033760503021109430141183461661959954380188573220547107541e-02 1.0799890261858069319148192002194534231718216123150308028654356825665285533554013835935581384565978993e-02 8.1348806865834623147317275057997113307182994879651619420465928998724849575139614679986106155629605591e-03 6.0579050284940377289171145804184964044768582751177589211447901900126700984479656750310566610403379293e-03 4.2760396657896166026812714523075704998059897867343964328614292424845627950318589125331256858141544864e-03 2.9042131669379562677426821853954733557598271218711411778249989469052043862815179407125758114555541311e-03 1.8290217943000780017811620484145693675803158393881613016657213245552638034722016289060289765204549352e-03 9.9692137414279034106692154176888834173834264336492665880647610407165428878876233296765886665063826547e-04 4.9533120703011855216968798182364568925253327875883188249980929356477579612165094548608259903883018801e-04 1.5912882876260026688077372694275974015318558083006312531657766584453971569666529132229729512472827262e-04; 5.5933615610570804453312742800558452158895085751217828032451391870172081102356761861363974970373979159e-02 5.5866866548492056034189271698836379342006506972733164792006419897754780304392382395831243205396612922e-02 5.5996225932037634029191958054303233596670883795122584418909415742476964071574432680538390856569889470e-02 5.6138993668694419703819479612451150596136591151018656777719511898277535578282472782283880845720213762e-02 5.6091406324981066637129845423742516243759216713817896038614482264742731289460011629421818880058085145e-02 5.6005897749187845388742081042074903454184553581066025255173905713385420476314737434016582212485963052e-02 5.5840842226651338825325041297647503906534015961493936840999656425623859212634855937142736349928518579e-02 5.5536711451358202970343667302555720156961920596836599363241075313613450591381002403683826644984574555e-02 5.5689427151597807722030705514486572149493369418558063276566976131765098093948389656170988162938255577e-02 5.6279127950106587826092462268394964422595453167679169548164962633696206252977503111630765059497158931e-02 5.6915298714268058950605062998773889730605169356767310241447120802792132349400111692816033152507074511e-02 5.7563252121560875035934402137963990232662735563192295439878653279988924908851006692942899275182197067e-02 5.8362950487136397842308182755095793600515963837460517569151120892943772932674278630287992946860891439e-02 5.9033457040047537517173447383226826622504632808253752802764569729290618564594433271069738830671462245e-02 5.9313173822847623984574313968479549949228552175413311982452353510022369849327975374787458337902595474e-02 5.8937540289148689312321438483495473405579706683878807669985084229153876688912019498719284354067927880e-02 5.7908742706755547175008829518307596326010325497886128652716945148311811973291351519695181118688717533e-02 5.6365986258996564761481125669558605827122943302833029123032361719402197882705478155702907851715182631e-02 5.4459519390346601386668653256435407124325286816544065273828143352686181803737922937792155059180595492e-02 5.2049617478351605656658285717260572325976166705316291124584236379737328665236854923711171577225596467e-02 4.9129570443043631149831075164290136407225408672644764816668653068914899309306501293142745625031926579e-02 4.5725647656816542441171748287703975574139343065445929849488211658404309092402122928961072418580642341e-02 4.1995345268737350119648200672530688127710262408375886861043692562838694290496990064478928264185705805e-02 3.8118118339623295566200406467438032743253494098745994644734742370414844961949050082186448706466289832e-02 3.4222999490744880591609919571510943046344380987401229378772217637913635318783239408333804945246770267e-02 3.0344738930399837133885008550144851077360324417531783384396459144051572409494413571394514655739299566e-02 2.6564887223386223979329575645973648670085735158369993104801012058101807961426631353420163624126709144e-02 2.2842248827043362030197441990771939887625031943187865105467963306564698391814168056576107692560837975e-02 1.9269504330151527973341784774201583948000839638041533058413452626162169351636746560672216425093309279e-02 1.5921890271244670724750854170373950901155660110196261629478046402388383370446485514120793289223142082e-02 1.2936876725290130297076042831607206027867957870688029096283492919473079729443010312094475818281190022e-02 1.0244233126888990758945764350314392738177923952358969844089635579099781637444005778646905225115534511e-02 8.0043370609120949721895352194501911150028059320727961112347907656513648134745159701416257646764635395e-03 6.0579050284940377289171145804184964044768582751177589211447901900126700984479656750310566610403379293e-03 4.5495686837497363549467257050859365593734425953707973223522167113615241468462530250737666998381015823e-03 3.2319861869827728427031037296300779978402955329656217861053478499282239165343329677783818106652691962e-03 2.2139526025426834145507914454983874793480760390768493359443400700281039003487905908919980697212351591e-03 1.4097622697862771587955743643609491495408050638052096930248706502685233358780960773084500349280903015e-03 7.7889351916535249816717771224682882177148044233945619907909883624680656127212034853331056458393007198e-04 3.9805864604581227047419681446502250458141707967939295359888433435516245266967950264436955228525415546e-04 1.3135200580208221514468301530999285351342413886360391096925329425111435162195262375441099957049893673e-04; 3.7370139499227875354746635727948094613803153870940118966311391385235891640945211773083263311315197220e-02 3.7322532980537323206020867702539856823069672916049674891641623247590203083140199859933376901556883728e-02 3.7419509170741568048568300775148370865845363797272455184788207181208817234427731540045945048406830436e-02 3.7510173661519279441284809738219874973049506258303082562769507161467130916729698467352999011129405489e-02 3.7474840114201356263766250981511368744230818528629113878257172727679644504106703174305938978421021305e-02 3.7424246039337826013851258839542110547348648678570741472961944831932334640955653105363098750417825021e-02 3.7330867619084158165237127273682739873542196049744844575026997803042524478828204010211184320328036449e-02 3.7092449493339904544033234279195804746698979326222010853071370174720356204256697185459308550888613282e-02 3.7165570156496971066700097980945352914032311447620208836412555543948268867080559517583751090396029323e-02 3.7559594786039128379170198901897443593385441120569209340026782341822792698547165454209346620131162937e-02 3.7970467791336975542581633867582708410415282088548497888902894085402905832791953934045551136326765968e-02 3.8378130110342324023042974081749257835360920533890943885540027237124819031891804411061343090951369843e-02 3.8927926808770066515436110079300792897953478490973849671083746663518860813546993878181135529149810634e-02 3.9431762012593917620187911658693705056973217248783106859781979810479334134810161772673823280306034311e-02 3.9701668655157525123673926840118817564448514745900448617422876807018461390424815902881785026381277509e-02 3.9522832481195211270146260285566534878576603806313605317911040920902348476112482590798488850463708556e-02 3.8885886931067328426928916843423005337863576501313178180178628816879754135510583352994193068685222757e-02 3.7911864775733574595268124894744655895260205558449329653934965518330553041585305946534602610416885135e-02 3.6716302128805551773773717020584724855010975960172992423582138231971176165580602826251075677400307328e-02 3.5189909463166221478072656817583464241026033434829894568142063953511012320892767632551230040535809851e-02 3.3307756390498054920534786632849196040272371625404054346686435181185192363594681706032844798182565489e-02 3.1073846566391101604496253489578111448443650402283605589668251251825242114405476955691173129090768001e-02 2.8596502605855476210608066949455983199611614471154404685337903854727866566647107409030872724320367220e-02 2.6008801802041802001249118066653592150360462673124804963909340344546822201383677393402971548807401129e-02 2.3409544875973649669310372594847669320021330856373953365763241035988224251100056160081291632762924667e-02 2.0822111126544162093577249420920022535666987712307777576006941301688163474255061573541041533276106505e-02 1.8295957697485053251073018953565112028103169590643770534242855916427207786673489626051365063492687364e-02 1.5791900315444736032664636685342228037688672328587167655803536587948503765992372102051365887998536315e-02 1.3370134621939889041810517907684175707308931252560220961558382585765922438181734281776481880717127781e-02 1.1083053550488472206587392142250605430242048911941221914241890953914487596733113992694695601802583442e-02 9.0327664481975305845762276921546076351059193286053593984146378372340386365516639171077806073564509938e-03 7.1736477321055925300276458684497761264537152705729986889054504825496456353405524785926191832592608618e-03 5.6253814338564036452798232455040509307862720456791631677912122882424938128398910104254775079519155850e-03 4.2760396657896166026812714523075704998059897867343964328614292424845627950318589125331256858141544864e-03 3.2319861869827728427031037296300779978402955329656217861053478499282239165343329677783818106652691962e-03 2.3144796882332068362398332854247170909330687019157278916868316658094891155285141446502817224745443880e-03 1.6002051852656218749661288949899218377129591763525551277839161491670292845353235907923639053233976797e-03 1.0272920782841720623304784353800159779483696931453855818912186601376445710171405286765813447844675200e-03 5.7049317747924770020608927112690956773662655484361006859587176355373864190547596628589019768029166983e-04 2.9123410699501219925991156596344160658592723599142062637048401372871780256549783716391720406953227473e-04 9.5697792017402518190718393119001683338737677043278033859636989977473310507355249151807442506893638816e-05; 2.3896653258607420873966474696290558614013328327713593014935876713228721635293007669633280933852901524e-02 2.3864553187316949611147853290935608279616488973410053499456981930897019984367449779021563122852175472e-02 2.3934522728672516521420033608177291480717517502352222728173679948082759640060151370968409769112344025e-02 2.3987318143928035302784888487933170882762833080032317196701910795386753700835457321821519751298883131e-02 2.3963225288450661054097600821521541863202599324054405986960407684459103446879504177407438665683825471e-02 2.3932617650702428163162321398236847753722847250390948806966961000476395483642282351964952748981557264e-02 2.3889850737748732694714088641958987188944833816357999871280990443865508420426495525810514360310203562e-02 2.3717699744711290423408299885919225219435613300167279151116938585197539148105405531263355534740735267e-02 2.3739995496714654758923631877400304948503259746187192181645647814013118663328868639581262250380449733e-02 2.3990976000698397384375046037428061627746142021665634392094129709935752753553165519828588987889486073e-02 2.4247531536752297043344263025442486467231772109071712453671225218345342591108800296186927242797359414e-02 2.4485553189434817385773556450842802023077722453940977169261099525798342643245788497589088010910847570e-02 2.4838515045319934586494959759807216051123156172613126352147135129818790767849507740641364532218899279e-02 2.5192687683350992251825048686436025624423505832960130444212080224340281713585949398939004822532657229e-02 2.5423995238036266905428017359666619435687017635119037362240024085408042942527384178454125167395593243e-02 2.5361899538784660397006072350300279094812497567869544562715325308137980572556257428341510072658683795e-02 2.4987594622708088725215577032464086590114912087429014741597708151487953103201600648241445618400647583e-02 2.4397182603747307448486760955621821425648381786210800007959146954290494282999132833380993355719700656e-02 2.3685586585715320528362404573826071977748592421702252270039013008832771106670336122517075458130340517e-02 2.2769834012193860743506409672595348760599503579147313843545826825395150196266219647020533844588065190e-02 2.1620001146743682432873887067737221234994415067169788847697950764193718016466405979438746903249422705e-02 2.0224769858884059522753927621201686802655321658858708630075588750980723487930778852478479446259574919e-02 1.8653396296053628519480213797915779499984888496181932129948324603049786749638786155361860596925853484e-02 1.7000220484212457870539347896972982377176096770756272063978594876655290617751096704489510741730170319e-02 1.5339689264823812373772258251031125302585330198199300871451645246364342475763310514903684210154269562e-02 1.3689199533212144748205569398710654870399573183085833228719938587376061847483247350556630679863171118e-02 1.2080341795402895846313982003739814547324763590926602719419664643338805427217641999019221663251612359e-02 1.0474384718299592763692368268761970525770879649241592978834690836407910046571580014122310086068053115e-02 8.9066588306302013364223684376184783368402188259944379800661975894562516843797854899875426368272626247e-03 7.4108713450487211755707924145286946872534174940669329520910604692101488526825116431454339035302953361e-03 6.0619844627653512000420998515581334428906273936371080098426028967999809706712164322957092832198852758e-03 4.8285373857480288109509898804893785342139478964511650934430126185573768264772250893169934683158039764e-03 3.8025593473358991807127410750505450803834586709208784592336094913836916058803736350865779412248483627e-03 2.9042131669379562677426821853954733557598271218711411778249989469052043862815179407125758114555541311e-03 2.2139526025426834145507914454983874793480760390768493359443400700281039003487905908919980697212351591e-03 1.6002051852656218749661288949899218377129591763525551277839161491670292845353235907923639053233976797e-03 1.1199007460501030993836127044400853280687636163208639999668196282410853969491407217771125212731589637e-03 7.2821189894192108500939961508980093418205309883036284858307638844327837643254602703705207438316351007e-04 4.0899248912194195468175175915579873372219351723224001096862677291587234302330221910698813556878455322e-04 2.1144438369878420058035846239288601196179057624686658061213426260987117743814098646400870296163053365e-04 7.0102848287603487470846274985765281512106025937105109957534444816083142788211661584953921992840349564e-05; 1.4131620577086631312982701657683506832191875310784768955528311719413930188422074330024263124942681640e-02 1.4111847800524555578080174955200696935937882055110125028547463795417237626874002109460402117496756426e-02 1.4158300966628396486773001792649720132237607004638763999655372519161314546338955199586435381385399450e-02 1.4185404420133568627142506811650115360476205741600369980094654952073897234318699368947872844106529013e-02 1.4171055415902391280610163688492887761307908048731446042030363801475875915166587637578625990058691096e-02 1.4152388627676061406853728097697611481306695771969180442269865492112861269059032355827209559933340371e-02 1.4138628508512173160629283269052353728763532680713303850608480176025267217135385202204249568793949858e-02 1.4029555420478937701944623580334137396512019758041856716215761011679024242380475850288285049983073784e-02 1.4025883228877242347447725049976714351391531674486703213911818086842653484710098009602398513930594982e-02 1.4170996638055921339722673252047470932121903947537766145694386712175397855754021926861907848665248081e-02 1.4321163398456939646557800446041259378357020058754228023076006448448599125635444392818874074441097448e-02 1.4448431386997196687266676930336861449104243373464349063129086748130939503798484675388024022075218033e-02 1.4651342184620984847841303654988714606908357073140936232761762111120662188222035324364230981499373279e-02 1.4876647922563508971708560998256387420397949099689807312622371539291091950302970248139719886218838865e-02 1.5047612229846904734335214845801946127033102707256410319349951205919266795045334996524904251968720476e-02 1.5042635156158581887126848750428791097872080751153366526886722219377087960049627249400766855103828697e-02 1.4844419947533976629943056551997153638080461320255189194109581145071818384994920278960797760400384278e-02 1.4510978482441896766519303809976820504347412517838904771857035142336591022642782739986964328999506151e-02 1.4121208799954334974237666085716934890168547741241235039997428797993067533444608495962862878696143245e-02 1.3615575771729079042570496101950740707773540249028469049921901579884702942078175928487612483849379203e-02 1.2971657421512164425825186217540489326034537875526715274107653166224621132509456426420482602110906715e-02 1.2170375269885518655964378266664532501544128184710606679530348671502486174937479380649312703960733847e-02 1.1251535893777642507156333286889971127380260528897546822194985467193633645815107460887082114875670607e-02 1.0276403344786132609756445116788542412618372533243742310653645217340015792018725672732683305030796242e-02 9.2950810932461627710464748152352404563776954971851147761234278507432737419631768744068884896051177886e-03 8.3204045701133380875587891834788246834524108194578249450660427495758681678718183889104416607821118819e-03 7.3767042853589417115361029525536429958791729431082411593665193910650014540408376352911846897146710630e-03 6.4279101146070596707359584637147208636911598733350484855243336409756243881567206437833371598885660099e-03 5.4924321433490622816119566078362063610322409731416452767608604882307865123459778454419042090662434631e-03 4.5892067651374812561033389351298644663002247294388188178346690076235999586842784229955602878303745499e-03 3.7706350854629620736299742999510165320550681910703362843073311937567727327485534609632200704959126818e-03 3.0113168659646235752870564339638140751839500755598419824340929422177378009389354282302076677991329414e-03 2.3834854185383826895459037163510948104273355730335639530726986747141829437371182593313145450138788893e-03 1.8290217943000780017811620484145693675803158393881613016657213245552638034722016289060289765204549352e-03 1.4097622697862771587955743643609491495408050638052096930248706502685233358780960773084500349280903015e-03 1.0272920782841720623304784353800159779483696931453855818912186601376445710171405286765813447844675200e-03 7.2821189894192108500939961508980093418205309883036284858307638844327837643254602703705207438316351007e-04 4.8177083761796624092471957651192084066051748146203996579322112449297185382671528271689130127635253838e-04 2.7620331591792966428100723144578746163851260066297908413147448637980413847098417847842941364909747199e-04 1.4844750087194045509449674347978885856363954232976480525009310282453681026419461094991014065386717013e-04 5.0918213950432571751509039293577908384448040797641192621361992413336181404351190466694747834814345024e-05; 7.2310525105789893064283461466992629271910281005241050144108465799639721762513694463210919766662428152e-03 7.2206019422469471441795203272482417252259898985514211796999313434125873714145974022397555735986111814e-03 7.2469649797996821720749584899775496569082069734611545206296589729695658041488262724392484806983315573e-03 7.2583922650537165719363492140769005815861005756092984451098322610571451131642178829860910000729547439e-03 7.2514506577965555915501253930087287139203440453315248911449673622072561344345545218051488148309019991e-03 7.2409682974322895650576645122866552975073095271109624783495184240542839940360912215446327776271341927e-03 7.2393564078540269411461113057476316278134363834920158638974995491852150300539372049582352386865439109e-03 7.1830082517445826662763391747453177148350002622131208411694077385043971745260010003065658233418249165e-03 7.1722008557092608795187798270677212497629543003682899409869130005603275159892189409088793366341269960e-03 7.2424870142172847322577322634951284061511384601355850769947087400193171359127687859757616119560941489e-03 7.3191732712400761876793934658200125806466752814816503541245096539159289272493735000735352561490518331e-03 7.3796276423423290655438768478445568475883651773946625640047723998811632519396635580939944229054350811e-03 7.4763558839905494720307295759650930411780665562299000884504028281046965673094758615062481651412374032e-03 7.5985575881463809283112788081466860765262901373723217803061891813792374972112905017565468226925084096e-03 7.7010813167623426560860814928003752397690295886700828141958053370202546396467392170287842995379568072e-03 7.7132337698402593445052550205469702996606558725935095725688190691804514935013442365492314043936069104e-03 7.6274700501995295857835968887864997896473749010235893148936660730158183037120770384116103226522689020e-03 7.4629012560460675426120103501824792538668914165295877430561336720017410037745615707425082353937793719e-03 7.2782827150722418850082728689619218829906780259183137162665349609181304941562881911952117455727587312e-03 7.0361118676292919973475766892135476926964837360966261486163371353509811017964226783085965798825671548e-03 6.7263798331362365655602775226699894783491157942141942813476840623817473234306895289580839820818787573e-03 6.3301628279069991750503348999888512552272169172027085831157906216674405962958069510280360126801928888e-03 5.8670216597593896069536225722970090169901732328746727811322627386294932132720957854361199703472664951e-03 5.3711724630650988944452787088034395978578716679256461129056090358118145321007334125911925166722529028e-03 4.8695311635146070115109957307328359848517151553760553263800536642496651590308549511220142714765694758e-03 4.3699021793236060933528817480616857998709838000165906119452453706299699668589819454385422516448191918e-03 3.8924375953150263062489242199019648405014925411274437766064626666038189232112163672194742312248646557e-03 3.4089538780812324753242374114132552018785511046012531668830586025615600748345962765367367951407911450e-03 2.9277982186537807509711923659926210819955299371409766674505101469760121160796129166259057166204873361e-03 2.4574294851253310071104487394430325613476020575148196940827278648492434556939409565082354190844622241e-03 2.0299997268270378999724365173148363547864796312554097384949403323184957514669864732097239426803126183e-03 1.6244457389754803221158722874292449478729480059104937370373009742841798070740615524184021086240943001e-03 1.2933921357373199958147737972755248022179202351594402982127890697082112500723164702963826745320460816e-03 9.9692137414279034106692154176888834173834264336492665880647610407165428878876233296765886665063826547e-04 7.7889351916535249816717771224682882177148044233945619907909883624680656127212034853331056458393007198e-04 5.7049317747924770020608927112690956773662655484361006859587176355373864190547596628589019768029166983e-04 4.0899248912194195468175175915579873372219351723224001096862677291587234302330221910698813556878455322e-04 2.7620331591792966428100723144578746163851260066297908413147448637980413847098417847842941364909747199e-04 1.6321027216875900251382956723968516630351787832274719027366640021795235913880824630012258107611311104e-04 9.3661221012176753256557925935696331022045616230522219649465385907789898357555600664305258777404839187e-05 3.3950021616771050981542700204833199845608634348217959323191480236465617293938830818999783321919260499e-05; 3.2469545477885188942690088036960937345754200470064979004343986203329553372932676926940793126386280149e-03 3.2420312428257658264622928630730353799221541793087067895423383567391016325016284990669608922261977471e-03 3.2555887006620087081873703423613902296191669792892236419161642391782179140800028409549807305767041224e-03 3.2587994939640922649621641327942325802749332319220770428010682285138277001244323933589398676468695274e-03 3.2564090305447481799702842351821012246253262052927440893104666595509258205368380310513229953623700900e-03 3.2507163474592912232579711329690440954344634106281280467943683408480493446179711092941903155686892408e-03 3.2523195249726179518568406851142358376195854650077109034187437172542374077223074088759852751041122757e-03 3.2304544686598708561329929782230723736289249484167632369181287085947049633558569904316440006615353599e-03 3.2197123578487940688359834737638022546670177860860629854726355455804987213488217633862434507874131206e-03 3.2453851005479773714618178202813630919466295590823973983612055783211784964870313381460487253331275206e-03 3.2793735125461166100711889317262767249130778968949504823068921864782654860595650756849102190361415863e-03 3.3077941603517888636419927949596755438305169843051251099695414490717313785468096034304238171140849985e-03 3.3408942211111114981624786272683104951603431281493931829741123670935395562903147473179189567925216560e-03 3.4006943928982913182841877102171095925184279414727647271209612602422093063918215941486641366271205564e-03 3.4532469907950239628956544739638413318294811853275966393790014464354376011492488112746010425691783946e-03 3.4657641232976893229871564377255765275728297745308927430380080186139254551303866699618769427431669648e-03 3.4449381857415845498934936903056242704190981854629670443586795883162826356721533829856111198297442602e-03 3.3736716563318091143002289351612896750786467261715461039367633695655270682053761320401822126958218075e-03 3.2997851501922059863879886290844285857334234416144013685235099952825802597161878359771411616089696417e-03 3.1997959201776334919738008352572637616339163761645538896790317850860445258695015841616048529720835874e-03 3.0759674803170330867994061308167608537686053544248535675984773304503949874748050952798102972586113433e-03 2.9092066089639068036547924785950406511021040346088881982831083657916872633454066834492352369284524563e-03 2.7082684820882862582207207476944494409802566264829473093394908611830679792494527135076878559875162194e-03 2.4908138881350342745218271044286043120624533721868408233030652191097637631486748040964510187807245855e-03 2.2668162192736174657237845982350939051202754788973402866928816091132772567368501189076279008422709538e-03 2.0391808713527946719220446976827385913152280446026010708519130316926639094240750899616507140595205220e-03 1.8296133417216178717771607565545451173447901852804388880240305408818932846116354443732747332132507141e-03 1.6149065799160961942093442725996654717603492828978332159897056780948767854568267342932198489119081434e-03 1.3991172297090664147512584537791949748117861084561692786525597991375479490289178378612760847048825744e-03 1.1839918051159399069706562251632288934487014213445428615886450319232194534261634845006193357964692763e-03 9.8918892049167779602667109058538150558774664007877815131337836811016829002982166430330297580340093216e-04 7.9254855433055321996308928961897868870152134755746645973705460772642556380590151259070854679153023757e-04 6.3866248971718020219706491244394300965814055765987302675382045031553208560041828800469929948857616966e-04 4.9533120703011855216968798182364568925253327875883188249980929356477579612165094548608259903883018801e-04 3.9805864604581227047419681446502250458141707967939295359888433435516245266967950264436955228525415546e-04 2.9123410699501219925991156596344160658592723599142062637048401372871780256549783716391720406953227473e-04 2.1144438369878420058035846239288601196179057624686658061213426260987117743814098646400870296163053365e-04 1.4844750087194045509449674347978885856363954232976480525009310282453681026419461094991014065386717013e-04 9.3661221012176753256557925935696331022045616230522219649465385907789898357555600664305258777404839187e-05 6.2229441444238351122455803933880953891217320002400335374582042371588384768850967870501773249715983261e-05 2.5116220986234818469424548739599589012694088323319553775342683629750786805764446948008277871817050550e-05; 9.4765858305329302228419879915061303344850410538628785691729767352497894429079929185890582980586500350e-04 9.4613153867553329991414312874667741331242916291081940379148749575874509065002071633351561159215675656e-04 9.5056222556235878611066956817138428552232433818409493001124757066263725045054441523797023277840818305e-04 9.5092532199611859428811933889126788933581178572079042374512074932397608716276039656523974810414465612e-04 9.5050299131016182227458852222503617027918372389383054130098380801230730926760147985851727388539807180e-04 9.4852808068929067373056858064810435424299030897302538048052638856450926229505678407566642741086392076e-04 9.4946111630607754000114763239441230128137670956797570012321178271220883258861580365077330271112853024e-04 9.4457195263786189723572567412138510397239589734888799958200601572562424207134192879918589070337282725e-04 9.3979407103705466393576795360246541691740454231921169239751022326520919790842168344623177332990734840e-04 9.4515219487069922072067425354837448652034158382976146578917292658075482731484880107853458022367976351e-04 9.5484509782942198130383661742252671074682673689374472885024679370884191943806764992517479040005004362e-04 9.6416398395329698246096049976641420687262906085913595228934361180477662242447562321310711531525687215e-04 9.7006854445581668770897961994845870160728042689950715965658678880117195230399310900208100204091146549e-04 9.8902855386615490903725784076302010180170918541710794533584283058747749817352195029823953899268859256e-04 1.0056872775937725828241854475409837181578344164635963195756878565854805801821560615133753305867532423e-03 1.0109037647717100655438907072886211014616573868611808442789925691611088598872000017344515016343058989e-03 1.0109344708346309288992038329981480625775232017102855878871203036976494011272430021252821010073856796e-03 9.9071196025263463916734974301809000738607688937240112964476811239004190520567234613251034929734626476e-04 9.7158433950391728620825028892378798920887684482723465736832492923939999690591007764494058335487754693e-04 9.4456380915420306181837922616053827449598936868786343551574549845721171271417388551499266372591153001e-04 9.1305696069530202072508194675109952033525695095392120656446550564827455850602238370023865179145157918e-04 8.6782245494501906585397856972066599355444016050996395265869788558645077515461963851417028064898969479e-04 8.1151327308702118969328509952458492325638535266182436787599895325241156050607719155454312680350218893e-04 7.4998665420333817765982415476333056341635183547308127982342585028906520013065185134736516257387354275e-04 6.8513698317573438327055121096240279137137018916269484763661650558836120735156678570034516680183614595e-04 6.1736671149773309299470450695489331250986272369070277284156010232180892241378811303347534965352015454e-04 5.5773086579359087398775914635487425825502763311583953050148631737981167259545307806513243432750942668e-04 4.9587206583848143429442071963338055341848554812975131887895318802020864090522481351217568430337895226e-04 4.3323630680072272600294938371903083097815783625202230773204395575536431136249924267813687935895741484e-04 3.6956033726148624305128049954996939578721961715613461549778772088135713178702208602512254696937236272e-04 3.1230783279299567484028004894353902905437879108482389710090906004085468977692269399876265422280377683e-04 2.5030978361593211094649916221687450210382047239133417281590919357264157788797223553392186427164594696e-04 2.0411063027180330297962285188745949242426116258236452168096209507163084887149046491445353160523868514e-04 1.5912882876260026688077372694275974015318558083006312531657766584453971569666529132229729512472827262e-04 1.3135200580208221514468301530999285351342413886360391096925329425111435162195262375441099957049893673e-04 9.5697792017402518190718393119001683338737677043278033859636989977473310507355249151807442506893638816e-05 7.0102848287603487470846274985765281512106025937105109957534444816083142788211661584953921992840349564e-05 5.0918213950432571751509039293577908384448040797641192621361992413336181404351190466694747834814345024e-05 3.3950021616771050981542700204833199845608634348217959323191480236465617293938830818999783321919260499e-05 2.5116220986234818469424548739599589012694088323319553775342683629750786805764446948008277871817050550e-05 1.0822224379548520318648790639558967311177502231138050428630232414328583426066951444385542049962896978e-05]
[9.9999999999999999999999999999999999999999999999999999999999999999999999999999136383144490555537461365e-01, 3.4288804097080079060079263089084687125417481036888751318103877694419478621250286229729679055403384140e-01, 8.6243407494722993246645720563719999156688933720679060366684639873673713754054910997252174938201610164e+00, -1.9271455757522124407754483823797850098651911138840425160678246436349119746826344910107817059183680000e+02, 3.9534928245077940669622986210842676327647858095568925590492157330602063474920051709746072493816213360e+03, -6.0552932370445104819612396024512858844322284474800722481328877816090177458094030214121994472507013221e+04, 6.5535135859473538102235518132660527566263582922448357974966568391963848039405987384517164634408914254e+05, -5.1558348312839535301654179503812156117674711957856482986382429135509231949020536010477964829194858943e+06, 3.0534303944538907128172766849607045968348179560897675831509642575408667916867320160839314341157052495e+07, -1.4032129916490234308910547981859873902473842465869634762276944786428158876119166392635291610276604838e+08, 5.1324594267461646323348285378474140355931335548889514829752821254356165601869911544091697847346895957e+08, -1.5264407564618685475443687646466681592000062741949959322905613476879007961589813849052346346817143478e+09, 3.7598683030409850817014295719300665898215762576109950815476564117644712267970528828381833205670091678e+09, -7.7955299150578086303925829738157840596638893491091661225516480454633827121913266971694570307276169900e+09, 1.3806110525166447245663613002154149960180438966543837363379244473603188119267524670361325892680743622e+10, -2.1171100112922445767212427171443195390264114963035485507455642516521397109640883680855942969766385359e+10, 2.8469348464821915056142526940119319559438148659690086656169155882431415173514898248085632632444116237e+10, -3.3971127524566284915599015802906380964374726779839054665338966173373413381585668699656809543967282400e+10, 3.6357408543844508344344150305080781667832454941907659883298609705583425752587140209646448932107749719e+10, -3.5222017092441884757533434849521817896502437284788213322274758746639494950921789330833838853593499192e+10, 3.1110647717864859038012619857563961799131338048808862688458128164277208002660403581181783819724632860e+10, -2.5179813912663451604851359240002689886043900691505828949269446167018257731581370752466958869253400422e+10, 1.8728257285140267423602589138175713242666746096575938449122145893158945374985542113369870775838379854e+10, -1.2816105965751134901783641977647054136483054709639654382669851602931057319138654694287996683438266843e+10, 8.0698119501485438722973101524949470671355097871674838873588988651678368428150992990598022411757258916e+09, -4.6734232875793539050549210564077608063030840668815014196255418280487317988744083820679794361468015321e+09, 2.4880765765034967349103867815709615963443609316884300277678830317045949965081588604679232827811973180e+09, -1.2173989885013288907427585643958591869969870008667594938584704279817236357827510278689111419995936938e+09, 5.4747280108408689258396423186906896136582133950937522237644657031546991983764070534450423825232621024e+08, -2.2636448236160248702167957348697618592144011202637056845466995478038509559317113869826493876066295311e+08, 8.6106944968307726850834595791354006907424054753551744689097653239852365648364789473522450742055246879e+07, -3.0157916062604287049164678314415551812704783591242937888458303820232880663752583274276716901276111337e+07, 9.7341400287970118729882512027767151678844127068824409801197972756750368787440364202792780116077461389e+06, -2.8983587934552460719190685975839563844387533697588717137163907176422230675235956570672348388805346751e+06, 7.9688543980770658190609472793216093925027224293692647061237050152525040415955531742307646240984363909e+05, -2.0251222706768392005663733931490665519451012564143572827313078810946982855170238792247891614660091301e+05, 4.7612662689895410011245570722210672740330746206810552987271121530749303664411501142554668631436343736e+04, -1.0365477778053652623832924330172895672463396621619994265707292708628863992507704012894321589053784778e+04, 2.0912370741620782195840954415328320253709440571039627072524281855787217812416040936837076393682852142e+03, -3.9127786036225515262035778586754208943637229463225035368834974187315564868239508776196595507453569665e+02, 6.7939876123661971586813778461101643702648901711881196668792624862447299154556457805100307355419979649e+01, -1.0954160868793536931794904601828910084409895195700316118876329933542524957805051714430460675971709179e+01, 1.6408682033588504488497087183352346225401664520820932137832641146200942480466545776540712905365055853e+00, -2.2845558763386480094796567976356083892334407398209657422306228773034778831457072348868046664320411344e-01, 2.9574990183439010321955080209626788948352303997843593269857693384180493130336317414695515614205403568e-02, -3.5609942433467601775172999334861918949902415687917022834214398833620647710526723518894829765983610085e-03, 3.9887650682442678658696066717963626657200807282954757190495054343139098604816379377619136320326591022e-04, -4.1570950558675164063212528725600625521359111049412026151227698157338122892085828413646271754449417442e-05, 4.0314003153481661123992134817491555398487255010690302549636686611808832704685378346494597712129533766e-06, -3.6377421603952965891682769029191012565995504112430780759798597772218442204077493936175815449642193925e-07, 3.0540600229730243576515170865239243233645193736049665707383100519419251945445373327886390999144273429e-08, -2.3851464539519210174602523006575124779520839719146166090818319388607809255859777672189462763402319377e-09, 1.7323159246076302542787226289972896285950570520300394988616822678555559524051985301373621392886123240e-10, -1.1696466890995780802102131304160648599491295353954060112134386258354469640185695470013900195226192379e-11, 7.3382807353205712227138131201807180395831092106307417032745509218508895666007808697325443337138402131e-13, -4.2755764701928364074891668200074610333550214917214656314204454565116530645591944389249291568473870689e-14, 2.3118137224967820315353838338297227720757685721688428885827056497793030513325864132450154650576307257e-15, -1.1590700902962946469577187806167931038229247859141355553257885018962398587201305018235685540267031431e-16, 5.3832508822635011918497474267871936054555495920489847760141349322360759639968676468422543565155707250e-18, -2.3134975839979350842043302036231717019351780376461256138545281812397802285032531622172782856718777937e-19, 9.1879570996041131727696569219186197069704855133846778596655544193272995588004230782294742762928900092e-21, -3.3670206342993305495831286694038459073859407734493745396123072101799773406226735977531545343350871966e-22, 1.1365943777117054944202086567157000035180161826967974771136279468086083568352584995750780364672284683e-23, -3.5273250544386319948661426479034869415540703300263382243792741292466442637345118250615622754854258414e-25, 1.0041261414695602051196012437020515605295272979498849797717745158895255550866679221820755929056818106e-26, -2.6152410739929618093976289889017463120864664307087545535965854662313976436141518704640695399754839696e-28, 6.2133265330150349113974615599487804398791158199839004030556585647664684579325208515616416194014692413e-30, -1.3419400608653871124731362032702158025128599062781739615759907528798415007700883022187210742930596403e-31, 2.6242497737331639636048476621406160961014188209396978818312681204666828977939632453047645752166074153e-33, -4.6250247639607819870245957754050361465201995960712138139838700524736785702347250953697759247727298193e-35, 7.3058688534095405692010252137929080852280702289187146085871431159936722629439468777412235514237596715e-37, -1.0276285437995663128472307542195406857844833985633317459079452433070545465471418207062589259444599294e-38, 1.2769725161087248679586173911638971385819382061304544464341140621849746142736379038749169128222931745e-40, -1.3884074423989533254034380005044258889491988669947915413608776919499732846635189949901800046718201430e-42, 1.3050168197440174270681626640335023021748930254759570256478777044681825418864735476004912141002144192e-44, -1.0442484095219568507720363644073671237297410043847307445289363089003275771788299687085059265770534026e-46, 6.9708368945243935977359823421063372258681012797539297143832934721916343892201449176248967992589603504e-49, -3.7755510211322340597153487996648961009919265421120584928051780697190745672095740658268160317171036080e-51, 1.5933551845299430922527026700888842925995028185559579811712633487201478789938691122951218595519429972e-53, -4.9136055169281752288522678424890563420606846593749995647182457981576922561632559332380130620395696585e-56, 9.8454241495450579443078034991682465085701723316985167549300853483907582833221169522262885133344099762e-59, -9.6164817829525188330333367330799890748040947501445221316675490186394686509499994614032065003606346961e-62]


==> anc/ZetaBounds.jl <==
# To use this code install julia 1.0 (https://julialang.org/downloads/)
# (available for linux/osx/windows)

# For the verification code we do not need the solver, but for solving the sdps
# we need sdpa_gmp (http://sdpa.sourceforge.net/). For getting high precision output 
# from sdpa_gmp we need to use a patched version, which is available on 
# http://www.daviddelaat.nl/sdpa-gmp-7.1.3.tar.gz 
# Make sure that the sdpa_gmp binary is callable (add it to PATH)

# To install Nemo, AbstractAlgebra, and Optim run julia and type
# julia> Pkg.add("Nemo")
# julia> Pkg.add("Optim")
# (This code has been tested with AbstractAlgebra 0.1.3 and Nemo 0.10.1)

# To use this code run julia in this folder and type
# julia> push!(LOAD_PATH, pwd())
# julia> using ZetaBounds

# For the verification code run
# julia> rverify(:Z, 40)
# julia> rverify(:tildeZ, 40)
# julia> rverify(:Z1, 40)
# julia> rverify(:L, 40)
# julia> gverify(:P, 40)
# julia> gverify(:tildeP, 40)

# For setting up and solving the sdps run, e.g.,
# julia> rsolve(:Z, 40)

module ZetaBounds

using Nemo, AbstractAlgebra, LinearAlgebra, Optim, Printf

export r, roptimize, rstore, rverify, rvalues, g, gfindlambda, goptimize, gstore, gverify

import Base: zero, inv, one, +, -, *, /, //, ^, length, show, getindex, iszero, ==, copy, isequal
import LinearAlgebra.norm

#################################
### SDP specification library ###
#################################

# For simplicity we implement AffineExpression as a ring and give an error when an operation is not possible.
struct Entry
    blockname
    i
    j
    Entry(name, i, j) = new(name, min(i, j), max(i, j))
end

function ==(a::Entry, b::Entry)
    a.blockname == b.blockname && a.i == b.i && a.j == b.j
end

show(io::IO, entry::Entry) = print(io, entry.blockname, '[', entry.i, ',', entry.j, ']')

struct AffineExpressionRing{T} <: AbstractAlgebra.Ring
    base_ring
end

AffineExpressionRing(ring::T) where T<:AbstractAlgebra.Ring = AffineExpressionRing{elem_type(ring)}(ring)

mutable struct AffineExpression{T} <: AbstractAlgebra.RingElem where T
    parent::AbstractAlgebra.Ring
    variables::Vector{Entry}
    coefficients::Vector{T}
    constant::T
    function AffineExpression{T}(variables, coefficients, constant) where T
        @assert length(variables) == length(coefficients)    
        nonzerolist = [i for i in eachindex(coefficients) if !iszero(coefficients[i])]
        new(AffineExpressionRing(parent(constant)), variables[nonzerolist], coefficients[nonzerolist], constant)
    end
end

function AbstractAlgebra.parent_type(::Type{AffineExpression{T}}) where T
    AffineExpressionRing{T}
end

function AbstractAlgebra.elem_type(::Type{AffineExpressionRing{T}}) where T
    AffineExpression{T}
end

function AbstractAlgebra.base_ring(R::AffineExpressionRing{T}) where T
    R.base_ring
end

AbstractAlgebra.parent(ae::AffineExpression) = ae.parent

AbstractAlgebra.isdomain_type(::Type{AffineExpression}) = false

isexact_type(::Type{AffineExpression{T}}) where T = isexact_type(T)

Base.hash(f::AffineExpression{T}, h::UInt) where T = hash(f.variables) + hash(f.coefficients) + hash(f.constant)

function (R::AffineExpressionRing{T})() where T
    AffineExpression(Entry[], T[], zero(base_ring(R)))
end

function (R::AffineExpressionRing{T})(a::RingElement) where T
    AffineExpression(Entry[], T[], base_ring(R)(a))
end

function (R::AffineExpressionRing{T})(a::AffineExpression{T}) where T
    a
end

function (R::AffineExpressionRing{T})(a::T) where T
    AffineExpression(Entry[], T[], base_ring(R)(a))
end

function zero(R::AffineExpressionRing{T}) where T
    AffineExpression(Entry[], T[], zero(base_ring(R)))
end

function one(R::AffineExpressionRing{T}) where T
    AffineExpression(Entry[], T[], one(base_ring(R)))
end

function zero(R::AffineExpression{T}) where T
    AffineExpression(Entry[], T[], zero(base_ring(parent(R))))
end

function one(R::AffineExpression{T}) where T
    AffineExpression(Entry[], T[], one(base_ring(parent(R))))
end

function iszero(a::AffineExpression)
    all(iszero, a.coefficients) && iszero(a.constant)
end

function isone(a::AffineExpression{T}) where T
    all(iszero, a.coefficients) && a.constant == one(T)
end

canonical_unit(f::AffineExpression) = one(parent(f))

function entry(T, name, i, j)
    AffineExpression([Entry(name, i, j)], [one(T)], zero(T))
end

getindex(ae::AffineExpression, i) = (ae.coefficients[i], ae.variables[i])

function show(io::IO, ae::AffineExpression{T}) where T
    for k = 1:length(ae)-1
        coeff, entry = ae[k]
        if coeff != one(coeff)
            print(io, coeff, '*')
        end
        print(entry, " + ")
    end
    if length(ae) >= 1
        coeff, entry = ae[length(ae)]
        if coeff != one(coeff)
            print(io, coeff, '*')
        end
        print(io, entry)
    end
    if ae.constant > 0
        print(io, " + ", ae.constant)
    elseif ae.constant < 0
        print(io, " - ", abs(ae.constant))
    end
end

function AffineExpression(variables::Vector{Entry}, coefficients::Vector{T}, constant::T) where T
    AffineExpression{T}(variables, coefficients, constant)
end

function length(a::AffineExpression)
    @assert length(a.variables) == length(a.coefficients)
    length(a.variables)
end

*(a::T, b::Vector{T}) where {T<:Number} = [a*x for x in b]
*(a::T, b::Vector{T}) where {T<:RingElem} = [a*x for x in b]
/(a::Vector{T}, b::T) where {T<:Number} = [x/a for x in b]
/(a::Vector{T}, b::T) where {T<:RingElem} = [x/a for x in b]

//(a::BigFloat, b::BigFloat) = a/b

AbstractAlgebra.promote_rule(::Type{AffineExpression{T}}, ::Type{AffineExpression{T}}) where T <: RingElement = AffineExpression{T}

function AbstractAlgebra.promote_rule(::Type{AffineExpression{T}}, ::Type{U}) where {T <: RingElement, U <: RingElement}
   AbstractAlgebra.promote_rule(T, U) == T ? AffineExpression{T} : Union{}
end

function Base.iterate(a::AffineExpression, state=1)
    if state > length(a.coefficients) 
        nothing
    else
        ((a.variables[state], a.coefficients[state]), state+1)
    end
end

function //(a::AffineExpression{T}, s::S) where {S,T}
    R = promote_type(S, T)
    AffineExpression{R}(a.variables, a.coefficients/s, a.constant/s)
end

function /(a::AffineExpression{T}, s::S) where {S,T}
    R = promote_type(S, T)
    AffineExpression{R}(a.variables, a.coefficients/s, a.constant/s)
end

function ^(a::AffineExpression{T}, n::Integer) where {T}
    if n == 0
        one(a)
    elseif n == 1
        a
    else
        if length(a) == 0
            AffineExpression(Entry[], T[], a.constant^n)
        else
            error("Impossible power of affine expressions")
        end
    end
end

AbstractAlgebra.isnegative(::AffineExpression) = false

function norm(a::AffineExpression)
    sqrt(sum(a.coefficients.^2) + a.constant^2)
end

function +(a::AffineExpression{T}, b::AffineExpression{T}) where {T}
    if a.variables == b.variables
        AffineExpression{T}(a.variables, a.coefficients + b.coefficients, a.constant + b.constant)
    else
        variables = copy(a.variables)
        coefficients = copy(a.coefficients)
        for i = 1:length(b.variables)
            j = findfirst(isequal(b.variables[i]), variables)
            if j == nothing
                push!(variables, b.variables[i])
                push!(coefficients, b.coefficients[i])
            else
                coefficients[j] += b.coefficients[i]
            end
        end
        AffineExpression{T}(variables, coefficients, a.constant+b.constant)
    end
end

function +(a::AffineExpression{S}, b::AffineExpression{T}) where {S,T}
    R = promote_type(S, T)
    variables = copy(a.variables)
    coefficients = convert(Vector{R}, copy(a.coefficients))
    for i = 1:length(b.variables)
        j = findfirst(isequal(b.variables[i]), variables)
        if j == nothing
            push!(variables, b.variables[i])
            push!(coefficients, convert(R, b.coefficients[i]))
        else
            coefficients[j] += convert(R, b.coefficients[i])
        end
    end
    AffineExpression{R}(variables, coefficients, a.constant+b.constant)
end

function -(a::AffineExpression{T}) where T
    AffineExpression(a.variables, -a.coefficients, -a.constant)
end

function -(a::AffineExpression{T}, b::AffineExpression{T}) where {T}
    if a.variables == b.variables
        AffineExpression{T}(a.variables, a.coefficients - b.coefficients, a.constant - b.constant)
    else
        variables = copy(a.variables)
        coefficients = copy(a.coefficients)
        for i = 1:length(b.variables)
            j = findfirst(isequal(b.variables[i]), variables)
            if j == nothing
                push!(variables, b.variables[i])
                push!(coefficients, -b.coefficients[i])
            else
                coefficients[j] -= b.coefficients[i]
            end
        end
        AffineExpression{T}(variables, coefficients, a.constant-b.constant)
    end
end

function -(a::AffineExpression{S}, b::AffineExpression{T}) where {S,T}
    R = promote_type(S, T)
    variables = copy(a.variables)
    coefficients = convert(Vector{R}, copy(a.coefficients))
    for i = 1:length(b.variables)
        j = findfirst(isequal(b.variables[i]), variables)
        if j == nothing
            push!(variables, b.variables[i])
            push!(coefficients, -convert(R, b.coefficients[i]))
        else
            coefficients[j] -= convert(R, b.coefficients[i])
        end
    end
    AffineExpression{R}(variables, coefficients, a.constant-b.constant)
end

function *(a::AffineExpression{T}, b::AffineExpression{T}) where T
    if length(a) == 0
        AffineExpression{T}(b.variables, a.constant * b.coefficients, a.constant * b.constant)
    elseif length(b) == 0
        AffineExpression{T}(a.variables, b.constant * a.coefficients, a.constant * b.constant)
    else
        error("Trying to multiply two nonconstant affine expressions")
    end
end

function /(a::AffineExpression{T}, b::AffineExpression{T}) where T
    if length(b) == 0
        AffineExpression{T}(a.variables, a.coefficients ./ b.constant, a.constant / b.constant)
    else
        error("Trying impossible division of affine expressions")
    end
end

function inv(a::AffineExpression{T}) where T
    if length(a) == 0
        AffineExpression{T}(a.variables, a.coefficients, inv(a.constant))
    else
        error("Trying impossible inversion")
    end
end

function copy(a::AffineExpression)
    AffineExpression(copy(a.variables), copy(a.coefficients), a.constant)
end

function ==(a::AffineExpression{T}, b::AffineExpression{T}) where T
    a.parent == b.parent && a.constant == b.constant && a.variables == b.variables && a.coefficients == b.coefficients
end

function AbstractAlgebra.mul!(a::AffineExpression{T}, b::AffineExpression{T}, c::AffineExpression{T}) where T
    a = b*c
end

function AbstractAlgebra.addeq!(a::AffineExpression{T}, b::AffineExpression{T}) where T
    if a.variables == b.variables
        a.coefficients += b.coefficients
        a.constant += b.constant
        a
    else
        a = a+b
    end
end

function AbstractAlgebra.zero!(a::AffineExpression{T}) where T
    a.variables = Entry[]
    a.coefficients = T[]
    a.constant = zero(T)
    a
end

function AbstractAlgebra.add!(a::AffineExpression{T}, b::AffineExpression{T}, c::AffineExpression{T}) where T
    if a.variables == b.variables == c.variables
        a.coefficients = b.coefficients
        a.coefficients += c.coefficients
        a.constant = b.constant + c.constant
        a
    else
        a = b+c
    end
end

function AbstractAlgebra.divexact(a::AffineExpression{T}, b::AffineExpression{T}) where T
    if length(b.variables) == 0 && !iszero(b.constant)
        AffineExpression(a.variables, [x//b.constant for x in a.coefficients], a.constant//b.constant)
    else
        error("Trying to divide by nonconstant AffineExpression")
    end
end

function AbstractAlgebra.needs_parentheses(::AffineExpression)
    true
end

function AbstractAlgebra.isone(a::AffineExpression)
    length(a.variables) == 0 && a.constant == 1
end

abstract type Objective{T}; end

struct Minimize{T} <: Objective{T}
    obj::AffineExpression{T}
end

struct Maximize{T} <: Objective{T}
    obj::AffineExpression{T}
end

function generatemapping(objective::Union{T,AffineExpression{T}}, linearconstraints) where T 
    namemap = Dict{Any, Tuple{Int, Dict{Any, Int}}}()
    nextblockindex = 1
    nextentryindices = Dict{Any, Int}()
    l = typeof(objective) != T ? [objective, linearconstraints...] : linearconstraints
    for affexpr in l
        for entry in affexpr.variables
            if haskey(namemap, entry.blockname)
                blockindex, idxmapping = namemap[entry.blockname] 
            else
                blockindex = nextblockindex
                nextblockindex += 1
                idxmapping = Dict{Any, Int}()  
            end
            if !haskey(idxmapping, entry.i)
                idx = get(nextentryindices, entry.blockname, 1)
                idxmapping[entry.i] = idx
                nextentryindices[entry.blockname] = idx + 1
            end
            if !haskey(idxmapping, entry.j)
                idx = get(nextentryindices, entry.blockname, 1)
                idxmapping[entry.j] = idx
                nextentryindices[entry.blockname] = idx + 1
            end
            namemap[entry.blockname] = (blockindex, idxmapping)
        end
    end
    namemap
end

struct SparseSDP{T}
    maximize::Bool
    namemap::Dict{Any, Tuple{Int, Dict{Any, Int}}}
    objective::Union{T,AffineExpression{T}}
    linearconstraints::Vector{AffineExpression{T}}
    function SparseSDP{T}(maximize, objective, linearconstraints) where T
        nm = generatemapping(objective, linearconstraints)
        new(maximize, nm, objective, linearconstraints)
    end
end

function SparseSDP(objective::Objective{T}, constraints::AffineExpression{T}...) where T
    SparseSDP{T}(typeof(objective) == Maximize{T}, objective.obj, collect(constraints))
end

function SparseSDP(constraints::AffineExpression{T}...) where T
    SparseSDP{T}(true, parent(constraints[1])(0), collect(constraints))
end

function psdvariable(R::AffineExpressionRing{T}, n::Int, blockname=rand(Int)) where T
    [AffineExpression([Entry(blockname, i, j)], [one(base_ring(R))], zero(base_ring(R))) for i=1:n, j=1:n]
end

function blocksizes(sdp::SparseSDP)
    nm = sdp.namemap
    d = Dict{Int,Int}()
    for (i, dict) in values(nm)
        d[i] = length(dict)
    end
    [d[i] for i = 1:length(d)]    
end

function sdpasparse(sdp::SparseSDP{T}, io::IO=stdout, R=BigFloat) where T
    nm = sdp.namemap

    println(io, length(sdp.linearconstraints))
    println(io, length(nm))
    
    d = Dict{Int,Int}()
    for (i, dict) in values(nm)
        d[i] = length(dict)
    end
    for k = 1:length(d)
        print(io, d[k], ' ')
    end
    println(io)
    
    for constraint in sdp.linearconstraints[1:end-1]
        print(io, -R(constraint.constant), ' ')
    end
    if length(sdp.linearconstraints) > 0
        println(io, -R(sdp.linearconstraints[end].constant))
    end
    
    for i = 0:length(sdp.linearconstraints)
        ac = i == 0 ? sdp.objective : sdp.linearconstraints[i]
        if i == 0 && typeof(sdp.objective) == T
            continue
        end
        for (entry, value) in ac
            v = value
            if !sdp.maximize && i==0 
                v = -v
            end
            if entry.i != entry.j
                v = v // typeof(v)(2)
            end
            a = nm[entry.blockname][2][entry.i]
            b = nm[entry.blockname][2][entry.j]
            if !iszero(v)
                println(io, i, ' ', nm[entry.blockname][1], ' ', min(a,b), ' ', max(a,b), ' ', R(v))
            end
        end
    end
end

struct SparseSDPSolution
    namemap::Dict{Any, Tuple{Int, Dict{Any, Int}}}
    primalobj
    dualobj
    primalmatrices::Vector{Matrix}
    dualvector::Vector
    dualmatrices::Vector{Matrix}
end

function +(a::SparseSDPSolution, b::SparseSDPSolution)
    @assert a.namemap == b.namemap
    SparseSDPSolution(a.namemap, a.primalobj + b.primalobj, 
                      a.dualobj + b.dualobj, a.primalmatrices .+ b.primalmatrices, 
                      a.dualvector + b.dualvector, a.dualmatrices .+ b.dualmatrices)
end

function /(a::SparseSDPSolution, c)
    SparseSDPSolution(a.namemap, a.primalobj/c, 
                      a.dualobj/c, a.primalmatrices./c, 
                      a.dualvector/c, a.dualmatrices./c)
end

primalobj(sol::SparseSDPSolution) = sol.primalobj

dualobj(sol::SparseSDPSolution) = sol.dualobj

primalmatrices(sol::SparseSDPSolution) = sol.primalmatrices

function getindex(sol::SparseSDPSolution, entry::Entry)
    bi = sol.namemap[entry.blockname][1]
    i = sol.namemap[entry.blockname][2][entry.i]
    j = sol.namemap[entry.blockname][2][entry.j]
    sol.primalmatrices[bi][i, j]
end

function getindex(sol::SparseSDPSolution, ae::AffineExpression)
    sum(coeff * sol[entry] for (entry, coeff) in ae) + ae.constant
end

function getindex(sol::SparseSDPSolution, m::AbstractArray{AffineExpression{R}}) where {R}
    A = Array{R}(undef, size(m)...)
    for i = 1:length(m)
        A[i] = sol[m[i]]
    end
    A
end

function getindex(sol::SparseSDPSolution, m::AbstractArray{AbstractArray{AffineExpression{R}}}) where {R}
    B = Array{Array{S}}(undef, size(m)...)
    for i = 1:length(m)
        B[i] = Array{S}(undef, size(m[i])...)
        for j = 1:length(m[i])
            B[i][j] = sol[m[i][j]]
        end
    end
    B
end

function getindex(sol::SparseSDPSolution, m::PolyElem{AffineExpression{S}}) where {S}
    R, x = PolynomialRing(parent(m), string(var(parent(m))))
    p = zero(R)
    for i = 0:degree(m)
        p += sol[m.coeffs[i+1]] * x^i
    end
    p
end

abstract type AbstractSolver end

abstract type AbstractSDPA <: AbstractSolver end

struct SDPA <: AbstractSDPA
    executable::String
    verbose::Bool
    T
end

SDPA(; executable::String="sdpa", 
       verbose::Bool=true) = SDPA(executable, verbose, Float64)

struct SDPAQD <: AbstractSDPA
    executable::String
    verbose::Bool
    T
end

SDPAQD(; executable::String="sdpa_qd", 
         verbose::Bool=true) = SDPAQD(executable, verbose, BigFloat)

struct SDPAGMP <: AbstractSDPA
    executable::String
    verbose::Bool
    T
    maxiteration::Int
    epsilonstar
    lambdastar
    omegastar
    lowerbound
    upperbound
    betastar
    betabar
    gammastar
    epsilondash
    precision::Int
end

SDPAGMP(p::Integer=0; eps="1e-30",
        executable::String="sdpa_gmp", 
        verbose::Bool=true,
        maxiteration=10000,
        epsilonstar=eps,
        lambdastar="1e4",
        omegastar="2.0",
        lowerbound="-1e5",
        upperbound="1e5",
        betastar=["0.1","0.01","0.2"][1+p],
        betabar= ["0.3","0.02","0.4"][1+p],
        gammastar=["0.9","0.98","0.5"][1+p],
        epsilondash=eps,
        precision=[200,100,300][1+p]) = 
               SDPAGMP(executable, verbose, BigFloat, maxiteration,
                       epsilonstar, lambdastar, omegastar, lowerbound,
                       upperbound, betastar, betabar, gammastar,
                       epsilondash, precision)

# Ugly function for solving with sdpa solvers
function solvesdp(sdp::SparseSDP, solver::AbstractSDPA, inputfile = "", outputfile = ""; removefiles=true)
    T = solver.T
    function commasplit(s)
        l = []
        c = 0
        prev = 1
        for i = 1:length(s)
            if s[i] == '{'
                c+=1
            elseif s[i] == '}'
                c-=1
            elseif s[i] == ',' && c == 0
                push!(l, s[prev:i-1])
                prev = i+1
            end
        end
        push!(l, s[prev:end])
        l            
    end

    function parselist(x)
        if x[1] == '{'
            [parselist(w) for w in commasplit(x[2:end-1])]
        else
            parse(BigFloat, x)
        end
    end

    function ff(x, s)
        for i = 1:length(x)-length(s)+1
            if x[i:i+length(s)-1] == s
                return i
            end
        end
        0
    end

    function stringnormalize(x)
        r = String([c for c in x if c != ' ' && c != '\n'])
        i = ff(r, "}{")
        while i != 0 
            r = r[1:i] * "," * r[i+1:end]
            i = ff(r, "}{")
        end
        r
    end 

    if inputfile == ""
        inputfile, io = mktemp()
        sdpasparse(sdp, io, T)
        close(io)
    end
    if outputfile == ""
        outputfile = tempname()
    end
    pobj=dobj =zero(T)
    status = ""
    paramfile , paramio = mktemp()
    println(paramio, solver.maxiteration, " unsigned int maxIteration;")
    println(paramio, solver.epsilonstar, " double 0.0 < epsilonStar;")
    println(paramio, solver.lambdastar, " double 0.0 < lambdaStar;")
    println(paramio, solver.omegastar, " double 1.0 < omegaStar;")
    println(paramio, solver.lowerbound, " double lowerBound;")
    println(paramio, solver.upperbound, " double upperBound;")
    println(paramio, solver.betastar, " double 0.0 <= betaStar <  1.0;")
    println(paramio, solver.betabar, " double 0.0 <= betaBar  <  1.0, betaStar <= betaBar;")
    println(paramio, solver.gammastar, " double 0.0 < gammaStar  <  1.0;")
    println(paramio, solver.epsilondash, " double 0.0 < epsilonDash;")
    println(paramio, solver.precision, " precision; ")
    flush(paramio)
    close(paramio)
    open(`$(solver.executable) -ds $inputfile -o $outputfile -p $paramfile`) do io
        for l in eachline(io)
            solver.verbose && println(l)
            if startswith(l, "objValPrimal = ")
                pobj = parse(T, split(l, " = ")[2])
            end
            if startswith(l, "objValDual   = ")
                dobj = parse(T, split(l, " = ")[2])
            end
            if startswith(l, "phase.value = ")
                status = strip(split(l, " = ")[2])
            end
        end
    end
    
    xstring = ""
    Xstring = ""
    Ystring = ""
    open(outputfile) do io
        xbool = Xbool = Ybool = false
        for l in eachline(io)
            if startswith(l, "xVec =")
                xbool = true
            elseif startswith(l, "xMat =")
                xbool = false
                Xbool = true
            elseif startswith(l, "yMat =")
                Xbool = false
                Ybool = true
            elseif startswith(l, "    main loop time")
                Ybool = false
            elseif xbool
                xstring *= strip(l)
            elseif Xbool
                a = strip(l)
                Xstring *= a
            elseif Ybool 
                a = strip(l)
                Ystring *= a
            end
        end    
    end
    
    y = parselist(stringnormalize(xstring))

    X = parselist(stringnormalize(Xstring))
    
    finalZ = Matrix{T}[]
    for m in X
        n = length(m)
        A = Array{T}(undef, n, n)
        if typeof(m[1]) <: Vector
            for i = 1:n, j = 1:n
                A[i, j] = m[i][j]
            end
        else
            for i= 1:n
                A[i, i] = m[i]
            end
        end 
        push!(finalZ, A)
    end
    
    finalY = Matrix{T}[]
    Y = parselist(stringnormalize(Ystring))
    for m in Y
        n = length(m)
        A = Array{T}(undef, n, n)
        if typeof(m[1]) <: Vector
            for i = 1:n, j = 1:n
                A[i, j] = m[i][j]
            end
        else
            for i= 1:n
                A[i, i] = m[i]
            end
        end 
        push!(finalY, A)
    end
    
    if removefiles
        rm(inputfile)
        rm(outputfile)
        rm(paramfile)
    end
    
    v = BigFloat(typeof(sdp.objective) <: AffineExpression ? sdp.objective.constant : sdp.objective)
    status == "pdOPT", SparseSDPSolution(sdp.namemap, (sdp.maximize ? pobj : -pobj) + v, sdp.maximize ? dobj : -dobj, finalY, y, finalZ)
end

function quadform(M, v)
    sum((i==j ? 1 : 2)*v[i]*v[j]*M[i,j] for i=1:length(v) for j=i:length(v))
end

function monomials(vars, degree)
    degree == 0 && return [one(vars[1])]
    d = [digits(k, base=degree+1, pad=length(vars)) for k=0:(degree+1)^length(vars)-1]
    [prod(vars[k]^exps[k] for k=1:length(vars)) for exps in d if sum(exps) <= degree]
end

function sos(vector; name=rand(Int))
    M = psdvariable(base_ring(vector[1]), length(vector), name)
    v = 0
    for i = 1:length(vector), j = i:length(vector)
        v += (i==j ? 1 : 2) * M[i, j] * vector[i] * vector[j]
    end
    v
end

function sos(vars, totaldegree::Integer; name=rand(Int))
    @assert length(vars) >= 1
    m = monomials(vars, totaldegree)
    M = psdvariable(base_ring(vars[1]), length(m), name)
    v = 0
    for i = 1:length(m), j = i:length(m)
        v += (i==j ? 1 : 2) * M[i, j] * m[i] * m[j]
    end
    v
end

function mycoeff(p, exp)
    i = findfirst(isequal(exp), p.exps)
    i == nothing ? zero(p) : p.coeffs[i]
end

function coeffs_in_basis(p::PolyElem{T}, basis) where T
    A = [i <= degree(basis[j])+1 ? coeff(basis[j], i-1) : zero(base_ring(p)) for i in eachindex(basis), j in eachindex(basis)]
    x = Vector{T}(undef, length(basis))
    for i = length(basis):-1:1
        rhs = i <= degree(p)+1 ? coeff(p, i-1) : zero(base_ring(p))
        x[i] = rhs 
        for j=i+1:size(A,2)
            x[i] -= A[i,j]*x[j]
        end
        x[i] /= A[i,i]
    end
    r = vcat([coeff(p, i) for i=0:degree(p)], [zero(base_ring(p)) for _ = length([coeff(p, i) for i=0:degree(p)])+1:length(basis)])
    v = A*x - r
    x
end

############################################
### Missing functions in Julia libraries ###
############################################

Base.length(::Nemo.arb) = 1
Base.iterate(a::Nemo.arb, state=0) = state == 0 ? (a, 1) : nothing

function Base.BigFloat(a::Nemo.fmpq)
    big(a.num) / a.den
end

function Base.BigFloat(a::Nemo.arb)
    s = split(string(a))[1]
    if length(s) >= 2 && s[1:2] == "[+"
        return BigFloat(0)
    end
    parse(BigFloat, s[1] == '[' ? s[2:end] : s)
end

function LinearAlgebra.dot(p::PolyElem{T}, q::PolyElem{T}) where T 
    p * q
end

function AbstractAlgebra.subst(p::MPolyElem, v::Vector)
    @assert length(vars(parent(p))) == length(v) 
    r = zero(p)
    for i = 1:length(p)
        r += p.coeffs[i] * prod(v[k]^p.exps[k, i] for k = 1:length(vars(parent(p))))
    end
    r
end

function coeffs(p::MPolyElem)
    p.coeffs[1:length(p)]
end

function mycholesky(x::arb_mat)
    y = zero_matrix(base_ring(x), size(x, 1), size(x, 2))
    status = ccall((:arb_mat_cho, :libarb), Cint, (Ref{arb_mat}, Ref{arb_mat}, Int), y, x, prec(base_ring(x)))
    if status == 0
        error("not psd?")
    else
        y
    end
end

function myuppergamma(k, x::arb)
    k = parent(x)(k)
    r = parent(x)(0)
    ccall((:arb_hypgeom_gamma_upper, :libarb), Cint, (Ref{arb}, Ref{arb}, Ref{arb}, Int, Int), r, k, x, 0, prec(parent(x)))
    r
end

Base.isless(a::arb, b::arb) = a<b

LinearAlgebra.dot(a::arb, b::arb) = a*b

(Base.Rational{BigInt})(a::Nemo.arb) = Rational{BigInt}(BigFloat(a))

########################
### Helper functions ###
########################

# The kth Laguerre polynomial with parameter alpha evaluated at x.
function laguerre(k::Integer, alpha, x; prev=nothing, prev2=nothing)
    k == 0 && return one(x)
    k == 1 && return 1 + alpha - x
    if prev == nothing
        prev = laguerre(k-1, alpha, x)
    end
    if prev2 == nothing
        prev2 = laguerre(k-2, alpha, x)
    end
    inv(base_ring(parent(x))(k)) * ((2k-1+alpha-x) * prev - (k+alpha-1) * prev2)
end

function laguerrebasis(k::Integer, alpha, x)
    v = Vector{typeof(one(alpha)*one(x))}(undef, 1+k)
    k == 0 && return v
    v[1] = one(x)
    k == 1 && return v
    v[2] = 1 + alpha - x
    for i = 3:k+1
        v[i] = laguerre(i-1, alpha, x, prev=v[i-1], prev2=v[i-2])
    end
    v
end

function binarysearch(f::Function, left::T, right::T, ndigits) where T
    while right-left > 1/big(10)^ndigits
        mid = (left+right)/2
        Printf.@printf("%1.10f\t%1.10f\n", left, right)
        if f(mid)
            right = mid
        else
            left = mid
        end
    end
    right
end

function lowerboundeigenvalue(X::arb_mat)
    F = base_ring(parent(X))
    for p = 1:100
        val = 1/F(10)^p
        Y = deepcopy(X)
        for i = 1:size(X, 1)
            Y[i,i] -= val
        end
        try 
            mycholesky(Y)
            return midpoint(val)-radius(val)
        catch
        end
    end
end

# int_a^b x^k e^(-pi x^2) dx
function intpolexp(k, a::arb, b::arb)
    F = parent(a)
    c = 1/(2sqrt(const_pi(F))^(k+1))
    l = myuppergamma(F(1+k)/2, const_pi(F) * a^2)
    r = myuppergamma(F(1+k)/2, const_pi(F) * b^2)
    c * (l - r)
end

################################################
### Code for percentage for simple/etc zeros ###
################################################

function r(problem, d, R, objv=nothing)
    F = ArbField(3000)
    R = F(R)
    S = AffineExpressionRing(F)
    _, u = PolynomialRing(S, "u")
    
    lag = laguerrebasis(2d+1, -F(1)/2, const_pi(F)*u)
    
    X = [psdvariable(S, d+1) for _=1:3]
    
    f = (R^2 - u) * quadform(X[1], lag[1:d+1])
    fhat = quadform(X[2], lag[1:d+1]) + u * quadform(X[3], lag[1:d+1])
    cib = coeffs_in_basis(fhat - sum(F(factorial(big(k))) / const_pi(F)^k * f.coeffs[1+k] * lag[1+k] for k=0:degree(f)), lag)
    
    if problem == :Z
        obj = R + 2/R * sum(f.coeffs[1+k] * intpolexp(2k+1, zero(R), R) for k=0:degree(f))
    elseif problem == :tildeZ
        obj = R + sum(f.coeffs[1+k] * (2/R*intpolexp(2k+1, zero(R), R) + 
                      3intpolexp(2k, R, 3R/2) - 2/R*intpolexp(2k+1, R, 3R/2)) for k=0:degree(f))
    elseif problem == :Z1
        obj = R + sum((2/R*intpolexp(2k+1, zero(R), R) - 8/R^2*intpolexp(2k+2, zero(R), R) +
                      sum(2^(2s+2) * F(factorial(big(s-1))) / F(factorial(big(2s))) / R^(2s+1) * 
                          intpolexp(2k+2s+1, zero(R), R) for s=1:15)) * f.coeffs[1+k] for k=0:degree(f))
    elseif problem == :L
        obj = R/2 + sum(f.coeffs[1+k] * (4/R*intpolexp(2k+1, zero(R), R/2) + 2intpolexp(2k, R/2, R)) for k=0:degree(f))
    else
        error("problem not supported")
    end

    if objv == nothing
        sdp = SparseSDP(Minimize(obj), f(0) - 1, fhat(0) - 1, cib...)
    else
        sdp = SparseSDP(obj - objv + psdvariable(S, 1)[1,1], f(0) - 1, fhat(0) - 1, cib...)
    end
    
    solver = SDPAGMP(precision=3000, epsilonstar="1e-30", epsilondash="1e-30", verbose=false)
    
    status, sol = solvesdp(sdp, solver)
    println(Float64(R), "\t", Float64(primalobj(sol)))
    objv == nothing ? primalobj(sol) : objv, [sol[M] for M in X]
end

function roptimize(problem, d)
    s = optimize(R -> r(problem, d, R)[1], big"1.0001", big"1.1", abs_tol=1e-7)
    Optim.minimum(s), Optim.minimizer(s)
end

function printmatrix(io, M)
    print(io, '[')
    for i = 1:size(M,1)
        for j = 1:size(M,2)
            Printf.@printf(io, "%.100e", BigFloat(M[i,j]))
            if j != size(M, 2)
                print(io, ' ')
            end
        end
        if i != size(M,1)
            print(io, "; ")
        end
    end
    print(io, ']')
end

function rstore(problem, d; R=nothing)
    obj, R = roptimize(problem, d)
    obj += big"1e-6"
    _, X = r(problem, d, R, obj)
    open("$(string(problem))-$d.txt", write=true) do f
        Printf.@printf(f, "%.100e\n", R)
        for M in X
            printmatrix(f, M)
            println(f)
        end
    end
end

function parsematrix(F, s::String)
    rows = split(s, ";")
    S = MatrixSpace(F, length(rows), length(rows))
    M = zero(S)
    for i in eachindex(rows)
        row = [F(v) for v in split(rows[i])]
        for j in eachindex(row)
            M[i, j] = row[j]
        end
    end
    M
end

function rverify(problem, d)
    F = ArbField(1000)
    S = MatrixSpace(F, d+1, d+1)
    P, x = PolynomialRing(F, "x")
    v = laguerrebasis(2d+1, -F(1)/2, const_pi(F) * x)
    s = readlines("$(string(problem))-$d.txt")
    R = F(s[1])
    X = [parsematrix(F, l) for l in s[2:4]]
    eigs = [lowerboundeigenvalue(M) for M in X]
    @assert minimum(eigs) > 0

    b = minimum(eigs[2:3])
    
    f = (R^2 - x) * quadform(X[1], v[1:d+1])
    fhat = quadform(X[2], v[1:d+1]) + x * quadform(X[3], v[1:d+1])
    Tf = P(0)
    
    for k = 0:degree(f)
        Tf += F(factorial(big(k))) / const_pi(F)^k * coeff(f, k) * v[1+k]
    end
    
    basis = vcat([(R^2 - x) * v[i] * v[j] for i=1:d+1 for j in [i, i+1]])
    B = maximum(abs(x) for x in coeffs_in_basis(fhat-Tf, basis))
    
    @assert b > (2d+1) * B
    
    U = evaluate(f, 0)
    L = evaluate(Tf, 0)
    
    if problem == :Z
        Zf = R + 2/R * sum(coeff(f, k) * intpolexp(2k+1, F(0), R) for k=0:degree(f))
    elseif problem == :tildeZ
        Zf = R + sum(coeff(f, k) * (2/R*intpolexp(2k+1, F(0), R) + 
            3intpolexp(2k, R, 3R/2) - 2/R*intpolexp(2k+1, R, 3R/2)) for k=0:degree(f))
    elseif problem == :Z1
        Zf = R + sum((2/R*intpolexp(2k+1, zero(R), R) - 8/R^2*intpolexp(2k+2, zero(R), R) +
                      sum(2^(2s+2) * F(factorial(big(s-1))) / F(factorial(big(2s))) / R^(2s+1) * 
                          intpolexp(2k+2s+1, zero(R), R) for s=1:50)) * coeff(f, k) for k=0:degree(f)) + 1/F(10)^10
    elseif problem == :L
        Zf = R/2 + sum(coeff(f, k) * (4/R*intpolexp(2k+1, F(0), R/2) + 2intpolexp(2k, R/2, R)) for k=0:degree(f))
    end
    
    res = U/L*Zf
    
    Printf.@printf("%1.6f\t%1.6f\t%1.6f\t%1.6f\t%1.6f\n", BigFloat(R), BigFloat(res), BigFloat(2-res), BigFloat((2*F(19)/27+5-res)/6), BigFloat(3)/2 - BigFloat(res)/2)
end

#####################
### Code for gaps ###
#####################

function g(problem, d, R, Lambda, epsilon)
    F = ArbField(2000)
    R = F(R)
    Lambda = F(Lambda)
    epsilon = F(epsilon)
    S = AffineExpressionRing(F)
    _, u = PolynomialRing(S, "u")
    
    lag = laguerrebasis(2d+1, -F(1)/2, const_pi(F)*u)
    
    X = [psdvariable(S, d+1) for _=1:3]
    
    f = (R^2 - u) * quadform(X[1], lag[1:d+1])
    fhat = quadform(X[2], lag[1:d+1]) + u * quadform(X[3], lag[1:d+1])
    fsos = coeffs_in_basis(fhat - sum(F(factorial(big(k))) / const_pi(F)^k * f.coeffs[1+k] * lag[1+k] for k=0:degree(f)), lag)
    
    phi = -u + 1/R*u^2 + R/const_pi(F) * sum(F(factorial(big(k))) / const_pi(F)^k * fhat.coeffs[1+k] for k=0:degree(fhat))

    if problem == :P
        psi = -R/const_pi(F) * sum(F(factorial(big(k))) / const_pi(F)^k * fhat.coeffs[1+k] * sum(const_pi(F)^s / F(factorial(big(s))) * 1/R^(2s) * u^s for s=0:k) for k=0:degree(fhat))
        sdp = SparseSDP(f(0) - 1 + epsilon, fhat(0) - 1 - epsilon, fsos..., phi(Lambda) + psi(Lambda^2)*exp(-const_pi(F)*(Lambda/R)^2) - epsilon)
    elseif problem == :tildeP
        psi1(lambda) = sum(R/const_pi(F)^(k+1) * (-myuppergamma(k+1, const_pi(F)*(lambda/R)^2) + myuppergamma(k+1, const_pi(F)*(3lambda/2R)^2) - myuppergamma(k+1, const_pi(F) * (lambda/R)^2)) * coeff(fhat, k) for k=0:degree(fhat))
        psi2(lambda) = sum(3lambda/2const_pi(F)^(k+F(1)/2) * (myuppergamma(k+F(1)/2, const_pi(F)*(lambda/R)^2) - myuppergamma(k+F(1)/2, const_pi(F)*(3lambda/2R)^2)) * coeff(fhat, k) for k=0:degree(fhat))
        sdp = SparseSDP(f(0) - 1 + epsilon, fhat(0) - 1 - epsilon, fsos..., phi(Lambda) + psi1(Lambda) + psi2(Lambda) - epsilon)
    end
    
    solver = SDPAGMP(precision=2000, epsilonstar="1e-40", epsilondash="1e-40", verbose=false)
    status, sol = solvesdp(sdp, solver)
  
    status, [sol[M] for M in X]
end

function gfindlambda(problem, d, R, epsilon=0, lambdaleft=big"0.5", lambdaright=big"0.7")
    Printf.@printf("R = %1.10f\n", R)
    binarysearch(Lambda -> g(problem, d, R, Lambda, epsilon)[1], lambdaleft, lambdaright, 6)
end

function goptimize(problem, d, epsilon=0, lambdaleft=big"0.5", lambdaright=big"0.7", rleft=big"1.001", rright=big"1.01")
    s = optimize(R->gfindlambda(problem, d, R, epsilon, lambdaleft, lambdaright)[1], rleft, rright, abs_tol=1e-7)
    Optim.minimum(s), Optim.minimizer(s)
end

function gstore(problem, d; lambdaleft=big"0.5", lambdaright=big"0.7", rleft=big"1.001", rright=big"1.01")
    Lambda, R = goptimize(problem, d, 1e-10, lambdaleft, lambdaright, rleft, rright)
    Lambda += 1e-6
    _, X = g(problem, d, R, Lambda, 1e-10)
    open("$(string(problem))-$d.txt", write=true) do f
        Printf.@printf(f, "%.100e\n", R)
        for M in X
            printmatrix(f, M)
            println(f)
        end
        Printf.@printf(f, "%.100e\n", Lambda)
    end
end

function gverify(problem, d)
    F = ArbField(5000)
    S = MatrixSpace(F, d+1, d+1)
    P, x = PolynomialRing(F, "x")
    v = laguerrebasis(2d+1, -F(1)/2, const_pi(F) * x)
    s = readlines("$(string(problem))-$d.txt")
    R = F(s[1])	
    Lambda = F(s[5])
    X = [parsematrix(F, l) for l in s[2:end-1]]
    eigs = [lowerboundeigenvalue(M) for M in X]

    @assert minimum(eigs) > 0    

    b = minimum(eigs[2:3])
    
    f = (R^2 - x) * quadform(X[1], v[1:d+1])
    fhat = quadform(X[2], v[1:d+1]) + x * quadform(X[3], v[1:d+1])
    @assert evaluate(f, F(0)) < 1
    Tf = P(0)
    for k = 0:degree(f)
        Tf += F(factorial(big(k))) / const_pi(F)^k * coeff(f, k) * v[1+k]
    end
    @assert evaluate(Tf, F(0)) > 1
    
    basis = vcat([(R^2 - x) * v[i] * v[j] for i=1:d+1 for j in [i, i+1]])
    B = maximum(abs(x) for x in coeffs_in_basis(fhat-Tf, basis))
    
    @assert b > (2d+1) * B
    
    phi = -x + 1/R*x^2 + R/const_pi(F) * sum(coeff(fhat, k) * F(factorial(big(k))) / const_pi(F)^k for k=0:degree(fhat))
    
    if problem == :P
        psi = -R/const_pi(F) * sum(coeff(fhat, k) * F(factorial(big(k))) / const_pi(F)^k * sum(const_pi(F)^s/F(factorial(big(s))) * (1/R* x)^(2s) for s=0:k) for k=0:degree(fhat))
        @assert evaluate(phi, Lambda) + evaluate(psi, Lambda) * exp(-const_pi(F)*(Lambda/R)^2) > 0
    elseif problem == :tildeP
        psi1(lambda) = sum(R/const_pi(F)^(k+1) * (-myuppergamma(k+1, const_pi(F)*(lambda/R)^2) + myuppergamma(k+1, const_pi(F)*(3lambda/2R)^2) - myuppergamma(k+1, const_pi(F) * (lambda/R)^2)) * coeff(fhat, k) for k=0:degree(fhat))
        psi2(lambda) = sum(3lambda/2const_pi(F)^(k+F(1)/2) * (myuppergamma(k+F(1)/2, const_pi(F)*(lambda/R)^2) - myuppergamma(k+F(1)/2, const_pi(F)*(3lambda/2R)^2)) * coeff(fhat, k) for k=0:degree(fhat))
        @assert evaluate(phi, Lambda) + psi1(Lambda) + psi2(Lambda) > 0
    end
end

#######################
### Other functions ###
#######################

function addmonomialcoeffs(problem, d)
    F = ArbField(3000)
    S = MatrixSpace(F, d+1, d+1)
    P, x = PolynomialRing(F, "x")
    v = laguerrebasis(2d+1, -F(1)/2, const_pi(F) * x)
    s = readlines("$(string(problem))-$d.txt")
    R = F(s[1])
    X = [parsematrix(F, l) for l in s[2:4]]
    f = (R^2 - x) * quadform(X[1], v[1:d+1])
    open("$(string(problem))-$d.txt", append=true) do file
        print(file, '[')
        for k = 0:degree(f)
            Printf.@printf(file, "%.100e", BigFloat(coeff(f, k)))
            if k != degree(f)
                print(file, ", ")
            end
        end
        println(file, ']')        
    end
end

end


==> anc/tildeP-40.txt <==
1.0013060429221656365534486047824900625616565394744542774318964871500409167954064552458207860601009142e+00
[4.9834003489922400644411676046218646723617539546923065820323187782205069064951160739529213686453962262e-01 1.9427381610385080018605710312509783234400553186280201190001794990259164050209387239894369045006180605e-01 7.4125476219833383876665332618697291006993509732133556675426882619751243273833297329966961808732510425e-02 1.7511136729202728878167518522817675722128877152950550088884885587048809477139795250976705304128684847e-02 -1.5109711195332974098097990570073720719586677117767603599232747284809957721166961287333406237359813559e-02 -3.6740309724431921713458448589957429644445516257094083025266654919772123023370165586572973094884197605e-02 -5.1816686805531463287826726648439742665502465189561712094273549761400082310173866624779384253788973052e-02 -6.2153261407361364100051891902228782060380650760398222587286190201974840110899524896256443940046471189e-02 -6.8547741982949864495667585039285522585545197445358943535726071573584128687703632557970847584391746604e-02 -7.1349645518679270417988376661518967159316457883247371000779630561942511911006297523485498686162570714e-02 -7.1048857843894508827837957391462047958899004476391514355500436123429252787171237290426504564779224702e-02 -6.7885604544507915783565644655614520252004880291604239936747196021147131447975976525159664077518903109e-02 -6.2305373319677156390803800169387979289853682145635212331496930695768460346291664392736410911718787892e-02 -5.4595105816206444019987646126884043267579323052738366948238457295989225217165236084441007614823739970e-02 -4.5165955030517299436077543401699098498430855807388727307794925239893685403240919770310407214387624310e-02 -3.4615032312773292664855456383950321756062104531146564091612641606585111586160987836915565057781659446e-02 -2.3522500677101284099134593095773068986115845157552753424394382027359722890041971380741411898490008155e-02 -1.2562453296674280429982939425587821030458829174013371899754584589207012441082440015180247751719848308e-02 -2.4621390475060411410035183498258101991958281801274331076780784038317343377622862734129543270668548303e-03 6.1162761122590496372243545076490720400549330507740909810143546228421726360722692239231528580441508226e-03 1.2470192104304235227847855718385723039271708771539494576324880128744266612959546093485271868309263040e-02 1.6305012113909776867566122515926383918139847269810560157089538277505563458743448475020627792568010416e-02 1.7521891761962748316245447344597857426628240598456444190710299639357951362060842003862332613267372076e-02 1.6462676154382727167454167104384988114993131646763889578115422881125535123271140830285353793014901492e-02 1.3846612980200263686557259579344166947751323663069988043072562610905901990287227110259158547551279309e-02 1.0522980656828180330175833281097933338224835341838141187109383741602877341942802710987629651176000269e-02 7.0870377106678680062887713735789965448692526121269587716528948329021507278925655060122526837255920092e-03 3.9440696647389311419516377146824415385720480918740235723485378346583545052046670269091897953349115667e-03 1.3532625961087729014011988316164068124574811569918132902863324855232340129258354367577382414497821592e-03 -4.7209361913255497899982593052478655215277039185249539837879457403151164967618640597089675703192117678e-04 -1.5442814299447879387416328030248923191356468457760698671400340457319507557792167158275162678075661600e-03 -1.9717655672432418267869798150781497249067177279979463407781211558804670875416168771187271517866101693e-03 -1.7875571213939881171783181525231714103951200711061382166093356075886825899340462228232236689912767270e-03 -1.3331692524813872066465251445101370318368758728075059480891419660398887846172761391223525468145206889e-03 -8.0787853014692054723095317951166222148929626396597002508070198696925708838140623662954468779471940797e-04 -3.0460898995981341208599800842525747928703835362379918217216273300955716505814757062639568279146030282e-04 2.1295166449925182843105435222592228366894683962834648617636603763033011075954680985697154540600816041e-05 1.7124875892504327172098061131334333905646633937718196896169550877286245006032200277182068107187198701e-04 1.7250874496078513625667554345146660806582334486677178472646387545945440483252251864536437093942914724e-04 6.0150846799708616789770011841523307698580803381458185484657154936756831387738101935849254430914557280e-05 -2.2321738021943959449843061824831732771242800944969516860455282849520192861996373292295076525976265742e-05; 1.9427381610385080018605710312509783234400553186280201190001794990259164050209387239894369045006180605e-01 4.3616040206627706831746267327589450461635201395755351057429674523000549346351843315004180026047347960e-01 2.6111851537185465967709117532779730437734987208472857126903298632914924114248929035711458338698058997e-01 1.1224228380102009076838820391009637014511145110812634863088674862779966279609068441932731054225965530e-01 2.7721519162511142015821967450362714434924369609487531432175611275035058814008453401627151676636211130e-02 -1.7544551802369846745508495285313460906407813432829538647850818936126277535760903810629153585111342946e-02 -4.3014714511147671450187067149646629248562993807062590995811775736702367231601190268625517067665408221e-02 -5.8255901963389226673880809623893904631821243980483450976391459286873620648220062367289618634280506880e-02 -6.7310514490662358951586056734694324654511249703276183072686412745877995756053737778955530585890393173e-02 -7.1837791096747433198566103088461389345131530240078347389771000637259221803838866376435681833502619887e-02 -7.2952743452670831514604393073883315883292163809904910518007571095513595548737782463933797782129277832e-02 -7.1113554509100076918495248786967998752234258640595457388821216229753532433315747347383965176470623702e-02 -6.6858714866098213655195832818405345972802824363396816477473816003200639845434203342342305650959346533e-02 -6.0391554097474733602498921946489095056951536586364981188362023989965170412955351554912437337592380909e-02 -5.1988355861593366237688102327497981659988291435025056611348290862569283360473537783730171270159687610e-02 -4.2110104981765662674696319459454594586570766675547390230250108788015373163783947419400588483312999049e-02 -3.1209266153321563267345336577737872323497948470745821470351580174023173134513303061047642005097878311e-02 -1.9908109364100370682777482041858227507111082129262021584107552044933182970880734111753068713668304336e-02 -8.9547544246904988306925048219954535878156005141098137007055625855981278131283666572919534435194579430e-03 8.9071455126709380783473378386506654438467554440668247744192056787244953762824392436723547846925255199e-04 8.7465731093026103782634019990461140229112003456297621411844974992449664864174328597523824786340577311e-03 1.4131971661540225722599719074928320153164183828936525636159961376281757694370587290250563980647845307e-02 1.6739661130652190237599715620684689999003200720532149550269288114375873407965935092820871775111472016e-02 1.6757768683991259352323815320776544779438977269920052871493115050065256291106078741646128871862214310e-02 1.4847657541688159769382205784877446657726629106044095248314232353697935209711425565340109048786603201e-02 1.1888062084471997560576782829513851568238216005662066460966463444589420763800424918461154360413373085e-02 8.5325952603440657176306417333082266248614614390319082493601791169261525313519824158677879000268250452e-03 5.2592169734742623543455557939926799028748181134257259794397740543279985223723969429125060166470088070e-03 2.3962374309749086466005840878737883707786935216781618149773740430478075319033203744707309897107831296e-03 2.4703322818947317553264615800335160357886769029944435476567426515769658900758229652474262939657510284e-04 -1.1362856055686869142638243335660261352268343814855361203036506513115436268234493156716790295461976603e-03 -1.8242583852532263412455391499443474805246431246743980523971170708465845994898819247083103497225732198e-03 -1.8060422107313062630413905689818507807889560409598043567140492947408868327432801277114415165238489279e-03 -1.4438004544839573371128463199417526864285343019157797509664330031082806686352663615095387835632660922e-03 -9.4461286795036773932376322192384719742035851978287175579617901032745011571976438876927556604813167485e-04 -4.1135535887652503052031464725551053688704856144217498256483941280067324030698848065767156298247248785e-04 -3.9298874888000583066163783484417429800548743208384475632907864107208870514007575332464415936808682578e-05 1.5427332391229496585370296663817867355347954729099865896830968735983738766224539831321347851316802088e-04 1.8271834242560583382400359713921693668782762785363534953657069750129463557513817354189431181958708825e-04 6.7951907287374056078652632472618704937039139681861290417668683531325003598478558711472002446641423844e-05 -2.4218309640793927136272070614526061696066572816453461537949620736285059946215007871052662489500915021e-05; 7.4125476219833383876665332618697291006993509732133556675426882619751243273833297329966961808732510425e-02 2.6111851537185465967709117532779730437734987208472857126903298632914924114248929035711458338698058997e-01 3.6923670909675914073928741756521594885918899449134102883241218127690621699271921177025962110942512752e-01 2.7184977452092497186241009659747045832818783851199594567545346639845299953826183073100555938679683535e-01 1.3941424051899496577264334211325763511192791403046078311231931199036365917230421534205195680966328380e-01 4.3287645542862547069541158470780190533883878119310387428686173783093137243027246115946171976302421811e-02 -1.3205257613087851249938632231463760306638335522025666815920059174433005055564903048750771888313067057e-02 -4.4495720051334542912213868193078570236077636759127257045164398859203937535010706710844631537423870860e-02 -6.2078032582901758248468867107830878841830447308468986217170769449309470146868413417046248101195425488e-02 -7.1815274164474254203412421199491920577104831534235004785619199285382423156122403425246165395068480013e-02 -7.6520147442707822367714660550748138428627239270057822069416076201080708319764574173440687783665870043e-02 -7.7148900860461058774714187080208428196010300162070489742070074592979120444987144920348745727732698843e-02 -7.4422201190226010212724178159412720372200944252103172088836832247050307316503901833006919459442213810e-02 -6.8651287523719455952614941050271363876746097796215428511031985333073913135990399530731143369186762616e-02 -6.0266438476258356563927363696124221830738450757618106984974992461330586582994238187375936037331888898e-02 -4.9914146231595892329195180712444723453330117270911481668918641191586609755608019720915838412039361431e-02 -3.8213279443560726037544601889358783931796962504075017182636868452828873280025975054180485506277812318e-02 -2.5931506359878791153618734114414715643339473776946057454957524364735699112179865168406754054642633768e-02 -1.3911955623987796032784013273148662419014334302858298436317392888595889459100684853016964925766925431e-02 -2.9771532906365346337375763837303477349447931895062948652769888628925674762521106055826197342330284526e-03 5.9414552678911726635092787034687585718411549650227567207191161581458130081723648844571178279486296371e-03 1.2326354304733899203497206115240674829834822980334257875196160345536589860971188841594843256266298874e-02 1.5815569808441661480342269277077762130349843370361017854859681222557856712513995982655542728966499684e-02 1.6546502777099069960739848266883185040331552988517466197485160284383598828280162893291629299506611945e-02 1.5155011333387228065930891110910622985812821872941692968063698876957041502282512170276174465191018381e-02 1.2527358421410986672728835484519739743043765979497141732386639842582287215882048914729474788906904818e-02 9.3400813962565681885392435978310407265927765835646087012094442831218280008444462051914809339247075276e-03 6.0990156231912600056106079762938517616367012081517249765158102829549586302797283834641009472742575909e-03 3.1556679282991289537508832999211301094738826178076989728013814231505466570064195000336415105705697434e-03 8.5642888113354698963953406049717468635743430124308802752174772139186021090718399106626068227683305467e-04 -7.0638764254225892776017250419746663310605427135282968001382025635849635933757287440271792490021347162e-04 -1.5741519518211655195456736430969057783978810822409326262075831784870726652030843682944639741523308467e-03 -1.7006583946806330496007083252446190609830018541695763211636483448824119464262285450864437400513000763e-03 -1.4437679989103152649231162160686001050091546178650233122318093214353691914651057970486917341316738611e-03 -1.0023985090739625388190202984957166943734755673867568130729479613219701764197227644752775128306201983e-03 -4.7935968596721611768718128386615143357312847364968481286447377520557836639175499680466890076181943696e-04 -9.2056664921824536527955389021323124865808042514882952932107196919189365455296065312053521809494496445e-05 1.2768050687795724999283462243864095731339970775180395842474504500460417970365509236513615460025716003e-04 1.7941611724849208639508026550835485089873780977578400717826342353630155549520184620694745235448316058e-04 7.0541322049816195640706739925326054943575705991354724906827641410466926937404960248052687977598913147e-05 -2.4372797550392922843856489353528363031176772633085641006947274807643007235994782098597545714151523153e-05; 1.7511136729202728878167518522817675722128877152950550088884885587048809477139795250976705304128684847e-02 1.1224228380102009076838820391009637014511145110812634863088674862779966279609068441932731054225965530e-01 2.7184977452092497186241009659747045832818783851199594567545346639845299953826183073100555938679683535e-01 3.2960854371383564788839960809292762871348736267890096061498384802550268851591238534525987778091878406e-01 2.6490436059803686685084326633648693721832278994512842084458035550474419474839775760286854647043308893e-01 1.5530058254040921644512877808142475991208541877646607702095282487965076758800232706769415865435841264e-01 5.8753842643979903494263130771191572473164309348775073460000560833150459327510155362489742497842467035e-02 -6.5172559778496974523086675126768736313604813700220371851884875378910424769885445309580452211271857191e-03 -4.4984052474124921782432009681819950819526490788507119414809419388153994482479599831013383886528639619e-02 -6.5982934469844783807336904358003096666510970152137366189330786281081011080208111329485619877526695776e-02 -7.6698177546059894623017745197982760154568765101067442086348402154116142830309857345953660967740247470e-02 -8.0710422898857615999009008051138996847913396483830038872943306919235355478105556265058492815014778315e-02 -8.0034916728902845158741147970696761218239379624023156373103627228592626583735933365882138104848354575e-02 -7.5536294458615733355078811108137400529800863064045049351746491749919275982746641864131466022426238413e-02 -6.7890863361519071779374922103261097421525490534873859372770057969608413126237354976641883637138414343e-02 -5.7850284888096109782963217268625142820594505967879952352255929539701262724598904836683664768590087664e-02 -4.6067174107718618445776042369295724992237910354766608954151411770242154430930207195990789136628934553e-02 -3.3341911908465196272969550775614771841263567621554958880724526009167308069288853484418826628690479546e-02 -2.0546624490066843986295345115368142949824771118668612355803581364763714896883659677263292262587189166e-02 -8.5552563779622461361547990639887531927506131399734649829531061475759700527996770615283766802882763851e-03 1.6162590321984558137779028060060822720333715422201730804276719131021591563715895481888729234848920904e-03 9.3440749826462244936924934468275637393393211587399606561586711601764343409617034843517855649788549892e-03 1.4121645623968088230128273748997923326308735085545258660782788286733597304929404228879640809005852590e-02 1.5946499159018209118837032219999601803651215964482276439402873273757549509564251851448262607544148591e-02 1.5363687569854679009515033316682176356094834232765097673728003948631808765176994033095523480397932452e-02 1.3241931168032184200395879765273178851119667983814213214264228143839378148131345716983464151481316551e-02 1.0295439823857300398564206980762707927199128129028339691439739052196464721655422559300356483702118822e-02 7.0931156131524580184643587050575490405504998969059750659213742537981446119607873396828541304736232903e-03 4.0437550789556272919880585563314782136825321119054628204052201448023063489656804908837645953807164153e-03 1.5622150654460015735995453594892383619890116788414736467346080087951256817498360352013518094678220908e-03 -2.0563918378814414756288004340542079747777169779992909827637899190915287965871720535851421124610038593e-04 -1.2719742535800913424764583898660446577141766265062817332327466778717138401615588071097225517002889949e-03 -1.5591422287087001185191119649694048868670170709628357235161555942507823849077763937088529897990649122e-03 -1.4230551908453368867821255857311037846106226585438913550706881037475763089795172024342813528620215181e-03 -1.0533423520756194694696598701546855585140645938132704880691854143089784323067004781951297404804749905e-03 -5.5046680185165851852815320784982081079998869769161474542206113149103539937927545735720741741283663726e-04 -1.5254232134595270973363651343754485637346171769338063474582700356886831055864701797645133596771793852e-04 9.3579318033514206188903379506090990431123333908807269470207341763926121425578151561549381628831047122e-05 1.7235384723234166138687170705443283533961318560578676642361917122370974764512080018609165119000180804e-04 7.2332748999762113452937395900607738356813064944058255491486272566129728742074734205929699471346061467e-05 -2.4102718349175198726117802137072148789423613416762670055455152722322744864129884654870837802235723770e-05; -1.5109711195332974098097990570073720719586677117767603599232747284809957721166961287333406237359813559e-02 2.7721519162511142015821967450362714434924369609487531432175611275035058814008453401627151676636211130e-02 1.3941424051899496577264334211325763511192791403046078311231931199036365917230421534205195680966328380e-01 2.6490436059803686685084326633648693721832278994512842084458035550474419474839775760286854647043308893e-01 3.0460202464255999121975406022398622696185938999131276847710244303951697617148572479911644952610757838e-01 2.5386408497085233119356092808475098167714645579559450884901315677144389376891740107942679256566281552e-01 1.6132160316463004272501079642796841347785111699858115198146197019462709377058031434500561187493229691e-01 6.9396617272476827896001110511097016319481592195604683033973304949226658347749079888028523491392849631e-02 -2.1458316139321822746151954991788856286123503964526856757406749294082028875336996104638191423243119800e-05 -4.3645572273049846061159621601025486165864988338118515240449526783331723702737004380946895014615735043e-02 -6.7738715161058831830021138440606841117915565000922474487422846613611302907829970535329326085923833656e-02 -7.9043666879143644218799253712618060480138354698118677447778366743246712644380483271842213977983681239e-02 -8.2528025355531301578116809830520082300542721742735851700338722716446725427161825714084112232380432946e-02 -8.0655713686862668323504575234345755068531338529634652310495964330164091904040219705844523193904299802e-02 -7.4797469499654498800896523979873542103135516938178008784702214519821898970061009218387942557706355707e-02 -6.5964137292233737011549403783541372761198258589807722189057662221858480045265438113360448391477918303e-02 -5.4854725482669895253590524810486362672205095449007158159656574245608335533666058267814269228010719514e-02 -4.2255947566905771830351265724864220288299263715058461544781173554648917530616337610598157267019413499e-02 -2.9022254098373618572742119472277310482183025697656714337691748627134792559014456724857648129779349301e-02 -1.6066193130903333316914370300057762588157586592758428392859241356440214401444135838801486430720483810e-02 -4.5309650241604328724619613657223447794861527557115263655537394916822464862206056313926876140577972505e-03 4.7933399434556311239904876163779362769098939101951951633796233526833636693081448111268276961198989222e-03 1.1188044084422490866245549178483386057794223863039063474089386412789683579522072000913783017039090288e-02 1.4470241752615965504864533442545093094888284393425123223046497749800300718288718835191889249228813037e-02 1.5080364028606035956132322763685124712700776011578221806279491043704744747896701279754235588587436388e-02 1.3848393363123249095739141421452444382438777063554109698137468679921322944595662523114712197361880573e-02 1.1468564954967869540077298001445070766349724591666088029219060568458378807257127025175373140853827690e-02 8.5124364463690579290313848878246377647732865127481462697816631902576155156082589426411425120817028919e-03 5.4174595641563343392479111222399413288466686538034724174780324209860869448175163697162986451139235681e-03 2.6888891482642817149775202607362260918616148262304982732613041746992001151834571729761324776915624518e-03 5.7170552691762215636537011970108344234957539679063757261370368033392555205888055665072502195029581687e-04 -8.5620048513022274338058787365695911053499179489353672204961013609032760841738022466225801958440708245e-04 -1.4257148809400438599540811271909825345314400657153227512507144015415720207369296172344403510259961550e-03 -1.4765001540453351701738747785892528181173173185205522453147711824696788254449570511790385654898286070e-03 -1.1902957876703044196958219268948252495522927012281014416251631326529455025906302729271992952141539707e-03 -6.8081981335113457686831102397255027520072328397161989151793355843595991718935304593481328719135861248e-04 -2.3771372887925045723402103828450092075889341409004437237263779006737516652283233319431268194309102484e-04 6.0731649050673807855448081173646652700008508381442112337193227059585996245097280529521163898967516495e-05 1.7563455767148700913169742284746278407213182125538342564326198185811122347288136736276967689696381921e-04 7.9254079382998964390717168880465121518121665925417335828527284950030888527091174052144819089401022933e-05 -2.5252600959669198091035071181461954063629599490860061363464578960503036638348558963697126270281728118e-05; -3.6740309724431921713458448589957429644445516257094083025266654919772123023370165586572973094884197605e-02 -1.7544551802369846745508495285313460906407813432829538647850818936126277535760903810629153585111342946e-02 4.3287645542862547069541158470780190533883878119310387428686173783093137243027246115946171976302421811e-02 1.5530058254040921644512877808142475991208541877646607702095282487965076758800232706769415865435841264e-01 2.5386408497085233119356092808475098167714645579559450884901315677144389376891740107942679256566281552e-01 2.8351092786459447144983843076443748923448173277855701728440234202043832831838348079611714784313413464e-01 2.4093219846461788087779329523301770965373005568088140526386312700773213430996458035610255514501669597e-01 1.6082086061876359224808911237943421238257464772311087579147736564657014619798866087635754270000165897e-01 7.5916381717671594846668606704714768282835889743826886008415596922851253052486119512684364451160396372e-02 6.6376689914589649210826219332443359994781475896943572739443532071161223428239329327313063780572252666e-03 -4.0395777970643078450249256586550905078876308436112211789576172576010049734427657588863111260954609871e-02 -6.7330863929628719482189047269235412211702888688650738049518298806407023505347569632260009309652055415e-02 -8.0131267648430263553784527389028349481265433271840055536504928211033003545607034738953443148151916192e-02 -8.3680600622241014801377493654655167416414794459891132099422717743200291297646110982194719362537179896e-02 -8.1134291469859426457093829572410169982532259378264892917353709896661603046828211688672407586381420569e-02 -7.4348705279893295078999743894790905790129203998175548450797271065170032740381659738965159580283816217e-02 -6.4316828141770987027260166205890062784114963216097481626810584466191853125805192187814229066783697561e-02 -5.1961427007279289717535734780422185558808854667963805395452689314104339215245744077291216620194758542e-02 -3.8248527796587048246617235353279674687052907529689862954405279437758204147983451900117595633787329719e-02 -2.4233609593070561217311828783118210468801990054136823170956238428647640746193270012853520957820857438e-02 -1.1217474438733543554835173004851664537043872403718896716261241942285563632311522927334233337244895268e-02 -1.6807059926649260700060512293465702431900895524709202756453714215155450190426178102323222863634195383e-04 7.9809474484012178870960167372112026360001995624401719480014915997367345926996476963153814818701693475e-03 1.2825402546455785877219690831496634815116462084742564676203428389370511157935614765636505406516368612e-02 1.4638969951746904369486365236562186203474382409440477559005258776282728034215876796826343250408656892e-02 1.4194864613601868058220601420080657484874321495529762581200156890196642499889032693203365602369161823e-02 1.2239730560368638566604051457445410307040905630097558331603423273509570972665661008816322347574713730e-02 9.4444334396655293858554282208351037910249549012401464486542187112128038761901050325463949303732647585e-03 6.3329024574113814441886643830604285884401373444104284463070424155475995612892473637885458232107860255e-03 3.4900131714936609187888162310082778782208961557608132718998975041095526520562969209920573236419258462e-03 1.2174382256559952095927258996964709158771649705143649913651567199837579800437338765556830857904654420e-03 -3.8648964560310828384178747621655321816729560594824745180476436247807928245817979245908183389209741230e-04 -1.1331906521074882725974841716679252150226124340873710893930363851575559133976010903542781137054863558e-03 -1.3466078811775310840165514743204156087482839844228196023085075769135419652389585131882107286742650037e-03 -1.1832528687554817385434252351570994485864072304140435683503015442343292069197403796317237479776276728e-03 -7.4020507214340708319226701293921089231666123030627829962232071279546313131836883193208951744092694357e-04 -3.1321058450396154928052523103960706623594811371690847872160711355257296336318235299678502116495922355e-04 4.2001232480114666707846195824552971372464814086820151176131425417644120502346171349698626041170446025e-06 1.5278329268631016662166128811163268153328089056663161911569473238619378558569182741612398780733476734e-04 7.6525902011279136317060743928449534651419102991398934772283821802769616016474583604966732431304310286e-05 -2.3093976505259943469632660844945593947307276224436983173663853440942675243959006504518851207404993084e-05; -5.1816686805531463287826726648439742665502465189561712094273549761400082310173866624779384253788973052e-02 -4.3014714511147671450187067149646629248562993807062590995811775736702367231601190268625517067665408221e-02 -1.3205257613087851249938632231463760306638335522025666815920059174433005055564903048750771888313067057e-02 5.8753842643979903494263130771191572473164309348775073460000560833150459327510155362489742497842467035e-02 1.6132160316463004272501079642796841347785111699858115198146197019462709377058031434500561187493229691e-01 2.4093219846461788087779329523301770965373005568088140526386312700773213430996458035610255514501669597e-01 2.6433396128678693948011803285431944389490733717831578402264285711762367300086784845776095772217875860e-01 2.2839479176579413223452880821034724006696814242507273962142891716720189556644175981765016252332970007e-01 1.5819599994530783031614312527119326247266285748752497660188714594537449449681591816398488429390451058e-01 8.0435629937173594126599560375172129947098622284312428050879399952126182377558709381399489572880037504e-02 1.2770823076830642570698024963568482955461224238327719026876447083428092483402236066193715401748992814e-02 -3.6152261780200076037895947922416519025743425246021339350867300843159477153984273134862247995046131589e-02 -6.6110323979522700349686007328231832975051335369979617322780019607958915764985382625302647811432752091e-02 -8.0786438695629233248540319038006107406220329902153857317003633433979701683653072721580518259188950895e-02 -8.4742574307132811726503036681703113166125508899722897593361122442264800639688684945885058178839399158e-02 -8.1596289007703804327185396137846950344777068039210117260050815515600893567031487926192612681586490711e-02 -7.3523222150073202628717671206565953851066728328081217452419224186113779968593407620598675192328548715e-02 -6.2038581124693773614949988312285932386419107107192290320931107991000112589139938303505951305565596614e-02 -4.8340833031601875343867077081364968184078057033150432146985258195418350888622096237344530364545017484e-02 -3.3608239265540293733487095915139485005154778509340420871119381079475856910689341859762098561268769080e-02 -1.9282308308002592855386027686743936625125786576914827685824364685458418566070636055653344129903137633e-02 -6.5331648586370323362488608485333857806233140467145264079080772959677936336884513219286723588237863210e-03 3.4601275094281226492428187207679859933377999279112106296022033218628616567876567141906714459328765929e-03 1.0060219003024116976693648726899032406372708160911948488148772202466817655613809619691373197886603206e-02 1.3371525005489210099387294471002718648364968733388380060950688800335518475922263496910827357249711211e-02 1.4078752604334159579703834751010932768401719833520458366711231928102230915062277731818065515851355530e-02 1.2906510618040721845434727843880278727533798211692974815341768964005558209866486030710529397669675036e-02 1.0543418281855675267757000784047685866101073661482364288085902005335016810114280713374853005467937155e-02 7.5514488781094144095146351616833807704167755468640535782180850307794944678562998898973331006552090931e-03 4.5954841593971653064985308434564051841053380863187520478365629650792568103940774632327348297006143628e-03 2.0739236656047161559686842289903070425848673403324802505082257181828696710121960106519525338356127349e-03 1.7170019250326059214827383443317931174062796380470652942598323588851414284898263562679603696107181081e-04 -8.4704707161742389977957245161558304353237757054189089233311237612040413389606084698833164040500734055e-04 -1.2673223265328220847290454512303775757677795414630095160008624304333072342687720013243356754772239304e-03 -1.2258004059304518950620034599190300409175082743616236846027821882175188480719773337886670182074416651e-03 -8.2547479405158280914675393936261379719115912731790604226735981112026357532352389540748779673494694197e-04 -3.9201967554093613944297903158499399521895103310677974083642073965431703806257608287503204145840950706e-04 -4.4398655528630117190299933181519042046368979162982497688567298474488183766839226072618428965248880271e-05 1.3680965868682537310113815335620044141937906400142622346292372433817820891602847645763677100404069815e-04 7.6181422714176262981313106863022063744319635791178877519380827173875251987240347458895278964018939962e-05 -2.1719455143971226546754530845145410512937357181801388648249166806043341253612247782366394324846725796e-05; -6.2153261407361364100051891902228782060380650760398222587286190201974840110899524896256443940046471189e-02 -5.8255901963389226673880809623893904631821243980483450976391459286873620648220062367289618634280506880e-02 -4.4495720051334542912213868193078570236077636759127257045164398859203937535010706710844631537423870860e-02 -6.5172559778496974523086675126768736313604813700220371851884875378910424769885445309580452211271857191e-03 6.9396617272476827896001110511097016319481592195604683033973304949226658347749079888028523491392849631e-02 1.6082086061876359224808911237943421238257464772311087579147736564657014619798866087635754270000165897e-01 2.2839479176579413223452880821034724006696814242507273962142891716720189556644175981765016252332970007e-01 2.4762570448798320453383485920119938431689684397019586686927223017780242889435171663142413763317037815e-01 2.1669123057265978357017317858481576827121096815233101316266448247852287840291342435789995056212370424e-01 1.5435591255384051884392572539402933700587347411462567006480271782741690426402923961129658874953486316e-01 8.2285008667700363946770968037752331638207662032513989264940564540269173219566138207866599343928354949e-02 1.6972545800851074525447134583861869004165617280142219317086610309631110946665530704990493148736752490e-02 -3.2968144820564618602782108186460978759777295446539413314296209498827423511886227309819104383054564627e-02 -6.4926836981856766012338907552393797485828487176519452800897555380303363436358215870781452948393927833e-02 -8.0971866784592060424614120309976357763739102026193815339987570106449576660617670475430427570738477943e-02 -8.5154250628941131426913938372080148052606635925799458746617911419129997700367497127612558477723835632e-02 -8.1095007923045988158030354327879072901738592128985199740994545211910176138467641482602131609450503296e-02 -7.1562957401646597157876185170507129656841612084267945748975316061933100297468864095878745195871972774e-02 -5.8508764872401172179449793083394319004745372544024204885144710683953098892556378305220147419659544408e-02 -4.3517744047605345646922612122158780667370924661393203585321643492197946856171382071411694942228393509e-02 -2.8258286944481975993615529005828415140322387122806786015414915732505039454953055192983767074986664848e-02 -1.4081111004380142534667351379028769323582954769771513924687955841343755729321204043270914793374336319e-02 -2.3590440346970831876024576507450106080195311126560565920536945953303948344272973655116663007166743974e-03 6.0555922433934832076302949412396767665485896745892225235102121411618441732351181667234869292335696005e-03 1.1062645727409230626405190723438982859301265182415642356965860577183549576978953909489173144369716148e-02 1.3188721858219905385310627788669076806169961104660701835500718773756865064869016758879299157852404805e-02 1.3071532264310796997957863164042954653944058973853866981538359147969341510017556397928847472666758175e-02 1.1376558093691860419417677724855487216988848465919231301013904765583980147452075425724522239603879207e-02 8.6892918344144092241202457690713749217619172198695183225153358348903845785265399306422222142163186205e-03 5.7515387271131920937593314614700583751010365606298928434144617175346133376199017595204799122755677022e-03 3.0590851852786425257299340490982586194955330291453760676584541712963797585889744770388238092638322328e-03 8.8507758685625128762106786096806578535664693574815926531346240139200364183693818922528698529191529140e-04 -4.2625446573818535697277414609017497744964368737492729491957816076403435186941884940172781587943866511e-04 -1.0985184470626732855530335641129339335616348145497513050627738112080915981500289569374893461480658908e-03 -1.2266400824619850788488122023239046624869473100393579429030897790511976674943213202033565005856562797e-03 -9.0488154464363831248782111238761725283659252747318435112402308980902793812476473517530094547903185802e-04 -4.8152240406661471510272588867963947675795691565132090985173738040227610077073368208332247454601917228e-04 -1.0564912090233092047750176329142092531572283540040539474814884904505826994931979934662422717141140319e-04 1.1268893854602323172799276172986689341708621595579199630524145038873778702178034186480270102134367522e-04 7.3893903945334719006401767545992668073014885093165054500330663472134419115067574018219696862087950944e-05 -1.9397566032471570298321006754388768148475474053202193788332607200822935108876224003695200997317616517e-05; -6.8547741982949864495667585039285522585545197445358943535726071573584128687703632557970847584391746604e-02 -6.7310514490662358951586056734694324654511249703276183072686412745877995756053737778955530585890393173e-02 -6.2078032582901758248468867107830878841830447308468986217170769449309470146868413417046248101195425488e-02 -4.4984052474124921782432009681819950819526490788507119414809419388153994482479599831013383886528639619e-02 -2.1458316139321822746151954991788856286123503964526856757406749294082028875336996104638191423243119800e-05 7.5916381717671594846668606704714768282835889743826886008415596922851253052486119512684364451160396372e-02 1.5819599994530783031614312527119326247266285748752497660188714594537449449681591816398488429390451058e-01 2.1669123057265978357017317858481576827121096815233101316266448247852287840291342435789995056212370424e-01 2.3244511397172293535704199092326725343722542966174931804733474410188624713021163627570294121879434813e-01 2.0489946501996217719874734322291819613453309451962140969534041385950608055686534303803183969787051324e-01 1.4826224242150878266184034198702687032320683452718537600336597562240492074558218337015747758683817465e-01 8.1367584251124316987435432712497265054210919840542221961506726695449443503866487655126719719618335089e-02 1.8745347724400647543894744159252515776181555477162951804415800311258917054045662374523773520974046129e-02 -3.0636074748471574966489463398478781012843487328078246187768531337099468672168968217178152321082985908e-02 -6.3336973988440675756795288174818117701230094664352658754968780235354727737958535319175942391167477952e-02 -8.0174595292410330061909276724641992737529633652821985486350068231378576140617345109710736365553782080e-02 -8.4184348480451427605305605714016038958755356212881138868086588890306988392962653987108511739470966171e-02 -7.9109451428256663637144909110684266424364954605330649380190456569369427904090078189712440857730435053e-02 -6.8116692226189678234164636076242336759447534355269200710315885412297265657859931158201657468480597858e-02 -5.3680250088357325842820625524020396558971061933368389182775027953230992870511330687206835185725702495e-02 -3.7954103891440865466162605554187368923298865489873361248155447743329967927201353021189788703864222727e-02 -2.2597840969168485463808676435422178766732805288464422935638384755615786689421458548184201908392180518e-02 -9.2354318339038402883833710842134327724583620290987669289555341914389514541665205526908009269372365635e-03 1.0098046862717646885088016496987796488843560804701396910904095301214055248339364031769423145501475472e-03 7.7747411374258953885432299555389988397147794507623034431632249474157665200200806579851856503949121569e-03 1.1404639812270095577577442933272392900300591692052219229728370541231569903092398714429213905548398761e-02 1.2475551961916468198261686352154400318595343603482951075511150219900917480026052416285972117738366320e-02 1.1636676857256631179600006093924525722368923552115480512297598512001383050145622500172359076620928647e-02 9.4661718594975321241266557425905054086489655455706441775845079402801602913268222202737162435648061665e-03 6.7376069458060811119310164632812490653903404253588903067112347993806666217534397104006399128480209997e-03 4.0293242653342074038120994852065715688354443069713930950151167336359034354973678394555322255544597498e-03 1.6950661306082480156732734049882573104427671718137186514252210577049728975733501458073931925863472794e-03 1.4119422385543941248321089889531530001378648930375229974055375721706334297033563211002116559167237664e-04 -7.7743436252745226080499765970804122044029463014861584403413567943069105170562230379022002203059936147e-04 -1.1063748134882693640118285771752940955437762758302926863136259790098586912296984268104884788272724011e-03 -9.2042348696951721670699751929305012422156343680647076944096464925038743351547086898920967215866776702e-04 -5.5881249637790729801924117083249685877442135205452712236091278006792304678344557244439439738093962160e-04 -1.8547063398974093830596629689002860653808643917374639487604000010204491613785032035346501086422579762e-04 6.5983086918959432710012041314082110610240374627698262296729861180210278496242537380798532677060931661e-05 6.3189799437667105785916056664490521235271717325682754321330613345486999923826731629226302097938984428e-05 -1.4150291341635433117887400380285135918188886356805614313993429979260046583397003285175603546374554960e-05; -7.1349645518679270417988376661518967159316457883247371000779630561942511911006297523485498686162570714e-02 -7.1837791096747433198566103088461389345131530240078347389771000637259221803838866376435681833502619887e-02 -7.1815274164474254203412421199491920577104831534235004785619199285382423156122403425246165395068480013e-02 -6.5982934469844783807336904358003096666510970152137366189330786281081011080208111329485619877526695776e-02 -4.3645572273049846061159621601025486165864988338118515240449526783331723702737004380946895014615735043e-02 6.6376689914589649210826219332443359994781475896943572739443532071161223428239329327313063780572252666e-03 8.0435629937173594126599560375172129947098622284312428050879399952126182377558709381399489572880037504e-02 1.5435591255384051884392572539402933700587347411462567006480271782741690426402923961129658874953486316e-01 2.0489946501996217719874734322291819613453309451962140969534041385950608055686534303803183969787051324e-01 2.1760339991252672175926901998606528788150110640800854032489728316985169375925718344855250373548925189e-01 1.9207707781710772080327056462164302419207692430504773495625904663592757050169942278230431480094136466e-01 1.4064167489423880403387431549500953528466664744924270117525541119837072414883938310798517978369364412e-01 7.8531517246720082045448029681105118997134497590401774139424012606152422596121473875627667302662929718e-02 1.9248297208550756655602355233313997920127014257534474354115222431537850158090158969544416843960813197e-02 -2.8602619525139123624645034728978033822162466516865505778665970669998059382745461562975776297350866875e-02 -6.1157885874735525859892412311471906576738203593782846993737536109298008589425906357681013620346940895e-02 -7.8117067943364480454217388210546937483394850126551380260996194771258959890965742393293170790335835241e-02 -8.1908706709128961167087333466048433352585049941957867342776324311722934807307501069669644342313364201e-02 -7.6023133936007000140538870532842107785874654144501854631467319226219400776269034372852902086698088635e-02 -6.3904769649601611120159990454865943764318327604956943754197015921760450211263493287800149995096196660e-02 -4.8591965156887810496312994945944132523249501406971654887154668694263664938577270937333968306991233260e-02 -3.2402046103987695596199802412949079666346029330161586248433395344527253212134180232837971934015162024e-02 -1.7440347393687133024324493703092026477495791078293590571869464803259225022101735750018510539315481319e-02 -5.2344020394184748684023086095815887318911231530592593149232160068267910356499951661415786599172804271e-03 3.5159260442284453807195299733753567507865400814295808788988997383078171035856702655396122329913180585e-03 8.9029515822884703042797400353053259024826931391484806501525457106003391983692826137006754172203365567e-03 1.1373445547744822169668729684678467031998335497236922925809241506866470909017172779691425052489544140e-02 1.1550473620774024244865271455079916451069809969816707698211675844313328301937695631331470840119471497e-02 1.0041369258918469956188455634922972207006742754694089957721478281784267318828448907026089558678719365e-02 7.6614378659815034505542648674192132540555322103175704831630919821890117862812549779820497990658846939e-03 5.0423493570762798280747649416289692812890735888730873006427093402564756981876656242158233134665341195e-03 2.5933097764638541806166919200551095558797038749083114032508404858561051575258151434082831747107115933e-03 7.8411833501618154592277818157465848306146850049256071514931642804584344447996623067580982527048650109e-04 -4.2313153951081897613525066000203831164895960615155349264250105599757326267225629447671537084931065102e-04 -9.8860727362233204089899981827311453132657282069210656828548258785354844228835747053299824010975213550e-04 -9.4796330082241073659082083761233186399023053384126265141542814008188617857276831147605926341333090900e-04 -6.3737394041575843969947358327203033266311867296423194413752440908684611700794215020597890110728112231e-04 -2.5583951481668610582039327721390761623446956073831911099446726594264092099362177362216277856391578654e-04 2.7561942750797670948405651786843817546008155243800060698109218437408311701587790142391246088295800532e-05 5.4578352078259111994851882765558164602563007232440258019317472739551254662417078504887803163646207040e-05 -9.8476059873102865207755466743788689097998630401250152942174242554388150101307940236828210799930080181e-06; -7.1048857843894508827837957391462047958899004476391514355500436123429252787171237290426504564779224702e-02 -7.2952743452670831514604393073883315883292163809904910518007571095513595548737782463933797782129277832e-02 -7.6520147442707822367714660550748138428627239270057822069416076201080708319764574173440687783665870043e-02 -7.6698177546059894623017745197982760154568765101067442086348402154116142830309857345953660967740247470e-02 -6.7738715161058831830021138440606841117915565000922474487422846613611302907829970535329326085923833656e-02 -4.0395777970643078450249256586550905078876308436112211789576172576010049734427657588863111260954609871e-02 1.2770823076830642570698024963568482955461224238327719026876447083428092483402236066193715401748992814e-02 8.2285008667700363946770968037752331638207662032513989264940564540269173219566138207866599343928354949e-02 1.4826224242150878266184034198702687032320683452718537600336597562240492074558218337015747758683817465e-01 1.9207707781710772080327056462164302419207692430504773495625904663592757050169942278230431480094136466e-01 2.0220453566150536269566126268500996666498953673162605046228913177301928945515073958052045712986436178e-01 1.7891112003156272964459503778962133975779110853536051653074651995753684247131675845393431893473585475e-01 1.3196171409620509170933409026907226776936541859778447901015219916905596795182264365463651261430190024e-01 7.4690616593097994999742282276801520837112431790896858261262517046320285417740748258855313500146503718e-02 1.9079740070217817717847292862146229587988325166956757986676278276289623761351134269364718171934851186e-02 -2.6654923302720485489185064683420110550211081437135421445320463354887590826430304128237140947949632249e-02 -5.8226163743399775400216680818954432236044562280684775015817057675847661835350950303022521482062709519e-02 -7.4864170027863366124684677522599661768904004625767908375341334721661986364204774646811632759177090665e-02 -7.8231820680735399406150943186606169766599500916145370681707589714751428632800641434215379511135636334e-02 -7.1560834498795568175629767785456295485977156818464409899095906801260406796809089447607238547367623166e-02 -5.8611071833731466303085761432798274882681657999322081627569708396757857317502279672992992571103012794e-02 -4.2712661117660824419273588926349496442079840951533209283686902721772630362632732456361833225649837466e-02 -2.6743666813546579022053085159455633748806439626210915030621832480284885700095304674605538861827632336e-02 -1.2806458388878761108073856196964403939163636873016631204319291578409503642027862572293809747288668624e-02 -2.0718139589311991244698704847661456929885958098024666531318464008542257670848367129141170935509652660e-03 5.2025523807477210842405432765642158472645331485288330200050436520069606091730080843885263458198906369e-03 9.3044549353473011955784083481174612641352881548418585686710914273359300018301843647567599558284214095e-03 1.0772297466664472529087916563184727688775747848697478617736124617266714253803814512044164785743806904e-02 1.0159936493306368160583943997148967980284094657380920194566709378697589450817159398892881924629588980e-02 8.2778959620874344129784496773613981541830619719211566703580693708320212140343044263690556859920831489e-03 5.8557365695487052640950475310879255791573135247022832721826634665896073359533763969646081857646798732e-03 3.4110351071917209675392101620322423341029921228625279042035135189645526451588451834426187606158622924e-03 1.4551857838328688593868196874132421027817688591697088683205493596663564709117698031051753689211007515e-03 5.7853656493455920790686755002789600989897185956814442154582402506383383582402996655050774020004889575e-05 -6.9976087966958269910362617783879934725051066258853913146670697836355398150777088833427222997292357099e-04 -8.4374937340466697525338244768214405158395657429454351165583240162403003857196969714769662000243977475e-04 -6.6055529603884821709555041800658054743971134697974300302707523890625262143130675581947504803096043638e-04 -3.3660563527685919938346479148937955503105723675785717299832284528071242157577464855631934348515738921e-04 -4.5217663749376105526533996199974207505108993967928295892622396550245742577428559548082258482743918998e-05 3.1427228642694539187852810941270704619941437115213257146157994515912164831388824893901919636867817203e-05 -8.6066070710696868463309696931702421979554333268816933181023976711238991678726891951726625284972226707e-07; -6.7885604544507915783565644655614520252004880291604239936747196021147131447975976525159664077518903109e-02 -7.1113554509100076918495248786967998752234258640595457388821216229753532433315747347383965176470623702e-02 -7.7148900860461058774714187080208428196010300162070489742070074592979120444987144920348745727732698843e-02 -8.0710422898857615999009008051138996847913396483830038872943306919235355478105556265058492815014778315e-02 -7.9043666879143644218799253712618060480138354698118677447778366743246712644380483271842213977983681239e-02 -6.7330863929628719482189047269235412211702888688650738049518298806407023505347569632260009309652055415e-02 -3.6152261780200076037895947922416519025743425246021339350867300843159477153984273134862247995046131589e-02 1.6972545800851074525447134583861869004165617280142219317086610309631110946665530704990493148736752490e-02 8.1367584251124316987435432712497265054210919840542221961506726695449443503866487655126719719618335089e-02 1.4064167489423880403387431549500953528466664744924270117525541119837072414883938310798517978369364412e-01 1.7891112003156272964459503778962133975779110853536051653074651995753684247131675845393431893473585475e-01 1.8747708477525054911355284246730299520038600898870420914888898290560860642979976710916119609859059811e-01 1.6609553060479880079734223299483896363362312592290859282703889462499663241979507904186929815861852282e-01 1.2331958405224052899891228191023282166923427182230850967433317227010051286062778703247684849896529404e-01 7.0552260641178822620760596061562814495940972462556317690844458664944528523337511694823440407816877115e-02 1.8502598008820319275166870812896653091889943510620178218998338700498391214272647472339755222702848508e-02 -2.4792549877176395192622901944098309976180267956732051129185090986123751035868073311622400577198632203e-02 -5.4985678564240664144183106576632920824600891801792198086568420433040405902463087395932424223255478032e-02 -7.0829972536525148145693050691966313237121247552203497855692797864416356794766752237157069731808695125e-02 -7.3643217303428030480585905002116239474788281691566250857074139641263318645486077005473110148219683990e-02 -6.6489746829744786295999454237440359873761896173147051798747310382666417440998034264433997156504799217e-02 -5.3107362048767534854007765287770092778499519408546368980921293919336796378577459891643901838962825654e-02 -3.7255049521935929343172576461465460294667689724088091675286979422923677655754754422224528126777712236e-02 -2.1969175974495239026481814142136770750963560094243137669121825611740457895361019760027526676962894082e-02 -9.1870158885710074373772194763990257559463970293088172135189339025115451785455079883531886701435382819e-03 2.6585164497563243989707602297052074589608842233868363838029475493835635943460853481393540232714377368e-04 6.3347594328810219049248422828176050197569621981838171309544259541170373652187565679030384103364992396e-03 9.3906683450112937699520388605493070929287334234141943135637705413786251914580253245443781338191251372e-03 9.9448722932587595071259164890656464391379297792120213826631949323364251858174596908047221455875095598e-03 8.8020727856554937133206505775972168169562478410362927375447598112728043065919914333563961721217755001e-03 6.7441688476458147765466522764884541489892685854482279750249950851963019787580502608498703855104803025e-03 4.3646675729227679866787356103953278685201918476745478622085004255008016571168983638916328365543415650e-03 2.2323402444536319069869112634940512049655276451650809250688719580275911209986723960128876575919703943e-03 5.6802627717141079460643078418218830802135965367582524615918918073165681480876526357545830117704537622e-04 -4.4463268253353203123231063651538809135955240380285785308599685847021811728430779131745830020628697987e-04 -7.8344860266734193362482908711662224624840331073229324038017066437153250708548129056790589360524663806e-04 -6.9816591919090185588953634553407000367591478504947833251857508723626275118262991607215620049251423551e-04 -4.0267484144171816267770260751301838411884731743848006495554562630094492460642465709410086237153634075e-04 -9.9308617352977995472494971547206834837150457940861919525321089925703667001765255815385950612589747611e-05 1.4018223355913208437831718247290616631375320088110257861449895250364524051671131140128001794292444165e-05 6.0354789316125843484906826059691024459077824971623903169062192586861010118861689429082505042204155155e-06; -6.2305373319677156390803800169387979289853682145635212331496930695768460346291664392736410911718787892e-02 -6.6858714866098213655195832818405345972802824363396816477473816003200639845434203342342305650959346533e-02 -7.4422201190226010212724178159412720372200944252103172088836832247050307316503901833006919459442213810e-02 -8.0034916728902845158741147970696761218239379624023156373103627228592626583735933365882138104848354575e-02 -8.2528025355531301578116809830520082300542721742735851700338722716446725427161825714084112232380432946e-02 -8.0131267648430263553784527389028349481265433271840055536504928211033003545607034738953443148151916192e-02 -6.6110323979522700349686007328231832975051335369979617322780019607958915764985382625302647811432752091e-02 -3.2968144820564618602782108186460978759777295446539413314296209498827423511886227309819104383054564627e-02 1.8745347724400647543894744159252515776181555477162951804415800311258917054045662374523773520974046129e-02 7.8531517246720082045448029681105118997134497590401774139424012606152422596121473875627667302662929718e-02 1.3196171409620509170933409026907226776936541859778447901015219916905596795182264365463651261430190024e-01 1.6609553060479880079734223299483896363362312592290859282703889462499663241979507904186929815861852282e-01 1.7334115644499995693114669313870708615634825093082089374984000462353865907187808347087266560559399006e-01 1.5375468371094818776986568441705378858334689455138416203954401488065852785272895526139291156795715318e-01 1.1454053670591734690658894880495385176567973302542491809121046486934129931740326370625537350857755351e-01 6.5837128867753787221032180070975438028369945909906424285999992472870542633732153484912867399261858641e-02 1.7501976059003439420943358177952489755753065353405367442420981947694258805847027522397970923689288085e-02 -2.3005026956676207403414528606564385194169385954472199397156843547607627671623313097812054863381732106e-02 -5.1268042504942016300795701696069734099967937393443488540384793948181969381948016427184293672508165988e-02 -6.5942384501007417547189276675646333617423665442675829665305378994517616872027030354173628747765061757e-02 -6.8087579932631334144965611555770062078390730609010320636003285515603227130504126571337765984855362583e-02 -6.0569666995192236749719968759456258642466674026100797755402903210707758489728916590934120342012019201e-02 -4.7266766790503721790066872771146945881822302391567934024071186410755773968817332433193836916235700369e-02 -3.2016107443843280674862724564606489994424659252743301929379811233394218220060588699379043497874869775e-02 -1.7781100715637938063960383210909830181112082893802894304737547583723138973506518972155746586293050241e-02 -6.2753770535275936627589603522722341232208044316069942251550960044990673153294594639136201119453893823e-03 1.9127569997064706399473018178309502825750253572649201233368442342719840541078058013263966272809069868e-03 6.8650203837355097907890712494043990223047611743863360170752214830692203440953517716704020963936883833e-03 8.9427864692236340387008609896300690138266282975987278959444855303880656860570025465783195009649802869e-03 8.8586448109342579335308679116178011138697656241670934940057606041458861598273903802902229790609931995e-03 7.4161851046602250779842346086559630161964850313357795632744126921720380279368495387856165879128220309e-03 5.2835932598831728432904972076062706703090558565783235092104839483896404990890633335378046945302160003e-03 3.0796524107017191773246770676573901232113233261412066541934190951148790898627056483039572610977194171e-03 1.2057722757412066024967646139291690483704388595338288277394615824473157674554802543501148868517956001e-03 -5.1032685105153334115791780285537484748450690457101910250877547781265760271860659075325684955474803388e-05 -6.2487153179227775036413806326028966287561733695424435939814530663873780509242978692481416022499448050e-04 -6.9680349107934874680957736629973848464792938401894471574000552378108483392428024146668646094816910645e-04 -4.7617427033662507371367118255008455171927126037751039583237845132444190101439186789915303247770473485e-04 -1.7612300957143128803476902627826682554299375549589706040941416999560428251285988911119398726127138408e-04 -1.2463712589505303981401676406625945870184195821135836428516906953310314233829261207496243653436080211e-05 1.5877422360617020853599325150466777009475249166489912404274781782152731419538009737060726835207313963e-05; -5.4595105816206444019987646126884043267579323052738366948238457295989225217165236084441007614823739970e-02 -6.0391554097474733602498921946489095056951536586364981188362023989965170412955351554912437337592380909e-02 -6.8651287523719455952614941050271363876746097796215428511031985333073913135990399530731143369186762616e-02 -7.5536294458615733355078811108137400529800863064045049351746491749919275982746641864131466022426238413e-02 -8.0655713686862668323504575234345755068531338529634652310495964330164091904040219705844523193904299802e-02 -8.3680600622241014801377493654655167416414794459891132099422717743200291297646110982194719362537179896e-02 -8.0786438695629233248540319038006107406220329902153857317003633433979701683653072721580518259188950895e-02 -6.4926836981856766012338907552393797485828487176519452800897555380303363436358215870781452948393927833e-02 -3.0636074748471574966489463398478781012843487328078246187768531337099468672168968217178152321082985908e-02 1.9248297208550756655602355233313997920127014257534474354115222431537850158090158969544416843960813197e-02 7.4690616593097994999742282276801520837112431790896858261262517046320285417740748258855313500146503718e-02 1.2331958405224052899891228191023282166923427182230850967433317227010051286062778703247684849896529404e-01 1.5375468371094818776986568441705378858334689455138416203954401488065852785272895526139291156795715318e-01 1.5973347135718715822539651445183647729066500150550145777389377485880665190029623286371574113453230834e-01 1.4144998763778951027149600730977319991416437472411375634871828487558135690682757447480269899348891089e-01 1.0534158757479826194025233787576923934473154956622478072043601459974807829798460369279134193191394107e-01 6.0555938440441911925191931975272657942375127036240196453933481708200112493333178933775655603901000791e-02 1.5896429665640254842546112341841434736715901956431264317355866068737868749559650499948449700306017084e-02 -2.1556649186551714836470093876798048590651304460840208922780600961134803257464720477351143516783389073e-02 -4.7572585105995114960242355342129754470559318090273541805409068600632030767525987294745357333413724465e-02 -6.0694721279556669579677611579916867384650040933929628984263122064213671227018512933479963166630043075e-02 -6.1960053346852893780215176767794279538271576234743264988662457912154560023880867215311012331488725070e-02 -5.4217018885158278156251379694292034432835314291787511433860220281250975075166855976175596416041731916e-02 -4.1322679096657918411337436024922890471891649882347362357258305839347614863578335922151405896659295926e-02 -2.7037429244113318196564677624143345088638116202210467208477596280027051734040986882602589799848985563e-02 -1.4095961866940714827417275692939285905732807623838233774336557839804444032467965346465912556433141443e-02 -3.8804275433251402169552803274163609564064418043453991474717587025017484591594227715731736473466284604e-03 3.1519949735114185051185922920277475241704100323111769205501556494546327350570236881666461417729642742e-03 7.0362594344009696984228430077940799655697241284196980002257726263801863242473334275733433170998075682e-03 8.2937915751572298521026961398180674312801089109526565331976276860643188757105169051501190548422511042e-03 7.7187476246114365530800962794258805406399214181094488102656300816710211550116659994608738226245396005e-03 6.0453518882544548355234756050730928470687422122128112297249270208730996258001237085462811164575473918e-03 3.9209240803197994519959959982705948731328993011529255088417224150273230378159161824815938151695571445e-03 1.9163453789475386395105056063321021659352331454729511594722319235395527685498995307766167748718110189e-03 4.2821344187622255098679386307327852163753080803423852438150169358667962293433660026657268832050565898e-04 -4.0539537972137159395782835983846936828134427365670269387603212360994003640401205403607184795227438907e-04 -6.6263079264306981809927162907469820342282855042278287798095520270583839924375828218160977400495247260e-04 -5.3714125480254726501094404991807291858794926765989086389481594875734352800623327225998818528125323858e-04 -2.5179609989287154609709023692776889990129522068443894898967000781142097860312635605050070613517866820e-04 -4.0587652036617496550042768368228456343298092772082362985824167510866612750854587182531837849623744596e-05 2.5779084900629303925811899313719363202866797436983790632221923026042795339819894665544439844248754782e-05; -4.5165955030517299436077543401699098498430855807388727307794925239893685403240919770310407214387624310e-02 -5.1988355861593366237688102327497981659988291435025056611348290862569283360473537783730171270159687610e-02 -6.0266438476258356563927363696124221830738450757618106984974992461330586582994238187375936037331888898e-02 -6.7890863361519071779374922103261097421525490534873859372770057969608413126237354976641883637138414343e-02 -7.4797469499654498800896523979873542103135516938178008784702214519821898970061009218387942557706355707e-02 -8.1134291469859426457093829572410169982532259378264892917353709896661603046828211688672407586381420569e-02 -8.4742574307132811726503036681703113166125508899722897593361122442264800639688684945885058178839399158e-02 -8.0971866784592060424614120309976357763739102026193815339987570106449576660617670475430427570738477943e-02 -6.3336973988440675756795288174818117701230094664352658754968780235354727737958535319175942391167477952e-02 -2.8602619525139123624645034728978033822162466516865505778665970669998059382745461562975776297350866875e-02 1.9079740070217817717847292862146229587988325166956757986676278276289623761351134269364718171934851186e-02 7.0552260641178822620760596061562814495940972462556317690844458664944528523337511694823440407816877115e-02 1.1454053670591734690658894880495385176567973302542491809121046486934129931740326370625537350857755351e-01 1.4144998763778951027149600730977319991416437472411375634871828487558135690682757447480269899348891089e-01 1.4603588472129323035735308650804572896805314014753518828765292924309674536769600118904948331834591140e-01 1.2882780114214041691866676824472361747197893124350040495918793750535247261574790702170489919778864403e-01 9.5564086629929661752441123052560110273881899036744592971503892102163911709398853679947914803454351139e-02 5.4409867415319522955563410473136572612794996397668916251689142111191236363980761617262916554454338448e-02 1.3547912434400755711177015338333087478224457626437061034688540238186084219606467886614975024194467039e-02 -2.0566600736683693085932775507983617047935310724171511663324088259789810790443598334802960579763729542e-02 -4.3776542304756009243496217907262048868519563655907142801372098849223241873992354199252422774060954066e-02 -5.4894781040053825119505681166298102115786686012645531921716216808085472459258477910804818082370959888e-02 -5.5097918193735280440092180803450068866077796712063832586755796381687673844267202203609505071883858577e-02 -4.7314522868468521972654410563436492151723505817247334149562645157724763950746346255827333618347436396e-02 -3.5244975073404660329400458271775354429342089909960936582153052321118478304570830767140620600814683105e-02 -2.2298158734947352616580011114244271030108407660260302111464465968001096303503087353442465106019386349e-02 -1.0752299753699609640598290942391876135537067009083320802431746027391420735260474290515682969190067966e-02 -1.8411475754547377692947287032909663838690907957202678316197049497300258562267228906317571902707442587e-03 3.9668020778203800356873648580642676387889112058247507330609445329452832299224541299136066690245419486e-03 6.8408542229437509905108912776358743853803026511352971443256128182646393487170615484116961174416674037e-03 7.4375686210607572261275319519755538929910000541271584882142442530097252608193279099944383386115704090e-03 6.4840118954051405614790488282238378077160122922791582396592940899072076301960983429747278310333031471e-03 4.6156440005337922468080731839747568443578624535419422333537666522625682742965255417120587444820003420e-03 2.6032823419784820585723172755006166934629169735028033449699786350988114440955673205392640899746211065e-03 9.6074935555346609040239338246030137541512929895200272956651368557943257473014090821857530995472718263e-04 -1.0720999145604729255515316861411241790013274326543503743019733165356742048252049403989248068318585068e-04 -5.5723802293734617677597000151464867041157071996266427454433412680210951602461278193553646869059582317e-04 -5.5853549277555220199586396323088946752107111797060078175728412715499424956646959975256473783979576003e-04 -3.2245015755211537841556363400901158708387266931451818896276232784733037147750573334008506201227815849e-04 -7.3475638564544131191095247943601490677778368674332224121639927898521902721906172468741513042327332609e-05 3.5946321071301593947940916732585147861920768294123180732460088908111952503022840623176247207153273595e-05; -3.4615032312773292664855456383950321756062104531146564091612641606585111586160987836915565057781659446e-02 -4.2110104981765662674696319459454594586570766675547390230250108788015373163783947419400588483312999049e-02 -4.9914146231595892329195180712444723453330117270911481668918641191586609755608019720915838412039361431e-02 -5.7850284888096109782963217268625142820594505967879952352255929539701262724598904836683664768590087664e-02 -6.5964137292233737011549403783541372761198258589807722189057662221858480045265438113360448391477918303e-02 -7.4348705279893295078999743894790905790129203998175548450797271065170032740381659738965159580283816217e-02 -8.1596289007703804327185396137846950344777068039210117260050815515600893567031487926192612681586490711e-02 -8.5154250628941131426913938372080148052606635925799458746617911419129997700367497127612558477723835632e-02 -8.0174595292410330061909276724641992737529633652821985486350068231378576140617345109710736365553782080e-02 -6.1157885874735525859892412311471906576738203593782846993737536109298008589425906357681013620346940895e-02 -2.6654923302720485489185064683420110550211081437135421445320463354887590826430304128237140947949632249e-02 1.8502598008820319275166870812896653091889943510620178218998338700498391214272647472339755222702848508e-02 6.5837128867753787221032180070975438028369945909906424285999992472870542633732153484912867399261858641e-02 1.0534158757479826194025233787576923934473154956622478072043601459974807829798460369279134193191394107e-01 1.2882780114214041691866676824472361747197893124350040495918793750535247261574790702170489919778864403e-01 1.3208413615106725473495720271408257800048621686349113006375778105189922671125340032123194977442040393e-01 1.1580960620341503764654742270258956453027453575565664712122137565146692886026795533758986473454255670e-01 8.5195508994877751185427186554707014015101929262539118296010028635044761233725467592439586362774975192e-02 4.7763026218082209123030172365536734494883090419211473552220950437813423953934168866180839980562488761e-02 1.0919749139996420981061519729665884325774753224412338599576590595110279586360613638982023418803403169e-02 -1.9232781218684710989995723828480845667370049613792974065364820667483262748772175063257135894354517754e-02 -3.9280750882115092420582781599130367044494747919923717880644711982342180850470832517839453170447247297e-02 -4.8260394437335937643862424643187771092495053407431003155829743285257508605480676000975792274304142152e-02 -4.7571847047156202964381124577614417850177193233110692345419602517859219214156806153724707274222560518e-02 -4.0157200691642221382397212798022649602291930617106253801130078964147521060038823268897434131481268174e-02 -2.9408348190721454940213026131165397234159247506089964584061132460220121403803587551009205335081280497e-02 -1.8043767643967823459588133131088362355243578571337283772171465367782987297137010225050823269477552290e-02 -7.9959018705168372713135564909812454840299968778255270077899123113527051958867483117558920650045887430e-03 -4.2606514443219091327182935050847589919274360015620628640391965730995242623797674447725089307989938361e-04 4.2260066157846271616171834083355757774329693856814341011747099594763234345660663643927556545868152406e-03 6.2980493588874309883800241680637813457923376783085738380093814009543819134344306858981394299720477373e-03 6.3997467010822702924599369701893272839618185630096902467372226589384407497368144842971546134511875449e-03 5.0698181337800322354068224841135106646240607860558607415069162466442123292810569801301556985998711654e-03 3.2542265318079063035319256956183681657843292810670607624032744964701808969376446455694744315666441805e-03 1.5718516669687400466414743269769547298900688994002374509546236832224532592789392922333815061257778449e-03 2.9750595168680073765173297866050792520905142340890907875848050405015333789075609273464465425968955902e-04 -3.7015333903703732826435080427581362117956089187174719174268542536092853145751461211514085453800066321e-04 -5.4235371979658421605170176391266341212392125593530066510547733848873901379010062392679856026976606921e-04 -3.8988914072523417456655264978038116806525195982236674194437089521840031130200625230524498382958116364e-04 -1.1030179896740370727197098193757066429581157865165896155119668597108601623792646096358684192213437355e-04 4.6259665826620813269381737006205963993837397808540811369276062051953216306410606606027074269832447645e-05; -2.3522500677101284099134593095773068986115845157552753424394382027359722890041971380741411898490008155e-02 -3.1209266153321563267345336577737872323497948470745821470351580174023173134513303061047642005097878311e-02 -3.8213279443560726037544601889358783931796962504075017182636868452828873280025975054180485506277812318e-02 -4.6067174107718618445776042369295724992237910354766608954151411770242154430930207195990789136628934553e-02 -5.4854725482669895253590524810486362672205095449007158159656574245608335533666058267814269228010719514e-02 -6.4316828141770987027260166205890062784114963216097481626810584466191853125805192187814229066783697561e-02 -7.3523222150073202628717671206565953851066728328081217452419224186113779968593407620598675192328548715e-02 -8.1095007923045988158030354327879072901738592128985199740994545211910176138467641482602131609450503296e-02 -8.4184348480451427605305605714016038958755356212881138868086588890306988392962653987108511739470966171e-02 -7.8117067943364480454217388210546937483394850126551380260996194771258959890965742393293170790335835241e-02 -5.8226163743399775400216680818954432236044562280684775015817057675847661835350950303022521482062709519e-02 -2.4792549877176395192622901944098309976180267956732051129185090986123751035868073311622400577198632203e-02 1.7501976059003439420943358177952489755753065353405367442420981947694258805847027522397970923689288085e-02 6.0555938440441911925191931975272657942375127036240196453933481708200112493333178933775655603901000791e-02 9.5564086629929661752441123052560110273881899036744592971503892102163911709398853679947914803454351139e-02 1.1580960620341503764654742270258956453027453575565664712122137565146692886026795533758986473454255670e-01 1.1778861190459501527899504319134405048531397784675981049392817949229251707776504217228207481564545068e-01 1.0237372216499177046710139384365998132670232540590002820364060926904267334427734210213865138346633389e-01 7.4512498158485955433229771781158119952205099218534196080490609327380168684108431151068306936675780710e-02 4.0909036747142907397325921749347643209150569303135481804004335913564300463910502414342219703434602948e-02 8.5353461301263661524582052509668701217594508964100229771188116089188192643576429924584142982673547213e-03 -1.7550117278350800555612378539507417497602700258864850427207561323714730172715561601692236660175744392e-02 -3.4254967420252357579487727731554877415662127140632989801647403453906361138852848836410008156498018501e-02 -4.1118217235714718788951407970168634212702125601654539710937961136440744162865483302026053506156900639e-02 -3.9891662963138624288796756833785389131387659641282518408589395046477510269150426087874869806068856157e-02 -3.3381266049923358082079948232806800664010385839273326170798483869073321852947447333604150031314207543e-02 -2.4135021559616669859695899892538509350083994490387648818477175569903879902060496891903462095995953110e-02 -1.4350353034452563458236697338313923396341883694562733907806157961427694555179973850585987405602850204e-02 -5.7487963636377841968418426526927055065246946797164920064384676649437172077940853313180776079632255890e-03 5.0324087346072076597318621444191289239226135360261267122137946000783540633514367983412834000497063612e-04 4.1941627077101114112473374593926633441359031281663910644435952608825585776748648747739325904047962510e-03 5.6298198541542772770775443192642110760584688113679623831540201062532339166962616614281572381099311302e-03 5.1426437908665977340035263282948692067975940025108176275619517451106035039155768419449284672315222826e-03 3.7635160898818326963209170228310645537604844392745183584860961524125184302839652808860660247653254468e-03 2.1792778540409403145228438422776241269594631719362410770994200190023054759700168030912834867407575041e-03 7.5146431023169640431231150325763151503891392310385913070055068236096028731001755294240932358507076164e-04 -1.3113644044344993886327817392392683720289577782165657289506662102321347285831679459960544339489216831e-04 -4.8593885613541856118842483209895894663785680061844358665880413809328583507888271977199720289206526480e-04 -4.3339126051442427667215798476526176726425566198389178835683457042470713339637595815417012483185087173e-04 -1.4029829430843774585606055553242677993912789702390810016169019833164432209519972386371452857569049571e-04 5.3595405596455137052747700374038592688413096569426658699692408894284830023882865040571540996683640098e-05; -1.2562453296674280429982939425587821030458829174013371899754584589207012441082440015180247751719848308e-02 -1.9908109364100370682777482041858227507111082129262021584107552044933182970880734111753068713668304336e-02 -2.5931506359878791153618734114414715643339473776946057454957524364735699112179865168406754054642633768e-02 -3.3341911908465196272969550775614771841263567621554958880724526009167308069288853484418826628690479546e-02 -4.2255947566905771830351265724864220288299263715058461544781173554648917530616337610598157267019413499e-02 -5.1961427007279289717535734780422185558808854667963805395452689314104339215245744077291216620194758542e-02 -6.2038581124693773614949988312285932386419107107192290320931107991000112589139938303505951305565596614e-02 -7.1562957401646597157876185170507129656841612084267945748975316061933100297468864095878745195871972774e-02 -7.9109451428256663637144909110684266424364954605330649380190456569369427904090078189712440857730435053e-02 -8.1908706709128961167087333466048433352585049941957867342776324311722934807307501069669644342313364201e-02 -7.4864170027863366124684677522599661768904004625767908375341334721661986364204774646811632759177090665e-02 -5.4985678564240664144183106576632920824600891801792198086568420433040405902463087395932424223255478032e-02 -2.3005026956676207403414528606564385194169385954472199397156843547607627671623313097812054863381732106e-02 1.5896429665640254842546112341841434736715901956431264317355866068737868749559650499948449700306017084e-02 5.4409867415319522955563410473136572612794996397668916251689142111191236363980761617262916554454338448e-02 8.5195508994877751185427186554707014015101929262539118296010028635044761233725467592439586362774975192e-02 1.0237372216499177046710139384365998132670232540590002820364060926904267334427734210213865138346633389e-01 1.0324794898178417557334424010586697284662829061258339584607404693708610605330065840345835396433143313e-01 8.8911019753216511528263040692488657218286331461878379570718220600929720068671920570827753476253584160e-02 6.3812777334847831098777101205541339200878549167278388293299542167196351405648707984886281883131430003e-02 3.4406895519334366953158978612146277738403988523225250459064735795220317146937331621432373939075937515e-02 6.5236410975241768860639611799427576517219910507315711454763412764994168491289910681186894316544449977e-03 -1.5211319115873746809124018031655694983935397976642510171825032233122675709269711688713813830234283987e-02 -2.8595435817857217311158597256951079844140894468016780762455002666107034483806854955201809381271658800e-02 -3.3822407756829618305303605478053527786382537826835954870804621991612430253668271421232550670682339447e-02 -3.2701689182437664153818270020558993571210214479044239254162417032134637116995463870302612596132688523e-02 -2.7241435607861912871938555994181669180049294446267633531809192863291618143667266764971478819798672810e-02 -1.9438671068229593235034960859346606677014081692969555235598256629327021358954469846089154061836373117e-02 -1.1129160685770938711729287427698083471671103201388625145861551641075014290612008872896357426197755607e-02 -4.0156374711143543081667042891427971593559510551236198661451393456318977093309640833899794350207524583e-03 1.0838993791588298610709127000415220401805028020714072359418482003930568314742241820645872529694458292e-03 3.9831271337363091142020883613908724858602929878634662829076911604917062780654159237006503562253178399e-03 4.6009668887104278654565640070876346557700569771120315266285080398702693951442837979642761525392631463e-03 3.9285611306629458171796816080719903373934297077302752722351792028802407036435365884955636577018529690e-03 2.6614019454525593963239959356706038494271994740713535509051283370364470230695038918159249314432882982e-03 1.2241152583657161691138931992021659203825976236425935912661026697860712094788334739832101146683000460e-03 1.9194471383335621697831614361368453005814299197911318314052681965394774867743009489515105491506632017e-04 -3.5233737097597413093950363666306647266409735658207131274409654779911327907044591510881886286382541801e-04 -4.4279599115950426739603621645904319255474449125030149174947442486639650685871237106438131395175051375e-04 -1.6720986490660345404617745391251521120779676305552108122230849507686592714502295391336054940462266357e-04 5.7781475053400991936920280026703497181593721860378397181312924821739686031815010617599638856294321036e-05; -2.4621390475060411410035183498258101991958281801274331076780784038317343377622862734129543270668548303e-03 -8.9547544246904988306925048219954535878156005141098137007055625855981278131283666572919534435194579430e-03 -1.3911955623987796032784013273148662419014334302858298436317392888595889459100684853016964925766925431e-02 -2.0546624490066843986295345115368142949824771118668612355803581364763714896883659677263292262587189166e-02 -2.9022254098373618572742119472277310482183025697656714337691748627134792559014456724857648129779349301e-02 -3.8248527796587048246617235353279674687052907529689862954405279437758204147983451900117595633787329719e-02 -4.8340833031601875343867077081364968184078057033150432146985258195418350888622096237344530364545017484e-02 -5.8508764872401172179449793083394319004745372544024204885144710683953098892556378305220147419659544408e-02 -6.8116692226189678234164636076242336759447534355269200710315885412297265657859931158201657468480597858e-02 -7.6023133936007000140538870532842107785874654144501854631467319226219400776269034372852902086698088635e-02 -7.8231820680735399406150943186606169766599500916145370681707589714751428632800641434215379511135636334e-02 -7.0829972536525148145693050691966313237121247552203497855692797864416356794766752237157069731808695125e-02 -5.1268042504942016300795701696069734099967937393443488540384793948181969381948016427184293672508165988e-02 -2.1556649186551714836470093876798048590651304460840208922780600961134803257464720477351143516783389073e-02 1.3547912434400755711177015338333087478224457626437061034688540238186084219606467886614975024194467039e-02 4.7763026218082209123030172365536734494883090419211473552220950437813423953934168866180839980562488761e-02 7.4512498158485955433229771781158119952205099218534196080490609327380168684108431151068306936675780710e-02 8.8911019753216511528263040692488657218286331461878379570718220600929720068671920570827753476253584160e-02 8.8869004152693714611905541345305634471554742527921023574337736018913033930485234902667855598688982127e-02 7.5548234926244900806194975117295825070531975385726628812326350045735687958782287647294355834213817938e-02 5.3619600998344448267783909989467416284483910348313880252042169279245996542787382920396410888877887263e-02 2.8376298308320058031157765664746795638566198732368662974302186094165875728571290081926119464319247107e-02 5.2055826942177846128972942881301642898835362237179153437855305588622387149347199910078451822678463833e-03 -1.2290100013369849167572601013046611596140400565839990263021712712248900903027112974439340106487484717e-02 -2.2882854783407266379270867443764720449997024321977315193927505539080663508832390119733148706594113327e-02 -2.7178105661127963602440889319096115254540012122855947981012099269620708135911438959418029720110375841e-02 -2.6318355662786402451400475475945028512394695863842074228333012006071851408797221772539850905775045591e-02 -2.1800961157809499940962547799175329220571925910337511681572918394811559911728232794952973116039558172e-02 -1.5222802251366150162575035965717390226200429481627166100302993413904186240927914979796826107245936298e-02 -8.4224877890925554068345233911244570152514301461840250686802182924580975285923386063490545557306696741e-03 -2.6226628049636731538546687214719027996360921252385564880782397087253709915872083489625031541627678198e-03 1.4820003896296764966888733061705522751939794869250372614060210295736611897842915046700170528561587509e-03 3.3034503808168745773107926482336062384133079194359205423057186819584554771878628514992813500061258657e-03 3.5896697073487986483967086070901622606638303400623851794691843662693871075255901803634765703331312891e-03 2.9004498050169992530847223515424232628066245716505089360133277036643596724252672696387131456755394998e-03 1.6483839928196992451189434781796424451461115849903925368024160702131088564439057635355120320727828128e-03 5.5479461773179151394367557238584784169807755003788112042873870401669231515812747187356445493557121402e-04 -1.5838319945560548426661420320256661221512003781359941655279510466847117726561355331809987818729393848e-04 -4.0256300197215793912446519329412955184987857307279860500242033835762135435315923103874111181610466981e-04 -1.7782770964031771550139965382279098772516325800213325038659393732709085440012353023898986660375489466e-04 5.5616542238001479695651938194468194562493870315894637311676343777434995770483874516853787851839894843e-05; 6.1162761122590496372243545076490720400549330507740909810143546228421726360722692239231528580441508226e-03 8.9071455126709380783473378386506654438467554440668247744192056787244953762824392436723547846925255199e-04 -2.9771532906365346337375763837303477349447931895062948652769888628925674762521106055826197342330284526e-03 -8.5552563779622461361547990639887531927506131399734649829531061475759700527996770615283766802882763851e-03 -1.6066193130903333316914370300057762588157586592758428392859241356440214401444135838801486430720483810e-02 -2.4233609593070561217311828783118210468801990054136823170956238428647640746193270012853520957820857438e-02 -3.3608239265540293733487095915139485005154778509340420871119381079475856910689341859762098561268769080e-02 -4.3517744047605345646922612122158780667370924661393203585321643492197946856171382071411694942228393509e-02 -5.3680250088357325842820625524020396558971061933368389182775027953230992870511330687206835185725702495e-02 -6.3904769649601611120159990454865943764318327604956943754197015921760450211263493287800149995096196660e-02 -7.1560834498795568175629767785456295485977156818464409899095906801260406796809089447607238547367623166e-02 -7.3643217303428030480585905002116239474788281691566250857074139641263318645486077005473110148219683990e-02 -6.5942384501007417547189276675646333617423665442675829665305378994517616872027030354173628747765061757e-02 -4.7572585105995114960242355342129754470559318090273541805409068600632030767525987294745357333413724465e-02 -2.0566600736683693085932775507983617047935310724171511663324088259789810790443598334802960579763729542e-02 1.0919749139996420981061519729665884325774753224412338599576590595110279586360613638982023418803403169e-02 4.0909036747142907397325921749347643209150569303135481804004335913564300463910502414342219703434602948e-02 6.3812777334847831098777101205541339200878549167278388293299542167196351405648707984886281883131430003e-02 7.5548234926244900806194975117295825070531975385726628812326350045735687958782287647294355834213817938e-02 7.4654070417387064897604061937091172174241119351667114658531054926837401930263332248283571585299348499e-02 6.2891129623805639295398007262860761992356842626469674911893360998013503197698965883574099157905740157e-02 4.4033155860534343171033550019879994931142908368160488921881062338835497849171622404489700749353518606e-02 2.3200619113529493781376951048056639650836123659485435406912907503026693439310763809237663979679833325e-02 4.6709574362446217328689238647764277322623358928936917349471108349372267877694434337620248658685038224e-03 -9.1634684129160199573896599675985294680969422306676196013107558222927309061939299827904364606132513030e-03 -1.7779599834895938466482429630709396563047922505820382795919949745586715532857854801170146199772962154e-02 -2.1377720141356653296929480661567293877013308809643397080555957104184798927435644037970717149776357293e-02 -2.0707074924775727660907121556816353133625856554924621221276756999333566620005731487694977994032445841e-02 -1.6865509250218738859291330422579799961190304206000461186188575990259586656701633966651012093939888105e-02 -1.1568053982246285356814456466352497109778300103067564404358833511771923096278693882052279613282001111e-02 -6.1389043625451271920926738050779544000236762938633350380068855546392797556465741419863459278488698461e-03 -1.5136055405006654037969602662315613289007024120976309419311732778564890078668974546418296106315785315e-03 1.3006181706267360033886979311684810394277188240925308908513877883247775430418998837843207536495858723e-03 2.6368504760407070411309175293245173023030608056719538859948390837634494266842276080295367604861836599e-03 2.7324813588917513338398808910347913397303033145056493821522265928680127659897470431396880917338852348e-03 1.8868023454821339494487544914286998364722503994330772180023210596672669805863630910810756924372578277e-03 8.9833679461033087849188591447681389163978663662125072306240770779205567664370232898934175871781234383e-04 9.9369387062363864264384669735217287006164215996797076492540865804001403684037130904011116833008087345e-05 -2.9909891292399691172750328595670509746052447976653936365327116830936921611741657923173081042344841044e-04 -1.6910569067324419486582350414711930249664483249603918877438980157301276115419477813887235634046304338e-04 4.5861953247854918014828647271916952393359733699158047052493864823052237403752791018792128153459655849e-05; 1.2470192104304235227847855718385723039271708771539494576324880128744266612959546093485271868309263040e-02 8.7465731093026103782634019990461140229112003456297621411844974992449664864174328597523824786340577311e-03 5.9414552678911726635092787034687585718411549650227567207191161581458130081723648844571178279486296371e-03 1.6162590321984558137779028060060822720333715422201730804276719131021591563715895481888729234848920904e-03 -4.5309650241604328724619613657223447794861527557115263655537394916822464862206056313926876140577972505e-03 -1.1217474438733543554835173004851664537043872403718896716261241942285563632311522927334233337244895268e-02 -1.9282308308002592855386027686743936625125786576914827685824364685458418566070636055653344129903137633e-02 -2.8258286944481975993615529005828415140322387122806786015414915732505039454953055192983767074986664848e-02 -3.7954103891440865466162605554187368923298865489873361248155447743329967927201353021189788703864222727e-02 -4.8591965156887810496312994945944132523249501406971654887154668694263664938577270937333968306991233260e-02 -5.8611071833731466303085761432798274882681657999322081627569708396757857317502279672992992571103012794e-02 -6.6489746829744786295999454237440359873761896173147051798747310382666417440998034264433997156504799217e-02 -6.8087579932631334144965611555770062078390730609010320636003285515603227130504126571337765984855362583e-02 -6.0694721279556669579677611579916867384650040933929628984263122064213671227018512933479963166630043075e-02 -4.3776542304756009243496217907262048868519563655907142801372098849223241873992354199252422774060954066e-02 -1.9232781218684710989995723828480845667370049613792974065364820667483262748772175063257135894354517754e-02 8.5353461301263661524582052509668701217594508964100229771188116089188192643576429924584142982673547213e-03 3.4406895519334366953158978612146277738403988523225250459064735795220317146937331621432373939075937515e-02 5.3619600998344448267783909989467416284483910348313880252042169279245996542787382920396410888877887263e-02 6.2891129623805639295398007262860761992356842626469674911893360998013503197698965883574099157905740157e-02 6.1627082018580362558889915943745303899953712026592379471192536893433927738787512480601854653996471604e-02 5.1237342337788445636996132769220486484721759004773531432706866527486398121880576252269252553975975398e-02 3.5646521827408959219500918414167572878440433026722196070679069684479485715981580497272605246734441252e-02 1.9029664242915075213663656076235155738211929869496874033110416019039176043067452812634430961845155713e-02 4.4197549013604162164929664045414175083676067738271626841159603473414876047924715559273375651291656668e-03 -6.7005271474480414097214609746595977067425835310000566401138300409477278961165496106642658345625565768e-03 -1.3703435401553956345113693737838190667650361355876979618148114671856177343139362811130525072766561783e-02 -1.6601977479399499307045677469219854050945474515128226360729867303434115919302853446729483931954036088e-02 -1.5847676429628304873083284269927951069629159009777770925446152880511502251074301403238179982341889912e-02 -1.2767168110937177351487029518681352765228759893783280294698771967654305107505108937381322716735089327e-02 -8.5785065551752821702770259128129356610972771774011187326480771150596113409284674540199318787351600231e-03 -4.2556586643456572523105928177184814938584445488557605637335866302682460803228674562136182151887435845e-03 -9.7827334204318611648721777029748612455105746487430442689790431961203412337843875239371520452400985262e-04 1.1942543269788329916491119973764750008039408723158812406535609404022758885900018050479274402752553309e-03 2.1261385120102137876294494450674349941354693235519512934866628768319268732103789517934644775645110751e-03 1.8784808591757451813625715589022675634589593255763551979746015783444076377175800707422071280027622223e-03 1.1540879244410963824920502941270701541025636222627355482097192769713215350184900957154715740723782979e-03 3.6191237956088492358731419732606843363611961705971700484544092399825001353889851878179224213808326455e-04 -1.5322040393752947338988631240711607192781528559192137628405125221832448573310371016835373782319470984e-04 -1.3824396300341713943263643498783419471567777267516220250401441415849427990053145298639034259321103280e-04 2.9849250650924460777637208628336134060951926330346546247914803381321672737792784937597035502229441314e-05; 1.6305012113909776867566122515926383918139847269810560157089538277505563458743448475020627792568010416e-02 1.4131971661540225722599719074928320153164183828936525636159961376281757694370587290250563980647845307e-02 1.2326354304733899203497206115240674829834822980334257875196160345536589860971188841594843256266298874e-02 9.3440749826462244936924934468275637393393211587399606561586711601764343409617034843517855649788549892e-03 4.7933399434556311239904876163779362769098939101951951633796233526833636693081448111268276961198989222e-03 -1.6807059926649260700060512293465702431900895524709202756453714215155450190426178102323222863634195383e-04 -6.5331648586370323362488608485333857806233140467145264079080772959677936336884513219286723588237863210e-03 -1.4081111004380142534667351379028769323582954769771513924687955841343755729321204043270914793374336319e-02 -2.2597840969168485463808676435422178766732805288464422935638384755615786689421458548184201908392180518e-02 -3.2402046103987695596199802412949079666346029330161586248433395344527253212134180232837971934015162024e-02 -4.2712661117660824419273588926349496442079840951533209283686902721772630362632732456361833225649837466e-02 -5.3107362048767534854007765287770092778499519408546368980921293919336796378577459891643901838962825654e-02 -6.0569666995192236749719968759456258642466674026100797755402903210707758489728916590934120342012019201e-02 -6.1960053346852893780215176767794279538271576234743264988662457912154560023880867215311012331488725070e-02 -5.4894781040053825119505681166298102115786686012645531921716216808085472459258477910804818082370959888e-02 -3.9280750882115092420582781599130367044494747919923717880644711982342180850470832517839453170447247297e-02 -1.7550117278350800555612378539507417497602700258864850427207561323714730172715561601692236660175744392e-02 6.5236410975241768860639611799427576517219910507315711454763412764994168491289910681186894316544449977e-03 2.8376298308320058031157765664746795638566198732368662974302186094165875728571290081926119464319247107e-02 4.4033155860534343171033550019879994931142908368160488921881062338835497849171622404489700749353518606e-02 5.1237342337788445636996132769220486484721759004773531432706866527486398121880576252269252553975975398e-02 4.9516253181072264934073792333367070292658541852370393488575204364999256979705099421940374905808261810e-02 4.0811337696818834395719780395008624480855077655595537893762744066358568955463360564783880110426469615e-02 2.8414042816413358585973800141313575321611631133882019916543157897846118134018166188340416561199880861e-02 1.5420890711512435158760897098970631888206254736778577601462081207593785480362659331424722696324837298e-02 3.8798985104867442814588968367617749801384370529414528248455118731958996379839864225710018297911094346e-03 -4.9351836935416285798903262255547768739522426134315795748752524462825322711797925147535861172491212380e-03 -1.0431142695996399904263287836295976450904144248787768121561300986199258327408396721527398798531016224e-02 -1.2474408803316200541140467995298964338938279455294170606980595578939010805784142870297124514752589606e-02 -1.1804753244336273309839949492270768952041427368806876070779599632676373002637061871018152375047076573e-02 -9.3602351758043739340510578965724154294886477350777796155059362198089090662790232104943908545968029655e-03 -6.0376801104418293707878665648770614218683270102651767406403002458242586842389054262763399812159116735e-03 -2.9465379386655629607662062121401287123655004439923777733784693836445206780767966144348327113182507299e-03 -4.2706712951321884247308814349843667836557425953763000229759587688088246903696175757766665215868821621e-04 1.1117920975958001926090992362789355360663960281263305915678474495037817578501613412175580703874831621e-03 1.4984980592437626976233315460429246352266719716989648582022440255028817900138553424045739858879185883e-03 1.1938453142186990163278764248278390844144625255478648149508947820744944835442272788606875659708696849e-03 5.7712013534621038971967984252331289382020353900363553845813552474981829304018452341605095340259436143e-04 4.0095237565206920808384243471694932893422965312455341859606512121951275838520590645437963849390590372e-05 -7.6428807365946293767513013757476515795343459384469050698088012806302153151349807776812013054697584505e-05 6.1368033624466168907387907516022687759822205861882769543953962402560569108384349118127685261001895385e-06; 1.7521891761962748316245447344597857426628240598456444190710299639357951362060842003862332613267372076e-02 1.6739661130652190237599715620684689999003200720532149550269288114375873407965935092820871775111472016e-02 1.5815569808441661480342269277077762130349843370361017854859681222557856712513995982655542728966499684e-02 1.4121645623968088230128273748997923326308735085545258660782788286733597304929404228879640809005852590e-02 1.1188044084422490866245549178483386057794223863039063474089386412789683579522072000913783017039090288e-02 7.9809474484012178870960167372112026360001995624401719480014915997367345926996476963153814818701693475e-03 3.4601275094281226492428187207679859933377999279112106296022033218628616567876567141906714459328765929e-03 -2.3590440346970831876024576507450106080195311126560565920536945953303948344272973655116663007166743974e-03 -9.2354318339038402883833710842134327724583620290987669289555341914389514541665205526908009269372365635e-03 -1.7440347393687133024324493703092026477495791078293590571869464803259225022101735750018510539315481319e-02 -2.6743666813546579022053085159455633748806439626210915030621832480284885700095304674605538861827632336e-02 -3.7255049521935929343172576461465460294667689724088091675286979422923677655754754422224528126777712236e-02 -4.7266766790503721790066872771146945881822302391567934024071186410755773968817332433193836916235700369e-02 -5.4217018885158278156251379694292034432835314291787511433860220281250975075166855976175596416041731916e-02 -5.5097918193735280440092180803450068866077796712063832586755796381687673844267202203609505071883858577e-02 -4.8260394437335937643862424643187771092495053407431003155829743285257508605480676000975792274304142152e-02 -3.4254967420252357579487727731554877415662127140632989801647403453906361138852848836410008156498018501e-02 -1.5211319115873746809124018031655694983935397976642510171825032233122675709269711688713813830234283987e-02 5.2055826942177846128972942881301642898835362237179153437855305588622387149347199910078451822678463833e-03 2.3200619113529493781376951048056639650836123659485435406912907503026693439310763809237663979679833325e-02 3.5646521827408959219500918414167572878440433026722196070679069684479485715981580497272605246734441252e-02 4.0811337696818834395719780395008624480855077655595537893762744066358568955463360564783880110426469615e-02 3.8954137445434722104998780758876451652904362744919342213838786405658450375359565920818590155150411389e-02 3.1848017682786961651576299604639353507868906803631674733015379747828466410477342485159595677388423805e-02 2.2090119784496366115976160546337026659328078077650642222677913102901365143707988004167275335786033261e-02 1.1954967110711124116137077082979234730604660426728485821689335762338249796235348255342553752728911283e-02 2.9699517775622361933320527465282099433570738252555677128779139389451156860953851820994637381139564030e-03 -3.8496043551947553950606887155002952155074146443651646308950852377771652219772643039631353533441397012e-03 -7.8445943618393268687046248305044610714638030111960678292257655638600552225051746924344781050632161546e-03 -9.2292389460128241252561106170875247399987821191367740810168099218970648931504016807715985536025860606e-03 -8.6007578202497250686739421484836907056868965999515345052752986244222656041775371344229332402754876967e-03 -6.6018815106801053900707021047691577682357724454043257029028706919728562220382546078753007519726373889e-03 -4.1199703779865117662622645240282878810985289676787558287468428899547866095542733084736138782052975612e-03 -1.7315226764061836292087987601620626768686992180427843596344962390302521892215579731378388335577822657e-03 2.0648365686250145536953180570231247074855521942150034320977438810109504747694242795681252889592909706e-05 8.7200661975260312098559819535634085959566063643157219508079445355549021453758017104641543689682241826e-04 1.0117553683257270348968293949964061517937667784407550787894622924877691883807796716667451745536352904e-03 6.8091249964272786923940094093586370016704488777504596251193394308992875175388439233512174505872284482e-04 2.1540910395970313164274170732238656149750950623474652133930302736052290535874685036298144911366160780e-04 -6.1549394659673478396182761200543444360316345767106320281446840424386844055995595408038526803308312948e-06 -1.6773194365926269742953674538462340596133533288094726314525910947271465431717967775771154355395552982e-05; 1.6462676154382727167454167104384988114993131646763889578115422881125535123271140830285353793014901492e-02 1.6757768683991259352323815320776544779438977269920052871493115050065256291106078741646128871862214310e-02 1.6546502777099069960739848266883185040331552988517466197485160284383598828280162893291629299506611945e-02 1.5946499159018209118837032219999601803651215964482276439402873273757549509564251851448262607544148591e-02 1.4470241752615965504864533442545093094888284393425123223046497749800300718288718835191889249228813037e-02 1.2825402546455785877219690831496634815116462084742564676203428389370511157935614765636505406516368612e-02 1.0060219003024116976693648726899032406372708160911948488148772202466817655613809619691373197886603206e-02 6.0555922433934832076302949412396767665485896745892225235102121411618441732351181667234869292335696005e-03 1.0098046862717646885088016496987796488843560804701396910904095301214055248339364031769423145501475472e-03 -5.2344020394184748684023086095815887318911231530592593149232160068267910356499951661415786599172804271e-03 -1.2806458388878761108073856196964403939163636873016631204319291578409503642027862572293809747288668624e-02 -2.1969175974495239026481814142136770750963560094243137669121825611740457895361019760027526676962894082e-02 -3.2016107443843280674862724564606489994424659252743301929379811233394218220060588699379043497874869775e-02 -4.1322679096657918411337436024922890471891649882347362357258305839347614863578335922151405896659295926e-02 -4.7314522868468521972654410563436492151723505817247334149562645157724763950746346255827333618347436396e-02 -4.7571847047156202964381124577614417850177193233110692345419602517859219214156806153724707274222560518e-02 -4.1118217235714718788951407970168634212702125601654539710937961136440744162865483302026053506156900639e-02 -2.8595435817857217311158597256951079844140894468016780762455002666107034483806854955201809381271658800e-02 -1.2290100013369849167572601013046611596140400565839990263021712712248900903027112974439340106487484717e-02 4.6709574362446217328689238647764277322623358928936917349471108349372267877694434337620248658685038224e-03 1.9029664242915075213663656076235155738211929869496874033110416019039176043067452812634430961845155713e-02 2.8414042816413358585973800141313575321611631133882019916543157897846118134018166188340416561199880861e-02 3.1848017682786961651576299604639353507868906803631674733015379747828466410477342485159595677388423805e-02 2.9849513297092135523689277183916194660908160738320444207002092861413659717666349110483848796549199072e-02 2.4059260815451224958443641804760637898827053446140501845634511761972448315363775024166400460246516053e-02 1.6476854648536813515016797046304237072772741681594576748367385532333129479315966036348226739014605601e-02 8.6753588204524784347639959832858627517402529509309932678987618546548721812260950040143796799045620661e-03 1.8375257829760145525815542700983541845864792292843341507683412729219704414274667721541175338081298523e-03 -3.1279656980361261736338830718784517845718546484887748480506652882618785716300442419642211290986646836e-03 -5.9162137541006756803329134920227713620604146297633720624506073684419230289058237112424204705120791009e-03 -6.7683459463859718887047394105109516198956559262381026819669758089858220298122846883076173363604670140e-03 -6.0870866437702887404775988695420433061914372701046263420274883209242792934358292626431565303277255098e-03 -4.4229162945339888776326434376194484744202812904959872348421255675602126274615559231516499851407146920e-03 -2.4685501902118645142173878728853101072600597840595535702662894578823857932361294606393382192062911423e-03 -8.1253179442985719210950650440772778450830560019524086711038792236053760825449873206561337680804777362e-04 2.4759361747600927157701685656060743665279627317339350679022221020079054878215275835884744771281063125e-04 6.7970670178360721516747139855508954300858875270349862366902423360898576644129608638493761169987990071e-04 6.2727472549639291069060172592521775386081901314809946945774895374848106133985858949240304428950950957e-04 3.1882133597732820634866998459300250120925194607249712846879440855773472666948645980366154642107754283e-04 5.7564723101174860991029785331436041179224690118653981787350487577734801750739857325945410643950977323e-05 -3.3112433811626374737688750795158740183016952598990306132140422946023166182529400669645590943497360729e-05; 1.3846612980200263686557259579344166947751323663069988043072562610905901990287227110259158547551279309e-02 1.4847657541688159769382205784877446657726629106044095248314232353697935209711425565340109048786603201e-02 1.5155011333387228065930891110910622985812821872941692968063698876957041502282512170276174465191018381e-02 1.5363687569854679009515033316682176356094834232765097673728003948631808765176994033095523480397932452e-02 1.5080364028606035956132322763685124712700776011578221806279491043704744747896701279754235588587436388e-02 1.4638969951746904369486365236562186203474382409440477559005258776282728034215876796826343250408656892e-02 1.3371525005489210099387294471002718648364968733388380060950688800335518475922263496910827357249711211e-02 1.1062645727409230626405190723438982859301265182415642356965860577183549576978953909489173144369716148e-02 7.7747411374258953885432299555389988397147794507623034431632249474157665200200806579851856503949121569e-03 3.5159260442284453807195299733753567507865400814295808788988997383078171035856702655396122329913180585e-03 -2.0718139589311991244698704847661456929885958098024666531318464008542257670848367129141170935509652660e-03 -9.1870158885710074373772194763990257559463970293088172135189339025115451785455079883531886701435382819e-03 -1.7781100715637938063960383210909830181112082893802894304737547583723138973506518972155746586293050241e-02 -2.7037429244113318196564677624143345088638116202210467208477596280027051734040986882602589799848985563e-02 -3.5244975073404660329400458271775354429342089909960936582153052321118478304570830767140620600814683105e-02 -4.0157200691642221382397212798022649602291930617106253801130078964147521060038823268897434131481268174e-02 -3.9891662963138624288796756833785389131387659641282518408589395046477510269150426087874869806068856157e-02 -3.3822407756829618305303605478053527786382537826835954870804621991612430253668271421232550670682339447e-02 -2.2882854783407266379270867443764720449997024321977315193927505539080663508832390119733148706594113327e-02 -9.1634684129160199573896599675985294680969422306676196013107558222927309061939299827904364606132513030e-03 4.4197549013604162164929664045414175083676067738271626841159603473414876047924715559273375651291656668e-03 1.5420890711512435158760897098970631888206254736778577601462081207593785480362659331424722696324837298e-02 2.2090119784496366115976160546337026659328078077650642222677913102901365143707988004167275335786033261e-02 2.4059260815451224958443641804760637898827053446140501845634511761972448315363775024166400460246516053e-02 2.2093153100052302543548914554628608611860963110422788252683476179067046041560953413395606402034795782e-02 1.7574696516785493206176040462716267606962982165568639025360346201590125046554833676067456742919243203e-02 1.1818665487643986660263080809664344618000870146928245182385550674629328580483120953116791183914896916e-02 5.9469789329946004939163408733010518020963858966882797939444285398941194128526138128322086495851183079e-03 9.2592947800994037032245651629209472118365531352012498699991286951177487309902853248027952688139492284e-04 -2.5799450393588452767114813910029343581762340717194920963889938413301653571920189962033726189898443920e-03 -4.4595816636838574146358802259688974711994599145772246106495964350710105783183029537496939078926109535e-03 -4.8743518808537908450261443313016733257380217105319317562712980818032981946837768668716481018399728630e-03 -4.0590426749902548385521958728772436536775694058863228094778897695334616996081106985388048816474441151e-03 -2.6929765706228536345584973273341220254736680966251637545578213902081682132420546163236383478551466884e-03 -1.3188719645203043907413674063378158064916935463910632574868865725619508364953458077882882915903556891e-03 -2.4040592107158736875802416896365014556477488679742022242588499812649772571380441208175363162239277537e-04 3.3703718843257502905793232061287080581079730516944255838790192614107356053094728020537505161446208368e-04 4.8479484394218170305089780445179226244526728356792748984540677610938471051377590374051398379112039468e-04 3.3886963553690326112619786023096631909244891675445208526258551639492587402632546471843461486707338511e-04 9.4427011544934553625567007634361748551797320641706848386358147906630023203827396665232149586838827358e-05 -3.9254315938816732553763405960875504739821524725637571802683128740810167022133212042834910652170115189e-05; 1.0522980656828180330175833281097933338224835341838141187109383741602877341942802710987629651176000269e-02 1.1888062084471997560576782829513851568238216005662066460966463444589420763800424918461154360413373085e-02 1.2527358421410986672728835484519739743043765979497141732386639842582287215882048914729474788906904818e-02 1.3241931168032184200395879765273178851119667983814213214264228143839378148131345716983464151481316551e-02 1.3848393363123249095739141421452444382438777063554109698137468679921322944595662523114712197361880573e-02 1.4194864613601868058220601420080657484874321495529762581200156890196642499889032693203365602369161823e-02 1.4078752604334159579703834751010932768401719833520458366711231928102230915062277731818065515851355530e-02 1.3188721858219905385310627788669076806169961104660701835500718773756865064869016758879299157852404805e-02 1.1404639812270095577577442933272392900300591692052219229728370541231569903092398714429213905548398761e-02 8.9029515822884703042797400353053259024826931391484806501525457106003391983692826137006754172203365567e-03 5.2025523807477210842405432765642158472645331485288330200050436520069606091730080843885263458198906369e-03 2.6585164497563243989707602297052074589608842233868363838029475493835635943460853481393540232714377368e-04 -6.2753770535275936627589603522722341232208044316069942251550960044990673153294594639136201119453893823e-03 -1.4095961866940714827417275692939285905732807623838233774336557839804444032467965346465912556433141443e-02 -2.2298158734947352616580011114244271030108407660260302111464465968001096303503087353442465106019386349e-02 -2.9408348190721454940213026131165397234159247506089964584061132460220121403803587551009205335081280497e-02 -3.3381266049923358082079948232806800664010385839273326170798483869073321852947447333604150031314207543e-02 -3.2701689182437664153818270020558993571210214479044239254162417032134637116995463870302612596132688523e-02 -2.7178105661127963602440889319096115254540012122855947981012099269620708135911438959418029720110375841e-02 -1.7779599834895938466482429630709396563047922505820382795919949745586715532857854801170146199772962154e-02 -6.7005271474480414097214609746595977067425835310000566401138300409477278961165496106642658345625565768e-03 3.8798985104867442814588968367617749801384370529414528248455118731958996379839864225710018297911094346e-03 1.1954967110711124116137077082979234730604660426728485821689335762338249796235348255342553752728911283e-02 1.6476854648536813515016797046304237072772741681594576748367385532333129479315966036348226739014605601e-02 1.7574696516785493206176040462716267606962982165568639025360346201590125046554833676067456742919243203e-02 1.6072168238842967229987557030161764207857176688357514541925257049215768454147894524498556868568061688e-02 1.2730694401429534760738383540255204223621189012590645902373290452666511032963661119762704695678214512e-02 8.4172553328263433685983569604215628630983338334291488305558919995005179196874532685821641223053459085e-03 4.0294284189361556522607271821438331386970731562578938905482510216849202577921554324887856421584029530e-03 4.0612288706229079110816693787312355741867438674321325251824289427899325408002177214386486506898944508e-04 -2.0868242245760083011507411040508735857364616910888334126322492002437238973629635867189616931758389281e-03 -3.3380788699191312728222958400107858672248148286049053751565572423286511249041372844585445282159024819e-03 -3.3078321430346542009012299923462110777563728797256473456993670077666759298540922182746756679184574393e-03 -2.5864400972737308461847716088729023354252219917470820492300318620672453305973407101323899599127944993e-03 -1.6038728386190746321630893070263023572965691068472463188768846838997167136445348750365732343287701049e-03 -6.1848576993429295977512076457279202835747612320270206395734028795685034763600172600388473793630570966e-04 4.2978754350045621759215859400573783118720088180928192630473078800158183909643641199323888644625480986e-05 3.3929549869085490419542175564669570904897459170129399075880356501136818149707798882459087100823496186e-04 3.1877017043202803023935695235854385608345144011921180665157445759539664187583825282876559646358752640e-04 1.0723203100529652370515912530245652399877408575847857260235529426254387300394464270032118041109401012e-04 -3.8909409896544442730066040836317793237579445200531258907182854215532485466975982907378131200484439393e-05; 7.0870377106678680062887713735789965448692526121269587716528948329021507278925655060122526837255920092e-03 8.5325952603440657176306417333082266248614614390319082493601791169261525313519824158677879000268250452e-03 9.3400813962565681885392435978310407265927765835646087012094442831218280008444462051914809339247075276e-03 1.0295439823857300398564206980762707927199128129028339691439739052196464721655422559300356483702118822e-02 1.1468564954967869540077298001445070766349724591666088029219060568458378807257127025175373140853827690e-02 1.2239730560368638566604051457445410307040905630097558331603423273509570972665661008816322347574713730e-02 1.2906510618040721845434727843880278727533798211692974815341768964005558209866486030710529397669675036e-02 1.3071532264310796997957863164042954653944058973853866981538359147969341510017556397928847472666758175e-02 1.2475551961916468198261686352154400318595343603482951075511150219900917480026052416285972117738366320e-02 1.1373445547744822169668729684678467031998335497236922925809241506866470909017172779691425052489544140e-02 9.3044549353473011955784083481174612641352881548418585686710914273359300018301843647567599558284214095e-03 6.3347594328810219049248422828176050197569621981838171309544259541170373652187565679030384103364992396e-03 1.9127569997064706399473018178309502825750253572649201233368442342719840541078058013263966272809069868e-03 -3.8804275433251402169552803274163609564064418043453991474717587025017484591594227715731736473466284604e-03 -1.0752299753699609640598290942391876135537067009083320802431746027391420735260474290515682969190067966e-02 -1.8043767643967823459588133131088362355243578571337283772171465367782987297137010225050823269477552290e-02 -2.4135021559616669859695899892538509350083994490387648818477175569903879902060496891903462095995953110e-02 -2.7241435607861912871938555994181669180049294446267633531809192863291618143667266764971478819798672810e-02 -2.6318355662786402451400475475945028512394695863842074228333012006071851408797221772539850905775045591e-02 -2.1377720141356653296929480661567293877013308809643397080555957104184798927435644037970717149776357293e-02 -1.3703435401553956345113693737838190667650361355876979618148114671856177343139362811130525072766561783e-02 -4.9351836935416285798903262255547768739522426134315795748752524462825322711797925147535861172491212380e-03 2.9699517775622361933320527465282099433570738252555677128779139389451156860953851820994637381139564030e-03 8.6753588204524784347639959832858627517402529509309932678987618546548721812260950040143796799045620661e-03 1.1818665487643986660263080809664344618000870146928245182385550674629328580483120953116791183914896916e-02 1.2730694401429534760738383540255204223621189012590645902373290452666511032963661119762704695678214512e-02 1.1733942198735642424619359270482082849783650085848500111951386425764741183634444470793557865464244425e-02 9.2568084878458205406105189209826738998645213651918612977602032118835429082901063992545974918359707911e-03 5.9771435910618905441619702038117314463268307863571310528657775566874219247063938940665379600551173547e-03 2.7422519918655771910100634616084402225438647054619061032983270815979953370445650153166312910783210551e-03 8.4294248324065062529771887008379136263517077462181261343182023245205528667151154300961774832285500194e-05 -1.7069304358130611466478220125451478038390228985971231571327804552609750662638198356870810559686902490e-03 -2.3426328947672320805401290852493339654844605254838518105751406124310452470251478301632683198579291897e-03 -2.2291035652447658493417455205253383353769354599215874994076230841406932783121303163824022519398105648e-03 -1.6691947966714536532237100646053016803752778192491730491320279918657275319534574675018037105842473150e-03 -8.6815112717894425055552342990264541112851450310267350088028096625281198150575957986820592144739472488e-04 -2.0553923439817551320197050303477611324860181566629911709257876056197794638170619263478807912082131052e-04 1.9050477616958248189191642976218097622330171893079832793025730864931047987693172659552186291129844997e-04 2.7724482479238945679140706174918965710160226919795907042964780937631603160354166263432746827154739360e-04 1.0937179331432440390835660927141770620497623415870208019494590978274998013197487514382882857199504260e-04 -3.5734601439393752074873232430273607531872762255019796107217233793095390016530482783704587499255225679e-05; 3.9440696647389311419516377146824415385720480918740235723485378346583545052046670269091897953349115667e-03 5.2592169734742623543455557939926799028748181134257259794397740543279985223723969429125060166470088070e-03 6.0990156231912600056106079762938517616367012081517249765158102829549586302797283834641009472742575909e-03 7.0931156131524580184643587050575490405504998969059750659213742537981446119607873396828541304736232903e-03 8.5124364463690579290313848878246377647732865127481462697816631902576155156082589426411425120817028919e-03 9.4444334396655293858554282208351037910249549012401464486542187112128038761901050325463949303732647585e-03 1.0543418281855675267757000784047685866101073661482364288085902005335016810114280713374853005467937155e-02 1.1376558093691860419417677724855487216988848465919231301013904765583980147452075425724522239603879207e-02 1.1636676857256631179600006093924525722368923552115480512297598512001383050145622500172359076620928647e-02 1.1550473620774024244865271455079916451069809969816707698211675844313328301937695631331470840119471497e-02 1.0772297466664472529087916563184727688775747848697478617736124617266714253803814512044164785743806904e-02 9.3906683450112937699520388605493070929287334234141943135637705413786251914580253245443781338191251372e-03 6.8650203837355097907890712494043990223047611743863360170752214830692203440953517716704020963936883833e-03 3.1519949735114185051185922920277475241704100323111769205501556494546327350570236881666461417729642742e-03 -1.8411475754547377692947287032909663838690907957202678316197049497300258562267228906317571902707442587e-03 -7.9959018705168372713135564909812454840299968778255270077899123113527051958867483117558920650045887430e-03 -1.4350353034452563458236697338313923396341883694562733907806157961427694555179973850585987405602850204e-02 -1.9438671068229593235034960859346606677014081692969555235598256629327021358954469846089154061836373117e-02 -2.1800961157809499940962547799175329220571925910337511681572918394811559911728232794952973116039558172e-02 -2.0707074924775727660907121556816353133625856554924621221276756999333566620005731487694977994032445841e-02 -1.6601977479399499307045677469219854050945474515128226360729867303434115919302853446729483931954036088e-02 -1.0431142695996399904263287836295976450904144248787768121561300986199258327408396721527398798531016224e-02 -3.8496043551947553950606887155002952155074146443651646308950852377771652219772643039631353533441397012e-03 1.8375257829760145525815542700983541845864792292843341507683412729219704414274667721541175338081298523e-03 5.9469789329946004939163408733010518020963858966882797939444285398941194128526138128322086495851183079e-03 8.4172553328263433685983569604215628630983338334291488305558919995005179196874532685821641223053459085e-03 9.2568084878458205406105189209826738998645213651918612977602032118835429082901063992545974918359707911e-03 8.5787451183659981435781850658486314325523565511492173127511344000770894240078054039445212168812975061e-03 6.6487799840139875877468030899055262086308612340172684557194582700859903061600109831129618533252032796e-03 4.2094976318346826902201140288537465723711164014856140743758816222277704239025858905167540616999824895e-03 1.8007317190993544557533305073675971755696639012136830332369515905524281417905572634900408437806211281e-03 -1.8567675163379123112010901063897009381333383685259295260426600738834142460180697172880515439230618594e-04 -1.2636399769214160547070479747697815159312351857696828554403198520094822697837215047329934881491313432e-03 -1.6596970974625909695745852565900099600387439413773551787539111316379971798228443842483685316448923843e-03 -1.5076348171790943733722616669262387334062300028150465591658717284207440472316321553743056121347963891e-03 -9.5103274449046772639631465010548916642526488260082215447282872027826218794370596486840342988653559658e-04 -3.9186744137712723581092585005599537763637453384024605076239799185192089727292362263042717052352739730e-04 2.7917270694230753322997292237070933155341516136550030980349519839900827313096662314979266225244000517e-05 2.0925110190705074150411675261345519860723179163020622276294393104278152284761441098119262150326271005e-04 1.0378760000142353536290795653146508599981591219056484137470147450073324621587387881442443345348398662e-04 -2.9669571884386031916170303568659908523625605133107555888760337273289488824519079825961826357517562889e-05; 1.3532625961087729014011988316164068124574811569918132902863324855232340129258354367577382414497821592e-03 2.3962374309749086466005840878737883707786935216781618149773740430478075319033203744707309897107831296e-03 3.1556679282991289537508832999211301094738826178076989728013814231505466570064195000336415105705697434e-03 4.0437550789556272919880585563314782136825321119054628204052201448023063489656804908837645953807164153e-03 5.4174595641563343392479111222399413288466686538034724174780324209860869448175163697162986451139235681e-03 6.3329024574113814441886643830604285884401373444104284463070424155475995612892473637885458232107860255e-03 7.5514488781094144095146351616833807704167755468640535782180850307794944678562998898973331006552090931e-03 8.6892918344144092241202457690713749217619172198695183225153358348903845785265399306422222142163186205e-03 9.4661718594975321241266557425905054086489655455706441775845079402801602913268222202737162435648061665e-03 1.0041369258918469956188455634922972207006742754694089957721478281784267318828448907026089558678719365e-02 1.0159936493306368160583943997148967980284094657380920194566709378697589450817159398892881924629588980e-02 9.9448722932587595071259164890656464391379297792120213826631949323364251858174596908047221455875095598e-03 8.9427864692236340387008609896300690138266282975987278959444855303880656860570025465783195009649802869e-03 7.0362594344009696984228430077940799655697241284196980002257726263801863242473334275733433170998075682e-03 3.9668020778203800356873648580642676387889112058247507330609445329452832299224541299136066690245419486e-03 -4.2606514443219091327182935050847589919274360015620628640391965730995242623797674447725089307989938361e-04 -5.7487963636377841968418426526927055065246946797164920064384676649437172077940853313180776079632255890e-03 -1.1129160685770938711729287427698083471671103201388625145861551641075014290612008872896357426197755607e-02 -1.5222802251366150162575035965717390226200429481627166100302993413904186240927914979796826107245936298e-02 -1.6865509250218738859291330422579799961190304206000461186188575990259586656701633966651012093939888105e-02 -1.5847676429628304873083284269927951069629159009777770925446152880511502251074301403238179982341889912e-02 -1.2474408803316200541140467995298964338938279455294170606980595578939010805784142870297124514752589606e-02 -7.8445943618393268687046248305044610714638030111960678292257655638600552225051746924344781050632161546e-03 -3.1279656980361261736338830718784517845718546484887748480506652882618785716300442419642211290986646836e-03 9.2592947800994037032245651629209472118365531352012498699991286951177487309902853248027952688139492284e-04 4.0294284189361556522607271821438331386970731562578938905482510216849202577921554324887856421584029530e-03 5.9771435910618905441619702038117314463268307863571310528657775566874219247063938940665379600551173547e-03 6.6487799840139875877468030899055262086308612340172684557194582700859903061600109831129618533252032796e-03 6.0674093370112661072321905657212930663671824854618652100466967183305400322451018469831702505021450350e-03 4.6312694055297556776123513418252280609714971149877506784605873258016841699351613077973584291797534072e-03 2.8028497753884698284954981791443135310317706748566629772457946258274157774134837985851505560250668261e-03 9.9915892482806287084180273857381495366990531087848167139434119778622509595788672542447032572780701117e-04 -2.3659829616170523617982185863247951389623700604831994069052406533959685920969913515111400914536950414e-04 -9.5093623990518990721757974118432655662136683666997129326904196754955763479030508459926913696034125258e-04 -1.1494500001155623930782457583417789382768394142306894222509830141059791324794679540808944807300192223e-03 -8.7802012267331373301527474465153411698404373000957183040010502601323534938268876264220427448488347218e-04 -4.7007686880513582762533705885202938489337767503378337656308164955776944080061445952822637886715867342e-04 -9.4805172887337344574941648828462730238751034574890784274469430872872241577868750175507155876736698195e-05 1.1578745597057951037896268479855524959144087455566546044504918754246026052387136231886920133483166730e-04 7.6557276444185296978952232970919073991937923826973804370664220980332787896337083092507311115914716738e-05 -1.8580492206675346517485124562232272996988023547908737347228554254510147685418150382064029890029618938e-05; -4.7209361913255497899982593052478655215277039185249539837879457403151164967618640597089675703192117678e-04 2.4703322818947317553264615800335160357886769029944435476567426515769658900758229652474262939657510284e-04 8.5642888113354698963953406049717468635743430124308802752174772139186021090718399106626068227683305467e-04 1.5622150654460015735995453594892383619890116788414736467346080087951256817498360352013518094678220908e-03 2.6888891482642817149775202607362260918616148262304982732613041746992001151834571729761324776915624518e-03 3.4900131714936609187888162310082778782208961557608132718998975041095526520562969209920573236419258462e-03 4.5954841593971653064985308434564051841053380863187520478365629650792568103940774632327348297006143628e-03 5.7515387271131920937593314614700583751010365606298928434144617175346133376199017595204799122755677022e-03 6.7376069458060811119310164632812490653903404253588903067112347993806666217534397104006399128480209997e-03 7.6614378659815034505542648674192132540555322103175704831630919821890117862812549779820497990658846939e-03 8.2778959620874344129784496773613981541830619719211566703580693708320212140343044263690556859920831489e-03 8.8020727856554937133206505775972168169562478410362927375447598112728043065919914333563961721217755001e-03 8.8586448109342579335308679116178011138697656241670934940057606041458861598273903802902229790609931995e-03 8.2937915751572298521026961398180674312801089109526565331976276860643188757105169051501190548422511042e-03 6.8408542229437509905108912776358743853803026511352971443256128182646393487170615484116961174416674037e-03 4.2260066157846271616171834083355757774329693856814341011747099594763234345660663643927556545868152406e-03 5.0324087346072076597318621444191289239226135360261267122137946000783540633514367983412834000497063612e-04 -4.0156374711143543081667042891427971593559510551236198661451393456318977093309640833899794350207524583e-03 -8.4224877890925554068345233911244570152514301461840250686802182924580975285923386063490545557306696741e-03 -1.1568053982246285356814456466352497109778300103067564404358833511771923096278693882052279613282001111e-02 -1.2767168110937177351487029518681352765228759893783280294698771967654305107505108937381322716735089327e-02 -1.1804753244336273309839949492270768952041427368806876070779599632676373002637061871018152375047076573e-02 -9.2292389460128241252561106170875247399987821191367740810168099218970648931504016807715985536025860606e-03 -5.9162137541006756803329134920227713620604146297633720624506073684419230289058237112424204705120791009e-03 -2.5799450393588452767114813910029343581762340717194920963889938413301653571920189962033726189898443920e-03 4.0612288706229079110816693787312355741867438674321325251824289427899325408002177214386486506898944508e-04 2.7422519918655771910100634616084402225438647054619061032983270815979953370445650153166312910783210551e-03 4.2094976318346826902201140288537465723711164014856140743758816222277704239025858905167540616999824895e-03 4.6312694055297556776123513418252280609714971149877506784605873258016841699351613077973584291797534072e-03 4.1813749192741628536191329472651046513169473580168132080726442521198672364829651069849699300820343462e-03 3.1077523554468192685157031854938439350132836373314014990403776582274724031519452433830935407164142178e-03 1.7558581998555152113547484300660382311157562781166574921767831425521457487335235582306211341575837137e-03 6.0211470110207876704025698430993250286451573120708614018197541133392677458953260114095671268206351328e-04 -2.6248990778075440101037525246563437762650719139089235519790819472053676976631749557628242600787566787e-04 -7.1030135506882844685861323340954882031957047372630508548939791124953541659064755552837095399416114721e-04 -7.0697395664362625476167812016390345403257207005960382155323190621119578473274079951393435158021340853e-04 -4.7840672226584934900696530446813098906391163151151288403574158849859737117895388752768858069858110997e-04 -1.7984702214800159577853874708576663527290147473488677859109568669010824341855301367064537799486418556e-04 3.3423273033565542817092048513460452249557950778808673958792816173344486359216034327052153853055258041e-05 4.7453988720080895471096836593439090482046399189973165277838704909340811731334719442853427596210497400e-05 -8.2150597346976721471361250816452771296285405670164989851973052990744649784200364785733430753621896425e-06; -1.5442814299447879387416328030248923191356468457760698671400340457319507557792167158275162678075661600e-03 -1.1362856055686869142638243335660261352268343814855361203036506513115436268234493156716790295461976603e-03 -7.0638764254225892776017250419746663310605427135282968001382025635849635933757287440271792490021347162e-04 -2.0563918378814414756288004340542079747777169779992909827637899190915287965871720535851421124610038593e-04 5.7170552691762215636537011970108344234957539679063757261370368033392555205888055665072502195029581687e-04 1.2174382256559952095927258996964709158771649705143649913651567199837579800437338765556830857904654420e-03 2.0739236656047161559686842289903070425848673403324802505082257181828696710121960106519525338356127349e-03 3.0590851852786425257299340490982586194955330291453760676584541712963797585889744770388238092638322328e-03 4.0293242653342074038120994852065715688354443069713930950151167336359034354973678394555322255544597498e-03 5.0423493570762798280747649416289692812890735888730873006427093402564756981876656242158233134665341195e-03 5.8557365695487052640950475310879255791573135247022832721826634665896073359533763969646081857646798732e-03 6.7441688476458147765466522764884541489892685854482279750249950851963019787580502608498703855104803025e-03 7.4161851046602250779842346086559630161964850313357795632744126921720380279368495387856165879128220309e-03 7.7187476246114365530800962794258805406399214181094488102656300816710211550116659994608738226245396005e-03 7.4375686210607572261275319519755538929910000541271584882142442530097252608193279099944383386115704090e-03 6.2980493588874309883800241680637813457923376783085738380093814009543819134344306858981394299720477373e-03 4.1941627077101114112473374593926633441359031281663910644435952608825585776748648747739325904047962510e-03 1.0838993791588298610709127000415220401805028020714072359418482003930568314742241820645872529694458292e-03 -2.6226628049636731538546687214719027996360921252385564880782397087253709915872083489625031541627678198e-03 -6.1389043625451271920926738050779544000236762938633350380068855546392797556465741419863459278488698461e-03 -8.5785065551752821702770259128129356610972771774011187326480771150596113409284674540199318787351600231e-03 -9.3602351758043739340510578965724154294886477350777796155059362198089090662790232104943908545968029655e-03 -8.6007578202497250686739421484836907056868965999515345052752986244222656041775371344229332402754876967e-03 -6.7683459463859718887047394105109516198956559262381026819669758089858220298122846883076173363604670140e-03 -4.4595816636838574146358802259688974711994599145772246106495964350710105783183029537496939078926109535e-03 -2.0868242245760083011507411040508735857364616910888334126322492002437238973629635867189616931758389281e-03 8.4294248324065062529771887008379136263517077462181261343182023245205528667151154300961774832285500194e-05 1.8007317190993544557533305073675971755696639012136830332369515905524281417905572634900408437806211281e-03 2.8028497753884698284954981791443135310317706748566629772457946258274157774134837985851505560250668261e-03 3.1077523554468192685157031854938439350132836373314014990403776582274724031519452433830935407164142178e-03 2.8199242222580713094748275829290814273152177052662793771680279886789787318113989655835532011579437277e-03 2.0585193053535735089792174662373091917612566534776195144240941339417340084569476784902038214531852746e-03 1.1676913881892090016054963273198564087455949442080700421944184866850038224510757997797624234679602782e-03 3.2565252953572741559123848438062577255541007451232330174722015482540824235605137493681653046246026023e-04 -2.5506760992911654629700123791625302276770827197086090395096501329105941135175623274578582055023988014e-04 -4.6286189371690421817546993110629349972709167822305981079565113071365013362626701586548989585602842450e-04 -4.2191517698721533160146598146485186814951701549980887936711575893305208599159915103854189739974621465e-04 -2.3603223090000564297646949731134731966560451582504566845411846897326147006486139113725992104909475015e-04 -3.8340277099778856299453615697742583366207939543596488650392329036329922735321678657196127040453488536e-05 2.2037080786968860940796564918840162262379171278513071652106874461760541228972236794843882955237906069e-05 5.7249648026703618746375544555744335216379186613077999502085723256015860871875400401671046283374981492e-07; -1.9717655672432418267869798150781497249067177279979463407781211558804670875416168771187271517866101693e-03 -1.8242583852532263412455391499443474805246431246743980523971170708465845994898819247083103497225732198e-03 -1.5741519518211655195456736430969057783978810822409326262075831784870726652030843682944639741523308467e-03 -1.2719742535800913424764583898660446577141766265062817332327466778717138401615588071097225517002889949e-03 -8.5620048513022274338058787365695911053499179489353672204961013609032760841738022466225801958440708245e-04 -3.8648964560310828384178747621655321816729560594824745180476436247807928245817979245908183389209741230e-04 1.7170019250326059214827383443317931174062796380470652942598323588851414284898263562679603696107181081e-04 8.8507758685625128762106786096806578535664693574815926531346240139200364183693818922528698529191529140e-04 1.6950661306082480156732734049882573104427671718137186514252210577049728975733501458073931925863472794e-03 2.5933097764638541806166919200551095558797038749083114032508404858561051575258151434082831747107115933e-03 3.4110351071917209675392101620322423341029921228625279042035135189645526451588451834426187606158622924e-03 4.3646675729227679866787356103953278685201918476745478622085004255008016571168983638916328365543415650e-03 5.2835932598831728432904972076062706703090558565783235092104839483896404990890633335378046945302160003e-03 6.0453518882544548355234756050730928470687422122128112297249270208730996258001237085462811164575473918e-03 6.4840118954051405614790488282238378077160122922791582396592940899072076301960983429747278310333031471e-03 6.3997467010822702924599369701893272839618185630096902467372226589384407497368144842971546134511875449e-03 5.6298198541542772770775443192642110760584688113679623831540201062532339166962616614281572381099311302e-03 3.9831271337363091142020883613908724858602929878634662829076911604917062780654159237006503562253178399e-03 1.4820003896296764966888733061705522751939794869250372614060210295736611897842915046700170528561587509e-03 -1.5136055405006654037969602662315613289007024120976309419311732778564890078668974546418296106315785315e-03 -4.2556586643456572523105928177184814938584445488557605637335866302682460803228674562136182151887435845e-03 -6.0376801104418293707878665648770614218683270102651767406403002458242586842389054262763399812159116735e-03 -6.6018815106801053900707021047691577682357724454043257029028706919728562220382546078753007519726373889e-03 -6.0870866437702887404775988695420433061914372701046263420274883209242792934358292626431565303277255098e-03 -4.8743518808537908450261443313016733257380217105319317562712980818032981946837768668716481018399728630e-03 -3.3380788699191312728222958400107858672248148286049053751565572423286511249041372844585445282159024819e-03 -1.7069304358130611466478220125451478038390228985971231571327804552609750662638198356870810559686902490e-03 -1.8567675163379123112010901063897009381333383685259295260426600738834142460180697172880515439230618594e-04 9.9915892482806287084180273857381495366990531087848167139434119778622509595788672542447032572780701117e-04 1.7558581998555152113547484300660382311157562781166574921767831425521457487335235582306211341575837137e-03 2.0585193053535735089792174662373091917612566534776195144240941339417340084569476784902038214531852746e-03 1.8968773004796170287931852312881099382803075398535729524665831396969613180561451783638962889883304764e-03 1.3889083573034150180212184356865073833529656777532090232882854336263356427028801302440956721464663214e-03 7.3068757765471036089075685407795858200145163783787620730298368053047687075973346070266736839135552462e-04 1.5745322066570533698943821517201905825728134152309000430130937460135454648748562777573963795477225881e-04 -1.8675152573334393766005590783316936774554967456715114061556234589179078852157667444058490560007076368e-04 -2.9882257824167252964476959749953680868732031389117518525648800656387779908034109491880835965314981058e-04 -2.3447120201975731185161502586333869707857742975777860763388027376729419743605637122502901218518439308e-04 -9.7319641566854320534809576881836101716638622253986855783791675707576581757797286432417319550851968053e-05 -8.9861444232656843348352669145764587627378872833698678800953240247255391955220547639339585788095019041e-06 9.2486266305768091414122990548047540113913232595835937515348305230604811640078760466318416618580013183e-06; -1.7875571213939881171783181525231714103951200711061382166093356075886825899340462228232236689912767270e-03 -1.8060422107313062630413905689818507807889560409598043567140492947408868327432801277114415165238489279e-03 -1.7006583946806330496007083252446190609830018541695763211636483448824119464262285450864437400513000763e-03 -1.5591422287087001185191119649694048868670170709628357235161555942507823849077763937088529897990649122e-03 -1.4257148809400438599540811271909825345314400657153227512507144015415720207369296172344403510259961550e-03 -1.1331906521074882725974841716679252150226124340873710893930363851575559133976010903542781137054863558e-03 -8.4704707161742389977957245161558304353237757054189089233311237612040413389606084698833164040500734055e-04 -4.2625446573818535697277414609017497744964368737492729491957816076403435186941884940172781587943866511e-04 1.4119422385543941248321089889531530001378648930375229974055375721706334297033563211002116559167237664e-04 7.8411833501618154592277818157465848306146850049256071514931642804584344447996623067580982527048650109e-04 1.4551857838328688593868196874132421027817688591697088683205493596663564709117698031051753689211007515e-03 2.2323402444536319069869112634940512049655276451650809250688719580275911209986723960128876575919703943e-03 3.0796524107017191773246770676573901232113233261412066541934190951148790898627056483039572610977194171e-03 3.9209240803197994519959959982705948731328993011529255088417224150273230378159161824815938151695571445e-03 4.6156440005337922468080731839747568443578624535419422333537666522625682742965255417120587444820003420e-03 5.0698181337800322354068224841135106646240607860558607415069162466442123292810569801301556985998711654e-03 5.1426437908665977340035263282948692067975940025108176275619517451106035039155768419449284672315222826e-03 4.6009668887104278654565640070876346557700569771120315266285080398702693951442837979642761525392631463e-03 3.3034503808168745773107926482336062384133079194359205423057186819584554771878628514992813500061258657e-03 1.3006181706267360033886979311684810394277188240925308908513877883247775430418998837843207536495858723e-03 -9.7827334204318611648721777029748612455105746487430442689790431961203412337843875239371520452400985262e-04 -2.9465379386655629607662062121401287123655004439923777733784693836445206780767966144348327113182507299e-03 -4.1199703779865117662622645240282878810985289676787558287468428899547866095542733084736138782052975612e-03 -4.4229162945339888776326434376194484744202812904959872348421255675602126274615559231516499851407146920e-03 -4.0590426749902548385521958728772436536775694058863228094778897695334616996081106985388048816474441151e-03 -3.3078321430346542009012299923462110777563728797256473456993670077666759298540922182746756679184574393e-03 -2.3426328947672320805401290852493339654844605254838518105751406124310452470251478301632683198579291897e-03 -1.2636399769214160547070479747697815159312351857696828554403198520094822697837215047329934881491313432e-03 -2.3659829616170523617982185863247951389623700604831994069052406533959685920969913515111400914536950414e-04 6.0211470110207876704025698430993250286451573120708614018197541133392677458953260114095671268206351328e-04 1.1676913881892090016054963273198564087455949442080700421944184866850038224510757997797624234679602782e-03 1.3889083573034150180212184356865073833529656777532090232882854336263356427028801302440956721464663214e-03 1.2400915215341245223851280954660198526370632346419620426270457900522544355176434478648520501575221333e-03 8.4190014820326346932868417716238525234703538771487667692479282059775873935004517055239926263451676900e-04 3.8581683578232013791707179347666350654823810067747312612748591966855576157155254896657693948805294252e-04 2.3147478964379817590120880136812592311970506764841376259944080333754803076292808185475136059262777366e-05 -1.6674400511745218979225311166082659194020514521939675456371821123633111683765871278526540338941524937e-04 -1.9124089854779074286163585699749157389645820943611824550797627687589562515134309407120889619147790490e-04 -1.0918939403256682566364816122302394265576304795173203192514312164693521909176388553741216388090309112e-04 -2.3176821460630755870985805067384594447835766517597178779570569414392778049796167275781248724095244941e-05 1.1801126085283247890296081478981164919706350769356773610412749175917759839421685434930328789724789002e-05; -1.3331692524813872066465251445101370318368758728075059480891419660398887846172761391223525468145206889e-03 -1.4438004544839573371128463199417526864285343019157797509664330031082806686352663615095387835632660922e-03 -1.4437679989103152649231162160686001050091546178650233122318093214353691914651057970486917341316738611e-03 -1.4230551908453368867821255857311037846106226585438913550706881037475763089795172024342813528620215181e-03 -1.4765001540453351701738747785892528181173173185205522453147711824696788254449570511790385654898286070e-03 -1.3466078811775310840165514743204156087482839844228196023085075769135419652389585131882107286742650037e-03 -1.2673223265328220847290454512303775757677795414630095160008624304333072342687720013243356754772239304e-03 -1.0985184470626732855530335641129339335616348145497513050627738112080915981500289569374893461480658908e-03 -7.7743436252745226080499765970804122044029463014861584403413567943069105170562230379022002203059936147e-04 -4.2313153951081897613525066000203831164895960615155349264250105599757326267225629447671537084931065102e-04 5.7853656493455920790686755002789600989897185956814442154582402506383383582402996655050774020004889575e-05 5.6802627717141079460643078418218830802135965367582524615918918073165681480876526357545830117704537622e-04 1.2057722757412066024967646139291690483704388595338288277394615824473157674554802543501148868517956001e-03 1.9163453789475386395105056063321021659352331454729511594722319235395527685498995307766167748718110189e-03 2.6032823419784820585723172755006166934629169735028033449699786350988114440955673205392640899746211065e-03 3.2542265318079063035319256956183681657843292810670607624032744964701808969376446455694744315666441805e-03 3.7635160898818326963209170228310645537604844392745183584860961524125184302839652808860660247653254468e-03 3.9285611306629458171796816080719903373934297077302752722351792028802407036435365884955636577018529690e-03 3.5896697073487986483967086070901622606638303400623851794691843662693871075255901803634765703331312891e-03 2.6368504760407070411309175293245173023030608056719538859948390837634494266842276080295367604861836599e-03 1.1942543269788329916491119973764750008039408723158812406535609404022758885900018050479274402752553309e-03 -4.2706712951321884247308814349843667836557425953763000229759587688088246903696175757766665215868821621e-04 -1.7315226764061836292087987601620626768686992180427843596344962390302521892215579731378388335577822657e-03 -2.4685501902118645142173878728853101072600597840595535702662894578823857932361294606393382192062911423e-03 -2.6929765706228536345584973273341220254736680966251637545578213902081682132420546163236383478551466884e-03 -2.5864400972737308461847716088729023354252219917470820492300318620672453305973407101323899599127944993e-03 -2.2291035652447658493417455205253383353769354599215874994076230841406932783121303163824022519398105648e-03 -1.6596970974625909695745852565900099600387439413773551787539111316379971798228443842483685316448923843e-03 -9.5093623990518990721757974118432655662136683666997129326904196754955763479030508459926913696034125258e-04 -2.6248990778075440101037525246563437762650719139089235519790819472053676976631749557628242600787566787e-04 3.2565252953572741559123848438062577255541007451232330174722015482540824235605137493681653046246026023e-04 7.3068757765471036089075685407795858200145163783787620730298368053047687075973346070266736839135552462e-04 8.4190014820326346932868417716238525234703538771487667692479282059775873935004517055239926263451676900e-04 7.3597048024973621665787527357708818377369480745626839589739482684982893381950409428785166297164497437e-04 4.8763766966929296250153376125974541667085477625538376431297178624842965949886796070075006672071632255e-04 1.9070667670819125630158095241860067921496934243659228425127224824347189670893393406789530545523021447e-04 -1.9270102240306423692716839554890006282664218801434143736113691179860971524419316169225773394933490922e-05 -1.1443511881851665970275777715718947336512505181308999143110618044998590215369811774616456713248509792e-04 -1.0588045804700579133369602624900795821560443197678442650478555326184488913692895974239754710279236513e-04 -3.5308531108073172552461898398895255819223604103899281060820175265755741698772085484102669081866988788e-05 1.2891141842530698509204301197399784647366541636921032534673659736901112692113821147863859319995785562e-05; -8.0787853014692054723095317951166222148929626396597002508070198696925708838140623662954468779471940797e-04 -9.4461286795036773932376322192384719742035851978287175579617901032745011571976438876927556604813167485e-04 -1.0023985090739625388190202984957166943734755673867568130729479613219701764197227644752775128306201983e-03 -1.0533423520756194694696598701546855585140645938132704880691854143089784323067004781951297404804749905e-03 -1.1902957876703044196958219268948252495522927012281014416251631326529455025906302729271992952141539707e-03 -1.1832528687554817385434252351570994485864072304140435683503015442343292069197403796317237479776276728e-03 -1.2258004059304518950620034599190300409175082743616236846027821882175188480719773337886670182074416651e-03 -1.2266400824619850788488122023239046624869473100393579429030897790511976674943213202033565005856562797e-03 -1.1063748134882693640118285771752940955437762758302926863136259790098586912296984268104884788272724011e-03 -9.8860727362233204089899981827311453132657282069210656828548258785354844228835747053299824010975213550e-04 -6.9976087966958269910362617783879934725051066258853913146670697836355398150777088833427222997292357099e-04 -4.4463268253353203123231063651538809135955240380285785308599685847021811728430779131745830020628697987e-04 -5.1032685105153334115791780285537484748450690457101910250877547781265760271860659075325684955474803388e-05 4.2821344187622255098679386307327852163753080803423852438150169358667962293433660026657268832050565898e-04 9.6074935555346609040239338246030137541512929895200272956651368557943257473014090821857530995472718263e-04 1.5718516669687400466414743269769547298900688994002374509546236832224532592789392922333815061257778449e-03 2.1792778540409403145228438422776241269594631719362410770994200190023054759700168030912834867407575041e-03 2.6614019454525593963239959356706038494271994740713535509051283370364470230695038918159249314432882982e-03 2.9004498050169992530847223515424232628066245716505089360133277036643596724252672696387131456755394998e-03 2.7324813588917513338398808910347913397303033145056493821522265928680127659897470431396880917338852348e-03 2.1261385120102137876294494450674349941354693235519512934866628768319268732103789517934644775645110751e-03 1.1117920975958001926090992362789355360663960281263305915678474495037817578501613412175580703874831621e-03 2.0648365686250145536953180570231247074855521942150034320977438810109504747694242795681252889592909706e-05 -8.1253179442985719210950650440772778450830560019524086711038792236053760825449873206561337680804777362e-04 -1.3188719645203043907413674063378158064916935463910632574868865725619508364953458077882882915903556891e-03 -1.6038728386190746321630893070263023572965691068472463188768846838997167136445348750365732343287701049e-03 -1.6691947966714536532237100646053016803752778192491730491320279918657275319534574675018037105842473150e-03 -1.5076348171790943733722616669262387334062300028150465591658717284207440472316321553743056121347963891e-03 -1.1494500001155623930782457583417789382768394142306894222509830141059791324794679540808944807300192223e-03 -7.1030135506882844685861323340954882031957047372630508548939791124953541659064755552837095399416114721e-04 -2.5506760992911654629700123791625302276770827197086090395096501329105941135175623274578582055023988014e-04 1.5745322066570533698943821517201905825728134152309000430130937460135454648748562777573963795477225881e-04 3.8581683578232013791707179347666350654823810067747312612748591966855576157155254896657693948805294252e-04 4.8763766966929296250153376125974541667085477625538376431297178624842965949886796070075006672071632255e-04 4.5665404835686081898496442127876827967254209385346927149693801064228063705846155140607618766851566919e-04 2.8599658053359542338656416850467196086569699327556869083764509904131598782775151371991368442121905479e-04 9.8654744173716695509225457405058307096575276981271448610667410764042008365731932190473474073216796834e-05 -4.0405856010920915932153567592291235642221150037620612780653303326829371334429188256633494592742080863e-05 -8.7206614531821057161682352563740457552338924808290456908160092292637382186693671732089556495532581467e-05 -3.8855155446457986659997712037835267157391561769576884304334115829849815114025581074524562389995211906e-05 1.1723990878988917118027457166327757484930628572816678700271510959923184380843062631191315623357812160e-05; -3.0460898995981341208599800842525747928703835362379918217216273300955716505814757062639568279146030282e-04 -4.1135535887652503052031464725551053688704856144217498256483941280067324030698848065767156298247248785e-04 -4.7935968596721611768718128386615143357312847364968481286447377520557836639175499680466890076181943696e-04 -5.5046680185165851852815320784982081079998869769161474542206113149103539937927545735720741741283663726e-04 -6.8081981335113457686831102397255027520072328397161989151793355843595991718935304593481328719135861248e-04 -7.4020507214340708319226701293921089231666123030627829962232071279546313131836883193208951744092694357e-04 -8.2547479405158280914675393936261379719115912731790604226735981112026357532352389540748779673494694197e-04 -9.0488154464363831248782111238761725283659252747318435112402308980902793812476473517530094547903185802e-04 -9.2042348696951721670699751929305012422156343680647076944096464925038743351547086898920967215866776702e-04 -9.4796330082241073659082083761233186399023053384126265141542814008188617857276831147605926341333090900e-04 -8.4374937340466697525338244768214405158395657429454351165583240162403003857196969714769662000243977475e-04 -7.8344860266734193362482908711662224624840331073229324038017066437153250708548129056790589360524663806e-04 -6.2487153179227775036413806326028966287561733695424435939814530663873780509242978692481416022499448050e-04 -4.0539537972137159395782835983846936828134427365670269387603212360994003640401205403607184795227438907e-04 -1.0720999145604729255515316861411241790013274326543503743019733165356742048252049403989248068318585068e-04 2.9750595168680073765173297866050792520905142340890907875848050405015333789075609273464465425968955902e-04 7.5146431023169640431231150325763151503891392310385913070055068236096028731001755294240932358507076164e-04 1.2241152583657161691138931992021659203825976236425935912661026697860712094788334739832101146683000460e-03 1.6483839928196992451189434781796424451461115849903925368024160702131088564439057635355120320727828128e-03 1.8868023454821339494487544914286998364722503994330772180023210596672669805863630910810756924372578277e-03 1.8784808591757451813625715589022675634589593255763551979746015783444076377175800707422071280027622223e-03 1.4984980592437626976233315460429246352266719716989648582022440255028817900138553424045739858879185883e-03 8.7200661975260312098559819535634085959566063643157219508079445355549021453758017104641543689682241826e-04 2.4759361747600927157701685656060743665279627317339350679022221020079054878215275835884744771281063125e-04 -2.4040592107158736875802416896365014556477488679742022242588499812649772571380441208175363162239277537e-04 -6.1848576993429295977512076457279202835747612320270206395734028795685034763600172600388473793630570966e-04 -8.6815112717894425055552342990264541112851450310267350088028096625281198150575957986820592144739472488e-04 -9.5103274449046772639631465010548916642526488260082215447282872027826218794370596486840342988653559658e-04 -8.7802012267331373301527474465153411698404373000957183040010502601323534938268876264220427448488347218e-04 -7.0697395664362625476167812016390345403257207005960382155323190621119578473274079951393435158021340853e-04 -4.6286189371690421817546993110629349972709167822305981079565113071365013362626701586548989585602842450e-04 -1.8675152573334393766005590783316936774554967456715114061556234589179078852157667444058490560007076368e-04 2.3147478964379817590120880136812592311970506764841376259944080333754803076292808185475136059262777366e-05 1.9070667670819125630158095241860067921496934243659228425127224824347189670893393406789530545523021447e-04 2.8599658053359542338656416850467196086569699327556869083764509904131598782775151371991368442121905479e-04 2.5367587033356766745021887588725771047515918013215483665669675676804605058492318786377558689244875099e-04 1.3958499991845022086016565515171928665054620493348936945730590633095174403418250662044275127561305003e-04 1.4804460127535952174613501133876749008670265196745371074726602492476663100451116692606702919718124245e-05 -4.5390645076757359344969475475023053225930521481869414201507390706565084533417741648825554300310723916e-05 -2.4929876191861247129883373100771950668423844873408241877561301461111813623539593252171527271799909612e-05 6.3209155504221752107683732561222856584496489871031841356611569076117466848657388871093953721348835319e-06; 2.1295166449925182843105435222592228366894683962834648617636603763033011075954680985697154540600816041e-05 -3.9298874888000583066163783484417429800548743208384475632907864107208870514007575332464415936808682578e-05 -9.2056664921824536527955389021323124865808042514882952932107196919189365455296065312053521809494496445e-05 -1.5254232134595270973363651343754485637346171769338063474582700356886831055864701797645133596771793852e-04 -2.3771372887925045723402103828450092075889341409004437237263779006737516652283233319431268194309102484e-04 -3.1321058450396154928052523103960706623594811371690847872160711355257296336318235299678502116495922355e-04 -3.9201967554093613944297903158499399521895103310677974083642073965431703806257608287503204145840950706e-04 -4.8152240406661471510272588867963947675795691565132090985173738040227610077073368208332247454601917228e-04 -5.5881249637790729801924117083249685877442135205452712236091278006792304678344557244439439738093962160e-04 -6.3737394041575843969947358327203033266311867296423194413752440908684611700794215020597890110728112231e-04 -6.6055529603884821709555041800658054743971134697974300302707523890625262143130675581947504803096043638e-04 -6.9816591919090185588953634553407000367591478504947833251857508723626275118262991607215620049251423551e-04 -6.9680349107934874680957736629973848464792938401894471574000552378108483392428024146668646094816910645e-04 -6.6263079264306981809927162907469820342282855042278287798095520270583839924375828218160977400495247260e-04 -5.5723802293734617677597000151464867041157071996266427454433412680210951602461278193553646869059582317e-04 -3.7015333903703732826435080427581362117956089187174719174268542536092853145751461211514085453800066321e-04 -1.3113644044344993886327817392392683720289577782165657289506662102321347285831679459960544339489216831e-04 1.9194471383335621697831614361368453005814299197911318314052681965394774867743009489515105491506632017e-04 5.5479461773179151394367557238584784169807755003788112042873870401669231515812747187356445493557121402e-04 8.9833679461033087849188591447681389163978663662125072306240770779205567664370232898934175871781234383e-04 1.1540879244410963824920502941270701541025636222627355482097192769713215350184900957154715740723782979e-03 1.1938453142186990163278764248278390844144625255478648149508947820744944835442272788606875659708696849e-03 1.0117553683257270348968293949964061517937667784407550787894622924877691883807796716667451745536352904e-03 6.7970670178360721516747139855508954300858875270349862366902423360898576644129608638493761169987990071e-04 3.3703718843257502905793232061287080581079730516944255838790192614107356053094728020537505161446208368e-04 4.2978754350045621759215859400573783118720088180928192630473078800158183909643641199323888644625480986e-05 -2.0553923439817551320197050303477611324860181566629911709257876056197794638170619263478807912082131052e-04 -3.9186744137712723581092585005599537763637453384024605076239799185192089727292362263042717052352739730e-04 -4.7007686880513582762533705885202938489337767503378337656308164955776944080061445952822637886715867342e-04 -4.7840672226584934900696530446813098906391163151151288403574158849859737117895388752768858069858110997e-04 -4.2191517698721533160146598146485186814951701549980887936711575893305208599159915103854189739974621465e-04 -2.9882257824167252964476959749953680868732031389117518525648800656387779908034109491880835965314981058e-04 -1.6674400511745218979225311166082659194020514521939675456371821123633111683765871278526540338941524937e-04 -1.9270102240306423692716839554890006282664218801434143736113691179860971524419316169225773394933490922e-05 9.8654744173716695509225457405058307096575276981271448610667410764042008365731932190473474073216796834e-05 1.3958499991845022086016565515171928665054620493348936945730590633095174403418250662044275127561305003e-04 1.2227546567703789997618530395742919947891720372805623016740440231287020978482507639817450732356855951e-04 5.8093165030917615375839819411561707850348111168455258585630005843406842093162497526874515780986782151e-05 -3.0368630404044056343187015793006197526795687173294024895881605564381500718427490035477497021208785105e-06 -1.3902925592712842663427835885471906239792072950724735038729781334809263400117005719019145921329466481e-05 1.8114463330126698795898953501644027837624810663035465803985446546273475184043652151609897461455949518e-06; 1.7124875892504327172098061131334333905646633937718196896169550877286245006032200277182068107187198701e-04 1.5427332391229496585370296663817867355347954729099865896830968735983738766224539831321347851316802088e-04 1.2768050687795724999283462243864095731339970775180395842474504500460417970365509236513615460025716003e-04 9.3579318033514206188903379506090990431123333908807269470207341763926121425578151561549381628831047122e-05 6.0731649050673807855448081173646652700008508381442112337193227059585996245097280529521163898967516495e-05 4.2001232480114666707846195824552971372464814086820151176131425417644120502346171349698626041170446025e-06 -4.4398655528630117190299933181519042046368979162982497688567298474488183766839226072618428965248880271e-05 -1.0564912090233092047750176329142092531572283540040539474814884904505826994931979934662422717141140319e-04 -1.8547063398974093830596629689002860653808643917374639487604000010204491613785032035346501086422579762e-04 -2.5583951481668610582039327721390761623446956073831911099446726594264092099362177362216277856391578654e-04 -3.3660563527685919938346479148937955503105723675785717299832284528071242157577464855631934348515738921e-04 -4.0267484144171816267770260751301838411884731743848006495554562630094492460642465709410086237153634075e-04 -4.7617427033662507371367118255008455171927126037751039583237845132444190101439186789915303247770473485e-04 -5.3714125480254726501094404991807291858794926765989086389481594875734352800623327225998818528125323858e-04 -5.5853549277555220199586396323088946752107111797060078175728412715499424956646959975256473783979576003e-04 -5.4235371979658421605170176391266341212392125593530066510547733848873901379010062392679856026976606921e-04 -4.8593885613541856118842483209895894663785680061844358665880413809328583507888271977199720289206526480e-04 -3.5233737097597413093950363666306647266409735658207131274409654779911327907044591510881886286382541801e-04 -1.5838319945560548426661420320256661221512003781359941655279510466847117726561355331809987818729393848e-04 9.9369387062363864264384669735217287006164215996797076492540865804001403684037130904011116833008087345e-05 3.6191237956088492358731419732606843363611961705971700484544092399825001353889851878179224213808326455e-04 5.7712013534621038971967984252331289382020353900363553845813552474981829304018452341605095340259436143e-04 6.8091249964272786923940094093586370016704488777504596251193394308992875175388439233512174505872284482e-04 6.2727472549639291069060172592521775386081901314809946945774895374848106133985858949240304428950950957e-04 4.8479484394218170305089780445179226244526728356792748984540677610938471051377590374051398379112039468e-04 3.3929549869085490419542175564669570904897459170129399075880356501136818149707798882459087100823496186e-04 1.9050477616958248189191642976218097622330171893079832793025730864931047987693172659552186291129844997e-04 2.7917270694230753322997292237070933155341516136550030980349519839900827313096662314979266225244000517e-05 -9.4805172887337344574941648828462730238751034574890784274469430872872241577868750175507155876736698195e-05 -1.7984702214800159577853874708576663527290147473488677859109568669010824341855301367064537799486418556e-04 -2.3603223090000564297646949731134731966560451582504566845411846897326147006486139113725992104909475015e-04 -2.3447120201975731185161502586333869707857742975777860763388027376729419743605637122502901218518439308e-04 -1.9124089854779074286163585699749157389645820943611824550797627687589562515134309407120889619147790490e-04 -1.1443511881851665970275777715718947336512505181308999143110618044998590215369811774616456713248509792e-04 -4.0405856010920915932153567592291235642221150037620612780653303326829371334429188256633494592742080863e-05 1.4804460127535952174613501133876749008670265196745371074726602492476663100451116692606702919718124245e-05 5.8093165030917615375839819411561707850348111168455258585630005843406842093162497526874515780986782151e-05 6.4478759270722351702746541889782533950936920438166728012105217886052044070594344982386487224309213250e-05 2.7537691963619077406090110411650626465560127239250454054032453094316700533367604589769406210137053747e-05 1.6691864111969916095857571807994415199896447630198810431536158322057122477356812290745486005967631699e-06 -2.6774111034611864533335367223026407461470942919783436752333460297051033196786643684695375828747587493e-06; 1.7250874496078513625667554345146660806582334486677178472646387545945440483252251864536437093942914724e-04 1.8271834242560583382400359713921693668782762785363534953657069750129463557513817354189431181958708825e-04 1.7941611724849208639508026550835485089873780977578400717826342353630155549520184620694745235448316058e-04 1.7235384723234166138687170705443283533961318560578676642361917122370974764512080018609165119000180804e-04 1.7563455767148700913169742284746278407213182125538342564326198185811122347288136736276967689696381921e-04 1.5278329268631016662166128811163268153328089056663161911569473238619378558569182741612398780733476734e-04 1.3680965868682537310113815335620044141937906400142622346292372433817820891602847645763677100404069815e-04 1.1268893854602323172799276172986689341708621595579199630524145038873778702178034186480270102134367522e-04 6.5983086918959432710012041314082110610240374627698262296729861180210278496242537380798532677060931661e-05 2.7561942750797670948405651786843817546008155243800060698109218437408311701587790142391246088295800532e-05 -4.5217663749376105526533996199974207505108993967928295892622396550245742577428559548082258482743918998e-05 -9.9308617352977995472494971547206834837150457940861919525321089925703667001765255815385950612589747611e-05 -1.7612300957143128803476902627826682554299375549589706040941416999560428251285988911119398726127138408e-04 -2.5179609989287154609709023692776889990129522068443894898967000781142097860312635605050070613517866820e-04 -3.2245015755211537841556363400901158708387266931451818896276232784733037147750573334008506201227815849e-04 -3.8988914072523417456655264978038116806525195982236674194437089521840031130200625230524498382958116364e-04 -4.3339126051442427667215798476526176726425566198389178835683457042470713339637595815417012483185087173e-04 -4.4279599115950426739603621645904319255474449125030149174947442486639650685871237106438131395175051375e-04 -4.0256300197215793912446519329412955184987857307279860500242033835762135435315923103874111181610466981e-04 -2.9909891292399691172750328595670509746052447976653936365327116830936921611741657923173081042344841044e-04 -1.5322040393752947338988631240711607192781528559192137628405125221832448573310371016835373782319470984e-04 4.0095237565206920808384243471694932893422965312455341859606512121951275838520590645437963849390590372e-05 2.1540910395970313164274170732238656149750950623474652133930302736052290535874685036298144911366160780e-04 3.1882133597732820634866998459300250120925194607249712846879440855773472666948645980366154642107754283e-04 3.3886963553690326112619786023096631909244891675445208526258551639492587402632546471843461486707338511e-04 3.1877017043202803023935695235854385608345144011921180665157445759539664187583825282876559646358752640e-04 2.7724482479238945679140706174918965710160226919795907042964780937631603160354166263432746827154739360e-04 2.0925110190705074150411675261345519860723179163020622276294393104278152284761441098119262150326271005e-04 1.1578745597057951037896268479855524959144087455566546044504918754246026052387136231886920133483166730e-04 3.3423273033565542817092048513460452249557950778808673958792816173344486359216034327052153853055258041e-05 -3.8340277099778856299453615697742583366207939543596488650392329036329922735321678657196127040453488536e-05 -9.7319641566854320534809576881836101716638622253986855783791675707576581757797286432417319550851968053e-05 -1.0918939403256682566364816122302394265576304795173203192514312164693521909176388553741216388090309112e-04 -1.0588045804700579133369602624900795821560443197678442650478555326184488913692895974239754710279236513e-04 -8.7206614531821057161682352563740457552338924808290456908160092292637382186693671732089556495532581467e-05 -4.5390645076757359344969475475023053225930521481869414201507390706565084533417741648825554300310723916e-05 -3.0368630404044056343187015793006197526795687173294024895881605564381500718427490035477497021208785105e-06 2.7537691963619077406090110411650626465560127239250454054032453094316700533367604589769406210137053747e-05 3.6327681410253577077183424423684816674336016522765623906242682059638495995360370503657688881007184744e-05 1.2570869318529148153363087168009366829042375740858579655992706647119485860795619752569734308743821815e-05 -4.5613167895811456327187606478235159788463224292337235140482608145617635295159864772418704016712356339e-06; 6.0150846799708616789770011841523307698580803381458185484657154936756831387738101935849254430914557280e-05 6.7951907287374056078652632472618704937039139681861290417668683531325003598478558711472002446641423844e-05 7.0541322049816195640706739925326054943575705991354724906827641410466926937404960248052687977598913147e-05 7.2332748999762113452937395900607738356813064944058255491486272566129728742074734205929699471346061467e-05 7.9254079382998964390717168880465121518121665925417335828527284950030888527091174052144819089401022933e-05 7.6525902011279136317060743928449534651419102991398934772283821802769616016474583604966732431304310286e-05 7.6181422714176262981313106863022063744319635791178877519380827173875251987240347458895278964018939962e-05 7.3893903945334719006401767545992668073014885093165054500330663472134419115067574018219696862087950944e-05 6.3189799437667105785916056664490521235271717325682754321330613345486999923826731629226302097938984428e-05 5.4578352078259111994851882765558164602563007232440258019317472739551254662417078504887803163646207040e-05 3.1427228642694539187852810941270704619941437115213257146157994515912164831388824893901919636867817203e-05 1.4018223355913208437831718247290616631375320088110257861449895250364524051671131140128001794292444165e-05 -1.2463712589505303981401676406625945870184195821135836428516906953310314233829261207496243653436080211e-05 -4.0587652036617496550042768368228456343298092772082362985824167510866612750854587182531837849623744596e-05 -7.3475638564544131191095247943601490677778368674332224121639927898521902721906172468741513042327332609e-05 -1.1030179896740370727197098193757066429581157865165896155119668597108601623792646096358684192213437355e-04 -1.4029829430843774585606055553242677993912789702390810016169019833164432209519972386371452857569049571e-04 -1.6720986490660345404617745391251521120779676305552108122230849507686592714502295391336054940462266357e-04 -1.7782770964031771550139965382279098772516325800213325038659393732709085440012353023898986660375489466e-04 -1.6910569067324419486582350414711930249664483249603918877438980157301276115419477813887235634046304338e-04 -1.3824396300341713943263643498783419471567777267516220250401441415849427990053145298639034259321103280e-04 -7.6428807365946293767513013757476515795343459384469050698088012806302153151349807776812013054697584505e-05 -6.1549394659673478396182761200543444360316345767106320281446840424386844055995595408038526803308312948e-06 5.7564723101174860991029785331436041179224690118653981787350487577734801750739857325945410643950977323e-05 9.4427011544934553625567007634361748551797320641706848386358147906630023203827396665232149586838827358e-05 1.0723203100529652370515912530245652399877408575847857260235529426254387300394464270032118041109401012e-04 1.0937179331432440390835660927141770620497623415870208019494590978274998013197487514382882857199504260e-04 1.0378760000142353536290795653146508599981591219056484137470147450073324621587387881442443345348398662e-04 7.6557276444185296978952232970919073991937923826973804370664220980332787896337083092507311115914716738e-05 4.7453988720080895471096836593439090482046399189973165277838704909340811731334719442853427596210497400e-05 2.2037080786968860940796564918840162262379171278513071652106874461760541228972236794843882955237906069e-05 -8.9861444232656843348352669145764587627378872833698678800953240247255391955220547639339585788095019041e-06 -2.3176821460630755870985805067384594447835766517597178779570569414392778049796167275781248724095244941e-05 -3.5308531108073172552461898398895255819223604103899281060820175265755741698772085484102669081866988788e-05 -3.8855155446457986659997712037835267157391561769576884304334115829849815114025581074524562389995211906e-05 -2.4929876191861247129883373100771950668423844873408241877561301461111813623539593252171527271799909612e-05 -1.3902925592712842663427835885471906239792072950724735038729781334809263400117005719019145921329466481e-05 1.6691864111969916095857571807994415199896447630198810431536158322057122477356812290745486005967631699e-06 1.2570869318529148153363087168009366829042375740858579655992706647119485860795619752569734308743821815e-05 9.2950113773566369684552518203331224905578615772817326270810727214831274580442752962744092680519260830e-06 -2.4005533920016633383462737888528128593369007605395175184975874307768306132135230367727212531120421043e-06; -2.2321738021943959449843061824831732771242800944969516860455282849520192861996373292295076525976265742e-05 -2.4218309640793927136272070614526061696066572816453461537949620736285059946215007871052662489500915021e-05 -2.4372797550392922843856489353528363031176772633085641006947274807643007235994782098597545714151523153e-05 -2.4102718349175198726117802137072148789423613416762670055455152722322744864129884654870837802235723770e-05 -2.5252600959669198091035071181461954063629599490860061363464578960503036638348558963697126270281728118e-05 -2.3093976505259943469632660844945593947307276224436983173663853440942675243959006504518851207404993084e-05 -2.1719455143971226546754530845145410512937357181801388648249166806043341253612247782366394324846725796e-05 -1.9397566032471570298321006754388768148475474053202193788332607200822935108876224003695200997317616517e-05 -1.4150291341635433117887400380285135918188886356805614313993429979260046583397003285175603546374554960e-05 -9.8476059873102865207755466743788689097998630401250152942174242554388150101307940236828210799930080181e-06 -8.6066070710696868463309696931702421979554333268816933181023976711238991678726891951726625284972226707e-07 6.0354789316125843484906826059691024459077824971623903169062192586861010118861689429082505042204155155e-06 1.5877422360617020853599325150466777009475249166489912404274781782152731419538009737060726835207313963e-05 2.5779084900629303925811899313719363202866797436983790632221923026042795339819894665544439844248754782e-05 3.5946321071301593947940916732585147861920768294123180732460088908111952503022840623176247207153273595e-05 4.6259665826620813269381737006205963993837397808540811369276062051953216306410606606027074269832447645e-05 5.3595405596455137052747700374038592688413096569426658699692408894284830023882865040571540996683640098e-05 5.7781475053400991936920280026703497181593721860378397181312924821739686031815010617599638856294321036e-05 5.5616542238001479695651938194468194562493870315894637311676343777434995770483874516853787851839894843e-05 4.5861953247854918014828647271916952393359733699158047052493864823052237403752791018792128153459655849e-05 2.9849250650924460777637208628336134060951926330346546247914803381321672737792784937597035502229441314e-05 6.1368033624466168907387907516022687759822205861882769543953962402560569108384349118127685261001895385e-06 -1.6773194365926269742953674538462340596133533288094726314525910947271465431717967775771154355395552982e-05 -3.3112433811626374737688750795158740183016952598990306132140422946023166182529400669645590943497360729e-05 -3.9254315938816732553763405960875504739821524725637571802683128740810167022133212042834910652170115189e-05 -3.8909409896544442730066040836317793237579445200531258907182854215532485466975982907378131200484439393e-05 -3.5734601439393752074873232430273607531872762255019796107217233793095390016530482783704587499255225679e-05 -2.9669571884386031916170303568659908523625605133107555888760337273289488824519079825961826357517562889e-05 -1.8580492206675346517485124562232272996988023547908737347228554254510147685418150382064029890029618938e-05 -8.2150597346976721471361250816452771296285405670164989851973052990744649784200364785733430753621896425e-06 5.7249648026703618746375544555744335216379186613077999502085723256015860871875400401671046283374981492e-07 9.2486266305768091414122990548047540113913232595835937515348305230604811640078760466318416618580013183e-06 1.1801126085283247890296081478981164919706350769356773610412749175917759839421685434930328789724789002e-05 1.2891141842530698509204301197399784647366541636921032534673659736901112692113821147863859319995785562e-05 1.1723990878988917118027457166327757484930628572816678700271510959923184380843062631191315623357812160e-05 6.3209155504221752107683732561222856584496489871031841356611569076117466848657388871093953721348835319e-06 1.8114463330126698795898953501644027837624810663035465803985446546273475184043652151609897461455949518e-06 -2.6774111034611864533335367223026407461470942919783436752333460297051033196786643684695375828747587493e-06 -4.5613167895811456327187606478235159788463224292337235140482608145617635295159864772418704016712356339e-06 -2.4005533920016633383462737888528128593369007605395175184975874307768306132135230367727212531120421043e-06 8.8680378555754058870412786947145125814409069867916948446346706272275874445085592585051035616900416637e-07]
[1.3567385022519639000089325768141881233078297810920718681604779052185748402173548615720339151456368726e-01 6.9107227969792785010473015903572877907092498386005572670845770227403696844901932266487151734466164245e-02 2.9950325235810386652153069626016880046858983066066358948164681830895769579056903105085731615520394943e-02 8.2535895307750847137425135604424000441917655440389533998846718933499283083784136276513610502562991633e-03 -2.6853980657131496701987588360622777724773623313050591114739126500164006515110368148608935083827668897e-03 -7.2851043990058165268742316708929710210556731027112410257473935839030000457944177679901116224648029173e-03 -8.3903631339968692406049947738181877783490222286871253906997063641031550884562084748241689902207904006e-03 -7.7499647434675556494677248549012764266098240136735209466951854870161990696973067284595333222930285230e-03 -6.4231112530709040230867894369673715815243778115230468342163963001793212902115265573735261341126320560e-03 -4.9772919260888255803526808971720966538073030641768917203242230834302389126043553797990508083776733018e-03 -3.6949590275423499585518283909648657585658997645897368424126734019168872854532888786554787582736484661e-03 -2.6950039933837921193962587757741266178038147678118840456410083643483177088872235651537722295771036226e-03 -1.9829268389592231210803211677150955314895218135403973448700106590794620217559340959016814726289799033e-03 -1.5186147104971088778089634213676243170314292958130182315810933731042040313895901333049971730035157397e-03 -1.2452505173294908828579086054903923020093494169805921962842703581018359577352719500167152767912472488e-03 -1.1066709872866394173263927736803817505339885938006333092576611870698965144511630425076006395621475146e-03 -1.0530599168651290890643315987716778752152112788160383020136748578108147740882615041881638371740020730e-03 -1.0415386165888691948016698018018397263912750351014086746834821381978835295439993925516170717961926363e-03 -1.0405607583435857292208174858574582724071370215940678445700957329275012847946348157700809199739420530e-03 -1.0330408406468727970380662296000855011629170780018768310203898087120783995883880793483553301451865741e-03 -1.0120741755270318617532489924985571592573847232706700286153182463100130570511591455613950822661179944e-03 -9.7234514702551797837050483789595309961493511256982906324953098872088878261079520970712813593406312962e-04 -9.1334874583853693153719797926970685177234179863400347602898380788418744187209432481758103585834095112e-04 -8.3800695494281625127558888541541964120256720852171731147052518956049923328875448532602897875422690630e-04 -7.4972017260306363122845690125500015518610879024984443115078628915669807998073848475664694502514675401e-04 -6.5699166267571635539778860642418137662123366841447417342037254047660318833699791609348289888976892027e-04 -5.6264022155710914442464253360242324779725013621163200592366505569194743683279151373622700699916836063e-04 -4.7262773217352869761174161049309978189787240745404366461293678503152906639182649612224476088192760608e-04 -3.8717542307364183254297225264774464290980439762858957846830726957577051669010141991420466687997212256e-04 -3.1092634625347107148305177723215349617012602075109742652896081871549056813985514289169339805886232997e-04 -2.4361047550285534237797218304962024843964476758108402369201195794085545774560687968005285784812658456e-04 -1.8412148769405036545604450265215709186104561250345669333910875532043291119856212004759357402714731956e-04 -1.3608165511704529843024720688383470610961721687363026928324608321899371073144897350887431969564024618e-04 -9.7502893768793130415424678597588454027923574604917021440686097018203264598345216989025923094520285051e-05 -6.8176186650622199427587565192543705969216260627962360387446464764547341364254048068195536183753147916e-05 -4.5740678074872516537442157012487628263190747779765145069857134917127389307638156187795240778305147661e-05 -2.9866444378106712323826356004584024772286303152221236245428297246388829167423059877885601021367474220e-05 -1.7278013822322068303321662120385110017097220020137821947566504543307481400867676220716342173407932542e-05 -9.3701505836047861225869125679087480238877260471052126731237212516548947177226707501985536322906223293e-06 -4.1584053290204640104537353570303158070871745868109008182094650535968564979959753911436089124713092299e-06 -5.6347114520533335380478001524387786259858317295433183360115951760035447859348104889746223018998155791e-07; 6.9107227969792785010473015903572877907092498386005572670845770227403696844901932266487151734466164245e-02 8.4704503262951076443472149942074160849006575301476627552744668550377873032739669011689000047722060713e-02 7.8095097630083672593837622746699423063675663486602717329442040038481547308677900521103225373603310560e-02 6.1926031962601369671940442115238700270832127208219794117501146042336185258124257478221695797068510291e-02 4.3469085830434009281294076178741479147480024033635633992631292909762847257491099141476934230831617817e-02 2.6598849480883631245617581331364397276330020211827851170839621205639095587705023403694891245964303902e-02 1.3015211730568091783319800365025173378541848571334333640497505771883201047286119102619712167246757658e-02 3.1114174854260277570555410846298369380355477669159485586087536996015274258592129429995016231692929802e-03 -3.3690723722388450924486232373626726517330867704357956992835103807900630503814865628642777766411040279e-03 -6.9972496633622032248826021221556868874183438339007052327722207532816126618706607920533554768545013241e-03 -8.5406853214997404536927411155697735389681406599635719416302609801550507774907765267493626575905493098e-03 -8.4827372493605156724748500020983361144334408488463466056209244751142945434328001855221859190989716706e-03 -7.6226240053870672414847405433794974536010071592364099601233889544092417240483915881190194680153983192e-03 -6.1881383489394689286964086012118893911112526241322495612563070045436815195582186960168299883339761590e-03 -4.6112440734045294129759051205080831311838912365504060033124260168251594079066279965531918315923134902e-03 -3.1413982748644330199980556666001588792229456197739320350081943461420510842844491809233575220633938540e-03 -1.7936082641847666701078830176577386239723075006546635973205682874729321421284441463353572090915583292e-03 -6.8963314843637847759309497998177372943709494809002194392747399433246873440524857498112112556270198550e-04 9.4368998010710895086852762893587856298106143000524348658538116433272998552318217356230217411822328738e-05 6.4087365874932481587706913343161440395780911565706901959488707933224996961396943294805276252963758092e-04 9.8584647440137763560847640092170032239368421588478115159567581029126481305686211610220429505613483578e-04 1.1626787228596396321227036912459389799504298019928136190942461390865030723770941105842256737856695429e-03 1.1616571311840323656006606381851837129827149880563717766304314548707800150940224536182436411352992506e-03 1.0419842345469189921812954037778979258579560627771182799566030194388689130975280837779631103055183086e-03 9.3959818347637657117629421358623269978661823652901607452078949928417952758870303746050498019189491994e-04 7.6395597631115474530501864988248333649829208176328434201702840310595517841523722409095959440500544350e-04 5.9772555595779892535728418104009574690898902921292171976169350208846769596835371122220327767975315462e-04 3.9738513551168336109800407414832282713026013672543101320093281060730766558638237785495430544439400719e-04 2.8545914162652036879742434473241074480206881349251790708598798512177830066419211341709010461157382904e-04 1.6045706678474064995555523748185659145337113962183304719780076091218681175803312421772356680301598406e-04 4.8836390870713138823118516931160841873140576688788431066816590440821366229916843006454605045279927953e-05 4.0141587120990563382192879304471761716348145355821412321857119943013743883965792023284207295060663075e-06 -6.7846846818468172035942658661864085104304261956786408101833652549358222944736493908534799959031882850e-05 -1.0143917378721957529378331012717190079488767586510575920366159963167402946436203068334437218497064321e-04 -1.0525947870269903005646676567229405554650172680463764433607217539687186214716514596484954265862853959e-04 -8.4874696693583890197750648555578514148126039540140060618438282902922355127679514619160163522113865618e-05 -8.5521330503155969676661518597738807795682214845668201994960362048357629414523794906562228810180502043e-05 -6.4700425694586686395706524139840909000812779781796310387912574934946517406016676925910483154097951920e-05 -7.2739233868318331603654308205990798042277994031536499064381225609996590001988758315163348880287886273e-05 -5.9768530462316636402455097966533672146872842281945136538951164508205544762357678111281250100996287125e-05 -1.1165906155299874130814507912396945354591402418365813063352666777787319929488438976146599365893669025e-05; 2.9950325235810386652153069626016880046858983066066358948164681830895769579056903105085731615520394943e-02 7.8095097630083672593837622746699423063675663486602717329442040038481547308677900521103225373603310560e-02 9.1974925880750621513212485036722354216359677861017489266300961181265460397488508193818768532819294406e-02 8.6942225251861979616699129114473008517837768002626774634935743518513708873537718392707947286002424953e-02 7.2849645170401540903063016986662602827755520395725629673340248981171817799157244366918645621080317542e-02 5.5707522131435815220584452094538160001168453653593871258197569208831635350547629855306416310783945180e-02 3.9008824121655350972593051262469217888222764072343686870253823519481098965667593873476784582608576216e-02 2.4475456597387534808205686536252624935105014150921001495797683820283879772302428664226744044478570903e-02 1.2889503105922299232398151641832003268275873502566575828011062455041644462932215950616507330136738218e-02 4.2648910924228095271990458940045107742992985746887562265309619696859331328800314581280501795214171162e-03 -1.6701019482121923334330551642626970364160824678179985037567262360065138462072198562986548169853809282e-03 -5.3566476645738482000385401428810287651852418224151132796885910608427354167363648080921933873642027919e-03 -7.2465144041623746779983111839397163077813006874580203886388920729089944860323366263441980129293712258e-03 -7.8727175672039306084130616262434263405269574211704136774928401365661103888519710206572041540135202723e-03 -7.6150460328583758598209144428644539382067891783139343924832524897184580014480517448766485452321187299e-03 -6.7884210362738463269188534538753275538824410572346448738434616846287123429078904929597081752947216940e-03 -5.6764671269361237315327085996731848765060403343243863721755329125102942160616894490306892489221408334e-03 -4.4679452731945066585751553828706404882615514549711355523028911343882651168016171028714854790275594630e-03 -3.2908582172147179760823206650340678022136527239608509971121197711919258423307310547323598914724118965e-03 -2.2376855496703864850088000623944613270877977920716556635228418570138746503675112526613073782490641585e-03 -1.3383314437893955400680102025298281342262449030146390232008768450075446092050470360944872824071618153e-03 -6.1376502221488747803585727958579141336042496389193877765098224403252572775172538270416596122457079772e-04 -5.2927240734461657577501655583918051487844926588233629163729956709688792997675150702276269216445759939e-05 3.5155110379423563944294968286793774047988712089028249574697661958594563613155760497247501905918739798e-04 5.9093091514491582191329844628857942857808478429123020543814724495611091114615585178986678433356866721e-04 7.3498823606339042162062074653653069718543287432848161611821070789948157054121879763805060559792928227e-04 7.8722950952673389245619571038414274604380638043747975432756202489598808269553400786635212601127244250e-04 7.9251557294138208941356581012742562965012721967426753409355233321693950935756355289061119241989627950e-04 7.3154017687235780193907903880135857441693999430060479724397730795946969553986224668528525240759345397e-04 6.5751532053983772425903814760047085475102671701689100852715680440627353481590997942769700058763492236e-04 5.7093652371551071377420523378959373960491517596480952064169659807718432128049229477231637175325239281e-04 4.6188621808433723960255884711650014822305689363141858056175834998258146146695335409740217518147607913e-04 3.7573686545097598320593070293196859358646325538824006210458601265827681382665431461429407110562191314e-04 2.9468067017631571664072993738648742195061112737748114303087257494085160311836893417904696189452200041e-04 2.2473038714970974459314314009428881007070917118724935605592994422652499225927287388515098188622834734e-04 1.6151936832317145051341471046020748461451784232819230745381005589335492126319319136919285566976338936e-04 1.1867227234073853032056150615474551555188785776964834581940382479612644717109161953103048962669753913e-04 7.5469542161072802977313523404591361381023831866764368405410397797401968185538131430766265244309200508e-05 5.2282932196927837680611456081677375423227396160231937598884713141795880582666042685080022153312788110e-05 3.0768504891745047437643740114104788350487945035649298778984176839488291437552421804919369180296178598e-05 4.9313326894257612057959278458764116788659490139678450157667042565872028459452120162305056728965543475e-06; 8.2535895307750847137425135604424000441917655440389533998846718933499283083784136276513610502562991633e-03 6.1926031962601369671940442115238700270832127208219794117501146042336185258124257478221695797068510291e-02 8.6942225251861979616699129114473008517837768002626774634935743518513708873537718392707947286002424953e-02 9.3204810962441293465689715828853789287641091522795865538223007333803631451822979426971670804112785617e-02 8.8004937288198255168188722196377107975596196920550373143161329344759950608098750326756298348698289464e-02 7.6487248428469199504323146929738265322613881568959237662701100870849222227587244792563276775251081725e-02 6.2206748002184931652954642393643073165426996421274879948581129728821683652810017443207859348207656722e-02 4.7526699707939659631714941933216724364644505138168856714898534187610766808036821547729901087755740691e-02 3.3872500529106066508303162283639666322284307183730798120562679849729297721756468707240705834975145889e-02 2.1996771911078862213012840791814194894810494764896274484603081311429872408019496133884225122223955019e-02 1.2338037899104123759713998418643387457249098214747688006653835491208648420108305550925283918435728869e-02 4.7071962227894158693844155138741177174422180620934123686527765929550379968427451058527037938312481489e-03 -7.3846608100317568178154417571055377383167658494313352476842868240681873906559699702947472049139655438e-04 -4.5403874678375437889835031972071876383626876741733448048911399489255319650550432391388336511325911132e-03 -6.8565079820625603026218033240707367869537220448247348120913616759472615803458877689536984967047140744e-03 -7.9508652113128974857658127913424908265068604367329474927427850226769697046558992382387605241920290598e-03 -8.2644382184402749643507790902437909992519105889071819813141865953385842377759067589463184441064279396e-03 -7.9780819409099884346751066257360719415490555194538261959221860480673611742132217953726557823177744772e-03 -7.2297688819050224576234896153334370505637832346488716990130462691195885612209287165372149562960116261e-03 -6.2812687505009549024152733643685435821010290887371797577089004458557789677539398351605277234901480327e-03 -5.2655867216356269471324132138740439710902661394135373010120954901169890116961747928009713361924911984e-03 -4.2692904188551529569471120904677884326919747518121077413459544813869535631828154657375222438466405618e-03 -3.2863986996572760971290745654750601043257606959612608744970904947761437961143456378085068883048105286e-03 -2.3792494374457548537639100021158720626172888403562254769927589292286101639721075968910764910458066135e-03 -1.7028433955136886470053777264550439855601298303509915732889712849833188154313141154002598412654317988e-03 -1.0981411712296308419532841859996610456221794981994991371645325056105362709940047504425812411300396196e-03 -6.4435282884020822378914370254537383682983847598896893952370887355634413597026709046509484868138624470e-04 -2.4688649209749318062389675503471287109003155552216672578410383385460078894935716345555956253778955022e-04 -4.4866623757908806198819488847864986187064392476616114410513732485471408348042968855826956985411825844e-05 1.2535053722299502618972688868596228265015701447747615053349959227191537657011066953713517077376879116e-04 2.4586992301939750656266668981809341963395875623139437541063811351526794680132227930480805523780202650e-04 2.5762787001772303887804998644143753284084911122155757655272874578980011144322158687854291996815993232e-04 3.0165029508204968700016076751758227694798904839290405739066478009387714228868221439827064493001961821e-04 2.9544567061140040180679478387207947267676581134568219013367485558500145652039421751281996075961572577e-04 2.5593909824399169428388802499264133282055555955840301314748287437355946799027427507148333738391181346e-04 1.9148081238654152022766846239295166128330348162123784797190984938368093803476986707347465628873993795e-04 1.6444543935513582391608371581420248343008802365707239029559434378201406899250368212309122667169111069e-04 1.1459156826849614245760123205785354686960252954098925888049159764231725180511222808850686392207636467e-04 1.1170514260578072523385093197434652866441455142646856498718626127431194238663212666477496258402675282e-04 8.6058740735614344144294506890902473850786359191607970839862963231006224194554117630212332331042619361e-05 1.5778285338692027975443854473259701780603565409333194522021931806830606482329747753100825675435960302e-05; -2.6853980657131496701987588360622777724773623313050591114739126500164006515110368148608935083827668897e-03 4.3469085830434009281294076178741479147480024033635633992631292909762847257491099141476934230831617817e-02 7.2849645170401540903063016986662602827755520395725629673340248981171817799157244366918645621080317542e-02 8.8004937288198255168188722196377107975596196920550373143161329344759950608098750326756298348698289464e-02 9.2115972270216848349318400602125973137512684753956918086156119205012303280467234451760363742727911090e-02 8.8240060758152576839986221012698390875497292233422805506407518683501967343322284915863062430539511250e-02 7.9193124143805687540950966342685167965216889707771718270394848371488487229214370906557772661281755064e-02 6.7220460953123943822987569990385856269409463613024595851029281926273661302502659210284453446543659956e-02 5.4184301316527377629629594161347724623504040842965844426974156420848198170186281731478296955031303732e-02 4.1283029256964157817868901724343333386463218528004314260881853419457123137658975013292832792834735995e-02 2.9422268460630875606840015891660255130390291931085465912507838154068855615422882998908527383221857606e-02 1.9027654482761065892033925789132171048917520463817681827800312444378519594860018214224270138250544709e-02 1.0505287312096647077250013065979667158774082241501543122301914341490555029473938468614351033738983910e-02 3.7028108192301847383318256329829424554390420879399993132512541112093471574306156220298615544955688158e-03 -1.3903627658126705669932264890563855588860555363244215000667462993558871598763378630376689376875141024e-03 -4.9171456165790699408430382027119214013403142947333826035538097079230399283676024918971519787279455327e-03 -7.1942293019516801522552029352669837462488451376559610054717818979587230850402920597290759327487020020e-03 -8.4346405661374445306880553110382346584595388753632455873342740387792122992434591449896356533809291931e-03 -8.8406383303911783332357365826928446333373264928148911929771424190895355387246096747102021542821595110e-03 -8.6706973433721914398546265318819221715313352070327142139013456715288438727994096380345385504341248403e-03 -8.0978301644538694650363339733917202523588111477296326277788373667062873629989915365104943528273613648e-03 -7.2725938591576849791406850049975481567235235179590112080409740305127198971051678165899381021036989196e-03 -6.2842631045124577835834173739349111445343028907569432580858372307510293917124150786697779306828551634e-03 -5.2465452266916085160765016865626521668737975441719218984586041657626314974390391308410512331407783464e-03 -4.3120838211163923114081410396190366752108532251146507937390620701714454123079237097573949203487531908e-03 -3.4152348858611129521121630043017569280965035906606820093464244325820605011821671369535746202284137530e-03 -2.6373004860599819635635805726760130805376994332410752853411325957314083100501862931260392140678694231e-03 -1.9329732782062854018771883740649354144717714909730869737138753975306584964183127920968313792140941818e-03 -1.4064480403898275956165471721163895043968330239666135220898622669673306350920063838118653299018430875e-03 -9.5859902428487945170858618143530848978725358359314636783810863254595524943703127373767313442900964081e-04 -6.0414361227370133125635379038380682735714058548927448305237067457860369157659428431045743835391233599e-04 -3.7816960472764086245270461180664776929732249817415127322231164947103991997841743004699005829094302357e-04 -1.7891937438455726336630006478815194050522207059923922431856672788225681234703042972571047074510970914e-04 -5.2043429460242043037671995091704704374858044006039326252452234652052524383476146602138426922121210777e-05 2.1182342955234297203526442566252074806320043425632478242330945845627202211194360678915904410606796328e-05 4.9336592210905835107712701714248055828678447533712900268427709002276471343672699749801842388314396708e-05 7.5972957503157021010470445638591600632580062331998442908642078541782359296725739229018335678064398988e-05 6.5291206176745732638528380709685981375318318939318943947275074105358273276160458724133293649210811578e-05 7.1680900158892077222511692697419621345066222309075229520792716311525655641283789574791195892180629542e-05 5.6506865928747513040978479062311019804733973443799210296581402782040115760668028136138974921195763451e-05 1.0118867390615881081346890801927628222861158993642163960429504822548920588368717589951299548126516207e-05; -7.2851043990058165268742316708929710210556731027112410257473935839030000457944177679901116224648029173e-03 2.6598849480883631245617581331364397276330020211827851170839621205639095587705023403694891245964303902e-02 5.5707522131435815220584452094538160001168453653593871258197569208831635350547629855306416310783945180e-02 7.6487248428469199504323146929738265322613881568959237662701100870849222227587244792563276775251081725e-02 8.8240060758152576839986221012698390875497292233422805506407518683501967343322284915863062430539511250e-02 9.1912681215268147497686039804973996908520227845962304783295189345693469613178547415308335726100517773e-02 8.8968606877374557707963132833582564867942657716872625450366735309576586776390479024756692093001221125e-02 8.1535807142160822579915098529655162335748874465587714304357441500608068309076955556783143519566061007e-02 7.0981594014363185979391820452532661361843234657699656504022169331051745910039882242655797811047173120e-02 5.8995865094575448365324986039623860150815247479119890511708926084676176322023538483153687774077549356e-02 4.6903070322119268692816215345957472230858277234858117537406798987470386712588560052745919336516856587e-02 3.5122218633866156147219946201485561190058660700175309344637269917702390212193728809623551075639086493e-02 2.4618816672812733804705954440646696474090542637247384060282849369014362145190805478965033426520861078e-02 1.5492530927850944389793626450138202559960056126733135704549360777101018747917367611140191753720861932e-02 8.0134342400501089177171408007095033190240924649498434259888478903536291961464796120569184884388406984e-03 2.1597514819519486726482804525502265215579766312197389725768944535781863305170177976853018920201209767e-03 -2.3481378532645690946750342460988595629342145027440658339793363083109307791223130788957193169239181738e-03 -5.5455317223000571001139889910390953178980275225118302604334417197166187338248944992093166257885805153e-03 -7.4994031524972127648358077120811242298955511331086589880962560387038388318241090634101508990913879089e-03 -8.5437382292588547417044243720365797449984042484067455030210136237088343295273462007114782901268688043e-03 -8.9418462837037995766596598602928239381330580525086373385903696770607272057127459788894364935850679396e-03 -8.8510785558392067670029277214052203715387635084051782556377829641684651768026907962506847188825543888e-03 -8.3300473510758732825458363577828226267437213896465705653781047095365980549423442604472408754579995032e-03 -7.5240330363777705305484652341417712888363150602695634736287802901871400969503397084121573918988428372e-03 -6.6461295059817714398218962894275953097830521511863396169099398395088078160785734254740168326883370327e-03 -5.6923439178883537193929751697362747894363405578888500425950055819948072974107555632118142168061117484e-03 -4.7607133648689280924150461595778157489391492801895272513818332660956118644469437150122263133876158373e-03 -3.8699207919840374574069439560152361885997473726616256834422836820420911905267837054626679861346546960e-03 -3.1274306604345050508805917475419162344866240212960768088093054853849373026215865474662063129435204047e-03 -2.4529428685347156616231184098870307299281691688209130453485620209617440688105349219441251622946107290e-03 -1.8562294199750706207097075063395382978760747053983325972304208479778102193995700463010921474659148651e-03 -1.3763859735551781365614991046486659068978836703962041247348514060337050874014980295725034400117260046e-03 -9.5738148983379321496585198620073632784433687766574710841878116257440117473824824680188448145956249204e-04 -6.4918655166891609031439373085098402189946266909686086637956817906770898857498649031967342612902860653e-04 -4.4670895726553850790991427848827775023841490985746430212478664109479307522357033849067102979971089817e-04 -3.1764216414066728101521820048778100477134783303516972752712561952748604855899455893087716522984892328e-04 -2.0273009835144492787331931757239550278333558250207397168982194876959009426522418618561796530250335246e-04 -1.1183582227199725997613214081556782319078676086475975500629543372807365664276666153225904013492559313e-04 -2.3277776536865370200398844357012482305533614742318429595908776799774386590510989372118586737116241561e-05 1.8753390882930117912693693591684560388674951797445443758152664680530748824307608437291956389657267356e-05 6.1989474085192349129118863025852940335535759472007918638180486424797691750719251089341954995746447698e-06; -8.3903631339968692406049947738181877783490222286871253906997063641031550884562084748241689902207904006e-03 1.3015211730568091783319800365025173378541848571334333640497505771883201047286119102619712167246757658e-02 3.9008824121655350972593051262469217888222764072343686870253823519481098965667593873476784582608576216e-02 6.2206748002184931652954642393643073165426996421274879948581129728821683652810017443207859348207656722e-02 7.9193124143805687540950966342685167965216889707771718270394848371488487229214370906557772661281755064e-02 8.8968606877374557707963132833582564867942657716872625450366735309576586776390479024756692093001221125e-02 9.2125338124598438638082896200209324286962382302149434554181408123635207948462442218270935994007352845e-02 8.9513546411331662297526275678430518045549579840454646410493201489737963775795556363073747553212838425e-02 8.2887401169131332771921386699622309679610291358011591626214939280985367365940245700797810826186137405e-02 7.3524564944433728570577593590317104115257216826264233315883113235341540537445316444752282924286253403e-02 6.2319520959454581535591511107758527714718741630860690237135178083824872023101540056858229049094305802e-02 5.1123267964441016061948921206357744209518906888008606881256400685274761249744308096603039853101494607e-02 3.9751811875908562684567288617915977452100745579548680975559909685158686269020513817445827895366459299e-02 2.9524833474654365815094205056841191649684478593176026761078131416254260988071564550823459155743702004e-02 2.0374502106845782089103367164762103930759465129685327388722796490062630463390750078846050065809769269e-02 1.2405803967904765358749881612393749875776610444473874187694024960470101433454000159918736243024729977e-02 6.1285158293754400966473765710300863583387906599036566129458033292340904737289606155412468971872644509e-03 1.2341718533324241296808167840155686797330579903318805352439784063301854774391174292386260983280150023e-03 -2.6493684631134330679195177477903112924014259215655724777691993673877401731228720923855618023693480709e-03 -5.3661617966677773807666787006657965001754427741107214525626094043760728898045162155917461809932682324e-03 -7.0348480352747237536986723212117133840701456177135093522721959105664134108361652677854407405395247903e-03 -7.8489087367094505224400913447279551249864240738222035531580763253285917901157091927193835923315010035e-03 -8.2134160431251781962198960764329906841837353282101974004299802654893821201261557982258993814330278643e-03 -8.2262505140876520948748370312927926865941878285617980448041581393353104292681859247485836578264938337e-03 -7.6488211538050687141480694153696244500516694072034423318900589568555995828304879179864232119157417731e-03 -7.0156683400782072465888720833322731576417267873904829367996340473428342286612012247352554005999311099e-03 -6.2143677072314666158713787136817882415442164594676518168478212154964077337114610157281665993783499516e-03 -5.4979882414007789585547822022272284372472090566864328564130340877139940516694087110830688274590991391e-03 -4.5343414955115455459785272264142928481781508749959507235857501817557996716525109737772105621901157506e-03 -3.7543225165005712836171833074166605235683008709023429752591929012604900992365839175619917278466590084e-03 -3.0996491611227199932767939907932315812855905046909139732477460534467024651262823820909237618301526283e-03 -2.3880941591764484978418427453032245108767636211181698413611927646567529135661843162989958067831671791e-03 -1.9400182710101315036892546577688961717558745136189512923568375345529733141764248362099700468637550007e-03 -1.5070489288907640108879224302448468720676593948711069324915584416481209085195039421182848474655165559e-03 -1.0957094553907818314675720914030865160408203159569349489115301518175535165629861348229571195620022665e-03 -7.0850273433977915389659103294739264248865434784323428180011517119242740570372338047645534141887191250e-04 -5.0533869300290932273494107343293318934508131503007118750053125202822881985756727088036848456369908411e-04 -3.1977377757594651554705251822854605207936628128202318032039748634790698043495930314805328263166156439e-04 -2.9525971600842697524173182188078914266887705757117421985441919161450655443521034370872393876103092864e-04 -2.2463168844079921560717698662095515856902225954954751046829024026942308287591472464249660892250486531e-04 -4.1922183397031648070027288245555540150396272728910590556681081937930610499602525647731347000647152077e-05; -7.7499647434675556494677248549012764266098240136735209466951854870161990696973067284595333222930285230e-03 3.1114174854260277570555410846298369380355477669159485586087536996015274258592129429995016231692929802e-03 2.4475456597387534808205686536252624935105014150921001495797683820283879772302428664226744044478570903e-02 4.7526699707939659631714941933216724364644505138168856714898534187610766808036821547729901087755740691e-02 6.7220460953123943822987569990385856269409463613024595851029281926273661302502659210284453446543659956e-02 8.1535807142160822579915098529655162335748874465587714304357441500608068309076955556783143519566061007e-02 8.9513546411331662297526275678430518045549579840454646410493201489737963775795556363073747553212838425e-02 9.2176629366029689142803041122912707394221047701146779424305436014733155928274628869689191959973979762e-02 8.9595376055340345642986074264682520800475839543769692531374003941296308631918107713398628182843019913e-02 8.3491996489650849513982837745150347011549765733263443276367007292101944543949376344566522786521905398e-02 7.5084519757500611375838630614705548822437311351243136123870894613235597617364571867017481521334152779e-02 6.5014628444113590403535305069569383539301496772278846356288753056056993642645836361354489054859513547e-02 5.4223312336909197898961747877906863043751662414087891258661381301869049455881426189316973033908144957e-02 4.3678908806245201557218412393952508385710533872877303857534186727817225966880039396268076521908724266e-02 3.3805549537729353405017448492886042097757303713463732976926162458145977554366572292509514786761942173e-02 2.4791141565795726177343313888584555670796134552160498202682525859287178671233009536383774221748892840e-02 1.6857286906539873131827335950220699862463736646519754480464956314688728036682669253581869889764272220e-02 1.0191106960181034461549827426877799558601109232641855595537781133225968660721298792938933458495274935e-02 4.8811130495361312115733305289649829249313367618591392223731297678524416199202391117626212180173481363e-03 8.1145575300030274045689459258788685485030360344003840194946151550502498550103198279119097406068973645e-04 -2.2788434028503551002692983233679740131521617306410923893730576771615014563376486434499009942453851141e-03 -4.4924657544793039182727809021788589620125681505293695318139402368725787678488831110486406099798668103e-03 -5.9385547723897147969987095237197454437256714957328915632862303205670209192104510744629236976189308122e-03 -6.7190019395270049027297607702957669315291914025319735525264062604665356098483826317272837102647623090e-03 -6.8512386801355857731054137753273448403923890501982733391594157226474660020276371222960040719149955350e-03 -6.6993928829766631354372070610438799594326547508770804663092583538416609179205242675869391510046662842e-03 -6.2474841643797386906898790418449170859523834108304256312735045437657650293321136667781044536684563167e-03 -5.7384145602878620070466683323931286690767249577063746164267291364617422297664557506155671685157230491e-03 -5.0312856525891515338158294204578954532738403733717607415337064313533152765168934748017188164794336541e-03 -4.3556916585381344157848670429176405096256253849379590167089179249750129059758672590162826830012478725e-03 -3.6755498675245583757706353775155496421872105536361549151565164563414952540812113028421352778895406749e-03 -2.9208983697327889197877402792351376528726229692834270143381894489098912721727780414538601942930268087e-03 -2.3339115753651917701167515678122179125817108203557004093389526918947959110495285875247189963099489900e-03 -1.8177932679140831214472631575651609745712087140850592315610300043225350173125667228756552471072769618e-03 -1.4071161309088911723844144373154925694619304118553080111452258175093263447658933896855340204095212380e-03 -1.0537025195096939727487883723562487499224085204712715610887541262025192889979324205737780796646869619e-03 -7.9738513055960379188599074578359636390511268283529733267928812823412457545785902981401562863665846718e-04 -5.1146168894588873736695756122064454978915591953928243037935334651186961189272893901298065545337498774e-04 -3.3124796623676775839002612978120627988155726344837512883842714680020967046855757074899769703297895851e-04 -1.7961669864077735280728806496753684584832155407999855996798517546682712830733167455226783188119393869e-04 -2.6787777382389554785107718028849382917484896096681460176872394971263404781290059038891539573088957766e-05; -6.4231112530709040230867894369673715815243778115230468342163963001793212902115265573735261341126320560e-03 -3.3690723722388450924486232373626726517330867704357956992835103807900630503814865628642777766411040279e-03 1.2889503105922299232398151641832003268275873502566575828011062455041644462932215950616507330136738218e-02 3.3872500529106066508303162283639666322284307183730798120562679849729297721756468707240705834975145889e-02 5.4184301316527377629629594161347724623504040842965844426974156420848198170186281731478296955031303732e-02 7.0981594014363185979391820452532661361843234657699656504022169331051745910039882242655797811047173120e-02 8.2887401169131332771921386699622309679610291358011591626214939280985367365940245700797810826186137405e-02 8.9595376055340345642986074264682520800475839543769692531374003941296308631918107713398628182843019913e-02 9.1415456882426562473371000310759905754363938051694210260318767886689143027616331182689498856688322974e-02 8.9266346622897231655809842282311278350066216023366531926018705679871560036334492281633120026066646148e-02 8.3671994978276223161423588589183096227139721348058402457452205222437248458035461934470793560570479165e-02 7.6314978535072573174347221994290287086029777631022990724403118982924485883692359325821356146796689953e-02 6.6938147180060767013955077469018517987140231356258490165831222505416207228223266542474230293893885786e-02 5.7345344117503136391390257919764792505386786753812689727943763030671564249205764277483145916568521217e-02 4.7611115761891738575720174818370340056169032451210037672269969492756000342455943115456023005345781702e-02 3.8022291058660779761891591241313656406891343529944267288142245452515214823851935504427294561939477208e-02 2.9465715159093613861651135567108298938215807371092303894236018855695402446121264072860479007054832726e-02 2.1898335761448653126352510858486154907553951437628633307629273182600708534411350743629494191317345442e-02 1.5169353844882859306207940463096118279424468802748332457751585640533327965912878533248104131797244668e-02 9.6308671652814653561889778796061516265626318841332530314259094025517957981404927568448484385877633395e-03 5.2407972442165771621705655145866642856222016581211032757574406572122409724736334836386186812868760295e-03 1.8990092257253184755025707982086293976206546866205138579049718551958720906342660875350298591891897797e-03 -7.5271714066793621385925141657322937682888172459708804181914703644278349552718941491315336155807509274e-04 -2.7531776212943522841582044542603463062630207185580958074817028153100224338101913560879287206369586316e-03 -3.7120952828455544053300376636131034957766430127489554634545764803496538234124827040826749745675333050e-03 -4.3964017920853898956443051063326331282891484607434550563541151521088918251922120584801452599580746627e-03 -4.5795698143386654973563835753625302482125776823721876687310440724756858696583192123436193899287017978e-03 -4.7065286972016985734302313643811039434653056863225423490084415857510643763676930595839882280252502812e-03 -4.2558844448278679165921980366469394736147489003753903366104739504990335869691595264537038062674557878e-03 -3.8751041479871535260090583849036155888103448809247178828406437119163750401479867268098910077701271603e-03 -3.4822974837676122982809085851340600102782971833955602807150466133215809688907690873565483573315959139e-03 -2.8289831906553472821111433891150925612345864107008134016225373465780547450882210945244402299217728211e-03 -2.4578703253981033847366405927784780615408209686898206290332438199899697005347155313624568205199972916e-03 -2.0228585124988661631331253052415019302456468784998215060364856797136762709005294671570183827417787690e-03 -1.5734462083984424899896149587147761797385895161220223623346456162635969690696409192870441754086900689e-03 -1.1148955710928907093831833250595719055128489022471485325853503723101871295062903182678284178481148109e-03 -8.6607231164932678747456999182748656320409268939499249295119754754978788070454087750523581535211532179e-04 -5.6691067463661762822030678909319014231553633446877946627082924756164837751675344594682107242288257098e-04 -4.9014233750542747050653925995245501153321259652276914656126935740892667887115780127532986743711721390e-04 -3.5459322012846094089780402041600946264600607630003322983244219043158200272480045716717864740213553478e-04 -6.3776402032115682737144102123940280972128928118431580448246762016223426407550948324298735772989861826e-05; -4.9772919260888255803526808971720966538073030641768917203242230834302389126043553797990508083776733018e-03 -6.9972496633622032248826021221556868874183438339007052327722207532816126618706607920533554768545013241e-03 4.2648910924228095271990458940045107742992985746887562265309619696859331328800314581280501795214171162e-03 2.1996771911078862213012840791814194894810494764896274484603081311429872408019496133884225122223955019e-02 4.1283029256964157817868901724343333386463218528004314260881853419457123137658975013292832792834735995e-02 5.8995865094575448365324986039623860150815247479119890511708926084676176322023538483153687774077549356e-02 7.3524564944433728570577593590317104115257216826264233315883113235341540537445316444752282924286253403e-02 8.3491996489650849513982837745150347011549765733263443276367007292101944543949376344566522786521905398e-02 8.9266346622897231655809842282311278350066216023366531926018705679871560036334492281633120026066646148e-02 9.1023336994822451285784019955350281017714406938323259744358780945739698501127429280384458240833366512e-02 8.8593105146133368078399163300109991040890821397663102177610209111755730590774501537029331678997772620e-02 8.4392353918499402188725370184204516785400722991470246318270574207550879166307661963432128115510956701e-02 7.7076565302635934239690991628795501167842639388645037735269233453576332403739960791248611067096145901e-02 6.9113146810644933709683592336254507905892749708115195365067890815589106666606822396249603324453917617e-02 6.0214654775870999772396415675946957471976007286111659300201187475117855389387218384430320421225675888e-02 5.0727240547985254206521984588360840068388626826160495129316976570935066129012608253329075894346520580e-02 4.2084984611086342333567926280392168004385629442541994899465777323884146812667544425587645795343081945e-02 3.4054212623482967405550494785030459849461536924961429250805002140956695450295958079602029990688488890e-02 2.6298258237143220022714240959456370456989625420731725977606198648015153446135947080310868303275005821e-02 1.9596430800220427544737595432935557632323857913132149184477753001757099518209698362257018990562551162e-02 1.4066592061096994015815092334723585298931889760626845004297435194792181792129445860100188321790087471e-02 9.6571218814812713262316665877659348738736374687328239582815883041908343624048544869805592724729496586e-03 5.8068664090727065659690317262057778655312400750590133259419764833521836465730561353121242069472599679e-03 2.5850754729706323755168121162697336508626750413054926270858873419395791916062725217547697583347446992e-03 6.8774907315468448744728940924585105380336287105607177037699951595906737767797136313761950907145032339e-04 -9.0130099155327183851793576682518880103459835318787301202010147507922726518451227631322686165958229276e-04 -1.8941320348724828488753791270035176572348739047198976876749977722916595995949530843264646570783077384e-03 -2.7362145479053186790571156498884895642564041538768761635594053926392674642535428556020309965217447219e-03 -2.7238963069677336386219249288062430977560588543576434227221155818717550604587514245365742326099659614e-03 -2.7668520992118564175090455923378611216608493649417685309075348195236480784088208150838100393093679144e-03 -2.7569153879781791254271338692842657066939797597672889318350165748520587781045635482542174606022976366e-03 -2.3418050929682670841666476529677963446845846829486176420761470984887572233523892020703721091015252856e-03 -2.2338546198351008617704210173678211194177601003821724398494090485169286086913219208066349014383043973e-03 -1.9579590937454470793306901414265462125933498896116544375657422071614901102938699188154456651123929717e-03 -1.5576694868163984298634744162539274080964151076817336315586006300799147413841771803532390426490511942e-03 -1.0601018912844916871942833095695559587388020774304885106594308206666025963466633449587062344777435342e-03 -8.4269931576138928423412467686266717490954856378758803423722575346226137466550211759466197184208910290e-04 -5.8410968068624993954014110701852599863619720336265869462535474346727980125487654616347792802498584626e-04 -5.9869292314072017137293021279463704426082220447202007957436224857761023297746754090191582864781319789e-04 -4.6988818412688313065294567120793048169678195735594244463928357414663590432955035303215688156592766378e-04 -8.7427457614465951267199241644289027181401082861947955573938849111376906306071057998076863654274613214e-05; -3.6949590275423499585518283909648657585658997645897368424126734019168872854532888786554787582736484661e-03 -8.5406853214997404536927411155697735389681406599635719416302609801550507774907765267493626575905493098e-03 -1.6701019482121923334330551642626970364160824678179985037567262360065138462072198562986548169853809282e-03 1.2338037899104123759713998418643387457249098214747688006653835491208648420108305550925283918435728869e-02 2.9422268460630875606840015891660255130390291931085465912507838154068855615422882998908527383221857606e-02 4.6903070322119268692816215345957472230858277234858117537406798987470386712588560052745919336516856587e-02 6.2319520959454581535591511107758527714718741630860690237135178083824872023101540056858229049094305802e-02 7.5084519757500611375838630614705548822437311351243136123870894613235597617364571867017481521334152779e-02 8.3671994978276223161423588589183096227139721348058402457452205222437248458035461934470793560570479165e-02 8.8593105146133368078399163300109991040890821397663102177610209111755730590774501537029331678997772620e-02 9.0248445168516109165665345084435882092515313792683440830882125483862615980570902934584049000834386420e-02 8.8517254131434406246413865346610841390331277422880731451711487468843100594024118780621974704686481588e-02 8.4263094281514800719430482386357641908634640983697813310364597364391502984011414823500916716037536509e-02 7.8187801219265848815502585489166419569470629329865422533240239377195674024889460762789527971455270547e-02 7.0933693267237249160172677071509132459451652314510040394991878949120570773967031816260963640059420421e-02 6.2897361869064847533200372096774735427668886285083881631026106773440543931680074320792182979664641634e-02 5.4463570389079259031525934150500240080585293142620265908560714357364588932111042443730735505396332648e-02 4.6184176315945700571547624865452633435283295852377551447574900951072901549223434448101401438541456281e-02 3.8502108030086801367273376777176287300538024542701128835781660871081766577262302321706083249519152833e-02 3.1467740064451982591099081507952855959350742106049465031942673128448100312978104711726546789842232600e-02 2.5096494058300308566135217908554776726082480409844484506015162882275059013773823716797448051519410159e-02 1.9447305483582374218519729465359532241878751495541007515154642765648789669834456761170755122327348760e-02 1.4654686187489048480243834035379268242814172988992968766413097040522168512556206553398138600368063395e-02 1.0685280101295355214385803731256386119318551300780936686050610059820595244667667774575650349632064557e-02 7.5830041414258489651754774981596430411284578389789818506477972082801222417944075027873912508068170873e-03 5.0399307236828784556772973278590201330191687560955147673146239644795437671474752152013152412749537896e-03 3.2088644778136276585450270667648160143734206678408367913073097645713916908859356789802461231278050765e-03 1.6856616422531889414675273931796330954820266389479831760030859696674013806744997554187821888961590366e-03 6.9368900254970283443841939761652336946724836664054877257813661904793743852688203345008051627749596384e-04 -2.7766109902468269711314397446135432304728170989590237855515209670199459531125650435938954509032610824e-05 -4.7537573955751548774642240465892412257896795389935525811541585646734761504055573063441080607560046345e-04 -6.0270800654437467477279053701940237433750758651276052209355140620764182074694824921517110338383681327e-04 -7.1488741501340233269695486230210345845173899150338916453765773318587400726079995113279732143069535003e-04 -7.0884032042663416702020184737114195922312177258393843847405329191189107904657145775089913624081830859e-04 -6.7303819167778849067846708088034857047203246916156830423514743528443189529407156314079073512658774089e-04 -6.1956849240275816633115448419163347924080651429223856738363088255424400274845909422132614907587834249e-04 -5.5871373897118372064291269834052190710934925949633437938818006659513217981142526674843291059949165081e-04 -3.6264438526828810710547765959445148185629324069035000399714038185327625352022290787065911390269506851e-04 -2.4450884989334690056498398207507831260889800210430260732935399265445309205508652368177474855027461097e-04 -1.5006693819373095775317378810183464485833901493564695345225420926381907278944098493602147257611452283e-04 -2.3959308355497904864191105287566997913629469910748128258592154000531668407329672575061658250236424487e-05; -2.6950039933837921193962587757741266178038147678118840456410083643483177088872235651537722295771036226e-03 -8.4827372493605156724748500020983361144334408488463466056209244751142945434328001855221859190989716706e-03 -5.3566476645738482000385401428810287651852418224151132796885910608427354167363648080921933873642027919e-03 4.7071962227894158693844155138741177174422180620934123686527765929550379968427451058527037938312481489e-03 1.9027654482761065892033925789132171048917520463817681827800312444378519594860018214224270138250544709e-02 3.5122218633866156147219946201485561190058660700175309344637269917702390212193728809623551075639086493e-02 5.1123267964441016061948921206357744209518906888008606881256400685274761249744308096603039853101494607e-02 6.5014628444113590403535305069569383539301496772278846356288753056056993642645836361354489054859513547e-02 7.6314978535072573174347221994290287086029777631022990724403118982924485883692359325821356146796689953e-02 8.4392353918499402188725370184204516785400722991470246318270574207550879166307661963432128115510956701e-02 8.8517254131434406246413865346610841390331277422880731451711487468843100594024118780621974704686481588e-02 9.0334383227326855804445019150636167665017980276575333852050112925737983106301583276982478831250757946e-02 8.8456334538042701401537445988031970044747810195196717440553109056654583054085386245713367631967138131e-02 8.4845673297017732587153135534794956408142635976631651607442352252558016180592412342359703211306275246e-02 7.9250685142464932948364315416241201792822428887883810653498864771914152044632805072284939433623991422e-02 7.2073607387603326222946169593406423711388358377328102553862598423475164626339311816009472714650754679e-02 6.4655312497505373091955363240471217940236861466217218827425931573562846258129736689890634956787316701e-02 5.6950350148688873197666888679937812827434921105836665533761249582161454850228842765327767963325188503e-02 4.8843535769314864851100632464999469699584250426506599305722753287568768085339370039010643866969773067e-02 4.1185209675849805252735854246830016768313015794733693665864094215291136235583832058522475203490368441e-02 3.4215504526616395413182324834708823610333558304433473965679897022773767097422029781299885448503752998e-02 2.8042382491039310001976743206670163016102992097779930887186515228673421583937039803009832581840245359e-02 2.2297909505575847680975794548848338370566450669554918041276969752905894855582111680339016628515509930e-02 1.7169358352508284393561355424076525087143534977350409184601720802121977641831348309721916312575496115e-02 1.3231197976075968254529159278890125741806015364554146902512727086356840832193881262385047982137455506e-02 9.8034194820388014391992211360983613302951160966688646307824101209273243610053708262597474508009202069e-03 7.0028991143038306044206988900172492455892162464022204626880370738670298602332109551801568093395005262e-03 4.6632761772937579399126755659313956043653469924568041466316849862826500418522178434837112162177602556e-03 3.1892317941221178601498405747121098255438301949558068582865445566981074835095144266714786422266608047e-03 1.9342677349728875783334538518143817767395631130983441341768167085956783489088846155180709943952437031e-03 9.4268214849605860977969575934252493905584458156643375885638143013489770062073658299823421929876269996e-04 4.2122278281235175553417922441790761355091143652749888296583499055572413719589692005548175147530352992e-04 -1.1781547820389265847044226090875826338252601981320169547625887249219763180365424458853715564421692952e-04 -4.0197159930673189595818002812362247223978653652020995421693519961029357927709190721172313438281399642e-04 -4.6339210347952872962446761991723292152359809033736824314313529672880029475771860059245290383219418456e-04 -3.3114451196771643141865101462756819921699399252883035322256673781267622551428930536881637218131200560e-04 -3.3398656076007077454389419664020363009451616228936619100687538377076825315052426349934637821620312892e-04 -2.9381469458025229775005847978597505604106823851671900048273695589320881038686669619374160218061525056e-04 -3.8303987090905548197770216481381138130816501687077445210951778796893747077390368415702129238515971759e-04 -3.1656881847686082220021877271991850123140754545662272850196925166643380332741715198026136728563661797e-04 -5.9083274812927331937028256733274418311622610723092315559183598031944652023949893968832560495379027174e-05; -1.9829268389592231210803211677150955314895218135403973448700106590794620217559340959016814726289799033e-03 -7.6226240053870672414847405433794974536010071592364099601233889544092417240483915881190194680153983192e-03 -7.2465144041623746779983111839397163077813006874580203886388920729089944860323366263441980129293712258e-03 -7.3846608100317568178154417571055377383167658494313352476842868240681873906559699702947472049139655438e-04 1.0505287312096647077250013065979667158774082241501543122301914341490555029473938468614351033738983910e-02 2.4618816672812733804705954440646696474090542637247384060282849369014362145190805478965033426520861078e-02 3.9751811875908562684567288617915977452100745579548680975559909685158686269020513817445827895366459299e-02 5.4223312336909197898961747877906863043751662414087891258661381301869049455881426189316973033908144957e-02 6.6938147180060767013955077469018517987140231356258490165831222505416207228223266542474230293893885786e-02 7.7076565302635934239690991628795501167842639388645037735269233453576332403739960791248611067096145901e-02 8.4263094281514800719430482386357641908634640983697813310364597364391502984011414823500916716037536509e-02 8.8456334538042701401537445988031970044747810195196717440553109056654583054085386245713367631967138131e-02 8.9828096058563034643300980745876361771663732077806288996893904554552979004791147188408538927927864769e-02 8.8630217111157653779329288752427489100554633381541628226321035066067775054783795324143657311474100827e-02 8.5336251143375582530526225795453563339460434741386064708289356011012778352635894714361323687760954967e-02 8.0404216318022350756386022605116563778951030427324336606714624843020972020180564394898666728193254124e-02 7.4280910082033734750823494371008281299783115743286859568918860917332224275408767218737453174743394801e-02 6.7403105518041461775484504671403860094210659097964094227309618562645426167539554763948923778487293726e-02 6.0144964406994247622592959959221461159532440302620623756109884982243793723258594912368069575134314355e-02 5.2783519594755739924344846224926807011930713283072934850457506391302179010437119352283440932782877927e-02 4.5641360532896512151892108882828057074738818195059335566342648050832159122138370342542010930313753704e-02 3.8868626694548519143963156507309561984255638385879152233173291876115417327476456827245115242716647536e-02 3.2626989878991138403254976965270699538063348934922638036881616408022640289191550303319590283624762849e-02 2.6957176357804291891806250060508696974904845420699781379668657106884696969978517572187099146639165114e-02 2.1953757238882670119546002988018530570658070415870736559778050839230417163136080354721754708731456658e-02 1.7560971755395648638675535961127721558752035128196800483633167927095153672018240880443079941601224822e-02 1.3904723310302393732364954371310898905739422768692108355351641825779091214454778125979217774330936470e-02 1.0751174220063970129282907140277994030279498004528964742478865265676654023606285151728769800990073417e-02 8.2057461704198271521634978091216951122066096865821322467945400585382031879344050776256276090044604231e-03 6.1302910969860484441617268392256376303922689466716224096267241699900297543758434653261365849575326441e-03 4.4697170439623015294131872463066743941894890389645950726337848298451935628380259412046441928974525816e-03 3.2033054261978686957589138584508806225475035250755313210010811895972335456414532128702707703939678635e-03 2.1933323404462972365700538203023412856865664817583925978606404706791558131590366424147979710413938383e-03 1.4680463294986853489605127895165662309054088123709664497231443872866925469083320846090040965341438701e-03 9.5836611930226353895114104008794737373736355005182220565138596451896091691005895006420897803402769683e-04 5.8072415792190509017222974179846843297537497808220446755297746328098357855698274004211166006377802512e-04 3.2028683041963922553825038819050758211228190808789775848755488869306273646570240283311379377989004461e-04 1.8841661658237688739146435786726000229564463359772226492613946250516843846273876605723638793708934123e-04 8.0895266204844957933888764662295335980270220113433207477144111523790835679719037145609577259952481916e-05 6.3747602494703738814110827140300601979143124229294758111234642360006929861058401912893588529702899081e-06 -2.7361339626898549774250151129320029359173133174913718704903201464992131551433484220232064797788441586e-06; -1.5186147104971088778089634213676243170314292958130182315810933731042040313895901333049971730035157397e-03 -6.1881383489394689286964086012118893911112526241322495612563070045436815195582186960168299883339761590e-03 -7.8727175672039306084130616262434263405269574211704136774928401365661103888519710206572041540135202723e-03 -4.5403874678375437889835031972071876383626876741733448048911399489255319650550432391388336511325911132e-03 3.7028108192301847383318256329829424554390420879399993132512541112093471574306156220298615544955688158e-03 1.5492530927850944389793626450138202559960056126733135704549360777101018747917367611140191753720861932e-02 2.9524833474654365815094205056841191649684478593176026761078131416254260988071564550823459155743702004e-02 4.3678908806245201557218412393952508385710533872877303857534186727817225966880039396268076521908724266e-02 5.7345344117503136391390257919764792505386786753812689727943763030671564249205764277483145916568521217e-02 6.9113146810644933709683592336254507905892749708115195365067890815589106666606822396249603324453917617e-02 7.8187801219265848815502585489166419569470629329865422533240239377195674024889460762789527971455270547e-02 8.4845673297017732587153135534794956408142635976631651607442352252558016180592412342359703211306275246e-02 8.8630217111157653779329288752427489100554633381541628226321035066067775054783795324143657311474100827e-02 8.9803518680951354087478189516996941440097816090540759741455251437664222289331877963657934524933119237e-02 8.8552434825170550599346195411750922178272256556921729958019969254407716399476350923906935856777983724e-02 8.5340977498347738083844670567584008498011698060858977193848369564367435406550853915765217548869029629e-02 8.0737987632895867788957767679537231194021991999255064856876832683863084922080203072052077728928884112e-02 7.4985205012188168024253561421187162749728782389203951723427906003944475616931466213257901826671721647e-02 6.8310631879732920358293869734529542258718263903935405113228851766610358195464061317630065687297601328e-02 6.1207727120464138762031251133081489582570353431880944706988549288868666814382553182271783201674636791e-02 5.4096533209044286872953619244840780926965793287855763374201923920400061471760497996774092332619573289e-02 4.7169998913777145002580789444212605077694772009021606870508651899228057232801254558390524865470932145e-02 4.0516293468968645674520516921360839513577703870945309495575395132600395282615731867803631199423708668e-02 3.4279893319765886666747686163685379683664563617288523740117878260589939742117093002719671837792170747e-02 2.8561886854834766820734901194079433257858955793075968275914870089294772322248393230566178988291603919e-02 2.3481998638787043313078680775334832079611169930562098684580582006714064164210086280961363688709934047e-02 1.8987733416383319677555529227764647569829551559138499324267282188022013088075216121088453822783599279e-02 1.5169760544874830082872431820036204495661289035217551791030716021217603694501033145144311458718607545e-02 1.1920388924284518442070761262749242295183734453211965530229284270346376211428076336630734064702207489e-02 9.2320543237767590253215230803240367484384828869214552253372313290809427357962030501005390873776892362e-03 7.0058033241267417088789585024054300057589281092757765284540265846007852195232668130427443498099861187e-03 5.1518460707881385942859013172879714184993698453003390329234278773631339969385428420199538104623462125e-03 3.7160893770978196408619732903658786382551219624993077060298777291709682175275354239296499716005773998e-03 2.6148926703418037763245653200324471614314932886006980735554078810444493231973000401819880951958349385e-03 1.8207569782537005602121872171774077708925523172122341503968946646495464106848119243215769294151483547e-03 1.2443729709023305856240712186974303529841069497527119071827825628839436451676020037845353693025315052e-03 8.2983497986854793786428787044500010118654122034163675366819482426902496579228577456135585811668847903e-04 4.7957178362185625230448565298185477088658652361288759919004068660121366980355483810805292259775569379e-04 2.4802000390418984910677267362804893628507517718094051776470502901760003703751557239998081915085139923e-04 1.0323256000334585101343095528007335749735587959376696878276187609700370805210043816091628787252840272e-04 1.2994880965516178617386429879296149515633587099237562631740356109833907046565763781206221526933513196e-05; -1.2452505173294908828579086054903923020093494169805921962842703581018359577352719500167152767912472488e-03 -4.6112440734045294129759051205080831311838912365504060033124260168251594079066279965531918315923134902e-03 -7.6150460328583758598209144428644539382067891783139343924832524897184580014480517448766485452321187299e-03 -6.8565079820625603026218033240707367869537220448247348120913616759472615803458877689536984967047140744e-03 -1.3903627658126705669932264890563855588860555363244215000667462993558871598763378630376689376875141024e-03 8.0134342400501089177171408007095033190240924649498434259888478903536291961464796120569184884388406984e-03 2.0374502106845782089103367164762103930759465129685327388722796490062630463390750078846050065809769269e-02 3.3805549537729353405017448492886042097757303713463732976926162458145977554366572292509514786761942173e-02 4.7611115761891738575720174818370340056169032451210037672269969492756000342455943115456023005345781702e-02 6.0214654775870999772396415675946957471976007286111659300201187475117855389387218384430320421225675888e-02 7.0933693267237249160172677071509132459451652314510040394991878949120570773967031816260963640059420421e-02 7.9250685142464932948364315416241201792822428887883810653498864771914152044632805072284939433623991422e-02 8.5336251143375582530526225795453563339460434741386064708289356011012778352635894714361323687760954967e-02 8.8552434825170550599346195411750922178272256556921729958019969254407716399476350923906935856777983724e-02 8.9325634605703829430438710740958606575455674707341359296875018705635034980114244550460471909050915481e-02 8.8117396383026488593308854020698365814222886127909781741734502940260389623375899826508571357949122842e-02 8.5026401829312705056227903205307815565599510912654015511417514324923979932040098478329346845874356440e-02 8.0451817582661536588842217170346716247405570149891945088641550621000413282725273152324278816098657935e-02 7.4805099868899509225002077008636904532247316310995832833778721096224178989337192203774822703230234142e-02 6.8351317374028292906665642146689350788103918544727818222829201148199394951272802297703198816584148869e-02 6.1509206116294238795403653187228372156597577616791483721004710308849687453606416734480856336351169118e-02 5.4549640038612474846379604757203237816313733334089481600445031169471466770395829475887578719009460534e-02 4.7769151304001056973577344999238183664287799973889113799206662879305760794598860582760796468078461380e-02 4.1316515580707190775108699588978608647022521098755967132141805067474928962955355191880181597374261634e-02 3.4975720846030623526138178817991904725183511386774658336500050539854746476195181882941534708317203492e-02 2.9362402300928910253702551024207125172091457732308920360244669376372664013937749308327381629721423201e-02 2.4186721758243107125362081066507207255074735403226779123513187735428770419115210290533242825087446701e-02 1.9859272993476216746257658706584729759660086259872782788034073329116998258467803649730788322893542216e-02 1.5836519485825320239796624842574342380336379757595257508590300098597291335693712561121746215240489534e-02 1.2546012514615581702540633118327563023135017805903517111066355270586918739907150001514567072621081799e-02 9.8133121711519047735425029989173939814560404138121071212118805713981825159943543104711015215330040823e-03 7.3460735577400842906459777393657782614793213818931123224631471142329268611126172201893709112097137003e-03 5.5539476102619111393286637599551040643620714259031726807277620836573846598178950737162981971621063788e-03 4.0767697886878469544975128762759575014576515120627829442043155827763839279768705162243771269256532382e-03 2.9190385400717022617091871569695482393431118811055269435427648072342542952111892596279563033293543998e-03 2.0039430062942826096663686985841028446621848155969655482289927320261246169559637579245127322319301598e-03 1.4105237486527472236625447625947383469586082399800216960341098374144656190660294981038976328597063162e-03 8.4644219985260929465522392583914880863472985907210293795233321867833347602061641492612224216543683561e-04 5.6884340256502036958733414072308326078834009396586931838332803937444303784503789135421541708499830740e-04 3.4420857375775351553557822604048580450172920528793375430978508412979455865478689823091439571463164488e-04 5.7486705884915152775854917192090055524624016166815793826951419030448030212865850315312065014958197289e-05; -1.1066709872866394173263927736803817505339885938006333092576611870698965144511630425076006395621475146e-03 -3.1413982748644330199980556666001588792229456197739320350081943461420510842844491809233575220633938540e-03 -6.7884210362738463269188534538753275538824410572346448738434616846287123429078904929597081752947216940e-03 -7.9508652113128974857658127913424908265068604367329474927427850226769697046558992382387605241920290598e-03 -4.9171456165790699408430382027119214013403142947333826035538097079230399283676024918971519787279455327e-03 2.1597514819519486726482804525502265215579766312197389725768944535781863305170177976853018920201209767e-03 1.2405803967904765358749881612393749875776610444473874187694024960470101433454000159918736243024729977e-02 2.4791141565795726177343313888584555670796134552160498202682525859287178671233009536383774221748892840e-02 3.8022291058660779761891591241313656406891343529944267288142245452515214823851935504427294561939477208e-02 5.0727240547985254206521984588360840068388626826160495129316976570935066129012608253329075894346520580e-02 6.2897361869064847533200372096774735427668886285083881631026106773440543931680074320792182979664641634e-02 7.2073607387603326222946169593406423711388358377328102553862598423475164626339311816009472714650754679e-02 8.0404216318022350756386022605116563778951030427324336606714624843020972020180564394898666728193254124e-02 8.5340977498347738083844670567584008498011698060858977193848369564367435406550853915765217548869029629e-02 8.8117396383026488593308854020698365814222886127909781741734502940260389623375899826508571357949122842e-02 8.9224838206701335024810071683658639798899959092146311545767702221517103858392201721216885467438824420e-02 8.7643845217749016806375158301083648970013793950625882114379999699913233150316293137787901312273884875e-02 8.4298060842807769166983402712302164187842064107670537706826509997583898765388953500631131381451660891e-02 8.0134880623940178305347477325378647246108832698150594563841358503588000566907372991082823641632852801e-02 7.4705227059277439777267068613041904792381378133532435834610735603616066327297067576070334921120650278e-02 6.8381214483436788781570492295761213429508830403894652155437178205115486004045723821410775398759246799e-02 6.1472135702936113078677488839735215316042966840299176818992536620190389442484292388789963175555587273e-02 5.4860825964433580183798068108990528482618352971433150967371604693003745638977455492860489897454536631e-02 4.8547443931019333063038432822799750466793902720451666897349822641001065714244424426762158949033485360e-02 4.1644643729272550435715865247991542126016807327217532350772026535526801765060658111098003637946586248e-02 3.5588289813371558919570267382294598441736671188953536830223162575357047840981681351742186835090759576e-02 2.9913363062432065907806069698629801813707198625418085436036754426759435275684225316854461145612635569e-02 2.5172506672143658594358222532192039540715244785227366192911980457441555418942883482038881152745927657e-02 2.0274236901632752678163337756217745112737013472634972299938740763120197351128518189672307232535597633e-02 1.6368448606585372827772282273186389091930725293064740792978055129615540942527579306057643008532986600e-02 1.3151618635952885145924078916876986489879226483476009105956700695973004612136462280486877200317103521e-02 1.0007832370778351988697228778374047892226721656432165093064828126795336347601959091271587967305114178e-02 7.8794478472346035258210725619953346258891176999922378283906685169012892077919725035468978006428060048e-03 6.0144427301192141780164308439980725400387722886398379908523582641236320189583837383185410145103380446e-03 4.4037427495898048908085192996238848316670935904371347793950522908749436795282373593263930132087943507e-03 2.9556890066390032762277334724890429484128911221058027042720563103162090290540686158208915091839813532e-03 2.1209489104063266325768201570818075309736588845408215653417499673151374169397745785227518919048192306e-03 1.3563730993661498758600521871056480396728169322008484580916530776651956324476515927666830205268816447e-03 1.1023811554103574057128076398037287523357910997829471606613230658354703220274980156250499668133843682e-03 7.5238271886126853473945586021884839336196944689918487112813754078246523880459326814653833740075039226e-04 1.3250519070330699125341030699381120721569118456465382168773853125925351233537398226538688760534914250e-04; -1.0530599168651290890643315987716778752152112788160383020136748578108147740882615041881638371740020730e-03 -1.7936082641847666701078830176577386239723075006546635973205682874729321421284441463353572090915583292e-03 -5.6764671269361237315327085996731848765060403343243863721755329125102942160616894490306892489221408334e-03 -8.2644382184402749643507790902437909992519105889071819813141865953385842377759067589463184441064279396e-03 -7.1942293019516801522552029352669837462488451376559610054717818979587230850402920597290759327487020020e-03 -2.3481378532645690946750342460988595629342145027440658339793363083109307791223130788957193169239181738e-03 6.1285158293754400966473765710300863583387906599036566129458033292340904737289606155412468971872644509e-03 1.6857286906539873131827335950220699862463736646519754480464956314688728036682669253581869889764272220e-02 2.9465715159093613861651135567108298938215807371092303894236018855695402446121264072860479007054832726e-02 4.2084984611086342333567926280392168004385629442541994899465777323884146812667544425587645795343081945e-02 5.4463570389079259031525934150500240080585293142620265908560714357364588932111042443730735505396332648e-02 6.4655312497505373091955363240471217940236861466217218827425931573562846258129736689890634956787316701e-02 7.4280910082033734750823494371008281299783115743286859568918860917332224275408767218737453174743394801e-02 8.0737987632895867788957767679537231194021991999255064856876832683863084922080203072052077728928884112e-02 8.5026401829312705056227903205307815565599510912654015511417514324923979932040098478329346845874356440e-02 8.7643845217749016806375158301083648970013793950625882114379999699913233150316293137787901312273884875e-02 8.7637977605577565940437568061000655049538733377866353171049280908143060106250299057739406741392725434e-02 8.5675066458741918354234346026611299389915382073311882632761299265781711924891344506812177980952127799e-02 8.2505330458247844414227343273496395971695365802978828149665411540895367191548899742388619973044967034e-02 7.7821815284764212209429506099875864725203270925141849670420215223869953204174030292595295330617676935e-02 7.2113204772479206772918066384986896873918046198925565272912196559862335141747816268590535037331614884e-02 6.5673043442603096673084906808057750344614549175272550919809128061956210486041606356309047842073645262e-02 5.9282548051993384418785963983003877943115847260691588604153705330398323348678006164890779445035262735e-02 5.2989592009938989298126618004866226238979362612288536216721216064031193264901308709812462292886183817e-02 4.5903086605671791069567385694665021832161352526231057403219831077758694067294706111682275352765926195e-02 3.9617471914421766881359441987883621247483533534192885855117071300090063981436464348048581457435846091e-02 3.3549920898469729881566672045434496812223302247795154560690392780235972507962304133214821613407953793e-02 2.8492136220122627590179565314665210532994553473867289931953585283236952788127410520000875888002571931e-02 2.3193410618677019292661311769587845624130390291760958978877215730041011785876670124060881577868666524e-02 1.8915717115886668517500257825064966645820371925474190903956682089503100877327139113632824129581316286e-02 1.5315476951456711682225900458164739613460016699679484097221752176160501123222632881737627987824868608e-02 1.1725264934854627564355733121599236967020885053979612440589422470260587289872115627851927338996630241e-02 9.2594023583934253195796431929441041837176635010777012914151545465542526206641776873174522291506688363e-03 7.0937781110326942893851027375242407661701125885849357655544894708888890147466921280197148153179781043e-03 5.2591097196359187811083033289491829127698512006665049120573563177684994538413361329666491579656091817e-03 3.6396674423984196011387330221065906111034872063832089240987567836536312157891476432829597039930099691e-03 2.6621239723578966827149637291050823539665694301148975213895666826640277514460885730383754190253379164e-03 1.6901497201007932629095203779861486216963642281058035200276698167442566904399944000062308391010196986e-03 1.2999505641877220418872443856837472124445103263220224851981047426447483530105792546380285957735638609e-03 8.5681559830073607197629419360996119699107187240557465507048905293501274485719979855366276546521541563e-04 1.4781519250442864586309593125117616614351572996579798423007763136723587379258509187411132122849137867e-04; -1.0415386165888691948016698018018397263912750351014086746834821381978835295439993925516170717961926363e-03 -6.8963314843637847759309497998177372943709494809002194392747399433246873440524857498112112556270198550e-04 -4.4679452731945066585751553828706404882615514549711355523028911343882651168016171028714854790275594630e-03 -7.9780819409099884346751066257360719415490555194538261959221860480673611742132217953726557823177744772e-03 -8.4346405661374445306880553110382346584595388753632455873342740387792122992434591449896356533809291931e-03 -5.5455317223000571001139889910390953178980275225118302604334417197166187338248944992093166257885805153e-03 1.2341718533324241296808167840155686797330579903318805352439784063301854774391174292386260983280150023e-03 1.0191106960181034461549827426877799558601109232641855595537781133225968660721298792938933458495274935e-02 2.1898335761448653126352510858486154907553951437628633307629273182600708534411350743629494191317345442e-02 3.4054212623482967405550494785030459849461536924961429250805002140956695450295958079602029990688488890e-02 4.6184176315945700571547624865452633435283295852377551447574900951072901549223434448101401438541456281e-02 5.6950350148688873197666888679937812827434921105836665533761249582161454850228842765327767963325188503e-02 6.7403105518041461775484504671403860094210659097964094227309618562645426167539554763948923778487293726e-02 7.4985205012188168024253561421187162749728782389203951723427906003944475616931466213257901826671721647e-02 8.0451817582661536588842217170346716247405570149891945088641550621000413282725273152324278816098657935e-02 8.4298060842807769166983402712302164187842064107670537706826509997583898765388953500631131381451660891e-02 8.5675066458741918354234346026611299389915382073311882632761299265781711924891344506812177980952127799e-02 8.4996730450332363190127765665615889904602464209721933254833092055826436991956664131037890283467543250e-02 8.2757323169123992029638063057173680031963155292593791718051116587742753779408965787936433783932393483e-02 7.8849123083716036609677260792433696010429347777416139015291992435305459304535870383157017236062610310e-02 7.3811617221909725409046311215358324688539075977938294640039925036723636927478924553781553479650481492e-02 6.7970524362722024502026421749819294395327295259544679688711105571432088162574374603936508715129449902e-02 6.1935297099597958670660774467062775964889826550401898998939435222965666517532098065824839572152618129e-02 5.5800296769172025350022990731550035279995535246577684161763129517945615849565007373507515345894976293e-02 4.8712813710399006381700389348036702253360621185438323971216986313640649193075261012299650692950161906e-02 4.2393762443306531526980902375166766814997298824158382477950946530371572491077233753307167386612384900e-02 3.6080545782745030343974500918441764412514369731480790929308699393790244192716536364931258833673956746e-02 3.0874484499598764578718483760068204955597035840812042138353568681566775164582447945776258921001093541e-02 2.5338350072112622033929003636571880454846591570834352151662950862750736535797783603114817404288660988e-02 2.0821180196885324405644597735747119907977156844930930575779056018381577756630715782228036776151551224e-02 1.6955111829212747924333630994074638312055853983960491888190952022738888402364518605821283852369082349e-02 1.3033487136637021743858001140309493700944216369667175156164239845444899864738451382998042356794409129e-02 1.0325351743917674093518826793633696847220656811291841308143665117847789591220958963194895118514640935e-02 7.9233341675841836998550283149043502209123967726950962368354543184467296665770370473520829273804581588e-03 5.9174247730573147158277300957502781754253789438758282056047046257606467826098201818505290553097785740e-03 4.1958435335060779486547359664450847125893147374843814984297691592400637757125870273781450840945279973e-03 3.1213748563687336357185237525650444211381750997093819021520132341817270342951497130333991817583312757e-03 1.9594097445436545849478482678062914990522424966242785045383358458097809694075835009582925191079859100e-03 1.4434494237468407485518539134272100806009308612693899070421914722770599299922376383471581973888632746e-03 9.3223703583977096565149458308220191899674858907623512068137655810504846638499231081792030251393015916e-04 1.5873853661614080102281713705661069901883394252289616522435827519473596987827458614982173766496259918e-04; -1.0405607583435857292208174858574582724071370215940678445700957329275012847946348157700809199739420530e-03 9.4368998010710895086852762893587856298106143000524348658538116433272998552318217356230217411822328738e-05 -3.2908582172147179760823206650340678022136527239608509971121197711919258423307310547323598914724118965e-03 -7.2297688819050224576234896153334370505637832346488716990130462691195885612209287165372149562960116261e-03 -8.8406383303911783332357365826928446333373264928148911929771424190895355387246096747102021542821595110e-03 -7.4994031524972127648358077120811242298955511331086589880962560387038388318241090634101508990913879089e-03 -2.6493684631134330679195177477903112924014259215655724777691993673877401731228720923855618023693480709e-03 4.8811130495361312115733305289649829249313367618591392223731297678524416199202391117626212180173481363e-03 1.5169353844882859306207940463096118279424468802748332457751585640533327965912878533248104131797244668e-02 2.6298258237143220022714240959456370456989625420731725977606198648015153446135947080310868303275005821e-02 3.8502108030086801367273376777176287300538024542701128835781660871081766577262302321706083249519152833e-02 4.8843535769314864851100632464999469699584250426506599305722753287568768085339370039010643866969773067e-02 6.0144964406994247622592959959221461159532440302620623756109884982243793723258594912368069575134314355e-02 6.8310631879732920358293869734529542258718263903935405113228851766610358195464061317630065687297601328e-02 7.4805099868899509225002077008636904532247316310995832833778721096224178989337192203774822703230234142e-02 8.0134880623940178305347477325378647246108832698150594563841358503588000566907372991082823641632852801e-02 8.2505330458247844414227343273496395971695365802978828149665411540895367191548899742388619973044967034e-02 8.2757323169123992029638063057173680031963155292593791718051116587742753779408965787936433783932393483e-02 8.1860667410024295294905507104202863705079781133903341992484192635758515989532261038967481755853371800e-02 7.9018259796770210310323028309766701698127330129333274953874605278599275751828667742381428445380589544e-02 7.4739343984145211869392144342059555008921928117646831613026689868094722581008232389229189301537013565e-02 6.9304279043060337672755703220316544494846757403696800700497654395581618772084025513099730131879821196e-02 6.3833635349457275667920441119891009896066256164045879225496731379056927795326449722698897125963886946e-02 5.8263381068317832552801857199604283075267845833713445561722544818374721081966419010773508133076886719e-02 5.1182252027120309288274831528884763539704271492696023011303825810428962383832522057054971970288071796e-02 4.4902885263430497973982878310267345844742182590927348448776165808359800021830454151452092558028150252e-02 3.8636625378384452351010620231594876195466565509203060618733943025956396577290132873016515320721914659e-02 3.3429183861921838445826445301008678711380249580663565246504249899067084689076386418998578453005642777e-02 2.7517708660400117443626779587073865142047531048369589755286698718391365247125203860676073851296679379e-02 2.2784181647825603645093222529189053440779839451493215772515271400738562251795057924613923488765596715e-02 1.8766393370836210096074944166743805429147954817620619370833201628929012498361546575367223681197377691e-02 1.4526254001452721575067290831075618465586984997157309157807085223306809169533502908081092969536925241e-02 1.1698758340191476639185718057306582394354408598299262321633924412160947041966880304214536115664791385e-02 9.1281807368595919452749689943819380392869238837972263690162748666404455722225262734706539204563784950e-03 6.8677884791776193112588151950382246562632070345922535187021532307309704786656894782476740857983690637e-03 4.7764232787209042733635167176570041834975012973138043872473403658350219599989977770740443451495767948e-03 3.5486397350600772722441950976827974338641668579149593019021035436490218542928995814806832158973800262e-03 2.3011162433912335213197024924607242653246175354263171578271682756984810630889375355012331763524268706e-03 1.8398766463489947756385833556701899921024797495904141245440231191267592733538889128771294571258473714e-03 1.2366728545385466655048515365503512033014941526990253552020531559176773107760478253818309459650850000e-03 2.1500448879011975978793858972119687202671798038078550627995957006290748576281039285020992066367960252e-04; -1.0330408406468727970380662296000855011629170780018768310203898087120783995883880793483553301451865741e-03 6.4087365874932481587706913343161440395780911565706901959488707933224996961396943294805276252963758092e-04 -2.2376855496703864850088000623944613270877977920716556635228418570138746503675112526613073782490641585e-03 -6.2812687505009549024152733643685435821010290887371797577089004458557789677539398351605277234901480327e-03 -8.6706973433721914398546265318819221715313352070327142139013456715288438727994096380345385504341248403e-03 -8.5437382292588547417044243720365797449984042484067455030210136237088343295273462007114782901268688043e-03 -5.3661617966677773807666787006657965001754427741107214525626094043760728898045162155917461809932682324e-03 8.1145575300030274045689459258788685485030360344003840194946151550502498550103198279119097406068973645e-04 9.6308671652814653561889778796061516265626318841332530314259094025517957981404927568448484385877633395e-03 1.9596430800220427544737595432935557632323857913132149184477753001757099518209698362257018990562551162e-02 3.1467740064451982591099081507952855959350742106049465031942673128448100312978104711726546789842232600e-02 4.1185209675849805252735854246830016768313015794733693665864094215291136235583832058522475203490368441e-02 5.2783519594755739924344846224926807011930713283072934850457506391302179010437119352283440932782877927e-02 6.1207727120464138762031251133081489582570353431880944706988549288868666814382553182271783201674636791e-02 6.8351317374028292906665642146689350788103918544727818222829201148199394951272802297703198816584148869e-02 7.4705227059277439777267068613041904792381378133532435834610735603616066327297067576070334921120650278e-02 7.7821815284764212209429506099875864725203270925141849670420215223869953204174030292595295330617676935e-02 7.8849123083716036609677260792433696010429347777416139015291992435305459304535870383157017236062610310e-02 7.9018259796770210310323028309766701698127330129333274953874605278599275751828667742381428445380589544e-02 7.7171870299057197321558343916111211686532978454701696535282768855094544805939824075215935906629145336e-02 7.3584265290090655470166955671921525502051028918004645580430166829445936431821305203512292833360971495e-02 6.8677172067960872475556365221144681616177792336424018207513180358622374290729197711336886215172605503e-02 6.3777894033696285943102470385555195247529442662057149566761877984703221219922639759382062924879599166e-02 5.8812455419492466605066830103232149857466769788678394871958980709389851759477442210315573409215749865e-02 5.1895730058112151265516364958851931889005709862583414104584374815962848986367329293327689765508920670e-02 4.5943814257714972836575499219098884854265822787765437520410627010519252632647299745594718562174068705e-02 3.9695477917240184844854487193664589453053959035364838485743393006385672478643174467042345222095819273e-02 3.4744319491704630532448076474398630150147810981996212768729876580287101843473093132606615860915914098e-02 2.8634607178437309123470258416075576388330424474547279157660010796238162140636347106823766542968675860e-02 2.3839659140764929841972229857859503542636725233989412629035945876163020269350528377530502406189996155e-02 1.9823358799263195611616940886658647263346729633207993784722022143090936769673992712531433466466326419e-02 1.5370843814641720575798104431090137211896284739420416948931167876823809037625252413573367346359614375e-02 1.2592976702447184026167139428484861106346467072394101952911062399290681577944637585695449864719693309e-02 9.9099052677109204208105774557261060031861414742081088871882894070277524657144502292295700552735672247e-03 7.4452923927762591922796923628192124127869600292599526353098176399724343938193448541193740398239155376e-03 5.1543913117447363265833856516161164099002164945474237323967096155133724637832822523388525663604375055e-03 3.8841919149026587806813421951646303755019875897848504945446152358526627235748939924430805340424926626e-03 2.4913599578906744564975718769157291449532512237129711127232522631741579089818725896479698312106385022e-03 2.0926921036837131837646604278599896030561630603193433902207199400149323660720385753945441980192224001e-03 1.4930086568080431517604090247902145679120674778314501412689026136430375089681648067452737908194326072e-03 2.6726158767791446601498237873279243990055844514620863642622545022109413843013307384835860270233733242e-04; -1.0120741755270318617532489924985571592573847232706700286153182463100130570511591455613950822661179944e-03 9.8584647440137763560847640092170032239368421588478115159567581029126481305686211610220429505613483578e-04 -1.3383314437893955400680102025298281342262449030146390232008768450075446092050470360944872824071618153e-03 -5.2655867216356269471324132138740439710902661394135373010120954901169890116961747928009713361924911984e-03 -8.0978301644538694650363339733917202523588111477296326277788373667062873629989915365104943528273613648e-03 -8.9418462837037995766596598602928239381330580525086373385903696770607272057127459788894364935850679396e-03 -7.0348480352747237536986723212117133840701456177135093522721959105664134108361652677854407405395247903e-03 -2.2788434028503551002692983233679740131521617306410923893730576771615014563376486434499009942453851141e-03 5.2407972442165771621705655145866642856222016581211032757574406572122409724736334836386186812868760295e-03 1.4066592061096994015815092334723585298931889760626845004297435194792181792129445860100188321790087471e-02 2.5096494058300308566135217908554776726082480409844484506015162882275059013773823716797448051519410159e-02 3.4215504526616395413182324834708823610333558304433473965679897022773767097422029781299885448503752998e-02 4.5641360532896512151892108882828057074738818195059335566342648050832159122138370342542010930313753704e-02 5.4096533209044286872953619244840780926965793287855763374201923920400061471760497996774092332619573289e-02 6.1509206116294238795403653187228372156597577616791483721004710308849687453606416734480856336351169118e-02 6.8381214483436788781570492295761213429508830403894652155437178205115486004045723821410775398759246799e-02 7.2113204772479206772918066384986896873918046198925565272912196559862335141747816268590535037331614884e-02 7.3811617221909725409046311215358324688539075977938294640039925036723636927478924553781553479650481492e-02 7.4739343984145211869392144342059555008921928117646831613026689868094722581008232389229189301537013565e-02 7.3584265290090655470166955671921525502051028918004645580430166829445936431821305203512292833360971495e-02 7.0720030025328533678330423054766259143622659672969646161801379199614506891657171969894141236866489704e-02 6.6392508850681946454841432167490703491548538568877939928044562178891333390643275824090023766820454361e-02 6.2093391974677916157440935596242880875945868889215127944807250954703434595725514896372494823070712171e-02 5.7659525581746160805068572273275977381521568297180325897142026936919410629656692664385095738122583384e-02 5.1128853762280726403706860296025219117573546133184686623521456310281191936318889504754992258813909557e-02 4.5429140160258789060198193101935689861655758294915387382876058590836530540827640837600364677158742216e-02 3.9534934479334660159082444643160525035093012199096484372755089661187650842987615079670786209207231493e-02 3.4724156180341774876022482525645016777604389230068969865961735135412073296756506864650328983177262209e-02 2.8741444510947070171232762314282528732650042810829629275704326318413325263107197491815720046365714059e-02 2.4049037698001055168982885364476065642483525973438480201678706350477949381139645322777179707241960093e-02 2.0079099258883839461950797175673111327523155198046939193891734003781192457267953212213647936378760118e-02 1.5638306598208447624478988731028104096534100342081952225535242613934312526125336270371456470443062122e-02 1.2825840658129265433365995837886101261796813356552331827481199660667193099870116176768775309451214021e-02 1.0160066387519259313654769981183649206156942922520712628261021962346279071538980407942658341380886524e-02 7.7010961394617981221652767636792542599411665222827214383138427936479834102372897578366010037413206190e-03 5.3235841206386863880513627505821022038914386635960275247215072280996195370199943439525981421867460278e-03 3.9905904323040223764457025162403172077648057443199926636461837817755715635765154652577852818804015880e-03 2.6184749246846527339509608712028740199305934919086089327150102780400365090562390219619010409933097797e-03 2.2078416650408564444308234336343801098116097028506123769257667168580383680828434104975963777612291195e-03 1.5418760102335016262431845686240608324086286152258550907449451975929336185761357229953816630510162540e-03 2.7344495017855139800829204153129877631494473693845681218830480145811706390851232256093456367841625318e-04; -9.7234514702551797837050483789595309961493511256982906324953098872088878261079520970712813593406312962e-04 1.1626787228596396321227036912459389799504298019928136190942461390865030723770941105842256737856695429e-03 -6.1376502221488747803585727958579141336042496389193877765098224403252572775172538270416596122457079772e-04 -4.2692904188551529569471120904677884326919747518121077413459544813869535631828154657375222438466405618e-03 -7.2725938591576849791406850049975481567235235179590112080409740305127198971051678165899381021036989196e-03 -8.8510785558392067670029277214052203715387635084051782556377829641684651768026907962506847188825543888e-03 -7.8489087367094505224400913447279551249864240738222035531580763253285917901157091927193835923315010035e-03 -4.4924657544793039182727809021788589620125681505293695318139402368725787678488831110486406099798668103e-03 1.8990092257253184755025707982086293976206546866205138579049718551958720906342660875350298591891897797e-03 9.6571218814812713262316665877659348738736374687328239582815883041908343624048544869805592724729496586e-03 1.9447305483582374218519729465359532241878751495541007515154642765648789669834456761170755122327348760e-02 2.8042382491039310001976743206670163016102992097779930887186515228673421583937039803009832581840245359e-02 3.8868626694548519143963156507309561984255638385879152233173291876115417327476456827245115242716647536e-02 4.7169998913777145002580789444212605077694772009021606870508651899228057232801254558390524865470932145e-02 5.4549640038612474846379604757203237816313733334089481600445031169471466770395829475887578719009460534e-02 6.1472135702936113078677488839735215316042966840299176818992536620190389442484292388789963175555587273e-02 6.5673043442603096673084906808057750344614549175272550919809128061956210486041606356309047842073645262e-02 6.7970524362722024502026421749819294395327295259544679688711105571432088162574374603936508715129449902e-02 6.9304279043060337672755703220316544494846757403696800700497654395581618772084025513099730131879821196e-02 6.8677172067960872475556365221144681616177792336424018207513180358622374290729197711336886215172605503e-02 6.6392508850681946454841432167490703491548538568877939928044562178891333390643275824090023766820454361e-02 6.2822871905336680018295859041315222268712679385477648366960123146657278678366159348536699361139466598e-02 5.9062497140286974209203404212019688038372305313514195411123174790592620561125433737599504391948964956e-02 5.5067470084875249391669129423353189019385778725606984327298341933869430769792938631750033521132140169e-02 4.9027966465247674723212221938640409744625185865499429829484708608489848772895646553869001292038465374e-02 4.3835326449188989981500950883636255168210553975238537185282102208257896737058855145043967076341368647e-02 3.8128568760952719121991169078638320575881038585967578598203215152555092437748517389597210025208929907e-02 3.3690188310595471500210234477380180938633882898412521359372802117810190942626846431087983194161104787e-02 2.8000347251481907850696108658852856742905061190233037888576967761751214684870494705698464843245220019e-02 2.3513087130160859411171070469871496100567826436387928297500185447169727938767739109055389051863184807e-02 1.9693451167155489173129450269338994212574450400577442398194331280859073816913150982330293723322145392e-02 1.5342188458090746055670480463521975507477103802798993889256034281496917283930619773116179886960802055e-02 1.2628751114205105060483092636315780047919960793706760278758839238988023635420417363404606504502253033e-02 9.9776896820043793898127824357558462052899876317709770294671231225967480677524080141737272390511030379e-03 7.5613735873401716006666718337136310944922988744578068153578690410339545559922649002239251922129906116e-03 5.3394120916924678167351332894838156906120091421084157533142840643035621078911244219964704232332107476e-03 4.0781037750959495775821928367747928295002159386135444438692654758467335279506540386647555546476492529e-03 2.6039740475346860538445273980406275737223779769195845497165699827965572978317832645982714955414679295e-03 2.1275911165455681393282451471452359015424307465118119491427965526838169944964996213830823923035885965e-03 1.4981353399562330384871186817947477808478791174586489298275076493942710961973179528532592686865344980e-03 2.6615140339418706566475483673681329471579919062839794171323706255984992559004242103648897048582490784e-04; -9.1334874583853693153719797926970685177234179863400347602898380788418744187209432481758103585834095112e-04 1.1616571311840323656006606381851837129827149880563717766304314548707800150940224536182436411352992506e-03 -5.2927240734461657577501655583918051487844926588233629163729956709688792997675150702276269216445759939e-05 -3.2863986996572760971290745654750601043257606959612608744970904947761437961143456378085068883048105286e-03 -6.2842631045124577835834173739349111445343028907569432580858372307510293917124150786697779306828551634e-03 -8.3300473510758732825458363577828226267437213896465705653781047095365980549423442604472408754579995032e-03 -8.2134160431251781962198960764329906841837353282101974004299802654893821201261557982258993814330278643e-03 -5.9385547723897147969987095237197454437256714957328915632862303205670209192104510744629236976189308122e-03 -7.5271714066793621385925141657322937682888172459708804181914703644278349552718941491315336155807509274e-04 5.8068664090727065659690317262057778655312400750590133259419764833521836465730561353121242069472599679e-03 1.4654686187489048480243834035379268242814172988992968766413097040522168512556206553398138600368063395e-02 2.2297909505575847680975794548848338370566450669554918041276969752905894855582111680339016628515509930e-02 3.2626989878991138403254976965270699538063348934922638036881616408022640289191550303319590283624762849e-02 4.0516293468968645674520516921360839513577703870945309495575395132600395282615731867803631199423708668e-02 4.7769151304001056973577344999238183664287799973889113799206662879305760794598860582760796468078461380e-02 5.4860825964433580183798068108990528482618352971433150967371604693003745638977455492860489897454536631e-02 5.9282548051993384418785963983003877943115847260691588604153705330398323348678006164890779445035262735e-02 6.1935297099597958670660774467062775964889826550401898998939435222965666517532098065824839572152618129e-02 6.3833635349457275667920441119891009896066256164045879225496731379056927795326449722698897125963886946e-02 6.3777894033696285943102470385555195247529442662057149566761877984703221219922639759382062924879599166e-02 6.2093391974677916157440935596242880875945868889215127944807250954703434595725514896372494823070712171e-02 5.9062497140286974209203404212019688038372305313514195411123174790592620561125433737599504391948964956e-02 5.5928101993872919264984525923942583276545759570556315699391791356743237926971994958508873034658619599e-02 5.2526480520649584212485821244924216621346809364289060333624466351124971987900777850949071213576349142e-02 4.6960765794773486879200266262465586347731171873477669562753118178555394270671642366333473041510227331e-02 4.2154905682692451393219742571961621495501907612711127143746729309092513141194732944439019590180182912e-02 3.6921816414857151397807194805220612814348904113859455468848848652078827025624541749675841584015394758e-02 3.2776568329091509069735892856205788131658898971525895933031141577585507949593019132671017575098161311e-02 2.7335135501754793566474186687241076192958684334060694632355511958985096894143559622801936502195913395e-02 2.3062144934332188582428808715758593042451495106457218245246676424301057508465309425356033634266330467e-02 1.9409554432194353207537903555116932109610830922806774178564574170609757724023844457319800578720339654e-02 1.5190194397406716279855647437759606740294510660836736684266191118070628315450802934531713543046390124e-02 1.2556152579208531906162944288086471826999705605049482897515553878634476438994574764246053299281434522e-02 9.9905231317372728202545774567394729372096257981068559605316349001294340816769483685862159064182421642e-03 7.6218694453997291080647295526120512874999176748582943195707885907158065416892100162637407033729135730e-03 5.3643269299181850567740700733708537550569991389602205705861635082891524200682559908570488662554660761e-03 4.0896372403522905102331716290797535828409929757927265180635987895874400741310581010679608776306684014e-03 2.6654483988496519007079217956605406706390021168490189944770190116552109839484540733452536641589159144e-03 2.2067918271826775267205233537587239244642757693969180131947609585221019081981493596109437112427481582e-03 1.5378880140127490666079610616219224820208020268785202740393970637916490966096578523387458441155519120e-03 2.7212053462715107781064593427415674886864562825342325092940105742069993066454688589252318926621787290e-04; -8.3800695494281625127558888541541964120256720852171731147052518956049923328875448532602897875422690630e-04 1.0419842345469189921812954037778979258579560627771182799566030194388689130975280837779631103055183086e-03 3.5155110379423563944294968286793774047988712089028249574697661958594563613155760497247501905918739798e-04 -2.3792494374457548537639100021158720626172888403562254769927589292286101639721075968910764910458066135e-03 -5.2465452266916085160765016865626521668737975441719218984586041657626314974390391308410512331407783464e-03 -7.5240330363777705305484652341417712888363150602695634736287802901871400969503397084121573918988428372e-03 -8.2262505140876520948748370312927926865941878285617980448041581393353104292681859247485836578264938337e-03 -6.7190019395270049027297607702957669315291914025319735525264062604665356098483826317272837102647623090e-03 -2.7531776212943522841582044542603463062630207185580958074817028153100224338101913560879287206369586316e-03 2.5850754729706323755168121162697336508626750413054926270858873419395791916062725217547697583347446992e-03 1.0685280101295355214385803731256386119318551300780936686050610059820595244667667774575650349632064557e-02 1.7169358352508284393561355424076525087143534977350409184601720802121977641831348309721916312575496115e-02 2.6957176357804291891806250060508696974904845420699781379668657106884696969978517572187099146639165114e-02 3.4279893319765886666747686163685379683664563617288523740117878260589939742117093002719671837792170747e-02 4.1316515580707190775108699588978608647022521098755967132141805067474928962955355191880181597374261634e-02 4.8547443931019333063038432822799750466793902720451666897349822641001065714244424426762158949033485360e-02 5.2989592009938989298126618004866226238979362612288536216721216064031193264901308709812462292886183817e-02 5.5800296769172025350022990731550035279995535246577684161763129517945615849565007373507515345894976293e-02 5.8263381068317832552801857199604283075267845833713445561722544818374721081966419010773508133076886719e-02 5.8812455419492466605066830103232149857466769788678394871958980709389851759477442210315573409215749865e-02 5.7659525581746160805068572273275977381521568297180325897142026936919410629656692664385095738122583384e-02 5.5067470084875249391669129423353189019385778725606984327298341933869430769792938631750033521132140169e-02 5.2526480520649584212485821244924216621346809364289060333624466351124971987900777850949071213576349142e-02 4.9805021580407856888864287050597504637083624966907824892113927826688733833384122850902377271804237214e-02 4.4673577005186383000744846745040309781767222004933219042329116386861379159617701275787972445917905401e-02 4.0350267224877662573286614435136403171605585512217138833352552882755768229416554469105241805391119171e-02 3.5544228644708010133242132478128202352516838985522145185737107456346376043021389035018318863630669321e-02 3.1821982278714351997741623008103688248154528653034459505322898665352419092870218462637731089876369680e-02 2.6556460829377761936301384949340027561136018291822290028979312512621216599779048652651207346916030925e-02 2.2512756568796982592600633397093535114472545973880525668398265530618075847447224137484194121911645531e-02 1.9096410983159048628151970552654615284619542234765852913636949087935541366992907157744760624889544839e-02 1.4983546132052858750906963537436236327324338402836847652628955155130763154378342843455438150087976426e-02 1.2534990584472406071365939109861996714418193735093168582085318963321960176277254984982521721626724400e-02 1.0066443100971535281857436062088914915380927001124410728651135157111423226063489354198200987418319477e-02 7.6986388128044753979386751633140710669509708005086568835621858987000225282208206445824164371917590812e-03 5.3644886029857933969359080241329888837859912676997442293394197022424813965973482674298322394956063727e-03 4.1031111609693753493748276339182855982028375199622273530075758174614444769916785630916697313109615932e-03 2.6971042677389917941093034913433450655313432030300164926473702183500156731625049879650297543146408850e-03 2.3312382675274396381947157345987323913633835959987337184097249831195547491908591320115801797866619158e-03 1.6700784580826284048307512610500157085849498899190115663653854312946404683097485464374054911956075999e-03 2.9784426004845920098003941261246748514489107373723305152305773425952121425564077719282662110042634062e-04; -7.4972017260306363122845690125500015518610879024984443115078628915669807998073848475664694502514675401e-04 9.3959818347637657117629421358623269978661823652901607452078949928417952758870303746050498019189491994e-04 5.9093091514491582191329844628857942857808478429123020543814724495611091114615585178986678433356866721e-04 -1.7028433955136886470053777264550439855601298303509915732889712849833188154313141154002598412654317988e-03 -4.3120838211163923114081410396190366752108532251146507937390620701714454123079237097573949203487531908e-03 -6.6461295059817714398218962894275953097830521511863396169099398395088078160785734254740168326883370327e-03 -7.6488211538050687141480694153696244500516694072034423318900589568555995828304879179864232119157417731e-03 -6.8512386801355857731054137753273448403923890501982733391594157226474660020276371222960040719149955350e-03 -3.7120952828455544053300376636131034957766430127489554634545764803496538234124827040826749745675333050e-03 6.8774907315468448744728940924585105380336287105607177037699951595906737767797136313761950907145032339e-04 7.5830041414258489651754774981596430411284578389789818506477972082801222417944075027873912508068170873e-03 1.3231197976075968254529159278890125741806015364554146902512727086356840832193881262385047982137455506e-02 2.1953757238882670119546002988018530570658070415870736559778050839230417163136080354721754708731456658e-02 2.8561886854834766820734901194079433257858955793075968275914870089294772322248393230566178988291603919e-02 3.4975720846030623526138178817991904725183511386774658336500050539854746476195181882941534708317203492e-02 4.1644643729272550435715865247991542126016807327217532350772026535526801765060658111098003637946586248e-02 4.5903086605671791069567385694665021832161352526231057403219831077758694067294706111682275352765926195e-02 4.8712813710399006381700389348036702253360621185438323971216986313640649193075261012299650692950161906e-02 5.1182252027120309288274831528884763539704271492696023011303825810428962383832522057054971970288071796e-02 5.1895730058112151265516364958851931889005709862583414104584374815962848986367329293327689765508920670e-02 5.1128853762280726403706860296025219117573546133184686623521456310281191936318889504754992258813909557e-02 4.9027966465247674723212221938640409744625185865499429829484708608489848772895646553869001292038465374e-02 4.6960765794773486879200266262465586347731171873477669562753118178555394270671642366333473041510227331e-02 4.4673577005186383000744846745040309781767222004933219042329116386861379159617701275787972445917905401e-02 4.0193371247287987165312738878743880188909135019744423742848940357902140627609040123064588134964288880e-02 3.6354912437245489613265323865974471330199328662683064328172499424408441365092508816270354308184283740e-02 3.2155422665709534402751875472056587724927148249112072419139846096968155229642069617173426386511042182e-02 2.8809980200535873511065986537860436530158382161646416250109666404564723094187784597663462668836615883e-02 2.4122416900309937125436579163326268441735739585520773306113007454854600968517873470368639381053370334e-02 2.0503224484126291991766775954880746451231505619737507145886716125974403054715810847280659747319932319e-02 1.7410801419959067067104082970133023789397563892051826055392726433677144674343520684483646124288709181e-02 1.3700026550236098177482834013309441636408151490401366542882795621045242828500883196247470754646991851e-02 1.1438375630740648325025334187468604598313724635434270014323419275716842933811209683584851219223213062e-02 9.2061266383997891936094428358708715361359155971970985983436667297667319100665124215305880148427096698e-03 7.0787402419971949466973514938580186898732913517373031340167163302175910485915379417039863943963279592e-03 4.9482547893899955141875309696724660307245108914777971844722317507259129682032823782281733737101253650e-03 3.7721273522746931138525094715128090700269276982628162983446496930503042319198283646865942807865090791e-03 2.5103951675366111050439004752753621679239719994456897149655986877416641636168030631303558757904314302e-03 2.1464553695478967180547634388483749341895823010430395181400948780689573465644913587208888498668875895e-03 1.5063469836866623816864449099398119907862084861335756976465366072656945330772547004293622886541457542e-03 2.6845191843052355938727697706006576169050326384149101431240903119958891625676512366195018780069790603e-04; -6.5699166267571635539778860642418137662123366841447417342037254047660318833699791609348289888976892027e-04 7.6395597631115474530501864988248333649829208176328434201702840310595517841523722409095959440500544350e-04 7.3498823606339042162062074653653069718543287432848161611821070789948157054121879763805060559792928227e-04 -1.0981411712296308419532841859996610456221794981994991371645325056105362709940047504425812411300396196e-03 -3.4152348858611129521121630043017569280965035906606820093464244325820605011821671369535746202284137530e-03 -5.6923439178883537193929751697362747894363405578888500425950055819948072974107555632118142168061117484e-03 -7.0156683400782072465888720833322731576417267873904829367996340473428342286612012247352554005999311099e-03 -6.6993928829766631354372070610438799594326547508770804663092583538416609179205242675869391510046662842e-03 -4.3964017920853898956443051063326331282891484607434550563541151521088918251922120584801452599580746627e-03 -9.0130099155327183851793576682518880103459835318787301202010147507922726518451227631322686165958229276e-04 5.0399307236828784556772973278590201330191687560955147673146239644795437671474752152013152412749537896e-03 9.8034194820388014391992211360983613302951160966688646307824101209273243610053708262597474508009202069e-03 1.7560971755395648638675535961127721558752035128196800483633167927095153672018240880443079941601224822e-02 2.3481998638787043313078680775334832079611169930562098684580582006714064164210086280961363688709934047e-02 2.9362402300928910253702551024207125172091457732308920360244669376372664013937749308327381629721423201e-02 3.5588289813371558919570267382294598441736671188953536830223162575357047840981681351742186835090759576e-02 3.9617471914421766881359441987883621247483533534192885855117071300090063981436464348048581457435846091e-02 4.2393762443306531526980902375166766814997298824158382477950946530371572491077233753307167386612384900e-02 4.4902885263430497973982878310267345844742182590927348448776165808359800021830454151452092558028150252e-02 4.5943814257714972836575499219098884854265822787765437520410627010519252632647299745594718562174068705e-02 4.5429140160258789060198193101935689861655758294915387382876058590836530540827640837600364677158742216e-02 4.3835326449188989981500950883636255168210553975238537185282102208257896737058855145043967076341368647e-02 4.2154905682692451393219742571961621495501907612711127143746729309092513141194732944439019590180182912e-02 4.0350267224877662573286614435136403171605585512217138833352552882755768229416554469105241805391119171e-02 3.6354912437245489613265323865974471330199328662683064328172499424408441365092508816270354308184283740e-02 3.3255701941257387650613230334976573091961465580331206895350665645472805781421538510573028749530883781e-02 2.9219864259057241691421004706536999896110035995636073460153179785994719599734146403566903988352454896e-02 2.6542126667048801746111869513028545722686530980221255862881199007685886907550350433623535199559626746e-02 2.2191510402265145891724283514711909775003674139378781231832080303483131107247968503537193919651961826e-02 1.8914165043308837244981327416084307073143849739034150289324119939444209698080074665692681064440137972e-02 1.6187024580265344112690032004672322704113310625035730609047186667485578632442065581848708771925372943e-02 1.2676068281323272959320655151546138847800286378142899984802963830273626257960817570992561071098277263e-02 1.0784095592299803565170996362791013035419352746029507746537956728908341516581447666121524569021000105e-02 8.6650662056414079404907779598309522562912305174760894867039293678015776294177300391377610734005429322e-03 6.5885599947505528091988341575403572305520553795548650094408431468064585558296529007432633218606562594e-03 4.6731852978810267678722641243403249533837587026042152021732910094038779610107615673717826354223443951e-03 3.6833791528976033752896053034819203492316077687891563609752619174327271433391842260067969427332699755e-03 2.3098148333417567574642873904362453110739564441247052758013273853221202163114692742846611621694910820e-03 2.0079308468682270808807036989035111194446965251264695063360510674390050982483440085786507831624168197e-03 1.5250856827984302725710215802546629818190145630111390542329609373785660665422186094535193720325272862e-03 2.7861198643996310388351953472708713752991700400760475256978668861827993825703088022000205097760398984e-04; -5.6264022155710914442464253360242324779725013621163200592366505569194743683279151373622700699916836063e-04 5.9772555595779892535728418104009574690898902921292171976169350208846769596835371122220327767975315462e-04 7.8722950952673389245619571038414274604380638043747975432756202489598808269553400786635212601127244250e-04 -6.4435282884020822378914370254537383682983847598896893952370887355634413597026709046509484868138624470e-04 -2.6373004860599819635635805726760130805376994332410752853411325957314083100501862931260392140678694231e-03 -4.7607133648689280924150461595778157489391492801895272513818332660956118644469437150122263133876158373e-03 -6.2143677072314666158713787136817882415442164594676518168478212154964077337114610157281665993783499516e-03 -6.2474841643797386906898790418449170859523834108304256312735045437657650293321136667781044536684563167e-03 -4.5795698143386654973563835753625302482125776823721876687310440724756858696583192123436193899287017978e-03 -1.8941320348724828488753791270035176572348739047198976876749977722916595995949530843264646570783077384e-03 3.2088644778136276585450270667648160143734206678408367913073097645713916908859356789802461231278050765e-03 7.0028991143038306044206988900172492455892162464022204626880370738670298602332109551801568093395005262e-03 1.3904723310302393732364954371310898905739422768692108355351641825779091214454778125979217774330936470e-02 1.8987733416383319677555529227764647569829551559138499324267282188022013088075216121088453822783599279e-02 2.4186721758243107125362081066507207255074735403226779123513187735428770419115210290533242825087446701e-02 2.9913363062432065907806069698629801813707198625418085436036754426759435275684225316854461145612635569e-02 3.3549920898469729881566672045434496812223302247795154560690392780235972507962304133214821613407953793e-02 3.6080545782745030343974500918441764412514369731480790929308699393790244192716536364931258833673956746e-02 3.8636625378384452351010620231594876195466565509203060618733943025956396577290132873016515320721914659e-02 3.9695477917240184844854487193664589453053959035364838485743393006385672478643174467042345222095819273e-02 3.9534934479334660159082444643160525035093012199096484372755089661187650842987615079670786209207231493e-02 3.8128568760952719121991169078638320575881038585967578598203215152555092437748517389597210025208929907e-02 3.6921816414857151397807194805220612814348904113859455468848848652078827025624541749675841584015394758e-02 3.5544228644708010133242132478128202352516838985522145185737107456346376043021389035018318863630669321e-02 3.2155422665709534402751875472056587724927148249112072419139846096968155229642069617173426386511042182e-02 2.9219864259057241691421004706536999896110035995636073460153179785994719599734146403566903988352454896e-02 2.6156598879925949702964814717421773639294876261711567212472445424240436656498931026186285641423143325e-02 2.3575932491056850350317127789848326389182714083752038377454266002448731997754173175807615404235897249e-02 1.9814844453504425548972106007584741818868956572364838983071995793633225750248375873082228056174716991e-02 1.6953044755533537747887166335467132582440861706742140496360678175409839918361781134915353221621216315e-02 1.4500105760994866722559296738771587543707721377291043317812232085883023458930401770432629404586842788e-02 1.1487228029169379770599761535201842292757255309059246246436475231247626867052998269899453120486926218e-02 9.6491572862622063221507649986367479292320760729530025649074525456133727005396122472896739195523699883e-03 7.8607101344912558865975974029260108160505333655876111955510856691138882737001964154936231893006590885e-03 6.1041554597872366463097510778777838122045671803750274342418105384125076738335855729446860230413956252e-03 4.2156224333235924639515455927458813124143110228080353468216591778656182797806205045552534100519442163e-03 3.1862119537878015395081946663623264348292092366668576441768168697403530405553696483021978130811859487e-03 2.2001413239869398232840693451851034820706893119433087516099431107542355775742288590721906950492504756e-03 1.9366584168562339648088997104567954527762720974666780649883596670843492438147403581637425688062733763e-03 1.3429529986699443410099063526456663662838174912178498096666716798284414777902221265881260154345877256e-03 2.3898756517882459257668608488046550135671996645035101760704873397668748693843147291447355416933750001e-04; -4.7262773217352869761174161049309978189787240745404366461293678503152906639182649612224476088192760608e-04 3.9738513551168336109800407414832282713026013672543101320093281060730766558638237785495430544439400719e-04 7.9251557294138208941356581012742562965012721967426753409355233321693950935756355289061119241989627950e-04 -2.4688649209749318062389675503471287109003155552216672578410383385460078894935716345555956253778955022e-04 -1.9329732782062854018771883740649354144717714909730869737138753975306584964183127920968313792140941818e-03 -3.8699207919840374574069439560152361885997473726616256834422836820420911905267837054626679861346546960e-03 -5.4979882414007789585547822022272284372472090566864328564130340877139940516694087110830688274590991391e-03 -5.7384145602878620070466683323931286690767249577063746164267291364617422297664557506155671685157230491e-03 -4.7065286972016985734302313643811039434653056863225423490084415857510643763676930595839882280252502812e-03 -2.7362145479053186790571156498884895642564041538768761635594053926392674642535428556020309965217447219e-03 1.6856616422531889414675273931796330954820266389479831760030859696674013806744997554187821888961590366e-03 4.6632761772937579399126755659313956043653469924568041466316849862826500418522178434837112162177602556e-03 1.0751174220063970129282907140277994030279498004528964742478865265676654023606285151728769800990073417e-02 1.5169760544874830082872431820036204495661289035217551791030716021217603694501033145144311458718607545e-02 1.9859272993476216746257658706584729759660086259872782788034073329116998258467803649730788322893542216e-02 2.5172506672143658594358222532192039540715244785227366192911980457441555418942883482038881152745927657e-02 2.8492136220122627590179565314665210532994553473867289931953585283236952788127410520000875888002571931e-02 3.0874484499598764578718483760068204955597035840812042138353568681566775164582447945776258921001093541e-02 3.3429183861921838445826445301008678711380249580663565246504249899067084689076386418998578453005642777e-02 3.4744319491704630532448076474398630150147810981996212768729876580287101843473093132606615860915914098e-02 3.4724156180341774876022482525645016777604389230068969865961735135412073296756506864650328983177262209e-02 3.3690188310595471500210234477380180938633882898412521359372802117810190942626846431087983194161104787e-02 3.2776568329091509069735892856205788131658898971525895933031141577585507949593019132671017575098161311e-02 3.1821982278714351997741623008103688248154528653034459505322898665352419092870218462637731089876369680e-02 2.8809980200535873511065986537860436530158382161646416250109666404564723094187784597663462668836615883e-02 2.6542126667048801746111869513028545722686530980221255862881199007685886907550350433623535199559626746e-02 2.3575932491056850350317127789848326389182714083752038377454266002448731997754173175807615404235897249e-02 2.1627089165769967158485555853643741937058402024155648928172370935960616324963009220537849657892274192e-02 1.8117344356516647442306866607655671653402487292307461365796048135323723520409190612237238308559611116e-02 1.5546913298537978414145473454814902296169643128897803891721492223539565851462264200922732350589229149e-02 1.3435184243362626650147694423005492810742405635724097624784008283557974568244368945958472492813546757e-02 1.0582450208907972811572913216934312330127382147860504385439501500623101407268715623785721614392787702e-02 9.1116204565377329112429135750307922440607436812059757285380123750284243643962828033494053151469358438e-03 7.4180033466384413791133455697744270829866655035797740021684617701183610740517502455502288477386016619e-03 5.6808450005960903600895841570400286410547261606212430416614528089478491315355791798439758210172426312e-03 3.9684944886522453117786661862840201667832378767409657622039385074379021521641993950369651086363547898e-03 3.1181125920440294100666978846939710067050907585212692899435842662383743403469090801399233234250829608e-03 2.0137085173399698850433919498904752186144311426228116636148438579031435420040896982130444134961837803e-03 1.8316915308939951173240409640722287298319833215951882310082754913737195157272306758705870547539350296e-03 1.3966116678929049045747761182864013658142485932659230579800939279874008710655010456732553189238597403e-03 2.5512670867792991921494922377398117017447457608307519517150585780831656379385351265032413822323774383e-04; -3.8717542307364183254297225264774464290980439762858957846830726957577051669010141991420466687997212256e-04 2.8545914162652036879742434473241074480206881349251790708598798512177830066419211341709010461157382904e-04 7.3154017687235780193907903880135857441693999430060479724397730795946969553986224668528525240759345397e-04 -4.4866623757908806198819488847864986187064392476616114410513732485471408348042968855826956985411825844e-05 -1.4064480403898275956165471721163895043968330239666135220898622669673306350920063838118653299018430875e-03 -3.1274306604345050508805917475419162344866240212960768088093054853849373026215865474662063129435204047e-03 -4.5343414955115455459785272264142928481781508749959507235857501817557996716525109737772105621901157506e-03 -5.0312856525891515338158294204578954532738403733717607415337064313533152765168934748017188164794336541e-03 -4.2558844448278679165921980366469394736147489003753903366104739504990335869691595264537038062674557878e-03 -2.7238963069677336386219249288062430977560588543576434227221155818717550604587514245365742326099659614e-03 6.9368900254970283443841939761652336946724836664054877257813661904793743852688203345008051627749596384e-04 3.1892317941221178601498405747121098255438301949558068582865445566981074835095144266714786422266608047e-03 8.2057461704198271521634978091216951122066096865821322467945400585382031879344050776256276090044604231e-03 1.1920388924284518442070761262749242295183734453211965530229284270346376211428076336630734064702207489e-02 1.5836519485825320239796624842574342380336379757595257508590300098597291335693712561121746215240489534e-02 2.0274236901632752678163337756217745112737013472634972299938740763120197351128518189672307232535597633e-02 2.3193410618677019292661311769587845624130390291760958978877215730041011785876670124060881577868666524e-02 2.5338350072112622033929003636571880454846591570834352151662950862750736535797783603114817404288660988e-02 2.7517708660400117443626779587073865142047531048369589755286698718391365247125203860676073851296679379e-02 2.8634607178437309123470258416075576388330424474547279157660010796238162140636347106823766542968675860e-02 2.8741444510947070171232762314282528732650042810829629275704326318413325263107197491815720046365714059e-02 2.8000347251481907850696108658852856742905061190233037888576967761751214684870494705698464843245220019e-02 2.7335135501754793566474186687241076192958684334060694632355511958985096894143559622801936502195913395e-02 2.6556460829377761936301384949340027561136018291822290028979312512621216599779048652651207346916030925e-02 2.4122416900309937125436579163326268441735739585520773306113007454854600968517873470368639381053370334e-02 2.2191510402265145891724283514711909775003674139378781231832080303483131107247968503537193919651961826e-02 1.9814844453504425548972106007584741818868956572364838983071995793633225750248375873082228056174716991e-02 1.8117344356516647442306866607655671653402487292307461365796048135323723520409190612237238308559611116e-02 1.5260358163516618734621946724982310488555671461149266018236016058626660105024925603088551158034456841e-02 1.3126393394655116772363453077513553391857362875950561752139243880980303659865125159469414718785775440e-02 1.1324111745532674981433629103594526267950085003149023317881375839038799229428422429797142518434499775e-02 8.9584304909758175966780263370094498904220297437566662326641386828832111358530261033375218912527103950e-03 7.6450447535088765302090550094084491650468431844044364699530559111670631981256536455267057905917222429e-03 6.2288972796793360588249620650245113400432509818981520102447731823328821133452832571395485394581645876e-03 4.8135979115516787549546946878305793350125877200375117396678967168229818083231800461402540548142780451e-03 3.3885765016647820895287770447076107290279588491976699679683015850520703207382837403884267187842541417e-03 2.6403078437520063760254414866461456287357887287732141651503762803700986658523787792349295612425399694e-03 1.7439118620064597260414540146254390268460827789653757711274674048353859578675777185326783323688193423e-03 1.5349480682245806685839919068238562377870413681079827481890430583168684536413283103721087922809692231e-03 1.1190932797967871598871315235172853439458702065495359576089618926381341524757979820466978528666569060e-03 2.0290884147307860649743543673923787884345907748831715362586791710598015834181800542213273942866192334e-04; -3.1092634625347107148305177723215349617012602075109742652896081871549056813985514289169339805886232997e-04 1.6045706678474064995555523748185659145337113962183304719780076091218681175803312421772356680301598406e-04 6.5751532053983772425903814760047085475102671701689100852715680440627353481590997942769700058763492236e-04 1.2535053722299502618972688868596228265015701447747615053349959227191537657011066953713517077376879116e-04 -9.5859902428487945170858618143530848978725358359314636783810863254595524943703127373767313442900964081e-04 -2.4529428685347156616231184098870307299281691688209130453485620209617440688105349219441251622946107290e-03 -3.7543225165005712836171833074166605235683008709023429752591929012604900992365839175619917278466590084e-03 -4.3556916585381344157848670429176405096256253849379590167089179249750129059758672590162826830012478725e-03 -3.8751041479871535260090583849036155888103448809247178828406437119163750401479867268098910077701271603e-03 -2.7668520992118564175090455923378611216608493649417685309075348195236480784088208150838100393093679144e-03 -2.7766109902468269711314397446135432304728170989590237855515209670199459531125650435938954509032610824e-05 1.9342677349728875783334538518143817767395631130983441341768167085956783489088846155180709943952437031e-03 6.1302910969860484441617268392256376303922689466716224096267241699900297543758434653261365849575326441e-03 9.2320543237767590253215230803240367484384828869214552253372313290809427357962030501005390873776892362e-03 1.2546012514615581702540633118327563023135017805903517111066355270586918739907150001514567072621081799e-02 1.6368448606585372827772282273186389091930725293064740792978055129615540942527579306057643008532986600e-02 1.8915717115886668517500257825064966645820371925474190903956682089503100877327139113632824129581316286e-02 2.0821180196885324405644597735747119907977156844930930575779056018381577756630715782228036776151551224e-02 2.2784181647825603645093222529189053440779839451493215772515271400738562251795057924613923488765596715e-02 2.3839659140764929841972229857859503542636725233989412629035945876163020269350528377530502406189996155e-02 2.4049037698001055168982885364476065642483525973438480201678706350477949381139645322777179707241960093e-02 2.3513087130160859411171070469871496100567826436387928297500185447169727938767739109055389051863184807e-02 2.3062144934332188582428808715758593042451495106457218245246676424301057508465309425356033634266330467e-02 2.2512756568796982592600633397093535114472545973880525668398265530618075847447224137484194121911645531e-02 2.0503224484126291991766775954880746451231505619737507145886716125974403054715810847280659747319932319e-02 1.8914165043308837244981327416084307073143849739034150289324119939444209698080074665692681064440137972e-02 1.6953044755533537747887166335467132582440861706742140496360678175409839918361781134915353221621216315e-02 1.5546913298537978414145473454814902296169643128897803891721492223539565851462264200922732350589229149e-02 1.3126393394655116772363453077513553391857362875950561752139243880980303659865125159469414718785775440e-02 1.1329267455397950548789938018936406148648399097608814544352729571512752937444996394012899385920266737e-02 9.8028247704383974489845169124719892822271448219577649309002849964936975390401765348942670403549982823e-03 7.7700174523717626752182096803977973804004381805099145400220073229827216153091785934571230553954775889e-03 6.6435696609003325352960797184996377612885362354149344515880505876558472923999643570222923657101184192e-03 5.4330501072212297162576381139049511697369309968214086191339198815285911550091734588035301548746393763e-03 4.2176573604146003528539070261039206206275181868546995850544778881387559339792149039071690545793287453e-03 2.9717336360087424083970948979867174425833588762399159605040035117952691793893119605294867683367994506e-03 2.3157668598759142166357516261506518109708634319113989643081088947599126096267724789051716464698243599e-03 1.5404668187944040382148854148583769492351396180740482246812004118762477952971999188613741120860228313e-03 1.3580889054781959080646389727057556782699451486880340621628336560750930095495717020615884800098570116e-03 9.8449242434440946099385675089504329407445262766767582187105299883947116253916886182566107104832193990e-04 1.7747220747854821808696403307940194470351177572937274252637452879759290046478293927746610902012708887e-04; -2.4361047550285534237797218304962024843964476758108402369201195794085545774560687968005285784812658456e-04 4.8836390870713138823118516931160841873140576688788431066816590440821366229916843006454605045279927953e-05 5.7093652371551071377420523378959373960491517596480952064169659807718432128049229477231637175325239281e-04 2.4586992301939750656266668981809341963395875623139437541063811351526794680132227930480805523780202650e-04 -6.0414361227370133125635379038380682735714058548927448305237067457860369157659428431045743835391233599e-04 -1.8562294199750706207097075063395382978760747053983325972304208479778102193995700463010921474659148651e-03 -3.0996491611227199932767939907932315812855905046909139732477460534467024651262823820909237618301526283e-03 -3.6755498675245583757706353775155496421872105536361549151565164563414952540812113028421352778895406749e-03 -3.4822974837676122982809085851340600102782971833955602807150466133215809688907690873565483573315959139e-03 -2.7569153879781791254271338692842657066939797597672889318350165748520587781045635482542174606022976366e-03 -4.7537573955751548774642240465892412257896795389935525811541585646734761504055573063441080607560046345e-04 9.4268214849605860977969575934252493905584458156643375885638143013489770062073658299823421929876269996e-04 4.4697170439623015294131872463066743941894890389645950726337848298451935628380259412046441928974525816e-03 7.0058033241267417088789585024054300057589281092757765284540265846007852195232668130427443498099861187e-03 9.8133121711519047735425029989173939814560404138121071212118805713981825159943543104711015215330040823e-03 1.3151618635952885145924078916876986489879226483476009105956700695973004612136462280486877200317103521e-02 1.5315476951456711682225900458164739613460016699679484097221752176160501123222632881737627987824868608e-02 1.6955111829212747924333630994074638312055853983960491888190952022738888402364518605821283852369082349e-02 1.8766393370836210096074944166743805429147954817620619370833201628929012498361546575367223681197377691e-02 1.9823358799263195611616940886658647263346729633207993784722022143090936769673992712531433466466326419e-02 2.0079099258883839461950797175673111327523155198046939193891734003781192457267953212213647936378760118e-02 1.9693451167155489173129450269338994212574450400577442398194331280859073816913150982330293723322145392e-02 1.9409554432194353207537903555116932109610830922806774178564574170609757724023844457319800578720339654e-02 1.9096410983159048628151970552654615284619542234765852913636949087935541366992907157744760624889544839e-02 1.7410801419959067067104082970133023789397563892051826055392726433677144674343520684483646124288709181e-02 1.6187024580265344112690032004672322704113310625035730609047186667485578632442065581848708771925372943e-02 1.4500105760994866722559296738771587543707721377291043317812232085883023458930401770432629404586842788e-02 1.3435184243362626650147694423005492810742405635724097624784008283557974568244368945958472492813546757e-02 1.1324111745532674981433629103594526267950085003149023317881375839038799229428422429797142518434499775e-02 9.8028247704383974489845169124719892822271448219577649309002849964936975390401765348942670403549982823e-03 8.5436111474973518544299796300004004389253614767928986362406848930490017503183829795559107945554040646e-03 6.7620387014050569660106701069383795502011176168480844247197364469302539633318550485956266047823859468e-03 5.8635543890329100618026662681581513092713561008598454669954368231334382147359951738637459396158721174e-03 4.8129337714952083339100823115695736497295218398867934344932850420745920839586201535818572356230168453e-03 3.7207622506910434472511204339777790673461009288989874434606937736504135064111519250859403512424042866e-03 2.6169926677585300674980865553499653461561161925298848069420615057675485954111332407461122897134585119e-03 2.0677793840596317552372562482375051581843256965810794897391400655813319784487356514669468418349149645e-03 1.3492923820288665006093376681728452043662702955393521475093653050929812565712542615437494213342510539e-03 1.2262306272051203811757558368156417944771863916291829587630826882760875417864143523164726674400188792e-03 9.2741056742208912733005689444946677015058963678843894997387198041553189673981682701812583427959083883e-04 1.6856594154167404914904964476550914542199283021390042512486470939252225699239145127832727154844778490e-04; -1.8412148769405036545604450265215709186104561250345669333910875532043291119856212004759357402714731956e-04 4.0141587120990563382192879304471761716348145355821412321857119943013743883965792023284207295060663075e-06 4.6188621808433723960255884711650014822305689363141858056175834998258146146695335409740217518147607913e-04 2.5762787001772303887804998644143753284084911122155757655272874578980011144322158687854291996815993232e-04 -3.7816960472764086245270461180664776929732249817415127322231164947103991997841743004699005829094302357e-04 -1.3763859735551781365614991046486659068978836703962041247348514060337050874014980295725034400117260046e-03 -2.3880941591764484978418427453032245108767636211181698413611927646567529135661843162989958067831671791e-03 -2.9208983697327889197877402792351376528726229692834270143381894489098912721727780414538601942930268087e-03 -2.8289831906553472821111433891150925612345864107008134016225373465780547450882210945244402299217728211e-03 -2.3418050929682670841666476529677963446845846829486176420761470984887572233523892020703721091015252856e-03 -6.0270800654437467477279053701940237433750758651276052209355140620764182074694824921517110338383681327e-04 4.2122278281235175553417922441790761355091143652749888296583499055572413719589692005548175147530352992e-04 3.2033054261978686957589138584508806225475035250755313210010811895972335456414532128702707703939678635e-03 5.1518460707881385942859013172879714184993698453003390329234278773631339969385428420199538104623462125e-03 7.3460735577400842906459777393657782614793213818931123224631471142329268611126172201893709112097137003e-03 1.0007832370778351988697228778374047892226721656432165093064828126795336347601959091271587967305114178e-02 1.1725264934854627564355733121599236967020885053979612440589422470260587289872115627851927338996630241e-02 1.3033487136637021743858001140309493700944216369667175156164239845444899864738451382998042356794409129e-02 1.4526254001452721575067290831075618465586984997157309157807085223306809169533502908081092969536925241e-02 1.5370843814641720575798104431090137211896284739420416948931167876823809037625252413573367346359614375e-02 1.5638306598208447624478988731028104096534100342081952225535242613934312526125336270371456470443062122e-02 1.5342188458090746055670480463521975507477103802798993889256034281496917283930619773116179886960802055e-02 1.5190194397406716279855647437759606740294510660836736684266191118070628315450802934531713543046390124e-02 1.4983546132052858750906963537436236327324338402836847652628955155130763154378342843455438150087976426e-02 1.3700026550236098177482834013309441636408151490401366542882795621045242828500883196247470754646991851e-02 1.2676068281323272959320655151546138847800286378142899984802963830273626257960817570992561071098277263e-02 1.1487228029169379770599761535201842292757255309059246246436475231247626867052998269899453120486926218e-02 1.0582450208907972811572913216934312330127382147860504385439501500623101407268715623785721614392787702e-02 8.9584304909758175966780263370094498904220297437566662326641386828832111358530261033375218912527103950e-03 7.7700174523717626752182096803977973804004381805099145400220073229827216153091785934571230553954775889e-03 6.7620387014050569660106701069383795502011176168480844247197364469302539633318550485956266047823859468e-03 5.3945343906366396635076256196001303403582871897119698832579847019202950035133023903739179767463861863e-03 4.6336753645793826057861257655286048899132525915583950793642976419448437042767625567535588150384895656e-03 3.8277633826910469567815717488617599104866771416809438581022480335252271394428018188176848037160957574e-03 2.9940970032206791509963428529090642110780458799962823089037988915186807727031996061545121282811625812e-03 2.0852773839914579653043387677013788200701703075281041501122147749688126667813423283399042973482024614e-03 1.6105582133778046073281291660830171834545135906796180753246865032663179978071804258501315547658516362e-03 1.1086511703856861469755602915208411047717756986013057796479447934467635300132685936468925848753403442e-03 1.0001951259714257672203100058875529900887252455846824925621758366140146815120924085045822065757196250e-03 7.1586405740998910759991948141283267171789408371955719989995645224336320392018375212638792130053045970e-04 1.3012699138886607421364741238484102890339996521445699786922443641341023950064442545625459915402663874e-04; -1.3608165511704529843024720688383470610961721687363026928324608321899371073144897350887431969564024618e-04 -6.7846846818468172035942658661864085104304261956786408101833652549358222944736493908534799959031882850e-05 3.7573686545097598320593070293196859358646325538824006210458601265827681382665431461429407110562191314e-04 3.0165029508204968700016076751758227694798904839290405739066478009387714228868221439827064493001961821e-04 -1.7891937438455726336630006478815194050522207059923922431856672788225681234703042972571047074510970914e-04 -9.5738148983379321496585198620073632784433687766574710841878116257440117473824824680188448145956249204e-04 -1.9400182710101315036892546577688961717558745136189512923568375345529733141764248362099700468637550007e-03 -2.3339115753651917701167515678122179125817108203557004093389526918947959110495285875247189963099489900e-03 -2.4578703253981033847366405927784780615408209686898206290332438199899697005347155313624568205199972916e-03 -2.2338546198351008617704210173678211194177601003821724398494090485169286086913219208066349014383043973e-03 -7.1488741501340233269695486230210345845173899150338916453765773318587400726079995113279732143069535003e-04 -1.1781547820389265847044226090875826338252601981320169547625887249219763180365424458853715564421692952e-04 2.1933323404462972365700538203023412856865664817583925978606404706791558131590366424147979710413938383e-03 3.7160893770978196408619732903658786382551219624993077060298777291709682175275354239296499716005773998e-03 5.5539476102619111393286637599551040643620714259031726807277620836573846598178950737162981971621063788e-03 7.8794478472346035258210725619953346258891176999922378283906685169012892077919725035468978006428060048e-03 9.2594023583934253195796431929441041837176635010777012914151545465542526206641776873174522291506688363e-03 1.0325351743917674093518826793633696847220656811291841308143665117847789591220958963194895118514640935e-02 1.1698758340191476639185718057306582394354408598299262321633924412160947041966880304214536115664791385e-02 1.2592976702447184026167139428484861106346467072394101952911062399290681577944637585695449864719693309e-02 1.2825840658129265433365995837886101261796813356552331827481199660667193099870116176768775309451214021e-02 1.2628751114205105060483092636315780047919960793706760278758839238988023635420417363404606504502253033e-02 1.2556152579208531906162944288086471826999705605049482897515553878634476438994574764246053299281434522e-02 1.2534990584472406071365939109861996714418193735093168582085318963321960176277254984982521721626724400e-02 1.1438375630740648325025334187468604598313724635434270014323419275716842933811209683584851219223213062e-02 1.0784095592299803565170996362791013035419352746029507746537956728908341516581447666121524569021000105e-02 9.6491572862622063221507649986367479292320760729530025649074525456133727005396122472896739195523699883e-03 9.1116204565377329112429135750307922440607436812059757285380123750284243643962828033494053151469358438e-03 7.6450447535088765302090550094084491650468431844044364699530559111670631981256536455267057905917222429e-03 6.6435696609003325352960797184996377612885362354149344515880505876558472923999643570222923657101184192e-03 5.8635543890329100618026662681581513092713561008598454669954368231334382147359951738637459396158721174e-03 4.6336753645793826057861257655286048899132525915583950793642976419448437042767625567535588150384895656e-03 4.1271136952830389171840289983750552041331313307014341023419989116362497227114965449828316114624998130e-03 3.4090198606302601015980779493893857423170583657965371335454840228247872934964352132813090601967134737e-03 2.6083092206728308554594099170125906221419252574405067258308154953716233819618422781030760190235730036e-03 1.8212485052992293914651863190507744525936534395810529231931073675981349153709711999264000410734077925e-03 1.4721060520884301293180235107700617467556296676786531226569652897099797492969185729179905747505177089e-03 9.3256985226179761679849450491499144311378504797134747555650625881669317835959326332339052534707643943e-04 8.9998782065381692373316305990860427137624671139911954678771921004232277826539171188704792272446355216e-04 7.3021594230364702137960505943235711366269928376102361461281486414125370315913633568804951710244801944e-04 1.3698169498769082217738827787212008958617229687695359392445381375089971127928267989625467094240183311e-04; -9.7502893768793130415424678597588454027923574604917021440686097018203264598345216989025923094520285051e-05 -1.0143917378721957529378331012717190079488767586510575920366159963167402946436203068334437218497064321e-04 2.9468067017631571664072993738648742195061112737748114303087257494085160311836893417904696189452200041e-04 2.9544567061140040180679478387207947267676581134568219013367485558500145652039421751281996075961572577e-04 -5.2043429460242043037671995091704704374858044006039326252452234652052524383476146602138426922121210777e-05 -6.4918655166891609031439373085098402189946266909686086637956817906770898857498649031967342612902860653e-04 -1.5070489288907640108879224302448468720676593948711069324915584416481209085195039421182848474655165559e-03 -1.8177932679140831214472631575651609745712087140850592315610300043225350173125667228756552471072769618e-03 -2.0228585124988661631331253052415019302456468784998215060364856797136762709005294671570183827417787690e-03 -1.9579590937454470793306901414265462125933498896116544375657422071614901102938699188154456651123929717e-03 -7.0884032042663416702020184737114195922312177258393843847405329191189107904657145775089913624081830859e-04 -4.0197159930673189595818002812362247223978653652020995421693519961029357927709190721172313438281399642e-04 1.4680463294986853489605127895165662309054088123709664497231443872866925469083320846090040965341438701e-03 2.6148926703418037763245653200324471614314932886006980735554078810444493231973000401819880951958349385e-03 4.0767697886878469544975128762759575014576515120627829442043155827763839279768705162243771269256532382e-03 6.0144427301192141780164308439980725400387722886398379908523582641236320189583837383185410145103380446e-03 7.0937781110326942893851027375242407661701125885849357655544894708888890147466921280197148153179781043e-03 7.9233341675841836998550283149043502209123967726950962368354543184467296665770370473520829273804581588e-03 9.1281807368595919452749689943819380392869238837972263690162748666404455722225262734706539204563784950e-03 9.9099052677109204208105774557261060031861414742081088871882894070277524657144502292295700552735672247e-03 1.0160066387519259313654769981183649206156942922520712628261021962346279071538980407942658341380886524e-02 9.9776896820043793898127824357558462052899876317709770294671231225967480677524080141737272390511030379e-03 9.9905231317372728202545774567394729372096257981068559605316349001294340816769483685862159064182421642e-03 1.0066443100971535281857436062088914915380927001124410728651135157111423226063489354198200987418319477e-02 9.2061266383997891936094428358708715361359155971970985983436667297667319100665124215305880148427096698e-03 8.6650662056414079404907779598309522562912305174760894867039293678015776294177300391377610734005429322e-03 7.8607101344912558865975974029260108160505333655876111955510856691138882737001964154936231893006590885e-03 7.4180033466384413791133455697744270829866655035797740021684617701183610740517502455502288477386016619e-03 6.2288972796793360588249620650245113400432509818981520102447731823328821133452832571395485394581645876e-03 5.4330501072212297162576381139049511697369309968214086191339198815285911550091734588035301548746393763e-03 4.8129337714952083339100823115695736497295218398867934344932850420745920839586201535818572356230168453e-03 3.8277633826910469567815717488617599104866771416809438581022480335252271394428018188176848037160957574e-03 3.4090198606302601015980779493893857423170583657965371335454840228247872934964352132813090601967134737e-03 2.8517965634841163035968601180728541154791164470387300285297709436334394992417190193340415816287764934e-03 2.2049437087285569657984960355747434439661215490855210697210634141344430999438328436841838714060978069e-03 1.5019038122458776563096179704038437430763885513612984193931245875436958680317689119743970272636323677e-03 1.1863401397127159722413699764441623906823029491564400233624268453009007565333509708555011154459604598e-03 7.9400808363770963664016606088188105938462818348376692999254846140106422898921897109687269118082959151e-04 7.9101491866302019695656560513672738918276523180557634816388327761245465817719559642421489483731818174e-04 6.2445709117126322879951481207664706465869797203736870935608966642797399182948597096520004329439520783e-04 1.1696025853536555520706551102582161276629922635506578707321546845370840832481263052393036684674873183e-04; -6.8176186650622199427587565192543705969216260627962360387446464764547341364254048068195536183753147916e-05 -1.0525947870269903005646676567229405554650172680463764433607217539687186214716514596484954265862853959e-04 2.2473038714970974459314314009428881007070917118724935605592994422652499225927287388515098188622834734e-04 2.5593909824399169428388802499264133282055555955840301314748287437355946799027427507148333738391181346e-04 2.1182342955234297203526442566252074806320043425632478242330945845627202211194360678915904410606796328e-05 -4.4670895726553850790991427848827775023841490985746430212478664109479307522357033849067102979971089817e-04 -1.0957094553907818314675720914030865160408203159569349489115301518175535165629861348229571195620022665e-03 -1.4071161309088911723844144373154925694619304118553080111452258175093263447658933896855340204095212380e-03 -1.5734462083984424899896149587147761797385895161220223623346456162635969690696409192870441754086900689e-03 -1.5576694868163984298634744162539274080964151076817336315586006300799147413841771803532390426490511942e-03 -6.7303819167778849067846708088034857047203246916156830423514743528443189529407156314079073512658774089e-04 -4.6339210347952872962446761991723292152359809033736824314313529672880029475771860059245290383219418456e-04 9.5836611930226353895114104008794737373736355005182220565138596451896091691005895006420897803402769683e-04 1.8207569782537005602121872171774077708925523172122341503968946646495464106848119243215769294151483547e-03 2.9190385400717022617091871569695482393431118811055269435427648072342542952111892596279563033293543998e-03 4.4037427495898048908085192996238848316670935904371347793950522908749436795282373593263930132087943507e-03 5.2591097196359187811083033289491829127698512006665049120573563177684994538413361329666491579656091817e-03 5.9174247730573147158277300957502781754253789438758282056047046257606467826098201818505290553097785740e-03 6.8677884791776193112588151950382246562632070345922535187021532307309704786656894782476740857983690637e-03 7.4452923927762591922796923628192124127869600292599526353098176399724343938193448541193740398239155376e-03 7.7010961394617981221652767636792542599411665222827214383138427936479834102372897578366010037413206190e-03 7.5613735873401716006666718337136310944922988744578068153578690410339545559922649002239251922129906116e-03 7.6218694453997291080647295526120512874999176748582943195707885907158065416892100162637407033729135730e-03 7.6986388128044753979386751633140710669509708005086568835621858987000225282208206445824164371917590812e-03 7.0787402419971949466973514938580186898732913517373031340167163302175910485915379417039863943963279592e-03 6.5885599947505528091988341575403572305520553795548650094408431468064585558296529007432633218606562594e-03 6.1041554597872366463097510778777838122045671803750274342418105384125076738335855729446860230413956252e-03 5.6808450005960903600895841570400286410547261606212430416614528089478491315355791798439758210172426312e-03 4.8135979115516787549546946878305793350125877200375117396678967168229818083231800461402540548142780451e-03 4.2176573604146003528539070261039206206275181868546995850544778881387559339792149039071690545793287453e-03 3.7207622506910434472511204339777790673461009288989874434606937736504135064111519250859403512424042866e-03 2.9940970032206791509963428529090642110780458799962823089037988915186807727031996061545121282811625812e-03 2.6083092206728308554594099170125906221419252574405067258308154953716233819618422781030760190235730036e-03 2.2049437087285569657984960355747434439661215490855210697210634141344430999438328436841838714060978069e-03 1.7485780208011311337315126972432665935704740245905975796480732957003769201699623497121662603940424089e-03 1.1746040746522272062074711395965359518983433023352252747154369574845540200948104658373961341531577726e-03 8.8958152616481043797384742605848076495826478435785129995184943061689606859832356964996333537572824062e-04 6.5142900774798038828556278871458772817605503034681238980490688824169842972613621400013824997679567702e-04 6.3232978654481793048038320895275919526508211010040514187762524880403468102218512735650171330164619956e-04 4.5299292096994511431601346849743839887450543782463738755589509894495979725713980728897807133062867949e-04 8.1329191459058468143843695158571231624338567824384846635003172138967538569410791836106896743226472353e-05; -4.5740678074872516537442157012487628263190747779765145069857134917127389307638156187795240778305147661e-05 -8.4874696693583890197750648555578514148126039540140060618438282902922355127679514619160163522113865618e-05 1.6151936832317145051341471046020748461451784232819230745381005589335492126319319136919285566976338936e-04 1.9148081238654152022766846239295166128330348162123784797190984938368093803476986707347465628873993795e-04 4.9336592210905835107712701714248055828678447533712900268427709002276471343672699749801842388314396708e-05 -3.1764216414066728101521820048778100477134783303516972752712561952748604855899455893087716522984892328e-04 -7.0850273433977915389659103294739264248865434784323428180011517119242740570372338047645534141887191250e-04 -1.0537025195096939727487883723562487499224085204712715610887541262025192889979324205737780796646869619e-03 -1.1148955710928907093831833250595719055128489022471485325853503723101871295062903182678284178481148109e-03 -1.0601018912844916871942833095695559587388020774304885106594308206666025963466633449587062344777435342e-03 -6.1956849240275816633115448419163347924080651429223856738363088255424400274845909422132614907587834249e-04 -3.3114451196771643141865101462756819921699399252883035322256673781267622551428930536881637218131200560e-04 5.8072415792190509017222974179846843297537497808220446755297746328098357855698274004211166006377802512e-04 1.2443729709023305856240712186974303529841069497527119071827825628839436451676020037845353693025315052e-03 2.0039430062942826096663686985841028446621848155969655482289927320261246169559637579245127322319301598e-03 2.9556890066390032762277334724890429484128911221058027042720563103162090290540686158208915091839813532e-03 3.6396674423984196011387330221065906111034872063832089240987567836536312157891476432829597039930099691e-03 4.1958435335060779486547359664450847125893147374843814984297691592400637757125870273781450840945279973e-03 4.7764232787209042733635167176570041834975012973138043872473403658350219599989977770740443451495767948e-03 5.1543913117447363265833856516161164099002164945474237323967096155133724637832822523388525663604375055e-03 5.3235841206386863880513627505821022038914386635960275247215072280996195370199943439525981421867460278e-03 5.3394120916924678167351332894838156906120091421084157533142840643035621078911244219964704232332107476e-03 5.3643269299181850567740700733708537550569991389602205705861635082891524200682559908570488662554660761e-03 5.3644886029857933969359080241329888837859912676997442293394197022424813965973482674298322394956063727e-03 4.9482547893899955141875309696724660307245108914777971844722317507259129682032823782281733737101253650e-03 4.6731852978810267678722641243403249533837587026042152021732910094038779610107615673717826354223443951e-03 4.2156224333235924639515455927458813124143110228080353468216591778656182797806205045552534100519442163e-03 3.9684944886522453117786661862840201667832378767409657622039385074379021521641993950369651086363547898e-03 3.3885765016647820895287770447076107290279588491976699679683015850520703207382837403884267187842541417e-03 2.9717336360087424083970948979867174425833588762399159605040035117952691793893119605294867683367994506e-03 2.6169926677585300674980865553499653461561161925298848069420615057675485954111332407461122897134585119e-03 2.0852773839914579653043387677013788200701703075281041501122147749688126667813423283399042973482024614e-03 1.8212485052992293914651863190507744525936534395810529231931073675981349153709711999264000410734077925e-03 1.5019038122458776563096179704038437430763885513612984193931245875436958680317689119743970272636323677e-03 1.1746040746522272062074711395965359518983433023352252747154369574845540200948104658373961341531577726e-03 8.5620528968836908651634245008602965766509225499111403356293594665539915674223483726095921968061850903e-04 6.9036965376089904797608221932800964521504251559555585324356627134887620795849411422438758468733138323e-04 4.4649479104698289346539034098906408572053192028128332571234520605134299004132337821614636181608391963e-04 3.8691627017643457094995081223812494854784712198268360653841230733599339922822738607162924107645289759e-04 2.8805873235354571136982212787268608302932833781333838341792254289448464427123055180953961144892373812e-04 5.3433295061744971386977085280018402164641322438524326391373957093182732373763324920406943360045703085e-05; -2.9866444378106712323826356004584024772286303152221236245428297246388829167423059877885601021367474220e-05 -8.5521330503155969676661518597738807795682214845668201994960362048357629414523794906562228810180502043e-05 1.1867227234073853032056150615474551555188785776964834581940382479612644717109161953103048962669753913e-04 1.6444543935513582391608371581420248343008802365707239029559434378201406899250368212309122667169111069e-04 7.5972957503157021010470445638591600632580062331998442908642078541782359296725739229018335678064398988e-05 -2.0273009835144492787331931757239550278333558250207397168982194876959009426522418618561796530250335246e-04 -5.0533869300290932273494107343293318934508131503007118750053125202822881985756727088036848456369908411e-04 -7.9738513055960379188599074578359636390511268283529733267928812823412457545785902981401562863665846718e-04 -8.6607231164932678747456999182748656320409268939499249295119754754978788070454087750523581535211532179e-04 -8.4269931576138928423412467686266717490954856378758803423722575346226137466550211759466197184208910290e-04 -5.5871373897118372064291269834052190710934925949633437938818006659513217981142526674843291059949165081e-04 -3.3398656076007077454389419664020363009451616228936619100687538377076825315052426349934637821620312892e-04 3.2028683041963922553825038819050758211228190808789775848755488869306273646570240283311379377989004461e-04 8.2983497986854793786428787044500010118654122034163675366819482426902496579228577456135585811668847903e-04 1.4105237486527472236625447625947383469586082399800216960341098374144656190660294981038976328597063162e-03 2.1209489104063266325768201570818075309736588845408215653417499673151374169397745785227518919048192306e-03 2.6621239723578966827149637291050823539665694301148975213895666826640277514460885730383754190253379164e-03 3.1213748563687336357185237525650444211381750997093819021520132341817270342951497130333991817583312757e-03 3.5486397350600772722441950976827974338641668579149593019021035436490218542928995814806832158973800262e-03 3.8841919149026587806813421951646303755019875897848504945446152358526627235748939924430805340424926626e-03 3.9905904323040223764457025162403172077648057443199926636461837817755715635765154652577852818804015880e-03 4.0781037750959495775821928367747928295002159386135444438692654758467335279506540386647555546476492529e-03 4.0896372403522905102331716290797535828409929757927265180635987895874400741310581010679608776306684014e-03 4.1031111609693753493748276339182855982028375199622273530075758174614444769916785630916697313109615932e-03 3.7721273522746931138525094715128090700269276982628162983446496930503042319198283646865942807865090791e-03 3.6833791528976033752896053034819203492316077687891563609752619174327271433391842260067969427332699755e-03 3.1862119537878015395081946663623264348292092366668576441768168697403530405553696483021978130811859487e-03 3.1181125920440294100666978846939710067050907585212692899435842662383743403469090801399233234250829608e-03 2.6403078437520063760254414866461456287357887287732141651503762803700986658523787792349295612425399694e-03 2.3157668598759142166357516261506518109708634319113989643081088947599126096267724789051716464698243599e-03 2.0677793840596317552372562482375051581843256965810794897391400655813319784487356514669468418349149645e-03 1.6105582133778046073281291660830171834545135906796180753246865032663179978071804258501315547658516362e-03 1.4721060520884301293180235107700617467556296676786531226569652897099797492969185729179905747505177089e-03 1.1863401397127159722413699764441623906823029491564400233624268453009007565333509708555011154459604598e-03 8.8958152616481043797384742605848076495826478435785129995184943061689606859832356964996333537572824062e-04 6.9036965376089904797608221932800964521504251559555585324356627134887620795849411422438758468733138323e-04 6.1180063869259372531031709802615747676875575183965161608373122858951999304649231467155406452505192578e-04 3.2557239449389695020941280450525980033810697989935566062681508985844223073216095782527825966220823063e-04 2.7900453104290461886638298734361712693804752031678681633297335696408342418119804841331916112417989501e-04 2.5383342485247930063647090169725229242818517221734878337446955610301879281490069489568898905887403870e-04 4.7964496647865439380918348194735366643146929947933309211794057489212293066943145356583694067679820668e-05; -1.7278013822322068303321662120385110017097220020137821947566504543307481400867676220716342173407932542e-05 -6.4700425694586686395706524139840909000812779781796310387912574934946517406016676925910483154097951920e-05 7.5469542161072802977313523404591361381023831866764368405410397797401968185538131430766265244309200508e-05 1.1459156826849614245760123205785354686960252954098925888049159764231725180511222808850686392207636467e-04 6.5291206176745732638528380709685981375318318939318943947275074105358273276160458724133293649210811578e-05 -1.1183582227199725997613214081556782319078676086475975500629543372807365664276666153225904013492559313e-04 -3.1977377757594651554705251822854605207936628128202318032039748634790698043495930314805328263166156439e-04 -5.1146168894588873736695756122064454978915591953928243037935334651186961189272893901298065545337498774e-04 -5.6691067463661762822030678909319014231553633446877946627082924756164837751675344594682107242288257098e-04 -5.8410968068624993954014110701852599863619720336265869462535474346727980125487654616347792802498584626e-04 -3.6264438526828810710547765959445148185629324069035000399714038185327625352022290787065911390269506851e-04 -2.9381469458025229775005847978597505604106823851671900048273695589320881038686669619374160218061525056e-04 1.8841661658237688739146435786726000229564463359772226492613946250516843846273876605723638793708934123e-04 4.7957178362185625230448565298185477088658652361288759919004068660121366980355483810805292259775569379e-04 8.4644219985260929465522392583914880863472985907210293795233321867833347602061641492612224216543683561e-04 1.3563730993661498758600521871056480396728169322008484580916530776651956324476515927666830205268816447e-03 1.6901497201007932629095203779861486216963642281058035200276698167442566904399944000062308391010196986e-03 1.9594097445436545849478482678062914990522424966242785045383358458097809694075835009582925191079859100e-03 2.3011162433912335213197024924607242653246175354263171578271682756984810630889375355012331763524268706e-03 2.4913599578906744564975718769157291449532512237129711127232522631741579089818725896479698312106385022e-03 2.6184749246846527339509608712028740199305934919086089327150102780400365090562390219619010409933097797e-03 2.6039740475346860538445273980406275737223779769195845497165699827965572978317832645982714955414679295e-03 2.6654483988496519007079217956605406706390021168490189944770190116552109839484540733452536641589159144e-03 2.6971042677389917941093034913433450655313432030300164926473702183500156731625049879650297543146408850e-03 2.5103951675366111050439004752753621679239719994456897149655986877416641636168030631303558757904314302e-03 2.3098148333417567574642873904362453110739564441247052758013273853221202163114692742846611621694910820e-03 2.2001413239869398232840693451851034820706893119433087516099431107542355775742288590721906950492504756e-03 2.0137085173399698850433919498904752186144311426228116636148438579031435420040896982130444134961837803e-03 1.7439118620064597260414540146254390268460827789653757711274674048353859578675777185326783323688193423e-03 1.5404668187944040382148854148583769492351396180740482246812004118762477952971999188613741120860228313e-03 1.3492923820288665006093376681728452043662702955393521475093653050929812565712542615437494213342510539e-03 1.1086511703856861469755602915208411047717756986013057796479447934467635300132685936468925848753403442e-03 9.3256985226179761679849450491499144311378504797134747555650625881669317835959326332339052534707643943e-04 7.9400808363770963664016606088188105938462818348376692999254846140106422898921897109687269118082959151e-04 6.5142900774798038828556278871458772817605503034681238980490688824169842972613621400013824997679567702e-04 4.4649479104698289346539034098906408572053192028128332571234520605134299004132337821614636181608391963e-04 3.2557239449389695020941280450525980033810697989935566062681508985844223073216095782527825966220823063e-04 2.6299763476476980550899350243306345798827623323653294019574771118387832546149085941435907785307326153e-04 2.3108616847830011650425705408677782202919911989088832886921795738358126348039345102564389606350487649e-04 1.3866555667000715437147878792025554363968375518587971099033177804773387530390367800914462810076719418e-04 2.4447874667620755958902677828912006684887463026095367488921121905608080135289729917938673152510061584e-05; -9.3701505836047861225869125679087480238877260471052126731237212516548947177226707501985536322906223293e-06 -7.2739233868318331603654308205990798042277994031536499064381225609996590001988758315163348880287886273e-05 5.2282932196927837680611456081677375423227396160231937598884713141795880582666042685080022153312788110e-05 1.1170514260578072523385093197434652866441455142646856498718626127431194238663212666477496258402675282e-04 7.1680900158892077222511692697419621345066222309075229520792716311525655641283789574791195892180629542e-05 -2.3277776536865370200398844357012482305533614742318429595908776799774386590510989372118586737116241561e-05 -2.9525971600842697524173182188078914266887705757117421985441919161450655443521034370872393876103092864e-04 -3.3124796623676775839002612978120627988155726344837512883842714680020967046855757074899769703297895851e-04 -4.9014233750542747050653925995245501153321259652276914656126935740892667887115780127532986743711721390e-04 -5.9869292314072017137293021279463704426082220447202007957436224857761023297746754090191582864781319789e-04 -2.4450884989334690056498398207507831260889800210430260732935399265445309205508652368177474855027461097e-04 -3.8303987090905548197770216481381138130816501687077445210951778796893747077390368415702129238515971759e-04 8.0895266204844957933888764662295335980270220113433207477144111523790835679719037145609577259952481916e-05 2.4802000390418984910677267362804893628507517718094051776470502901760003703751557239998081915085139923e-04 5.6884340256502036958733414072308326078834009396586931838332803937444303784503789135421541708499830740e-04 1.1023811554103574057128076398037287523357910997829471606613230658354703220274980156250499668133843682e-03 1.2999505641877220418872443856837472124445103263220224851981047426447483530105792546380285957735638609e-03 1.4434494237468407485518539134272100806009308612693899070421914722770599299922376383471581973888632746e-03 1.8398766463489947756385833556701899921024797495904141245440231191267592733538889128771294571258473714e-03 2.0926921036837131837646604278599896030561630603193433902207199400149323660720385753945441980192224001e-03 2.2078416650408564444308234336343801098116097028506123769257667168580383680828434104975963777612291195e-03 2.1275911165455681393282451471452359015424307465118119491427965526838169944964996213830823923035885965e-03 2.2067918271826775267205233537587239244642757693969180131947609585221019081981493596109437112427481582e-03 2.3312382675274396381947157345987323913633835959987337184097249831195547491908591320115801797866619158e-03 2.1464553695478967180547634388483749341895823010430395181400948780689573465644913587208888498668875895e-03 2.0079308468682270808807036989035111194446965251264695063360510674390050982483440085786507831624168197e-03 1.9366584168562339648088997104567954527762720974666780649883596670843492438147403581637425688062733763e-03 1.8316915308939951173240409640722287298319833215951882310082754913737195157272306758705870547539350296e-03 1.5349480682245806685839919068238562377870413681079827481890430583168684536413283103721087922809692231e-03 1.3580889054781959080646389727057556782699451486880340621628336560750930095495717020615884800098570116e-03 1.2262306272051203811757558368156417944771863916291829587630826882760875417864143523164726674400188792e-03 1.0001951259714257672203100058875529900887252455846824925621758366140146815120924085045822065757196250e-03 8.9998782065381692373316305990860427137624671139911954678771921004232277826539171188704792272446355216e-04 7.9101491866302019695656560513672738918276523180557634816388327761245465817719559642421489483731818174e-04 6.3232978654481793048038320895275919526508211010040514187762524880403468102218512735650171330164619956e-04 3.8691627017643457094995081223812494854784712198268360653841230733599339922822738607162924107645289759e-04 2.7900453104290461886638298734361712693804752031678681633297335696408342418119804841331916112417989501e-04 2.3108616847830011650425705408677782202919911989088832886921795738358126348039345102564389606350487649e-04 2.6291241280108823322271121937909724747055921750144057896938123225877565622948140650018686295418056732e-04 1.9439814774188406791542851962891143826332348284661362878989448135915072484054205169568570951671034180e-04 3.5461265278872251598869617105454661573917953189713982481379707673790316450620711508254389072430222840e-05; -4.1584053290204640104537353570303158070871745868109008182094650535968564979959753911436089124713092299e-06 -5.9768530462316636402455097966533672146872842281945136538951164508205544762357678111281250100996287125e-05 3.0768504891745047437643740114104788350487945035649298778984176839488291437552421804919369180296178598e-05 8.6058740735614344144294506890902473850786359191607970839862963231006224194554117630212332331042619361e-05 5.6506865928747513040978479062311019804733973443799210296581402782040115760668028136138974921195763451e-05 1.8753390882930117912693693591684560388674951797445443758152664680530748824307608437291956389657267356e-05 -2.2463168844079921560717698662095515856902225954954751046829024026942308287591472464249660892250486531e-04 -1.7961669864077735280728806496753684584832155407999855996798517546682712830733167455226783188119393869e-04 -3.5459322012846094089780402041600946264600607630003322983244219043158200272480045716717864740213553478e-04 -4.6988818412688313065294567120793048169678195735594244463928357414663590432955035303215688156592766378e-04 -1.5006693819373095775317378810183464485833901493564695345225420926381907278944098493602147257611452283e-04 -3.1656881847686082220021877271991850123140754545662272850196925166643380332741715198026136728563661797e-04 6.3747602494703738814110827140300601979143124229294758111234642360006929861058401912893588529702899081e-06 1.0323256000334585101343095528007335749735587959376696878276187609700370805210043816091628787252840272e-04 3.4420857375775351553557822604048580450172920528793375430978508412979455865478689823091439571463164488e-04 7.5238271886126853473945586021884839336196944689918487112813754078246523880459326814653833740075039226e-04 8.5681559830073607197629419360996119699107187240557465507048905293501274485719979855366276546521541563e-04 9.3223703583977096565149458308220191899674858907623512068137655810504846638499231081792030251393015916e-04 1.2366728545385466655048515365503512033014941526990253552020531559176773107760478253818309459650850000e-03 1.4930086568080431517604090247902145679120674778314501412689026136430375089681648067452737908194326072e-03 1.5418760102335016262431845686240608324086286152258550907449451975929336185761357229953816630510162540e-03 1.4981353399562330384871186817947477808478791174586489298275076493942710961973179528532592686865344980e-03 1.5378880140127490666079610616219224820208020268785202740393970637916490966096578523387458441155519120e-03 1.6700784580826284048307512610500157085849498899190115663653854312946404683097485464374054911956075999e-03 1.5063469836866623816864449099398119907862084861335756976465366072656945330772547004293622886541457542e-03 1.5250856827984302725710215802546629818190145630111390542329609373785660665422186094535193720325272862e-03 1.3429529986699443410099063526456663662838174912178498096666716798284414777902221265881260154345877256e-03 1.3966116678929049045747761182864013658142485932659230579800939279874008710655010456732553189238597403e-03 1.1190932797967871598871315235172853439458702065495359576089618926381341524757979820466978528666569060e-03 9.8449242434440946099385675089504329407445262766767582187105299883947116253916886182566107104832193990e-04 9.2741056742208912733005689444946677015058963678843894997387198041553189673981682701812583427959083883e-04 7.1586405740998910759991948141283267171789408371955719989995645224336320392018375212638792130053045970e-04 7.3021594230364702137960505943235711366269928376102361461281486414125370315913633568804951710244801944e-04 6.2445709117126322879951481207664706465869797203736870935608966642797399182948597096520004329439520783e-04 4.5299292096994511431601346849743839887450543782463738755589509894495979725713980728897807133062867949e-04 2.8805873235354571136982212787268608302932833781333838341792254289448464427123055180953961144892373812e-04 2.5383342485247930063647090169725229242818517221734878337446955610301879281490069489568898905887403870e-04 1.3866555667000715437147878792025554363968375518587971099033177804773387530390367800914462810076719418e-04 1.9439814774188406791542851962891143826332348284661362878989448135915072484054205169568570951671034180e-04 2.0224017014432763981624719668492847487404227439175283518108215723552045710348036617262818099244974343e-04 4.0141033775445658013102130260667837858338128104823208625370404989662667950145624777786018082577940591e-05; -5.6347114520533335380478001524387786259858317295433183360115951760035447859348104889746223018998155791e-07 -1.1165906155299874130814507912396945354591402418365813063352666777787319929488438976146599365893669025e-05 4.9313326894257612057959278458764116788659490139678450157667042565872028459452120162305056728965543475e-06 1.5778285338692027975443854473259701780603565409333194522021931806830606482329747753100825675435960302e-05 1.0118867390615881081346890801927628222861158993642163960429504822548920588368717589951299548126516207e-05 6.1989474085192349129118863025852940335535759472007918638180486424797691750719251089341954995746447698e-06 -4.1922183397031648070027288245555540150396272728910590556681081937930610499602525647731347000647152077e-05 -2.6787777382389554785107718028849382917484896096681460176872394971263404781290059038891539573088957766e-05 -6.3776402032115682737144102123940280972128928118431580448246762016223426407550948324298735772989861826e-05 -8.7427457614465951267199241644289027181401082861947955573938849111376906306071057998076863654274613214e-05 -2.3959308355497904864191105287566997913629469910748128258592154000531668407329672575061658250236424487e-05 -5.9083274812927331937028256733274418311622610723092315559183598031944652023949893968832560495379027174e-05 -2.7361339626898549774250151129320029359173133174913718704903201464992131551433484220232064797788441586e-06 1.2994880965516178617386429879296149515633587099237562631740356109833907046565763781206221526933513196e-05 5.7486705884915152775854917192090055524624016166815793826951419030448030212865850315312065014958197289e-05 1.3250519070330699125341030699381120721569118456465382168773853125925351233537398226538688760534914250e-04 1.4781519250442864586309593125117616614351572996579798423007763136723587379258509187411132122849137867e-04 1.5873853661614080102281713705661069901883394252289616522435827519473596987827458614982173766496259918e-04 2.1500448879011975978793858972119687202671798038078550627995957006290748576281039285020992066367960252e-04 2.6726158767791446601498237873279243990055844514620863642622545022109413843013307384835860270233733242e-04 2.7344495017855139800829204153129877631494473693845681218830480145811706390851232256093456367841625318e-04 2.6615140339418706566475483673681329471579919062839794171323706255984992559004242103648897048582490784e-04 2.7212053462715107781064593427415674886864562825342325092940105742069993066454688589252318926621787290e-04 2.9784426004845920098003941261246748514489107373723305152305773425952121425564077719282662110042634062e-04 2.6845191843052355938727697706006576169050326384149101431240903119958891625676512366195018780069790603e-04 2.7861198643996310388351953472708713752991700400760475256978668861827993825703088022000205097760398984e-04 2.3898756517882459257668608488046550135671996645035101760704873397668748693843147291447355416933750001e-04 2.5512670867792991921494922377398117017447457608307519517150585780831656379385351265032413822323774383e-04 2.0290884147307860649743543673923787884345907748831715362586791710598015834181800542213273942866192334e-04 1.7747220747854821808696403307940194470351177572937274252637452879759290046478293927746610902012708887e-04 1.6856594154167404914904964476550914542199283021390042512486470939252225699239145127832727154844778490e-04 1.3012699138886607421364741238484102890339996521445699786922443641341023950064442545625459915402663874e-04 1.3698169498769082217738827787212008958617229687695359392445381375089971127928267989625467094240183311e-04 1.1696025853536555520706551102582161276629922635506578707321546845370840832481263052393036684674873183e-04 8.1329191459058468143843695158571231624338567824384846635003172138967538569410791836106896743226472353e-05 5.3433295061744971386977085280018402164641322438524326391373957093182732373763324920406943360045703085e-05 4.7964496647865439380918348194735366643146929947933309211794057489212293066943145356583694067679820668e-05 2.4447874667620755958902677828912006684887463026095367488921121905608080135289729917938673152510061584e-05 3.5461265278872251598869617105454661573917953189713982481379707673790316450620711508254389072430222840e-05 4.0141033775445658013102130260667837858338128104823208625370404989662667950145624777786018082577940591e-05 1.0251683700393066745824047415583945135974769910653455415992406556069085980358495470126962233419248816e-05]
[8.7426716219178374930371715150732240099452764014569234591866640307632733923516299542524272592934031067e+00 7.8896338549390665640522107587619286333952897943929804378065424558259767630913248815894259131590988061e+00 7.1670225203769744561857479474125238673536159699126455124873364263965877980574078876182851924718491086e+00 6.5525265457069374884984226117267548800420942492287523582405553687022196837102199110821555405085595339e+00 6.0235764788724255127686512066896432642901659654368864413925841044454257400751378686350668428629113031e+00 5.5580119651577908983439145113012207949990615530809572501450983648699964159458779679028444036294099156e+00 5.1410508558215883862446507147489724154977663295401186184814860816143728455201198262459694182500459200e+00 4.7536842558666784184392121171278744563997063425261256178855877683292301924714891947799852178647496378e+00 4.3925922684503183915893291614529701481949996388947144031007079043996564665468739515063024984151752288e+00 4.0464714127881545936852163516796816975289861946611744072296544003536639521490047403875513237243937284e+00 3.7109627983651514270293797064751608364205963246971328284255874673593307872837171766938359368214841763e+00 3.3872556997408961376201664382282486092348946289175572541740392308201670542751011525721893077809913117e+00 3.0746310919701713484770481069038498598152372533392985447563849070821472842683013509521987589312276648e+00 2.7714478097937716686079761292536452002865436453013728372989555337344589404237974113441204743246415323e+00 2.4799806305140934693738956922922773523459667653346740677341721463302638525306901530857551142575821694e+00 2.2032011775785370128419953158112843158628880881739745918513880328498647801095529669453034768765672477e+00 1.9425311623669667637970945181011251134532397059928412177941108253720846701249051720698536900311407327e+00 1.6987080397352561418434277180484088983304992210830532854470048962514021366066491017398214096677087661e+00 1.4722927497021859441514112123699079863472879425092600402197969155295953787735225371926812528540275360e+00 1.2640932142330095135024504701333717680823354487362766435898872724813913906707683004459351479527433028e+00 1.0760962505488235012157441149771970708147998416418283075535418586145473268122005271396487901642878129e+00 9.0749239501640507824367561740283792666422380511122009987657418858833599791189938734718019313400520468e-01 7.5804414189269912523291248635873571620252071864976627172037091322873955939633493231563231980545530046e-01 6.2664372311901280082431665323174584944134543054151439574587427634650668833558665082995231355370428754e-01 5.1121493816504954936045194015338131190739042356539846769133903461449432164545259787141760760576718047e-01 4.1262844117987117512196865508208873961533518464098069668159791947365083628602123654530317980330693283e-01 3.2901387513018536085286459327231183043773015330416808534971940080967469623740832075998340796262871563e-01 2.5943205631650149887866790637850389755859553557788357949638283707223178938009662904153861644150885794e-01 2.0108383314011013125301738146509083175222081107071128129244474635605618001228536338168371054672316910e-01 1.5398599715353821495268878578595296731128204346673507424403396154975387299624980454888584262782497046e-01 1.1593794216723571868638201587997508005638425096044718074223727342989990290054921356783056567099051196e-01 8.4741772237390849148065131462923382080496259741711616197687461405057895432439752229591856002907627836e-02 6.1040307816334444289956021506415497970408063717531078077729276625554561402496009308048482911862542127e-02 4.2985945768456354387124844986727879655462111503561522964273615766927676901645553606915504341539051534e-02 2.9717897334166682106577903779499810062893816169677743567440857142615402416974769558346337314384607741e-02 1.9690146380434431846625961383413190647280298690460376578864482227635864591820214938147186623227185425e-02 1.2856836826344726654680949103217628873634910390008374283003890107764027165815742693940614821461631121e-02 7.6110970596738325548503534790417501845650845744915228334791566751708918472148179099694215393380131302e-03 4.3926430704093404927283259100983927942196245574694884308306620367471578203147139750139857133767078084e-03 2.0830775191275996385920780997415774680647838011483813943745210184337612543764103244493379216419258669e-03 3.1019856487272932014053955625765394674129578080870059401543071677860732758657886847516038782948046387e-04; 7.8896338549390665640522107587619286333952897943929804378065424558259767630913248815894259131590988061e+00 7.4548452950301349939779409031036541166452637020864795507833331213987266833003390326553497339532279420e+00 6.9782265712751976559242150405222800669075128479586122318806827262355904938759237848181717043152948048e+00 6.5000365375412123761206825013698522883056649468720759677738201714862522911040509790594172043780735660e+00 6.0398335909410156178394503631603226997858984922589688133081828265697953091459999798422220760504569757e+00 5.6032144465814289981153828926980439882198902403626596312398723001000829268473445643889695544915086271e+00 5.1932556447086896367476496878375440842061255614882670955657658453319158270302426627495024018405743610e+00 4.8019300441304917201230491167544573230028293183092713125813344574079212323650002493115218056865328139e+00 4.4325549597972298155949856435401247871330123207058059861449349297606972508689218079176382291876632644e+00 4.0773905883403058011785357979343727127991347997738514760773357316637683142659620016469768689857802601e+00 3.7338533251984048869379659805767125783775260496208980253484047323632736854028709471411069006706642676e+00 3.4038715607728971664651887622767423837298223546754233604823755078616750209040121499205189311925473706e+00 3.0867712918090036241669114561802257587950294472906219103238227401024064582572674729540319924392583665e+00 2.7806595554888947127201104435101735691840487532902835649057755878041991482513630005816744510720039693e+00 2.4874602981128414536953546216833770993424160618419568506705975187458829417813764619343808220457359611e+00 2.2097960386933009968847921850325354631288484080172107415837749404694993095303292814126031275130169085e+00 1.9487754816933132835381459450333902709190242670956353622370049083429502271015143360949652209457979730e+00 1.7048707589279663209335035124981698255058240370028178102357428127630443946043959561651248970859701248e+00 1.4784500024008686886041768744585230175914124058739958979077631539970815135492184741979705317727087039e+00 1.2702102742454035986642387072636330054573565628011830536911147621433807853806660463805456508116023441e+00 1.0820958123057546675970341475745033684866737365883825638768782421302398679944575384576057575995246373e+00 9.1326077993094583261525690612499474085261058132432846040337342583738536011443001009624649965673987594e-01 7.6346755138814229622955484819475828100047220398743673277685198276560263140336494285860009778949866562e-01 6.3162411724090854024096433324490089590538278289392469143077930111318466496166076155264177096421214555e-01 5.1567316002081850262688742332421610678003528342049406802083875729048551769579964964793046714424732732e-01 4.1653532844673217438554656992616546169160363599709728960279750670810890508277001262920951173566925198e-01 3.3236278068732233685321909746418603255245674185140411929275760208843897489364036399645766819413533239e-01 2.6224499852918519802871416374283121100265118488814144290548005456132922086190031441875487507011989326e-01 2.0338876006537095727140106597279218567349015567360319036892342632269136130023474926200107716328101347e-01 1.5583750049371800038253160822832140336082432847482768844755683159792890955794522200665619514539510541e-01 1.1738888369122788252913184045613593449188147091019103845105952508341331781273453619975746961709598195e-01 8.5839326237582820755561782655898414746779882200259490795023971885066101995831862946888585562543559487e-02 6.1851563421630566323077972959882894692746960661322305681860136732890446188754066582508136429337714059e-02 4.3568485921090194860772734108642280147687988230017555425233358237475686038568754599151403661259143075e-02 3.0126273445074164637644001868666387816924236788498773135138812631577464649867416817144304709876158200e-02 1.9963723349692902616811806025970371307213855857958313830675045284166015708815569670037773549053349414e-02 1.3034935250358450871795780101853181536338694764435205220069618911979855807184710923909494165033087116e-02 7.7155021824060183696867491583627998958749709101428301220288017834014196878389901209535914887943722237e-03 4.4501088597966102884488972167980679211990317577235505887261781799345650167665724791708934274282026301e-03 2.1085597666061394699785505590228692468826488555077120346333401639406859987414697808691485117897572135e-03 3.1387447628010709309247187202136764017681145785751230417568733404142584617247702923216823890677101999e-04; 7.1670225203769744561857479474125238673536159699126455124873364263965877980574078876182851924718491086e+00 6.9782265712751976559242150405222800669075128479586122318806827262355904938759237848181717043152948048e+00 6.6795091361603723992189770503824968058828780551689909762361181914192973747222673791778377152915455977e+00 6.3262004491925071638154540813629167568355213821594066032118086452698874348794286451054314320154965031e+00 5.9505582367938376996106053026986054115928545554444572549740029535925496848381279701532403874309351846e+00 5.5685717669160460458525246452928813957628962266023732035382016864004709025874249775883691686158499517e+00 5.1916416888861781821381920604002061587794288782220569823953501374125709205136647618646947374101769937e+00 4.8182518575662862145361166748904852184592374770953909293552892763038504144549570691302032231432943242e+00 4.4566828398636377258843958321224567910089130194749210610164854014000968315707007391716064194788533893e+00 4.1028835800433130946801339005321431130459158206481723885594238843333410677777326244134209630336267427e+00 3.7569439908689652840776160023080475266708303274568321495887565990804692110853530931100491762854111305e+00 3.4226399374356307177965158009899362342015144192648408759516813521740390442723195868027401098284283641e+00 3.1005647683285187249357208802502116261672391198667381827381686682945203229566044964740167551506636433e+00 2.7895903410647941662860390737162265500100836392235345109521577468563709334993018179835117819536847989e+00 2.4920974341289107980276900222449822976637729393877695381432591679675418815632236730395164970828450576e+00 2.2109247138833130187846593330974562528061414126126373057483639059030871382633421222269716321897667601e+00 1.9472272599746256623481209251209219307526790127650191082516781137466864170148359341291514972310343619e+00 1.7014401034337694957056459016033273311874982302147303192115048486751160419462477118425038131732372973e+00 1.4738393348993666242937133112779500855713873791430907083966565399571972852765098341165591214052265066e+00 1.2649944477744555787762660258078588805027870762620256872763736834726993593978964693469409784946640570e+00 1.0767195105808774187276436332888569962871164111181277796785845150602938636205436814590651512850604524e+00 9.0805094042510555174216631665615074935672602908759903858032111957407705918577127213602004622891476381e-01 7.5864829389775622269510372164747306327645282800884925920312096410318301336140533282894605148254848841e-01 6.2732833367247409587907138367584026710732129400619395936143824468901296717132671560778806784530397466e-01 5.1195810145111341317922216064174257699123495902658781839138575012925066405208654448380454490495990058e-01 4.1341177470240370705088308646221402709969507086265721329515391049507838429194228381782456439988720096e-01 3.2980347861768870729844475426244100110069660548887032999009321982309587060276250240417421578931598865e-01 2.6020153660858181511817885287294786693656742488857836861537945928733141849539868838130213513266816493e-01 2.0179465443575815329603866416661163892907849911088001141980407755987232456241058995300334212208350426e-01 1.5462560369876753995061999146309871871754744590676620612566873995086013419119024064689074882624228302e-01 1.1649260963165878331980850494099462771422089042049505450941316535444396384728555622543456471726420179e-01 8.5194908810832927842102539363763443903870662397073754528031065374533179727172419827055212050432802582e-02 6.1404874956227330575482884175813671311776758363083870671785749385099234796532640922125788077243282834e-02 4.3270420316434597338127339709939210605222654407833651701351646569717685890566577170765767796308402812e-02 2.9935329647241905852436070079506883061808785072591845931397168218541382151070043150172630212451465795e-02 1.9847576728297776347585620316811588327409219826873872016006792932111766572922908115244867782382351397e-02 1.2969813217526350156247988319413502475428327482855569229409517274718127506248923414490798870452733810e-02 7.6829642476931838992441495701569833176494411687011099098717300347999999326092721280750364153812499424e-03 4.4376950642166298495352322296926441291692510363038089007747084297429288299692542701597825080091600445e-03 2.1059765674019048504373741004422485087478692024959315587482104880059467704241529212498194536620217800e-03 3.1367636414903484286479812613689546960327905665615878898147114153390621416698941004279876880720736275e-04; 6.5525265457069374884984226117267548800420942492287523582405553687022196837102199110821555405085595339e+00 6.5000365375412123761206825013698522883056649468720759677738201714862522911040509790594172043780735660e+00 6.3262004491925071638154540813629167568355213821594066032118086452698874348794286451054314320154965031e+00 6.0791124669501749640813484619842573697660361257602978444156181820840619090180962439051457882156542619e+00 5.7888227654061080159732220271491848388410304440668487494449003110360621928828804693567261898153215282e+00 5.4720780376133698756265679189153049502073714455123021320929381225110411320820975262553456094403215152e+00 5.1425584417677648724951987520008509629199121190361965094935465084033276046916405623206249147728171297e+00 4.8017861800220047805481784406970554302086354741966893156883004870467996580247813786643229014162239981e+00 4.4610427220805936134393360151230192571386480117213018580261620847807982084129456927681833173120542179e+00 4.1191907588835869668543641660361077627860179006009767693889675838883178124833948011505712696205739161e+00 3.7788145670792792172193920979045006204001377860079501778984795368952620283610488284779708389049737077e+00 3.4456860237233864694510544500159374046316505220443595179514240222988072511735382548073232826068362639e+00 3.1220318996028548902634973261427521409486200935705426303557005469994060201190003394801748109038992641e+00 2.8079462452078764726710867501528739804410356587073490026841028925809992094710697840776017378990512501e+00 2.5066787594037526053418211935667423047922187124439533807774392003228418369339455318656212815706031087e+00 2.2216466086050547987026022166699230261446781367489071671929146609945197932453699824560543294727255343e+00 1.9543702539950719508682168687157153133296996185614637631346101288977036913646473309511058606619578751e+00 1.7055047503879496264198720395183893190259900097311793346376533411620110453965299457257642473557362700e+00 1.4754258772502885853342233139199142669500913015390639053651406607391972962330700952817714025792984849e+00 1.2647044544676414505546823400621874709485353592810379289222427903908420912803246733804989800199262189e+00 1.0750912623546824904045558853868777407567852461099381093723237177335211247352281657450899186905327455e+00 9.0555945156465459434528904964590464313357231329022682585322397774506851832998029573784383511055635207e-01 7.5568543074314409128777592363073868244628055307494568341516644627020412300572737479524416651280814057e-01 6.2420156869214017579829708938140765746615208030655598071722169748667498673288182816106376461545301312e-01 5.0889948379967247528173751529287602282144959006284980084388040558467219041892818627085500695285118005e-01 4.1056699998398623836915178481429915999261450275116615667557803923819102483980539262500888057144514322e-01 3.2726257503795547725869335540413755690034413449206978139867037446773636713542377007046286663308829311e-01 2.5800554338395634411353841307811624260416212073631816839833965746661257713658771598308281878322470294e-01 1.9995837538018314233366192078728149967088199136910657474168947502667448043247406800105420222040121198e-01 1.5312948980896811019530606280722912638544853569815716361089469009289337835006603388862670575798603315e-01 1.1530891201747156839351278042928069962690356937847822420250100722564596390385293774677783737511575220e-01 8.4293505703314198995703749692884006691373751114994578069200841733626510601581929419157232377805949541e-02 6.0736164290301279715055633458771348937848686561107205379084893881863035120796053844474006665422888922e-02 4.2788992113172265792591556808074727777153873313374421825469147053726147287427812887038764724776982498e-02 2.9597011904771210802408696062806705869824804308668815495246440476515957284032107926191053912947941098e-02 1.9620385722380307248029310255770599785594209721808179214920109475639711225896407099604799197509494509e-02 1.2821833507347992630374547959128969682231456727936985499131825588800692386791675336059198362707289649e-02 7.5960181499688980132019833330013943342444906128723688658875404728590757849320480972625277069705169991e-03 4.3901742552294390911637467945287537351962994276991095177309361144025244006124555768573153698488431735e-03 2.0852823366574469017467356265652596897393086674785875841771467806452840643100605329106358155261167211e-03 3.1071739222070032494525763299690725991782584860581330652495524875888978191112631724854708208337978993e-04; 6.0235764788724255127686512066896432642901659654368864413925841044454257400751378686350668428629113031e+00 6.0398335909410156178394503631603226997858984922589688133081828265697953091459999798422220760504569757e+00 5.9505582367938376996106053026986054115928545554444572549740029535925496848381279701532403874309351846e+00 5.7888227654061080159732220271491848388410304440668487494449003110360621928828804693567261898153215282e+00 5.5763215366936233071789954943683200939029555859886061836737722331801017626103433552592959140916491235e+00 5.3258303694984205289753913738209680021535942773502905044380017831453198772534556978996139541473024276e+00 5.0498080249544506789802437356561939559657599790402936070393511446900739654828574693463158500869760869e+00 4.7502518252294551254329442309173171135309273371489272104297594228012315274861871100034092262089176244e+00 4.4397415307077245649806034873176064324201178615473938953898730751234185204198004008584945960028326940e+00 4.1188962826355451658147829425983426670193883165664372383590366592572641837240049156987604165377385655e+00 3.7921089407994580633858430149598605757571785105528364187972865199926807956645603313922100077554152866e+00 3.4668471293047076392335993889574607056493019923833889647760177700453868444041317641374299884447486948e+00 3.1468334378700221545005067723608132501346448069018970944651916711734314131623165938518164679581909396e+00 2.8334450669252064574217949049312982501544392188967044205220491450046972376344546702703647696645534831e+00 2.5309343525679851725955003455234086340990876592155034377331103604028371554066178328524718377267626227e+00 2.2434914306142031564078977002117101809425371033602647188914605450420156366509672295802566065754553592e+00 1.9732232395994859998859118926427976674664568961459923936290024013287818051191335941613822136641672423e+00 1.7211974814644165468968320648924265995786795276611394057121330071601682318719348886497512784872855594e+00 1.4880657561743572638131397404221717837609378774410656788277039743812784544813659247432090181790656351e+00 1.2745702088287883467596928541710945720635711824157873166092484472083138424643360738873288076551687605e+00 1.0825420748715335697891524980651033741417545769183390851198199876791010601969243993072380884093957248e+00 9.1099097491004733296887521978282453013507641096298163308384803067427716342375772995678712906419212809e-01 7.5948376463024200058149176558664737858403646869416408597618533638884149956494678387404147331417191038e-01 6.2672480957473508517769149785047127036987247705891058372445575052396566083214741967665103234742199099e-01 5.1047250616894549442089012378770214905089372610244690374701070295836211652251075128598656267087628750e-01 4.1144685488119234211676861481874311603328292107826136290269121626187536266427175011366553640157423758e-01 3.2766320084664756167716896879285003622703259955196468015146645578569436984198774778940544100468101167e-01 2.5808765839993416747007015095578290316121008474989171984951870728447345715420854336966742534658969274e-01 1.9985538042047339428850584899952528583416949155855289111225063070578041140876810724834786241083219624e-01 1.5292596956226463642971155193680067187953007435842553906052748104236050710604337180355002834951595337e-01 1.1506694633024775424134571917431685408781692501095214785897197950994893243548007252421958466798877746e-01 8.4060767984863987442465596211646623973461404323380436117443565071301961789491492509587117333653973795e-02 6.0527819158312856762672184887348890660630000921873830078252793619425144323958651344150991936546006522e-02 4.2616017363841654849104463920620962303518146553930665259180419469159936498955432718359696751648412582e-02 2.9460946256857911260462832639471779678626230966539635193370331395907221827203463159000010086733264235e-02 1.9521310680723300358529625517043775873276287732733508551322835959952415673480829076911560916003434628e-02 1.2751000909861519155498088738609297624329985233168106804509135527520984861818153562531867625006406381e-02 7.5516566354099474502566404193625881584811658066832088507205454336016926093665650189651345912916827739e-03 4.3620703321671346536816775566463029553774549769660412943629119541617643998057801283270565711936879117e-03 2.0704792008939115353225174855979858475881522193635262712873480571043036215830154488699366402297426622e-03 3.0843429091230859380678078112621675983109847142960145184281111966578368558242498203326183171322439043e-04; 5.5580119651577908983439145113012207949990615530809572501450983648699964159458779679028444036294099156e+00 5.6032144465814289981153828926980439882198902403626596312398723001000829268473445643889695544915086271e+00 5.5685717669160460458525246452928813957628962266023732035382016864004709025874249775883691686158499517e+00 5.4720780376133698756265679189153049502073714455123021320929381225110411320820975262553456094403215152e+00 5.3258303694984205289753913738209680021535942773502905044380017831453198772534556978996139541473024276e+00 5.1369372874807449188077242016181583035219032960617440351790896637043688127544410897932390480335519900e+00 4.9148117876827813290917890348993534424103417710623898996126658750239999642344870250918169387122843766e+00 4.6603001745349333454862968893172491210545543809961992413408886456203051740326444538901162246635129002e+00 4.3858365270460648018305481968785718360088094226441789521085989247504164905223102966973236322451239814e+00 4.0927269560790451104706553694858366304658864895242657700364970405900114407419598044882240734350038714e+00 3.7863784395394923437630131785016204430908213648394792201103575976034443196892071365003593308172574923e+00 3.4753601914581696993126706213563880533709471384478932340054094777793313786022487385360681931730223731e+00 3.1645831077501158735771063291110516462929836206478007798022365936810395052245039236824935460589686833e+00 2.8565254574355987278520894677706761144616440690449049032200745520246063864669916430034008985286930794e+00 2.5564082179288816146019666246505772367205576688472262700300881133543891911115193143415627622587380238e+00 2.2692327635449417415790254239881039640773555451558186381738759656985820978488283655989448603433598307e+00 1.9977764961745769293618349255221285428710035746205109118581972583890853911267953700095012731779280374e+00 1.7436602352749686849064994373328193648009838822151995032130314530808884252312387357346674309178976982e+00 1.5079600459936340817804107091069348297047664688929852615033234853000061675606387387098288916221227576e+00 1.2917135965096243234178748147939264446470117614369087276466537405375007329468182371879236030615304586e+00 1.0969502951488837751039681238829017810611231274497426522904883994867085387362986051228819843165428119e+00 9.2282633891006659515160250314332503812981200807010661444479911891120687600800397086719203346381540994e-01 7.6899969024846589918437374171504892195843244567279894229276838944925636368929615974783012966469807807e-01 6.3422181646878833195654344665093290396481586776091306388699543876602359287088093197948849194585041149e-01 5.1626336339717211551761627239153505048694853192454583869685506474580993420585664062719316744354775628e-01 4.1582706759487504588199024070859038488817820107295894321826756951190708437535134581939928526627506986e-01 3.3090246967865722726111616272029352687439698686256055475453043065105361700957839921706950838325508966e-01 2.6042499894319237830270587710372298448800054230267031539674878813126283476870800296673229259716505311e-01 2.0149737080596281843975716883342158528629676397843353728142035924276418373367890728377464796518260828e-01 1.5404353848410552384965043577317666989503545222966536188266749797776974164127679835798673839950626709e-01 1.1580259422045856786556536902954606056472766186686237900737044454581107807007333528025976549183609942e-01 8.4529053897697659441616030551890981907470841287400311596545420707541395363610525192347770207236957337e-02 6.0810775527747126776761970902184427380097703053477155788328713931014635578830980782412261113995148209e-02 4.2773316468494383228572970763279858002470125243054924609256830554010377020842052423546899741852969864e-02 2.9534943113436455293790839774669187584912026535935530161037183006478989150247475588877117585524676398e-02 1.9545747731610097100894162630969934658371802708233815594183648858817867332261738148843137954997299660e-02 1.2748732737029836420648703907025969400000602725895460784844948992533870637530386842623713231693253373e-02 7.5406076588687034816299550009405105211726160428258237415935934361917412225182983580057319336319789161e-03 4.3511979051135033322836969266155687083899717817482894103113959807998362954009007169610372494410188312e-03 2.0644728616033763597907408438765638792971560922017663075411979949929494687183048712653123352360029463e-03 3.0753647964901065688479275390652546408597065770315542040021503301420167333604262120335282197835894109e-04; 5.1410508558215883862446507147489724154977663295401186184814860816143728455201198262459694182500459200e+00 5.1932556447086896367476496878375440842061255614882670955657658453319158270302426627495024018405743610e+00 5.1916416888861781821381920604002061587794288782220569823953501374125709205136647618646947374101769937e+00 5.1425584417677648724951987520008509629199121190361965094935465084033276046916405623206249147728171297e+00 5.0498080249544506789802437356561939559657599790402936070393511446900739654828574693463158500869760869e+00 4.9148117876827813290917890348993534424103417710623898996126658750239999642344870250918169387122843766e+00 4.7433805132827586090170519820741746210057282025152988487592165188136268303246290250326100780474939223e+00 4.5341017737329388733602898173784961966496155047564533992738540990284512718766043225829600538988654969e+00 4.2984883653481591977354223411170820796339296399133810512195998315920558905728424415978766092499246256e+00 4.0374869976260419546910509325496906139767533111762146522947858403303854155942704879638065823795715916e+00 3.7566914542267709603595597169489440491351287616368258214385405991064474029657474348075388756003512578e+00 3.4653636089435530875568640227684876961180825978146524044211477241720208393095590903642790790004455037e+00 3.1690235322061259876922465896062387871254536609882680243885073407616012982213954705149923941076729825e+00 2.8710089892657681649720415542707610822542581992442399317498959630582515340958925210617138890153895846e+00 2.5773056488478251963575407634091675185116567681089736732073058764962272199131769976733188584976834532e+00 2.2936772875099895422265146594658635793661178500136008624004374532282102340180319006200249435560055387e+00 2.0236290975578238285081065456245781915090265034238212558840628781853600738004220558277578577516581138e+00 1.7693257645471148062534434586371277053546249414552965334791415655840809563574620345861838407959932703e+00 1.5322958751474137914756821675456427821828920121268766307591220591584317055978624380186132361726475750e+00 1.3140089681838094900345080733867431550419051241506270519354855400656342806638366878475174587238391194e+00 1.1168374002874658370328027270523673285312376188160395073253710709167909915312522699782172756974057734e+00 9.4015791735064096417051207367038367990456266137336389672300237811270767390243207703852707623333049810e-01 7.8377545511947882687278021793333110706153106036604630326127120776809705662258173688975703430527593134e-01 6.4656171682659094777479588074317789302752659321395206688588287532894585488790372211777872813650377065e-01 5.2638789838208125745757925048392997130673913405252910659362492879338558593325036741779905786884405755e-01 4.2397888596670242752189345189137970156873725473689796080310864610335462262694785943443854306606040967e-01 3.3735466393083805014392310028143766881200473939568203459730839617137234561954225888550570533476499678e-01 2.6543369682886600181406566542067230832292906347598066940511884498989094395042827262030522037415842044e-01 2.0532753061961953191264145614683670251510912399115227670045320061094505818996582055559966600733238187e-01 1.5691430952131007686257352972104119904697385228662862003608403458200112826953849436295381114312335603e-01 1.1790341352947890975657912081611317489087376346460803601215878247493748756186106827499722903988487003e-01 8.6030143668749715534939342774359947530557120665537749673733994043536260321959040596576730526267994058e-02 6.1846492452033861504801802526983401650277319385220850434547277283128007034558186461139544648529854671e-02 4.3469797298799967089560031489231380215046499823031078378943603228581060526829238308827310271308269527e-02 2.9995908620166143869567936280783231397197020724608944209405560317883124515600635934843942395812156062e-02 1.9843374385320916912817826051029914490969533843190691373269051107603134317926004736203231336474027192e-02 1.2929704863803312556986004688700621933255292555299953504009158452579878722555734323549535683890465335e-02 7.6411779553834255984209650201671299008916532796715345461563561730261330542238694649652276693803535297e-03 4.3933026052947865422289866625466822111054002664416021415555192611394382369330338948272671997345764387e-03 2.0735486234903811333420257526774104393254391132664405003653936975127542285162920870552600337545754215e-03 3.0821175112148568714189916385408512138042919762494234765630321072013010301433433721243962671965632703e-04; 4.7536842558666784184392121171278744563997063425261256178855877683292301924714891947799852178647496378e+00 4.8019300441304917201230491167544573230028293183092713125813344574079212323650002493115218056865328139e+00 4.8182518575662862145361166748904852184592374770953909293552892763038504144549570691302032231432943242e+00 4.8017861800220047805481784406970554302086354741966893156883004870467996580247813786643229014162239981e+00 4.7502518252294551254329442309173171135309273371489272104297594228012315274861871100034092262089176244e+00 4.6603001745349333454862968893172491210545543809961992413408886456203051740326444538901162246635129002e+00 4.5341017737329388733602898173784961966496155047564533992738540990284512718766043225829600538988654969e+00 4.3677546861225539389479502957436809773477357813965166060428112296385610112708206191035754939149291670e+00 4.1710563970163127007876772635145956085484838963311357620024356041999419104017179472266103505912220397e+00 3.9440795493172049357638875631964374107240744493982675374988785740679053888125463019278671431683812797e+00 3.6920914151513265481193001217600877629763507927950000637690775234613557474496116068783069875343611948e+00 3.4242999465776737462404016157246687793775467103756249030175455099728301828241980373324815341585187871e+00 3.1466272121840500355476892958828547154398722258349221511851715641576795381186268140867166018898642751e+00 2.8628452269910572176066252790432129163574747075041097234186908460109074108105159382419694937127537462e+00 2.5795567411546941521843126433657902005669261047860451650565808223528503353230562599186640186123244130e+00 2.3031373199858586135681781981339783903724814115020380646487593136608236194312707823057457666976247215e+00 2.0376517772359518807295448238201401662519833086829602315382752987825587004569017250781456124214294854e+00 1.7858525728427342733954543300341402164352991998607329749025303529396550998132613164394104219915850825e+00 1.5497904899299295370544585273883516837911925990397268513458763888826476015719536360456975609111565931e+00 1.3313320564430760571943600823966587698749408484014160726218359502695110748609814317628887994507972267e+00 1.1331958999106908522169733655623008865392810760549859847349170764031727621597443613222257606769262037e+00 9.5504695760549934423613120086786883199660722294471379097466471258998868632269373769000962591199211498e-01 7.9694077259976186251940015362959124872075392526769843070642158157832894307266612112772352948955118476e-01 6.5791937942489761902699951458919303749677213327560964127459853046758201201713599642052197818159143401e-01 5.3594328086409254469921549846055686371111871601581723271371455985959200364314064922127175295568372130e-01 4.3185896941816058646071660104101437412908857746472008077420391046836505045196371668355815468044374618e-01 3.4371358222416622859539463031669573877307524883199767840979288556653599857043976982498053586473837828e-01 2.7047145048323911679304263231878490156293319011281441915397651920422451803466882516294715494878504047e-01 2.0921515651483767135169126832584955277993808807505797452395491853582906395877354484419354739007307765e-01 1.5985754414553269325466333899732063509040196073993855458419117804785734497294353905059676439159504065e-01 1.2008628839412778316159635400293834823442930072281730124028549380853110484891796595686971297413336470e-01 8.7597621225751163142185604003717319368385670194365052118048380559972175891747650252309700382279540921e-02 6.2953122407213854278227300456240117642176358308208141851748626053880860983331732794935356982329760982e-02 4.4222515150848659793325440024078935554694917562427003276919329690399750347861499861464774172160787291e-02 3.0483782788368982652688465699987212240168558667906597588947153188747095757122499282309163117981757153e-02 2.0137200433326737680759965764384578046308101591786372091722597847983550373806639493511764163025775550e-02 1.3101166358620388673328005828487537494386819981411205651725714937815760762527277819645333965341380512e-02 7.7304037071300427139568550637514803763739774496951502125716616740387932654042810944739765661042607689e-03 4.4450121860618872212122131836746121650803069107521347405967471186721791833637356428815991935201293251e-03 2.1019468452528710260233641608972503822638315544674906198928306304704556358456507353154223282842337737e-03 3.1275234186156341045778418598947913448196918605690320535165428672270341395313503279265591340256994696e-04; 4.3925922684503183915893291614529701481949996388947144031007079043996564665468739515063024984151752288e+00 4.4325549597972298155949856435401247871330123207058059861449349297606972508689218079176382291876632644e+00 4.4566828398636377258843958321224567910089130194749210610164854014000968315707007391716064194788533893e+00 4.4610427220805936134393360151230192571386480117213018580261620847807982084129456927681833173120542179e+00 4.4397415307077245649806034873176064324201178615473938953898730751234185204198004008584945960028326940e+00 4.3858365270460648018305481968785718360088094226441789521085989247504164905223102966973236322451239814e+00 4.2984883653481591977354223411170820796339296399133810512195998315920558905728424415978766092499246256e+00 4.1710563970163127007876772635145956085484838963311357620024356041999419104017179472266103505912220397e+00 4.0116900704530463799068940022517163847427965462229651604670486147445267192351466815832997955443731115e+00 3.8189729282531012031686966020139938105264519294675111723255645348681209684401716396501376442905461631e+00 3.5973133862771068848388751876052318958233115536187038724131467183429640555476991665301096872635148121e+00 3.3557142271929111631606940059127517260316125514739945305668675887788874090375422069020372872803939724e+00 3.0999194852351772475997656991677504871165786621321971650485847353950248610504996594163264910050341313e+00 2.8338690403572105287041471025247067598187806332174598437441984366843985979076786076918522715264908886e+00 2.5644844475008258509356098528078285318492639618536995478846944197669258704904727080975763073165666965e+00 2.2986054004101723419154228186669045850135704125083643883147764665900873238001951615327339893656719742e+00 2.0408086529485111631096528231010737014540430703501265066503160102353562675841166380997733452654055527e+00 1.7942749344244204405466859643115242481643502636996017724730443578811973339475986420367510474762768407e+00 1.5614702569306879944351828648101776919530351002083429921849306252571893917816155475992414308738830376e+00 1.3447148365683159723613529806516665295438129857345572973163333900060915383979690483089664027288519788e+00 1.1471614333944257788586611531961750412781364023474557079805526275206218420966421708610387731228896315e+00 9.6876713699774762290694434788744411815461118477671896018213955180237513319091910038830409491568809821e-01 8.0983461924620849895266187030200352886350533062256494815673571715678562555936444178597309318987307427e-01 6.6961315330040865046390265461885689915301735876862748679372832383359444841717716453445518267196190029e-01 5.4623210770353937610829171206213829190713764993090335080896624771107803574549694964530089324428390933e-01 4.4068855509915778715344249546802117351697733650780881519105598959954614647514228766803088380576640973e-01 3.5112459444699753539423313647043837983035123514502777983813433970826275427323513495983865134118256422e-01 2.7656168431904978281797873465941458724396458081283119597076325859704208558337835189683873667552446694e-01 2.1411522434262354704633667951183834566624480047890104034671447918621858697606607694142466381733788759e-01 1.6372481925903617621268650557424290425947777000564020505958495248611299248835823395296050704962822957e-01 1.2306568406587055185690091175064459270525372151357080625203434864084074350804234336020659108669339003e-01 8.9821264790655979130465309386919109968598565328875111905223054633617806748651026118070046327051039734e-02 6.4571290822469792250143362694222877019612534925467031966060121251318857701605061192861987024992956705e-02 4.5372755202637077391367314776166001833382023750539455997020627632754436897466406938995924215940683276e-02 3.1289785696896657012884798729004761334325701647762151139285240909827980262468859514790291310530851290e-02 2.0682473391939298963615506228760262404387449693018966745586066429806370612813931304001315333580056616e-02 1.3458751824790220326173148798077119689839377037220311819415635873512544246998236738418012071622453424e-02 7.9432116769687597494062484931283408762188110419963941852679395854193819364003329477211388807763625856e-03 4.5582615207489199118064282064360118373940571499543872078296539372232030171858102158089219255123142794e-03 2.1476749208238777533001868918306665867308278490453432745787622834371319702379310240068418979053600252e-03 3.1902899956509621070102130132038313712417728691929504650602022933852554132775464247042627864603016895e-04; 4.0464714127881545936852163516796816975289861946611744072296544003536639521490047403875513237243937284e+00 4.0773905883403058011785357979343727127991347997738514760773357316637683142659620016469768689857802601e+00 4.1028835800433130946801339005321431130459158206481723885594238843333410677777326244134209630336267427e+00 4.1191907588835869668543641660361077627860179006009767693889675838883178124833948011505712696205739161e+00 4.1188962826355451658147829425983426670193883165664372383590366592572641837240049156987604165377385655e+00 4.0927269560790451104706553694858366304658864895242657700364970405900114407419598044882240734350038714e+00 4.0374869976260419546910509325496906139767533111762146522947858403303854155942704879638065823795715916e+00 3.9440795493172049357638875631964374107240744493982675374988785740679053888125463019278671431683812797e+00 3.8189729282531012031686966020139938105264519294675111723255645348681209684401716396501376442905461631e+00 3.6591144117088678052021543613484487880835125751740673851722004066194072764684454663443543693110404913e+00 3.4678070550874412494640271089623218406114312588463646109988178157805999731582055329378585903106145074e+00 3.2535385115281091319925897750748984090182099115255438695436610575972137958446213995419504621794698127e+00 3.0216008747152207324786046408293951020798264654427181138000516768640503051246058110336969088252158158e+00 2.7758344099408248141700835880900631931287155092032999296946204112649335979807652509271367520663794322e+00 2.5232480972369768125889963182630784767580821422537435228281959057250579753727347578896632983357659164e+00 2.2709502605510276188161961158248563650137088485731726946390854491001778423342736997961188156581425674e+00 2.0238717960743940559801660929398154147607635110614457399543399775729245211876363104634701674573436495e+00 1.7855133030622504373481405611857019506965311269315069515931311594302705895371818333383398609390614569e+00 1.5586814793820964147544679477371341054340583175486814903665370930721021925985769589220108604825070819e+00 1.3460966106554709512158902988413513419364875571637017505773757995826129266200551080056806914465637273e+00 1.1513109881052516203781671050171076588511325626537857604016898088135601855845220845435000128979355004e+00 9.7456987292859016624365607760322357086314376658317179355366284104126090254392279256746541826239184508e-01 8.1643231754164368198502878711418077416037045260524495727464215576724404974432971584013350397163855819e-01 6.7637385727166477687871461810726470402217396045908008098109127788462841394625654296495840525046313282e-01 5.5271128248461595386109414810874578482117202513706412042304379593604579468063764864208010599495766524e-01 4.4662250209183437018910314569547086660569569221725481256614952234395655628979870032418032903563261111e-01 3.5636512247946795743989135347288899364698708042634480746078308474360438137723137943025787674745642469e-01 2.8105453532069127576155731290014740474771412987061864046647065833645062494410777814340450524384104464e-01 2.1785681947724012788485876193744787734561092174557934799603530503003985206489569947672365697127604924e-01 1.6676752760940976804522973780783087858377187385300096448127198327540547684262756637485932493883175510e-01 1.2547091223446872230891774063178218745810060881808512584888699215873709135944599963287627417848487250e-01 9.1653368484309187275957011367158388806461282605288072335541020991231141228567775429163057393934834793e-02 6.5931248783702646662042237627237550295669216686742444967172164817015034972024229861395793133492555666e-02 4.6356217897621419775696865564030553358355126244357332282986212557912851978967274621824662520712053491e-02 3.1989378659667068055615121389230102492811465038584905963472283972258412990571343482700230391749384936e-02 2.1161944325007803809760171035261262573817399433427333547569405982473465577605747380625665893387403912e-02 1.3777640277751110606812785082840377977015060254670338987776285312073297596557395529663919269331832738e-02 8.1338192244009277006319757347995995218129593047568576588917512388347065711887187469608021253255333842e-03 4.6615220486819490074654276927508632510377115554225961475672050725300653647958872434975595078389906045e-03 2.1911261134920142628876197276343879045096175303647953246577495346269868796642528566119591608657360313e-03 3.2513263866782660077361668710928033377018815520123365064899534194299052186123527169950319221224205125e-04; 3.7109627983651514270293797064751608364205963246971328284255874673593307872837171766938359368214841763e+00 3.7338533251984048869379659805767125783775260496208980253484047323632736854028709471411069006706642676e+00 3.7569439908689652840776160023080475266708303274568321495887565990804692110853530931100491762854111305e+00 3.7788145670792792172193920979045006204001377860079501778984795368952620283610488284779708389049737077e+00 3.7921089407994580633858430149598605757571785105528364187972865199926807956645603313922100077554152866e+00 3.7863784395394923437630131785016204430908213648394792201103575976034443196892071365003593308172574923e+00 3.7566914542267709603595597169489440491351287616368258214385405991064474029657474348075388756003512578e+00 3.6920914151513265481193001217600877629763507927950000637690775234613557474496116068783069875343611948e+00 3.5973133862771068848388751876052318958233115536187038724131467183429640555476991665301096872635148121e+00 3.4678070550874412494640271089623218406114312588463646109988178157805999731582055329378585903106145074e+00 3.3057835756448533428114332682793601629455589698931755881961185173597107215912917280763396106151818126e+00 3.1187434580131541907541872697160820201583777886735442155728491080233279440237320250964462058087604021e+00 2.9116188035743792676834743603330968336858489413438892463676802731874017601537851235851999998284064119e+00 2.6877516743555483419779043570548369006946917716930653409084915316874964700107244146946739686910722764e+00 2.4541446382524670921049938712594864084717775283097119131260160324062829097997655070999255057573437429e+00 2.2179829705905626500024568652607354845857091854298417056633257394976774750422066373226281301784789048e+00 1.9842581046967850777220564302760960301014910579241707601013098083981284085672023371068265984764390089e+00 1.7567545936699410320052201175365249116853633807255108044225370376921112313812839838439922349293766002e+00 1.5386013618390857226978604501830921921567891776459175623757296096723268997626351281776897817058136952e+00 1.3327498460879800592902395896117666536910102692897218579096307138308249467004179539854672115228061371e+00 1.1430540159241494905800939536353321998986817099804790090439654417774158017691525638632327430115294953e+00 9.7003590673361355440866170219863510581441711157221974599681814977295159870733548474804315936360070409e-01 8.1456457808423340938413024981577003718256015383698824242860722911907042523639946643433649456511385812e-01 6.7632677822511734517745302910525119552026941521275091801428006083999315395423761605140889194819725205e-01 5.5375496669149032498801228173650577996518399683610095820233349179079726249577393368728501246269973052e-01 4.4830105855429260586837289264143690442050282988096851024257549115700862841383953527635688202383379347e-01 3.5831979680470793655243182319413162178733000450068383968864858882455435293836121086025865961694345037e-01 2.8307087163610929223470663992608077121433820842131973944439926253354565429966245530487451931585012962e-01 2.1972188064601770971778567343211511387805395241245159721904807253464904536717101198468126332434023043e-01 1.6842622514471498038075962194065200875598610881345117238221433022324223548890356530090128173143755211e-01 1.2689148477851915013130096263360576586239878046721260782155714521658208350053161003568609292499774219e-01 9.2790193246184369440592815747020432172582699379601608510545426737337764018945283095837563468589598789e-02 6.6841044755341205432039182934045474744597621620148775031107871624247288052226843309110391179568879522e-02 4.7053660269875532456399141888096463976542997434982592767763223458425239753594309075343202047609557003e-02 3.2499168319006650685149142632128765847782126871095458863247962290005625818484019030290217592724651176e-02 2.1503670335110512184735273172990338739335601089364000069352790799722038522570818883909784768578634460e-02 1.4012743525413806992679492492876136132728052151648779343196065240181791758208733464748686895274748228e-02 8.2791256282440741716000518468120079181180668682692679567347308038011822087638809719838192120987553525e-03 4.7676687009323882086043526401826705418543321650456813982070616037542696540591748038503830085697345065e-03 2.2572390388175278087811233436724103817430533031545377218707250668862506569390349831017503943005682111e-03 3.3594918383895767157762834928661356572183801065584907533979808724135783807539735232078365289260816927e-04; 3.3872556997408961376201664382282486092348946289175572541740392308201670542751011525721893077809913117e+00 3.4038715607728971664651887622767423837298223546754233604823755078616750209040121499205189311925473706e+00 3.4226399374356307177965158009899362342015144192648408759516813521740390442723195868027401098284283641e+00 3.4456860237233864694510544500159374046316505220443595179514240222988072511735382548073232826068362639e+00 3.4668471293047076392335993889574607056493019923833889647760177700453868444041317641374299884447486948e+00 3.4753601914581696993126706213563880533709471384478932340054094777793313786022487385360681931730223731e+00 3.4653636089435530875568640227684876961180825978146524044211477241720208393095590903642790790004455037e+00 3.4242999465776737462404016157246687793775467103756249030175455099728301828241980373324815341585187871e+00 3.3557142271929111631606940059127517260316125514739945305668675887788874090375422069020372872803939724e+00 3.2535385115281091319925897750748984090182099115255438695436610575972137958446213995419504621794698127e+00 3.1187434580131541907541872697160820201583777886735442155728491080233279440237320250964462058087604021e+00 2.9581491868349973961132352872520397007010248828108445878888039656654701708193539675719738024400595493e+00 2.7758023891183550510396553189529729112630730173933635371008353939562174822508732658862806230648237187e+00 2.5746523789692888354443650071021841848994102782738396844222954866105556447972955424353843367914133962e+00 2.3613667396534600537760256776904609750190977501586516026029348504954702393792928322967333391695131321e+00 2.1430422880457894493402781900718393324262616940899059642831128718635713941059625032076679752614742766e+00 1.9247604079459310696074390215784588381537861759363040980819562058097848284415100639465419963618561856e+00 1.7103330719277018565487199171616209640429291898736059792530776299394554083281380164436174503701067698e+00 1.5029932036853279754812294433662353163913626969525032959971336188521596181137644847901584983875303027e+00 1.3059650326300451006015702331743139313618548402805929557297137898435498681208581885223227704624490934e+00 1.1233871941727236291232103458028330633106075550872207534575981906379771381058848149211091572693817256e+00 9.5599655466991595867171093561189293862365043886607876429347488005381741436849740382872583050498916413e-01 8.0485056938184434369638410106417688818171292388039959103051386493218768348456782704548210497939137095e-01 6.6985606943595902927997702097147771395810207016733475708259484968816838888482947016567840153267363132e-01 5.4967403013930528235739646588553174833181095851141728223705280672611368295471554573171073957468279103e-01 4.4591931347175471697191216493450671091087443002834708630900896859073191897988845868668202647836180602e-01 3.5710832223092313284003130068081185689129681810276482566808700850323752034672723125255554318934929741e-01 2.8262790789323279727118662828159620567785720639978276065062686803905534956132932389717203457911222362e-01 2.1976807904059530324847713672517449986444983167350244701913042115901162823578233867764778958838380852e-01 1.6874346200631064254400528268690760302117903665853018628942446356997661616745556208797270611927420382e-01 1.2732004555356192949667895840985093914048927648338706925157551286898469844078553439301299172603472972e-01 9.3229524689429919913909064756901298997074263017015814482564970138825403410405155121302225199651613536e-02 6.7231994948072110408398227954943878676297424344235622956662061073949862462232586245248029389455118624e-02 4.7382494364406907749188886570551315917763247593014795955572603440939320191664410822669183539908450283e-02 3.2773345469681224256144130557480637510651331081033716130786510973484268132706005362615162110057426526e-02 2.1725654815830741134499000014780599955352580248680228385407559591797295760761679387237954864903249118e-02 1.4177863676054686812389258292800573246621495194513836692962557752455981709464885558126527308891639634e-02 8.3846308580480685104632103801481757833784505610613393725394431263293709065370581387207577059921555612e-03 4.8180720623050711337324904541740469135392959976958372892893437826669946569236384198044095653932049219e-03 2.2715683764545340419378566274064663941976610287331708162048252577505330572990358080572043693610032217e-03 3.3744388434277334228479362269672209866036916815872579482351094927027758641656055772959513221487906182e-04; 3.0746310919701713484770481069038498598152372533392985447563849070821472842683013509521987589312276648e+00 3.0867712918090036241669114561802257587950294472906219103238227401024064582572674729540319924392583665e+00 3.1005647683285187249357208802502116261672391198667381827381686682945203229566044964740167551506636433e+00 3.1220318996028548902634973261427521409486200935705426303557005469994060201190003394801748109038992641e+00 3.1468334378700221545005067723608132501346448069018970944651916711734314131623165938518164679581909396e+00 3.1645831077501158735771063291110516462929836206478007798022365936810395052245039236824935460589686833e+00 3.1690235322061259876922465896062387871254536609882680243885073407616012982213954705149923941076729825e+00 3.1466272121840500355476892958828547154398722258349221511851715641576795381186268140867166018898642751e+00 3.0999194852351772475997656991677504871165786621321971650485847353950248610504996594163264910050341313e+00 3.0216008747152207324786046408293951020798264654427181138000516768640503051246058110336969088252158158e+00 2.9116188035743792676834743603330968336858489413438892463676802731874017601537851235851999998284064119e+00 2.7758023891183550510396553189529729112630730173933635371008353939562174822508732658862806230648237187e+00 2.6175917894690513630159307410179501670494795336842440468760553082721487340959828555461261227436623527e+00 2.4391803200951735775584373276373356122832768013044184989954797930157401512387335986358580021202573317e+00 2.2469148134410461498291680183477143734905360407786079723559050761919017956216792193155985455481459234e+00 2.0476726107085280944820182969977057054854709567526700721263186122276438555246139684958681720316794328e+00 1.8463282583352603309020068185716176431538570357068044540604190645163368223641223519303392431228870225e+00 1.6466985629262205049320553031489179433669703404382736339718353110798600711648926084079945789862484721e+00 1.4521027369805446154544632549766063688481069302031810665016967851441724917790198089341975236534310527e+00 1.2658387762678363751639562114171611789083327079330650245368351070755532844382471612449904464322907233e+00 1.0922289490148251754392377118013301568729107859502885464322601251020211276018513892043434614077089628e+00 9.3218863573178241792016860752092277821101582431654037424418994486635584277788192894128901416958207350e-01 7.8700599971462942316338516428038764626731246611347512242454894728899478442485406336723145956744811192e-01 6.5675751902342591066635735934597441841866957800681778467172448401588268015606583966535497425032421159e-01 5.4022590111596677368889533128804388349772480191131076523175358580705350504114488079409201433713789103e-01 4.3928782289010494129571181634891447237765579603518449146748902369417785357794070711519911328084755952e-01 3.5259573981827185452048256458596758557329166189702485035890513219201348586373683415923726024873347084e-01 2.7969112010976599080772222694192149932568620753031833565767466714470891413547137332509661265754588164e-01 2.1792252295493444653691094931262756762432180948088778924333102266536325775906092528736395768925277129e-01 1.6767493633946130477629818109061781622477103766990230506708087337730110336386146709267629716649896148e-01 1.2677690724089457407592762843142416231714828696897691331083819337733564031713138489982219713062764204e-01 9.2992950369031514102029089760372758368355973691177773782627699350818970763206357316520278100474602289e-02 6.7201601908184704356182256199283138361658307970659709452096752786748380181948243558443635487463126972e-02 4.7462041359186229131412387527431502163143052662591372851858054262975076794617630167622368984773057979e-02 3.2899238470947284482452229286957994672879072976773479479817842949491056540770544074170248816720120040e-02 2.1846837410114938777550293629724611049094822545160559421011647400062960739437351151704904844100614633e-02 1.4294040228945038962861161297816281380637535925136731704661599389238948253660293836476918267405983416e-02 8.4750103660886969540702442782600131918724285890321204390909936239258666386596289446033540469237372456e-03 4.8968968806419807393999963238011646548065869000435109219613276469887242049319275512414019889109506614e-03 2.3233451679488007350977116012321849154967412985537303578867390756671647170164789012835421564051709463e-03 3.4594960183323869419501587756603555022939797170103198442519360428141892937777251957708805997053355355e-04; 2.7714478097937716686079761292536452002865436453013728372989555337344589404237974113441204743246415323e+00 2.7806595554888947127201104435101735691840487532902835649057755878041991482513630005816744510720039693e+00 2.7895903410647941662860390737162265500100836392235345109521577468563709334993018179835117819536847989e+00 2.8079462452078764726710867501528739804410356587073490026841028925809992094710697840776017378990512501e+00 2.8334450669252064574217949049312982501544392188967044205220491450046972376344546702703647696645534831e+00 2.8565254574355987278520894677706761144616440690449049032200745520246063864669916430034008985286930794e+00 2.8710089892657681649720415542707610822542581992442399317498959630582515340958925210617138890153895846e+00 2.8628452269910572176066252790432129163574747075041097234186908460109074108105159382419694937127537462e+00 2.8338690403572105287041471025247067598187806332174598437441984366843985979076786076918522715264908886e+00 2.7758344099408248141700835880900631931287155092032999296946204112649335979807652509271367520663794322e+00 2.6877516743555483419779043570548369006946917716930653409084915316874964700107244146946739686910722764e+00 2.5746523789692888354443650071021841848994102782738396844222954866105556447972955424353843367914133962e+00 2.4391803200951735775584373276373356122832768013044184989954797930157401512387335986358580021202573317e+00 2.2829153417639456410429016767447337624690191833869148436901162171957484487882352571078732741255839379e+00 2.1116970969046804058247033141451520871513376836871265571168662337912671489682064380441017555669633793e+00 1.9320539555865058167523880698921410231226055771931369278923426622464235197302397437490364911345215763e+00 1.7486393472938417162742709213921898325863900836006804499259187862365514615140901443139974298512424657e+00 1.5651175203163586782025140717589725251727999669458849802596861282505857944430253055482020090751496677e+00 1.3847495184471706668148920273194622277465078792551386065213374584951873047755629959433682492877214854e+00 1.2108795678542031652819730350344151763176910054571426436514801140819076890659049020145713362882910782e+00 1.0479219677693946962140807820685179634064373776213808631909275611154501934117892657970898283146414203e+00 8.9691124196561499815092330808773047368451755301576472738814408278493288165200404201125095644630565241e-01 7.5926962219020065383545828045746825717201647981847814242214337524488303928349332584235378966017285407e-01 6.3523192919956754613578710108873036306428096877577118236153518067399761444234967195716062304297633002e-01 5.2374894099705065536991951043578872028909173396717850218197821946208222847430773550945879793297921033e-01 4.2685615207097318432763437715153050517995026358203215669323712902715614264476009079100551839259941558e-01 3.4335856364420083063749730419968709283786528716355943045542865904003255095185038714402428415706947889e-01 2.7294392084471262138903443488637211637345438931247076105798022679823842417099770754661763358013975974e-01 2.1308735732635775161737666098202259092441668210316715399249077594291639232135430240025812494517306026e-01 1.6427981159773556219919651698710664694505406070232302183216115842487162143814538921957689135044661994e-01 1.2444475083412192095724315243968242406280750731586685327995748473532708963573012807184153086674561349e-01 9.1430575107999254044467938301273059971947218959833871621075207502487452679400631602267532945710872403e-02 6.6185043570755835801808295419991950734477076801135502301615870282647133797650195030852908316543250265e-02 4.6825824940570941772164967025423540538441541085024278692962179251003552956660874811212288170835582721e-02 3.2521859296878210616648852816664376410567615089368864124166986389825021443673225181061341462561161978e-02 2.1640091812844946086809218682323963606464318456930814430804522262508162085951198177503987399945272567e-02 1.4190750586252521966365066412374883429412429719561630985194222236020746019652824897871429943319824071e-02 8.4288063037073107869612201147905758622834344056511397995647701088903488553212075202061566888118805597e-03 4.8781488968834784828256626064725785159467570068357779841382472453424692420333657854673128283746417769e-03 2.3170835724951728291461424873164569351937594792520517045997461139183220435539220712298372532348246838e-03 3.4512867224892487316168131942255196375186867057830607242669141593802541813093237177123159596268779459e-04; 2.4799806305140934693738956922922773523459667653346740677341721463302638525306901530857551142575821694e+00 2.4874602981128414536953546216833770993424160618419568506705975187458829417813764619343808220457359611e+00 2.4920974341289107980276900222449822976637729393877695381432591679675418815632236730395164970828450576e+00 2.5066787594037526053418211935667423047922187124439533807774392003228418369339455318656212815706031087e+00 2.5309343525679851725955003455234086340990876592155034377331103604028371554066178328524718377267626227e+00 2.5564082179288816146019666246505772367205576688472262700300881133543891911115193143415627622587380238e+00 2.5773056488478251963575407634091675185116567681089736732073058764962272199131769976733188584976834532e+00 2.5795567411546941521843126433657902005669261047860451650565808223528503353230562599186640186123244130e+00 2.5644844475008258509356098528078285318492639618536995478846944197669258704904727080975763073165666965e+00 2.5232480972369768125889963182630784767580821422537435228281959057250579753727347578896632983357659164e+00 2.4541446382524670921049938712594864084717775283097119131260160324062829097997655070999255057573437429e+00 2.3613667396534600537760256776904609750190977501586516026029348504954702393792928322967333391695131321e+00 2.2469148134410461498291680183477143734905360407786079723559050761919017956216792193155985455481459234e+00 2.1116970969046804058247033141451520871513376836871265571168662337912671489682064380441017555669633793e+00 1.9610313491302336172403117106490142556843433982540145900125873882231660440547103608506507580130365602e+00 1.8010069510576090129881664760032209123451101283737146672377028783414728014864597211249967552143610264e+00 1.6359231874756769286255346801393465397021499880262116752121659652942626689226925966246322058627387359e+00 1.4692454243621121821755251054523687638761656902411032009925526005867229388627576556150888405021065001e+00 1.3041258634843495641112729911931588385799959189364994720191711204256552425435261168707321913809279567e+00 1.1438385561610399476635526716334073491398383920956910789800588317087698097805113574565979883752247617e+00 9.9278482515616857273913310263704464583127352716302777392887391858492218557429732345970295429363919530e-01 8.5207569712446539509234585813726137687234894389596113763562673739480655325093938427156184096845028502e-01 7.2324025354178916069176622873836825799006740085386904446631597869196504575379085303506998430432217537e-01 6.0663264392753347680802593142573328599507375735051060154163105379103496547421638669887312431366572709e-01 5.0132977101063247661827889128900014553041207580376777927854302640328166395805373311204881840323392130e-01 4.0951288795981542975605934239112736948936761850250942213237966608737801194797023109197801761216871177e-01 3.3012364631388181359583413213269171697757717994167768677842756890770119406240354473113605114790203412e-01 2.6299629976904962577572165638324477784711476017221436436356665579194806231776216583733706748453470126e-01 2.0572479473108486570275395032425775614265474283501080590678726604333015434928142643545306357676688066e-01 1.5892300274483318315050889350531510097009820259456020315702767918299899453306676905714255206198645272e-01 1.2062509308029635258491200273145910660467701156615817936997521626838225149327532376147339871453164041e-01 8.8770824789738098727397063465787063109613069284927515975050697349095650887516014970834619538466503809e-02 6.4382937938660190466799438846759905959006473222558817623709482180910897117527318961642609117373842708e-02 4.5638958299648106150464930393675607796676391562661945650384610915114532177311445243169138230845341351e-02 3.1761394369762677695466777019339620861427449985126587295742730226330967126709882883670858757882394738e-02 2.1172711561171802989970446594216833989184845937895679405687492084310978362154090306543821065080144433e-02 1.3918090593972105496597205286481872563429902343291274810505879379529259321721549313105604489442836422e-02 8.2834832578707367072647433006654290354234999628295098861026300623659392265219223554723019432068180985e-03 4.8119574877344461474039502163986313712251421581881124691740544624891279005349364494095018716233479579e-03 2.2955017502919415076700885197532282152149132414095058619902315199113628957492914430315834645701898282e-03 3.4247919806249787711488135080740634933527157210804400603955376054519589208305317973695987155565780826e-04; 2.2032011775785370128419953158112843158628880881739745918513880328498647801095529669453034768765672477e+00 2.2097960386933009968847921850325354631288484080172107415837749404694993095303292814126031275130169085e+00 2.2109247138833130187846593330974562528061414126126373057483639059030871382633421222269716321897667601e+00 2.2216466086050547987026022166699230261446781367489071671929146609945197932453699824560543294727255343e+00 2.2434914306142031564078977002117101809425371033602647188914605450420156366509672295802566065754553592e+00 2.2692327635449417415790254239881039640773555451558186381738759656985820978488283655989448603433598307e+00 2.2936772875099895422265146594658635793661178500136008624004374532282102340180319006200249435560055387e+00 2.3031373199858586135681781981339783903724814115020380646487593136608236194312707823057457666976247215e+00 2.2986054004101723419154228186669045850135704125083643883147764665900873238001951615327339893656719742e+00 2.2709502605510276188161961158248563650137088485731726946390854491001778423342736997961188156581425674e+00 2.2179829705905626500024568652607354845857091854298417056633257394976774750422066373226281301784789048e+00 2.1430422880457894493402781900718393324262616940899059642831128718635713941059625032076679752614742766e+00 2.0476726107085280944820182969977057054854709567526700721263186122276438555246139684958681720316794328e+00 1.9320539555865058167523880698921410231226055771931369278923426622464235197302397437490364911345215763e+00 1.8010069510576090129881664760032209123451101283737146672377028783414728014864597211249967552143610264e+00 1.6601309914785603565728312700983201542142315491295142513131538385054365149437905684424704553605943309e+00 1.5132554052676338792219557025235055255146533013678127127482409137553004031458733942324396455884963234e+00 1.3636202549266514059528720371860213113149574855811556411985205590562741514286668005428485539643567453e+00 1.2142360152410506570525571606958668538643299682369401175131591045453590855271236570750911772096537770e+00 1.0682010931468523904037580068395859968549533729352549544450129879651757029356483370389327053948834695e+00 9.2982070100162902616714068362730672622456813143001136570947824160733165715399497025674065230417696985e-01 8.0023983780880756578949113963432708856220533700686101341534567539313381532102173075656729797471093983e-01 6.8107818942417944094781016430230129408166063044544385869515282506871769116609669754322380948910509701e-01 5.7276585813483266996604834945681838522964357051608202440269552333389971020910178437828657496809035560e-01 4.7445285867889833777514141929439035767418416991494095983706751767620173928844976863493859832711388169e-01 3.8846640961073457170506333953089398346357621751105971462928205710439076452730724941872298060402982582e-01 3.1386756728509088540024999051740221462977740519915790258706822976654622896253197780074870652456378644e-01 2.5063001046829985186810179387925275112332675425757496951554887266440281381972330016187942130664161406e-01 1.9644953076780965439921864924103332076292793067070842057830532470476679742951816812580378153699219128e-01 1.5208597815593984232007977761741756032055618836966842316898044233794378988434480405906618897914994611e-01 1.1569014575568854325939806898087641830138843435114332859850815758020675621159665663373281623104017659e-01 8.5291509054567807517102518578689674649244991538139318001872623612295206151351011772061781867496749685e-02 6.2002371183572115675790833859085566758805022055299040494934576535602269404238262216109018677226376012e-02 4.4054988015040605315165040110229059895507536345333233628888705978911702193952632790983368082539369579e-02 3.0731213857284556202662106132742100161958842857315460305566178635970063290222649300327668909250766904e-02 2.0523376613006590630904403439656298856127265470305599586116251712445332149873672704607803957398565755e-02 1.3531256593479212396050335240333300548578583035659438905461834611823684944110373302454411480194423669e-02 8.0755061330492149082768614593866830051432228013638572294977558277958071292561716117152118145015192839e-03 4.7228531615611617807008591933364976850905346158310895897113508977033451162421027684893639341929427339e-03 2.2713971826196472642763170913749332872220567753578779244901549193522002540038086346392443545081073606e-03 3.3994918166616091153316226096801472701251798373784522134407235223999298228472170907687629392965996800e-04; 1.9425311623669667637970945181011251134532397059928412177941108253720846701249051720698536900311407327e+00 1.9487754816933132835381459450333902709190242670956353622370049083429502271015143360949652209457979730e+00 1.9472272599746256623481209251209219307526790127650191082516781137466864170148359341291514972310343619e+00 1.9543702539950719508682168687157153133296996185614637631346101288977036913646473309511058606619578751e+00 1.9732232395994859998859118926427976674664568961459923936290024013287818051191335941613822136641672423e+00 1.9977764961745769293618349255221285428710035746205109118581972583890853911267953700095012731779280374e+00 2.0236290975578238285081065456245781915090265034238212558840628781853600738004220558277578577516581138e+00 2.0376517772359518807295448238201401662519833086829602315382752987825587004569017250781456124214294854e+00 2.0408086529485111631096528231010737014540430703501265066503160102353562675841166380997733452654055527e+00 2.0238717960743940559801660929398154147607635110614457399543399775729245211876363104634701674573436495e+00 1.9842581046967850777220564302760960301014910579241707601013098083981284085672023371068265984764390089e+00 1.9247604079459310696074390215784588381537861759363040980819562058097848284415100639465419963618561856e+00 1.8463282583352603309020068185716176431538570357068044540604190645163368223641223519303392431228870225e+00 1.7486393472938417162742709213921898325863900836006804499259187862365514615140901443139974298512424657e+00 1.6359231874756769286255346801393465397021499880262116752121659652942626689226925966246322058627387359e+00 1.5132554052676338792219557025235055255146533013678127127482409137553004031458733942324396455884963234e+00 1.3840672640662469731803631301253631056166534008357292175441644259027034936276130693751194171631714644e+00 1.2512646649049432833642911914859271958346554372584059864770385516242566065134638251842442464276321894e+00 1.1176099670535501583352435682450526536749347495034040838084252271569427804303677855992495146445243194e+00 9.8604298217340647044699359957722086488005427822779148124434987860119958332736653895337005601427448541e-01 8.6072864013939896668220522146982465520351623139486164841770842356216629944073172649030961164803724029e-01 7.4279481885688144421113903526031785529195984326022527040275028559149348088268254661138936104439277480e-01 6.3385546142538749426042561670234606584515678685924653940371343116384578015291176280005108060483576233e-01 5.3439977447086244391341100275266783753891145465931818816860784557887312621678900778522314326034370532e-01 4.4369861160379133761918452460656467288687099498979607540092971930842952546399873395430902238040252355e-01 3.6411250181733464953193415591762365339251570132904252241052241201743417137800735274623799884668971313e-01 2.9484015684579375028345550936221968790573788039422515934760533537853923536829822534713651998590789180e-01 2.3595963840897635715135936363167557536686644497646486379128455046172085587157063401443939554720797729e-01 1.8533507005444558965948361359415211892762076673389870029868753778244249649175058847255150079986273766e-01 1.4378867256141464449630500801840033429182381928166921701131281772247397272707359119017863737357909289e-01 1.0960609228640428432953211744794156124373124969804786542419957557359519706585025719328561333660475747e-01 8.0949560355966306350147763102405570806383872828036314043099105441146203133170803175175408568007164973e-02 5.8961067359319563820096847808063176082738300261366232068441044390702950742267275374632473579377637980e-02 4.1981883830900455245913926472869875924951475065973776713956175916842633993179465141030962946710250486e-02 2.9356821088288634876748046930670122404688559655162963030448979031744785390290330316001364295684288178e-02 1.9655290715647156402416054348813335299781400989192395335005050326952297493239259726308122477883191011e-02 1.2997458084569124344763221578017631506178954319232092178335377228444852702776396489984986142812185869e-02 7.7768549387776999305828655699053688446507395839681192011135583547103540918933672068259686680056669875e-03 4.5599394097746219851165548505218029280222308649325622543232029719837535075395768551467926870338061995e-03 2.1968875384426918512166451126335859560782382941383813855380684503164640022269716771429001185382988311e-03 3.2896235037910084255466809926062716990635471241166614741381819895244640224456654105125811181030222677e-04; 1.6987080397352561418434277180484088983304992210830532854470048962514021366066491017398214096677087661e+00 1.7048707589279663209335035124981698255058240370028178102357428127630443946043959561651248970859701248e+00 1.7014401034337694957056459016033273311874982302147303192115048486751160419462477118425038131732372973e+00 1.7055047503879496264198720395183893190259900097311793346376533411620110453965299457257642473557362700e+00 1.7211974814644165468968320648924265995786795276611394057121330071601682318719348886497512784872855594e+00 1.7436602352749686849064994373328193648009838822151995032130314530808884252312387357346674309178976982e+00 1.7693257645471148062534434586371277053546249414552965334791415655840809563574620345861838407959932703e+00 1.7858525728427342733954543300341402164352991998607329749025303529396550998132613164394104219915850825e+00 1.7942749344244204405466859643115242481643502636996017724730443578811973339475986420367510474762768407e+00 1.7855133030622504373481405611857019506965311269315069515931311594302705895371818333383398609390614569e+00 1.7567545936699410320052201175365249116853633807255108044225370376921112313812839838439922349293766002e+00 1.7103330719277018565487199171616209640429291898736059792530776299394554083281380164436174503701067698e+00 1.6466985629262205049320553031489179433669703404382736339718353110798600711648926084079945789862484721e+00 1.5651175203163586782025140717589725251727999669458849802596861282505857944430253055482020090751496677e+00 1.4692454243621121821755251054523687638761656902411032009925526005867229388627576556150888405021065001e+00 1.3636202549266514059528720371860213113149574855811556411985205590562741514286668005428485539643567453e+00 1.2512646649049432833642911914859271958346554372584059864770385516242566065134638251842442464276321894e+00 1.1347337750645450435212712629158893536348902994078191500838131744483352082561961385377869460960587641e+00 1.0165115375721628652517239356207454608400987798555896466303885641587460163154702200694143778372184645e+00 8.9933994944990645992292786792072091301033979707163808774526760603922063605543104017799515340206755121e-01 7.8717872392021596716375374036345744449972397673649461757132678733367463081237147351930594661266397903e-01 6.8111032341555847909037815114752491878850413700082385400927169468412863747602989241856234820442273795e-01 5.8270157249883538997903907890278259059488653796889019551481586256258786170769611819831502581148327957e-01 4.9247333332254752476817572801694517613546035106560438505206695113072524522280801009030899251959870759e-01 4.0980469628973907923625663092395813384431239925458864193574937602918743209770086182323771667072978985e-01 3.3704032034834718117661450152659087104757903023745947870834483215119688282535657514998336146274548791e-01 2.7350210840194767225663903825945454508274699650818513349840640769273510437691891998981360454452767847e-01 2.1935685441565056110755073371141869745402880900338420739881596479545111022825941310669156258604437881e-01 1.7264307912080900912421919321796522814171466696537260021912033258849755040661031756857285448244001493e-01 1.3422169390794026063019698130240552707704643067766739411635265434482584537346820658535308931149006034e-01 1.0252138522500180051230224338209324378968205834201140803088649269646590242271417019043995920697645165e-01 7.5847974762859486883049639775437776649322203666667584915714466343877380606086157138181171431316096197e-02 5.5351276509416909120079217224397057595054924537722085740497802394044730236067789736774102934216863518e-02 3.9492451582020799873918580025598131994833003474534395957920782873610670780372379523276704582655644340e-02 2.7682455261672296825705933669246485081538722306701558197716495262479624775919454558686146624547858501e-02 1.8581427989219913593878348006344775010523955351135875237512127402632142573114865281672662965809073593e-02 1.2324092728350527549145422354117053659680738449583582962851387252709843680452027385444299814073366256e-02 7.3921698427800250478853828740914407458631508707119821115597355852046649427361842893290548230010380368e-03 4.3449242431775352654449344108099648038270594402226772151681536130997450412154135451017487510744328064e-03 2.0969136766008015608666860332207169680527983580391502422366512221362448656543099329509509571935177627e-03 3.1415067707935707602714878001272273592827045652234190400330455277864778217983691870472545580582010977e-04; 1.4722927497021859441514112123699079863472879425092600402197969155295953787735225371926812528540275360e+00 1.4784500024008686886041768744585230175914124058739958979077631539970815135492184741979705317727087039e+00 1.4738393348993666242937133112779500855713873791430907083966565399571972852765098341165591214052265066e+00 1.4754258772502885853342233139199142669500913015390639053651406607391972962330700952817714025792984849e+00 1.4880657561743572638131397404221717837609378774410656788277039743812784544813659247432090181790656351e+00 1.5079600459936340817804107091069348297047664688929852615033234853000061675606387387098288916221227576e+00 1.5322958751474137914756821675456427821828920121268766307591220591584317055978624380186132361726475750e+00 1.5497904899299295370544585273883516837911925990397268513458763888826476015719536360456975609111565931e+00 1.5614702569306879944351828648101776919530351002083429921849306252571893917816155475992414308738830376e+00 1.5586814793820964147544679477371341054340583175486814903665370930721021925985769589220108604825070819e+00 1.5386013618390857226978604501830921921567891776459175623757296096723268997626351281776897817058136952e+00 1.5029932036853279754812294433662353163913626969525032959971336188521596181137644847901584983875303027e+00 1.4521027369805446154544632549766063688481069302031810665016967851441724917790198089341975236534310527e+00 1.3847495184471706668148920273194622277465078792551386065213374584951873047755629959433682492877214854e+00 1.3041258634843495641112729911931588385799959189364994720191711204256552425435261168707321913809279567e+00 1.2142360152410506570525571606958668538643299682369401175131591045453590855271236570750911772096537770e+00 1.1176099670535501583352435682450526536749347495034040838084252271569427804303677855992495146445243194e+00 1.0165115375721628652517239356207454608400987798555896466303885641587460163154702200694143778372184645e+00 9.1318962111738139777558332677334305075212948197947503479744206540875148450011005113707214356554586626e-01 8.1009280212356396248373832964311177794896491919681435054392260631536648981810669235046830746578879389e-01 7.1090506544111840865926220095777603861009332665790810788645930646790154000508043971826882007379711069e-01 6.1664545060319293287084377408879964120431929314845708322021248807638671888464839360169243751871805436e-01 5.2885036955535412113698517951833027781395309266458870695267910178164910389967207941047541089165484694e-01 4.4803607640586337472818881514364779867639824381082460272970342047658734825103984471425169025965258528e-01 3.7362158009900422998307517327866879372659093369106698083744205156321430681115474194952164841694846657e-01 3.0794207681181770670796248648970490480234249339029639608703257988093390507029781037670141652835641582e-01 2.5041441877270479334801953124098972891732054537989961023267451169220042858416599845811597744376087149e-01 2.0127892822310557886403682220714069696857508637613143219147830023476990542719757360042902986107194714e-01 1.5871265706945503064561918750837784876957939368530106495650398571407448056170199373827465786295887164e-01 1.2364307871090415706942955001451117054253637895659943951323068223126553524600763193692470431690281749e-01 9.4639523992580863635099003192554840895524850181970088548248825309043802470837683493019305207529570219e-02 7.0134644869886486519380599401749297684757200114187537084103416650725361049465439699186405139928581078e-02 5.1296185269851886857983243619297092738459457095583350925674493453074252181943868601336876941805335050e-02 3.6683908026872635352615285987958059042450007172854627598981703497544236615156489762283437460161664812e-02 2.5773779480921188034316433904658756717984352300677831640143203204889837253758932095908378934559439528e-02 1.7330579807714110214013134750782653195940739585828629164380404583310212241113769762040378659738146524e-02 1.1527908678838548390455191726971581200434132571322568030485335517706622433561658036234348320511347979e-02 6.9343858180829340477742890658009843558241632138288954291492363866843605559069075000509012982117725158e-03 4.1035257501317457511430430197429216262918190320432616961199785988837910150452773640782009673732332496e-03 1.9958910117017025373230988406713452545841688973152239942537116322130355416866296022606577362971660056e-03 2.9990833593107449492943950117232624000927487981381115339788772613853057393553824394346363884486326420e-04; 1.2640932142330095135024504701333717680823354487362766435898872724813913906707683004459351479527433028e+00 1.2702102742454035986642387072636330054573565628011830536911147621433807853806660463805456508116023441e+00 1.2649944477744555787762660258078588805027870762620256872763736834726993593978964693469409784946640570e+00 1.2647044544676414505546823400621874709485353592810379289222427903908420912803246733804989800199262189e+00 1.2745702088287883467596928541710945720635711824157873166092484472083138424643360738873288076551687605e+00 1.2917135965096243234178748147939264446470117614369087276466537405375007329468182371879236030615304586e+00 1.3140089681838094900345080733867431550419051241506270519354855400656342806638366878475174587238391194e+00 1.3313320564430760571943600823966587698749408484014160726218359502695110748609814317628887994507972267e+00 1.3447148365683159723613529806516665295438129857345572973163333900060915383979690483089664027288519788e+00 1.3460966106554709512158902988413513419364875571637017505773757995826129266200551080056806914465637273e+00 1.3327498460879800592902395896117666536910102692897218579096307138308249467004179539854672115228061371e+00 1.3059650326300451006015702331743139313618548402805929557297137898435498681208581885223227704624490934e+00 1.2658387762678363751639562114171611789083327079330650245368351070755532844382471612449904464322907233e+00 1.2108795678542031652819730350344151763176910054571426436514801140819076890659049020145713362882910782e+00 1.1438385561610399476635526716334073491398383920956910789800588317087698097805113574565979883752247617e+00 1.0682010931468523904037580068395859968549533729352549544450129879651757029356483370389327053948834695e+00 9.8604298217340647044699359957722086488005427822779148124434987860119958332736653895337005601427448541e-01 8.9933994944990645992292786792072091301033979707163808774526760603922063605543104017799515340206755121e-01 8.1009280212356396248373832964311177794896491919681435054392260631536648981810669235046830746578879389e-01 7.2045785798492412289961288336938912449023195607063394731227865256591411777687006243831414985525297014e-01 6.3379648896033978355848347807340912390116234604800057672115347558938354304538551076264331200002213233e-01 5.5105417362377273199889571433133400484946032627094369914958750097427327740919331677731842685708295444e-01 4.7369641426732118471371531363445499834809456889799469164875816042873659798531443555844403028978160023e-01 4.0222297369687083556537245686635988596511918715985646020441889099661544926823720402071464537665874089e-01 3.3608944319655911345332124217135697872816215585611411251509622632726828301174933469201269544392501902e-01 2.7757376855674314951407370993100955139063519895652521964214268730453682025640548644391147833468012068e-01 2.2615920722455317291991738729761063078904252999656493480191239498461411304017891353404917637431908335e-01 1.8216169280976454763506709723806514267800276088122166477569585599124046609555154604483644715015142279e-01 1.4388925166443342555585871053401635352133367178567114135099461329996459875402507890079535803909924527e-01 1.1230923144711377888049946720603081883109148304950652275528832293650836526557868967941235299214482031e-01 8.6134695938214998426951446474404909832918741510389038131217542827076065839452642355823914672617554863e-02 6.3929911664249197238727163405419489858757526908874670395574548246062453558896328099410855141847674241e-02 4.6859003203978026185721312738655957626267104835974129552150110036482432772939944419693008948330114824e-02 3.3582358795401065831663400197162412491206535917479185018914421867883653800768693940106027607405439136e-02 2.3643659992118728904673896090266940773547199182526120442408542534968343395102200258032899073269247104e-02 1.5924739828175937027470937296627579454230800333760058452838925906102022273646079013987528932893610051e-02 1.0623316534702598759376710141814661106235730128378009970786325780008745526359839147504947106101110886e-02 6.4038653724830455004158195503200612312705572887180351547318475656305466984654017490590328304771656244e-03 3.8135582130263128340191022582301021045968210340602958699238326457274574412101250142960380817992997504e-03 1.8704699602404193635965983727847955164852691457016510551901136824387382077059658626166239272347679718e-03 2.8200723018988292703670370781819459723864770356812794753006840265273953647621183501001260269841379901e-04; 1.0760962505488235012157441149771970708147998416418283075535418586145473268122005271396487901642878129e+00 1.0820958123057546675970341475745033684866737365883825638768782421302398679944575384576057575995246373e+00 1.0767195105808774187276436332888569962871164111181277796785845150602938636205436814590651512850604524e+00 1.0750912623546824904045558853868777407567852461099381093723237177335211247352281657450899186905327455e+00 1.0825420748715335697891524980651033741417545769183390851198199876791010601969243993072380884093957248e+00 1.0969502951488837751039681238829017810611231274497426522904883994867085387362986051228819843165428119e+00 1.1168374002874658370328027270523673285312376188160395073253710709167909915312522699782172756974057734e+00 1.1331958999106908522169733655623008865392810760549859847349170764031727621597443613222257606769262037e+00 1.1471614333944257788586611531961750412781364023474557079805526275206218420966421708610387731228896315e+00 1.1513109881052516203781671050171076588511325626537857604016898088135601855845220845435000128979355004e+00 1.1430540159241494905800939536353321998986817099804790090439654417774158017691525638632327430115294953e+00 1.1233871941727236291232103458028330633106075550872207534575981906379771381058848149211091572693817256e+00 1.0922289490148251754392377118013301568729107859502885464322601251020211276018513892043434614077089628e+00 1.0479219677693946962140807820685179634064373776213808631909275611154501934117892657970898283146414203e+00 9.9278482515616857273913310263704464583127352716302777392887391858492218557429732345970295429363919530e-01 9.2982070100162902616714068362730672622456813143001136570947824160733165715399497025674065230417696985e-01 8.6072864013939896668220522146982465520351623139486164841770842356216629944073172649030961164803724029e-01 7.8717872392021596716375374036345744449972397673649461757132678733367463081237147351930594661266397903e-01 7.1090506544111840865926220095777603861009332665790810788645930646790154000508043971826882007379711069e-01 6.3379648896033978355848347807340912390116234604800057672115347558938354304538551076264331200002213233e-01 5.5890225635379576114081309277480656053088190853955673445325456332387304566941658476792190236194944941e-01 4.8706594251947722358539587440229074819654364405199546122774095017444788166726554588390321097723868219e-01 4.1965052734965478011211146452390180019889591194830958940816103157686757220738032363415875065070409805e-01 3.5712411784903481720663038219531280191723860590471910701774025538420858128006023890552542805370323857e-01 2.9899967829478334664511079821683253341909784152602217042725945482970130863100152687932769315952186828e-01 2.4743171502883765814861058761511152558640194534566546022595852479551703601200195540924839899782331795e-01 2.0199640946865205720193701335448112655677308190586324546575718940837286560622639283709294249639859178e-01 1.6302606353210694754914934890878889638073537113235961125207337600398593106431358013918602061656254519e-01 1.2900714497676321119615816289544401285409489854875716705659025315333904364617201213449527192131027976e-01 1.0088881101044547927870919626992081344816167444379851367640699796341023348520518678264048768064282332e-01 7.7526169150252303673248841424323406314828938075088860494111755871273520333884930349596631665874326388e-02 5.7632606488311764809186365995621431535885123757159796223310792110501412201110620711538766675371228265e-02 4.2325124120525529549842448944696577386680116451993916262515472689880704864088664094515928690549632103e-02 3.0397712350508578585659134785530724252234882978854486473512463769529316130420966170433547905476545318e-02 2.1452511712417731763684010834164226674508443694110211246454091017340669943390369796942273928843601373e-02 1.4478833960667420457819421653569421312422905449094883508682342766654710913712398284443261529725018512e-02 9.6855255832060186893913322935300620194990024211456403383218796638227890167614814673352529200397128494e-03 5.8554473790355364713165279361752647654584862995289581817559021912366454660668544478773176682355229486e-03 3.5024558472057890509851427228285725279865506848014759003122186895257274627499906386381963934582847241e-03 1.7243481385561167962702773087724606248078991872971902454182898466549877268892629121277425129814063635e-03 2.6030876341265544004497902415108448346806834212659578697715450701364723154310053946085474037162889334e-04; 9.0749239501640507824367561740283792666422380511122009987657418858833599791189938734718019313400520468e-01 9.1326077993094583261525690612499474085261058132432846040337342583738536011443001009624649965673987594e-01 9.0805094042510555174216631665615074935672602908759903858032111957407705918577127213602004622891476381e-01 9.0555945156465459434528904964590464313357231329022682585322397774506851832998029573784383511055635207e-01 9.1099097491004733296887521978282453013507641096298163308384803067427716342375772995678712906419212809e-01 9.2282633891006659515160250314332503812981200807010661444479911891120687600800397086719203346381540994e-01 9.4015791735064096417051207367038367990456266137336389672300237811270767390243207703852707623333049810e-01 9.5504695760549934423613120086786883199660722294471379097466471258998868632269373769000962591199211498e-01 9.6876713699774762290694434788744411815461118477671896018213955180237513319091910038830409491568809821e-01 9.7456987292859016624365607760322357086314376658317179355366284104126090254392279256746541826239184508e-01 9.7003590673361355440866170219863510581441711157221974599681814977295159870733548474804315936360070409e-01 9.5599655466991595867171093561189293862365043886607876429347488005381741436849740382872583050498916413e-01 9.3218863573178241792016860752092277821101582431654037424418994486635584277788192894128901416958207350e-01 8.9691124196561499815092330808773047368451755301576472738814408278493288165200404201125095644630565241e-01 8.5207569712446539509234585813726137687234894389596113763562673739480655325093938427156184096845028502e-01 8.0023983780880756578949113963432708856220533700686101341534567539313381532102173075656729797471093983e-01 7.4279481885688144421113903526031785529195984326022527040275028559149348088268254661138936104439277480e-01 6.8111032341555847909037815114752491878850413700082385400927169468412863747602989241856234820442273795e-01 6.1664545060319293287084377408879964120431929314845708322021248807638671888464839360169243751871805436e-01 5.5105417362377273199889571433133400484946032627094369914958750097427327740919331677731842685708295444e-01 4.8706594251947722358539587440229074819654364405199546122774095017444788166726554588390321097723868219e-01 4.2542714719217441825517473879007501110548550931332199762896224043554274722338953593600329074668760279e-01 3.6735725428441679199909819394846377364550496337227266519394181512023753517798589981607818436739705407e-01 3.1329035691646736486538027425753492513858199841230829587087667082196225962983051571929677469798628522e-01 2.6280742445708298731126203218910624491665475874525600020248369432598701168173648585016115691977004093e-01 2.1790381348687876142809400193993628978510386319688769337292573992404452629740702689179709127728430552e-01 1.7822265835188885172210308829382223470722422673116292858603260921586172116318955732217734999513350476e-01 1.4412137523393366458112471973003522280281318746931762723182118390702986202388507836174479388225149312e-01 1.1425302396186010603412052266309818698099855311582454142537135280398259497803834811776617240025862210e-01 8.9520981103769227278033006264865897737268054409809879494450496513105132446847221844979502181892930932e-02 6.8920581563382163027835924661332791413088109094472802642878596628465176273343367069922125304440097007e-02 5.1314902404689719164548747571920781434681809816035339484538665640045262778698049086785641251807298177e-02 3.7755499305777627998817726708612169152547824504650482597022730275907134416817782069686671692709075813e-02 2.7169092165539576474976956570720650379626373498504149078370805342680266616507331334142046464185208400e-02 1.9218737156114704233346148231654321508695686914230463827718439311423498450043974945689604877418465860e-02 1.3005275968111870326083521635272416428556471488138854854518435316693623899232777202431110537390156427e-02 8.7277320335663149285412168185989779169875812570320563488655579740689433299877204595198677618792877541e-03 5.2880981725252711220397720329683312890552520701826285158120939551774946015408240965537840948233349187e-03 3.1706533247888396203944489417725409175916561301059064377448303651567627091030844961140269018327669434e-03 1.5645963092433340443054896887693102164701588045316691929909991965613844079088372582157533675064740003e-03 2.3639424935564948606444366120870851544486027305434351468233907019106541737797784469007092896091399865e-04; 7.5804414189269912523291248635873571620252071864976627172037091322873955939633493231563231980545530046e-01 7.6346755138814229622955484819475828100047220398743673277685198276560263140336494285860009778949866562e-01 7.5864829389775622269510372164747306327645282800884925920312096410318301336140533282894605148254848841e-01 7.5568543074314409128777592363073868244628055307494568341516644627020412300572737479524416651280814057e-01 7.5948376463024200058149176558664737858403646869416408597618533638884149956494678387404147331417191038e-01 7.6899969024846589918437374171504892195843244567279894229276838944925636368929615974783012966469807807e-01 7.8377545511947882687278021793333110706153106036604630326127120776809705662258173688975703430527593134e-01 7.9694077259976186251940015362959124872075392526769843070642158157832894307266612112772352948955118476e-01 8.0983461924620849895266187030200352886350533062256494815673571715678562555936444178597309318987307427e-01 8.1643231754164368198502878711418077416037045260524495727464215576724404974432971584013350397163855819e-01 8.1456457808423340938413024981577003718256015383698824242860722911907042523639946643433649456511385812e-01 8.0485056938184434369638410106417688818171292388039959103051386493218768348456782704548210497939137095e-01 7.8700599971462942316338516428038764626731246611347512242454894728899478442485406336723145956744811192e-01 7.5926962219020065383545828045746825717201647981847814242214337524488303928349332584235378966017285407e-01 7.2324025354178916069176622873836825799006740085386904446631597869196504575379085303506998430432217537e-01 6.8107818942417944094781016430230129408166063044544385869515282506871769116609669754322380948910509701e-01 6.3385546142538749426042561670234606584515678685924653940371343116384578015291176280005108060483576233e-01 5.8270157249883538997903907890278259059488653796889019551481586256258786170769611819831502581148327957e-01 5.2885036955535412113698517951833027781395309266458870695267910178164910389967207941047541089165484694e-01 4.7369641426732118471371531363445499834809456889799469164875816042873659798531443555844403028978160023e-01 4.1965052734965478011211146452390180019889591194830958940816103157686757220738032363415875065070409805e-01 3.6735725428441679199909819394846377364550496337227266519394181512023753517798589981607818436739705407e-01 3.1792133930242177089892939910369692219186578931179149268730781216300557209934873599179455192285888379e-01 2.7172357352559179964075445169417980092760875382993420622324713112498527521916642180002778935783225203e-01 2.2837562316284792253600955165188192593896407586994775695513324246218637355573190128963492516401524932e-01 1.8972575561999049866366831469079710705747468946734000545277473010781227612472290230872568805182693991e-01 1.5547936302097295356994252753348661319212061988848788815502482392168145933299987110149183261935071451e-01 1.2598926070143917449901234299027292287477999458560198174500962382983691930377231171343011175030084977e-01 1.0005898730900690375772168503993812816017132719870691421111117976388437485971686382294676612954250886e-01 7.8556944766175337501826434590083456933026655127273984368537890312774156293847651615329237347774957367e-02 6.0604868862931250994325268448837907182538800518225506513054758733502231940720265616155588434119018427e-02 4.5198469815740573908866899382917415031627720361034508513595387852092059312094375324916537380520653849e-02 3.3328699849815606830414233958334580662295144986055512508036088443821589755335947463262539511953451572e-02 2.4041482475507620070062231973085808878187417589593834515257519768688960819200468282116187179897103737e-02 1.7051517676766622743655980309130464387042191687368042887721734602999099545620307074117103153584003668e-02 1.1564633275104999892160452551518371960603618380488307113608125341159770249325451253140223988070307014e-02 7.7868591945786067889495404948114115540655176202932024575139497093292725780799657781975725323662120438e-03 4.7340179453745958057862010123771807561092144549982302056745693027357714456747918427599233234020371389e-03 2.8555838658840893094810143479733559008669458267745047304613495208294648951676025466443473848931257168e-03 1.4172624598644646478144300472140035422530530102404426834585397306740202399450119668364298925640072950e-03 2.1457335758909747490918177380134983533859770307571761008170291063250140580511844383450933191361451741e-04; 6.2664372311901280082431665323174584944134543054151439574587427634650668833558665082995231355370428754e-01 6.3162411724090854024096433324490089590538278289392469143077930111318466496166076155264177096421214555e-01 6.2732833367247409587907138367584026710732129400619395936143824468901296717132671560778806784530397466e-01 6.2420156869214017579829708938140765746615208030655598071722169748667498673288182816106376461545301312e-01 6.2672480957473508517769149785047127036987247705891058372445575052396566083214741967665103234742199099e-01 6.3422181646878833195654344665093290396481586776091306388699543876602359287088093197948849194585041149e-01 6.4656171682659094777479588074317789302752659321395206688588287532894585488790372211777872813650377065e-01 6.5791937942489761902699951458919303749677213327560964127459853046758201201713599642052197818159143401e-01 6.6961315330040865046390265461885689915301735876862748679372832383359444841717716453445518267196190029e-01 6.7637385727166477687871461810726470402217396045908008098109127788462841394625654296495840525046313282e-01 6.7632677822511734517745302910525119552026941521275091801428006083999315395423761605140889194819725205e-01 6.6985606943595902927997702097147771395810207016733475708259484968816838888482947016567840153267363132e-01 6.5675751902342591066635735934597441841866957800681778467172448401588268015606583966535497425032421159e-01 6.3523192919956754613578710108873036306428096877577118236153518067399761444234967195716062304297633002e-01 6.0663264392753347680802593142573328599507375735051060154163105379103496547421638669887312431366572709e-01 5.7276585813483266996604834945681838522964357051608202440269552333389971020910178437828657496809035560e-01 5.3439977447086244391341100275266783753891145465931818816860784557887312621678900778522314326034370532e-01 4.9247333332254752476817572801694517613546035106560438505206695113072524522280801009030899251959870759e-01 4.4803607640586337472818881514364779867639824381082460272970342047658734825103984471425169025965258528e-01 4.0222297369687083556537245686635988596511918715985646020441889099661544926823720402071464537665874089e-01 3.5712411784903481720663038219531280191723860590471910701774025538420858128006023890552542805370323857e-01 3.1329035691646736486538027425753492513858199841230829587087667082196225962983051571929677469798628522e-01 2.7172357352559179964075445169417980092760875382993420622324713112498527521916642180002778935783225203e-01 2.3274875635387381241090152570561617656029035152047272657560388196781205776144514784145312546148287327e-01 1.9598083874193295273525200416462445167373863304026371970378113572259610876162917499866820181582809470e-01 1.6313319569020669405635485423921255793378650489296508268006448492810388884455792494049062398108917896e-01 1.3394497268597159705141351440155112336025762690199842858955744175252632146447466165900427450766633679e-01 1.0877284179509060591482172977076443782502046196598182302432023294085923952640496388815529530244892449e-01 8.6534445138536244847367367980044591133200935663589052817762847643378371021529498468546115947943503894e-02 6.8076509511812929529359198107983965218519566441854260923313630769148380386352722048091183129192404306e-02 5.2635030831779630469594238571866496261621120663730934864774746025425345017641580715467211221407562174e-02 3.9318583924620824306716289606058556333529888740459240252100360356635254232807570855860918020654114536e-02 2.9067498221923238636410156484757283908835629028864487591297178160538215580128812959417084115778503801e-02 2.1023850989631692783635895635390863603027822938150399053885430239131598302981543781849640986255337515e-02 1.4950770496795591075201342581339549215276756813909315308858122203379475844546727843413860775924387913e-02 1.0158824334063224924364201655811973475027448409605561158238225903276302287607012457979384691918562683e-02 6.8651254537385278562744393153853126521801890371969369476744522580785944393217437560542555602364392712e-03 4.1873746940834716333208443108778731546617936163062340278512712265192972323662393766686107877647134411e-03 2.5489210907787876936855208140786107251494867334238295190616862692844443223437052262305790007759709120e-03 1.2787843805471991915577669407967797586097469362905341258741120475665264111861395167380846077778011486e-03 1.9439379292390481835405204564645845070752473492831054978685113100694009987330454004158125654003807370e-04; 5.1121493816504954936045194015338131190739042356539846769133903461449432164545259787141760760576718047e-01 5.1567316002081850262688742332421610678003528342049406802083875729048551769579964964793046714424732732e-01 5.1195810145111341317922216064174257699123495902658781839138575012925066405208654448380454490495990058e-01 5.0889948379967247528173751529287602282144959006284980084388040558467219041892818627085500695285118005e-01 5.1047250616894549442089012378770214905089372610244690374701070295836211652251075128598656267087628750e-01 5.1626336339717211551761627239153505048694853192454583869685506474580993420585664062719316744354775628e-01 5.2638789838208125745757925048392997130673913405252910659362492879338558593325036741779905786884405755e-01 5.3594328086409254469921549846055686371111871601581723271371455985959200364314064922127175295568372130e-01 5.4623210770353937610829171206213829190713764993090335080896624771107803574549694964530089324428390933e-01 5.5271128248461595386109414810874578482117202513706412042304379593604579468063764864208010599495766524e-01 5.5375496669149032498801228173650577996518399683610095820233349179079726249577393368728501246269973052e-01 5.4967403013930528235739646588553174833181095851141728223705280672611368295471554573171073957468279103e-01 5.4022590111596677368889533128804388349772480191131076523175358580705350504114488079409201433713789103e-01 5.2374894099705065536991951043578872028909173396717850218197821946208222847430773550945879793297921033e-01 5.0132977101063247661827889128900014553041207580376777927854302640328166395805373311204881840323392130e-01 4.7445285867889833777514141929439035767418416991494095983706751767620173928844976863493859832711388169e-01 4.4369861160379133761918452460656467288687099498979607540092971930842952546399873395430902238040252355e-01 4.0980469628973907923625663092395813384431239925458864193574937602918743209770086182323771667072978985e-01 3.7362158009900422998307517327866879372659093369106698083744205156321430681115474194952164841694846657e-01 3.3608944319655911345332124217135697872816215585611411251509622632726828301174933469201269544392501902e-01 2.9899967829478334664511079821683253341909784152602217042725945482970130863100152687932769315952186828e-01 2.6280742445708298731126203218910624491665475874525600020248369432598701168173648585016115691977004093e-01 2.2837562316284792253600955165188192593896407586994775695513324246218637355573190128963492516401524932e-01 1.9598083874193295273525200416462445167373863304026371970378113572259610876162917499866820181582809470e-01 1.6529337666259202954453350764164502815281068138540815549913564364789463309324928297941929939772504673e-01 1.3781534187312294371490816781433403940398395981660362761300064068727329440979550772244752393761347964e-01 1.1334418745794711226144789574431508282054068565451990306362823447596293083463439566512734150779965989e-01 9.2198691507764347929894436391024787347432422795780765539958351447752912267483594642935575198900783422e-02 7.3463063171599106058835761860799248684217424231218767491534607394498090691194711365270073945904698049e-02 5.7890234590499663365949501186265234794012724456127526520560029855042237367250594685178208605234258412e-02 4.4833592389900767405766909890187376531260970105117277200881004024520252023960471913409312503798521178e-02 3.3537205603330021985359785695504849652394298705944462889276523014685810041083550106944412150874927584e-02 2.4833556011732244634472784767690829671731198122045211489273832363695544801990498097253418912390181562e-02 1.7994913214798110667256628704614843763187177790931147849884071691311678992675291815843101694518636797e-02 1.2825203086295937095662227065669633140754083510155800149355093204441306104204682869943422687914266955e-02 8.7327229876964698191271275161215390042037758970077684382659447172279851467918445744275360825315574000e-03 5.9163765178706137656113052132847709761028545622291525061751253543575160897778804338319001884837919006e-03 3.6184663872094704849848775594384963791651019819130501368559243701781161333811839567902099097322798038e-03 2.2089668150346547869950822555312219832677937031736557532467783018750465987768705419948833361401924005e-03 1.1098590553852052526303400844989748358091922385417579114848092604954268263967490750463316588109415172e-03 1.6880601242181745080779149549860551024058187792712775653928508213568110230263208222029863164602521339e-04; 4.1262844117987117512196865508208873961533518464098069668159791947365083628602123654530317980330693283e-01 4.1653532844673217438554656992616546169160363599709728960279750670810890508277001262920951173566925198e-01 4.1341177470240370705088308646221402709969507086265721329515391049507838429194228381782456439988720096e-01 4.1056699998398623836915178481429915999261450275116615667557803923819102483980539262500888057144514322e-01 4.1144685488119234211676861481874311603328292107826136290269121626187536266427175011366553640157423758e-01 4.1582706759487504588199024070859038488817820107295894321826756951190708437535134581939928526627506986e-01 4.2397888596670242752189345189137970156873725473689796080310864610335462262694785943443854306606040967e-01 4.3185896941816058646071660104101437412908857746472008077420391046836505045196371668355815468044374618e-01 4.4068855509915778715344249546802117351697733650780881519105598959954614647514228766803088380576640973e-01 4.4662250209183437018910314569547086660569569221725481256614952234395655628979870032418032903563261111e-01 4.4830105855429260586837289264143690442050282988096851024257549115700862841383953527635688202383379347e-01 4.4591931347175471697191216493450671091087443002834708630900896859073191897988845868668202647836180602e-01 4.3928782289010494129571181634891447237765579603518449146748902369417785357794070711519911328084755952e-01 4.2685615207097318432763437715153050517995026358203215669323712902715614264476009079100551839259941558e-01 4.0951288795981542975605934239112736948936761850250942213237966608737801194797023109197801761216871177e-01 3.8846640961073457170506333953089398346357621751105971462928205710439076452730724941872298060402982582e-01 3.6411250181733464953193415591762365339251570132904252241052241201743417137800735274623799884668971313e-01 3.3704032034834718117661450152659087104757903023745947870834483215119688282535657514998336146274548791e-01 3.0794207681181770670796248648970490480234249339029639608703257988093390507029781037670141652835641582e-01 2.7757376855674314951407370993100955139063519895652521964214268730453682025640548644391147833468012068e-01 2.4743171502883765814861058761511152558640194534566546022595852479551703601200195540924839899782331795e-01 2.1790381348687876142809400193993628978510386319688769337292573992404452629740702689179709127728430552e-01 1.8972575561999049866366831469079710705747468946734000545277473010781227612472290230872568805182693991e-01 1.6313319569020669405635485423921255793378650489296508268006448492810388884455792494049062398108917896e-01 1.3781534187312294371490816781433403940398395981660362761300064068727329440979550772244752393761347964e-01 1.1511520565179681072032301335565632844282107935090428926843555289942589914035788668415527675149158842e-01 9.4827273372944354672603789000299284741180829743856095869944388148122389960224760688222700451558960738e-02 7.7291996396972973475789914577643429750960699502779719840798235032731435902834707755414068783600276451e-02 6.1679023275948373244600993007643987841082680453253287342910348075980909512273061590554926553236828237e-02 4.8692427894882300480652206562977328146500809726475659688894788122686531418600510059940077718955626681e-02 3.7785964376744966477903326425575934185511057675223566889245731613925016025281045283527518629439769591e-02 2.8303351656360868194115792102864413486187183040587700441913613825500253563204327385446149047801494083e-02 2.1009818591010459601153649688345583611729823361889897557528274787664505538966665214035314970805797763e-02 1.5258224027030643076849823869725151913468272352319567215320762974621412383092033366933582099681660149e-02 1.0897624614169006796035504148665227941668316980661600268949311285034763538542753152591636458158752556e-02 7.4366405950695834245980550529378241072526220657657917917649032145648292594740928655143525770366106593e-03 5.0588332669462225725598735988895941694842250230169981323890147834980237034122316142432003669223381655e-03 3.0975587224471946710633940547377302722764861253241287798485020406150236925170292326809207838366028347e-03 1.9039525420767986488752676653188634635991526565180169393514007379646504375742369534693985134761403877e-03 9.6769914208056313152455624751573709098320201790292242807259212160457263574175792492640209437919234131e-04 1.4786872635758728803447066466823305444829485372051529858468073355942215688159477132654772697477817547e-04; 3.2901387513018536085286459327231183043773015330416808534971940080967469623740832075998340796262871563e-01 3.3236278068732233685321909746418603255245674185140411929275760208843897489364036399645766819413533239e-01 3.2980347861768870729844475426244100110069660548887032999009321982309587060276250240417421578931598865e-01 3.2726257503795547725869335540413755690034413449206978139867037446773636713542377007046286663308829311e-01 3.2766320084664756167716896879285003622703259955196468015146645578569436984198774778940544100468101167e-01 3.3090246967865722726111616272029352687439698686256055475453043065105361700957839921706950838325508966e-01 3.3735466393083805014392310028143766881200473939568203459730839617137234561954225888550570533476499678e-01 3.4371358222416622859539463031669573877307524883199767840979288556653599857043976982498053586473837828e-01 3.5112459444699753539423313647043837983035123514502777983813433970826275427323513495983865134118256422e-01 3.5636512247946795743989135347288899364698708042634480746078308474360438137723137943025787674745642469e-01 3.5831979680470793655243182319413162178733000450068383968864858882455435293836121086025865961694345037e-01 3.5710832223092313284003130068081185689129681810276482566808700850323752034672723125255554318934929741e-01 3.5259573981827185452048256458596758557329166189702485035890513219201348586373683415923726024873347084e-01 3.4335856364420083063749730419968709283786528716355943045542865904003255095185038714402428415706947889e-01 3.3012364631388181359583413213269171697757717994167768677842756890770119406240354473113605114790203412e-01 3.1386756728509088540024999051740221462977740519915790258706822976654622896253197780074870652456378644e-01 2.9484015684579375028345550936221968790573788039422515934760533537853923536829822534713651998590789180e-01 2.7350210840194767225663903825945454508274699650818513349840640769273510437691891998981360454452767847e-01 2.5041441877270479334801953124098972891732054537989961023267451169220042858416599845811597744376087149e-01 2.2615920722455317291991738729761063078904252999656493480191239498461411304017891353404917637431908335e-01 2.0199640946865205720193701335448112655677308190586324546575718940837286560622639283709294249639859178e-01 1.7822265835188885172210308829382223470722422673116292858603260921586172116318955732217734999513350476e-01 1.5547936302097295356994252753348661319212061988848788815502482392168145933299987110149183261935071451e-01 1.3394497268597159705141351440155112336025762690199842858955744175252632146447466165900427450766633679e-01 1.1334418745794711226144789574431508282054068565451990306362823447596293083463439566512734150779965989e-01 9.4827273372944354672603789000299284741180829743856095869944388148122389960224760688222700451558960738e-02 7.8262884864986539745873113514592619589175090052545857645693437596351639833364127929026582779911420032e-02 6.3901988969973047349914860461772353601841942397910451821590472178942498650931084026153809001966510695e-02 5.1077686203010363864441186576431391684351613919638970487224190624037042745787083375196883938935328076e-02 4.0398402192904207249797347765728832143107694268520388428614145501008576842524281705901532376500187100e-02 3.1408837214166232748237838818142671790372170648049192588849764412735593647721646914685913560185310923e-02 2.3565863575088483122002052213981201735306939043237455534047460179002981443604600157367866525427928542e-02 1.7525488891881444174884051437472302056625825393281614583688296631978540802701151827944833965116229757e-02 1.2760289697308893336883513407218639459941883378115152271303697191343125904987214408728425512609237325e-02 9.1410716030237563178325382915159783681560995279576883301751581580429863304704986753468592123078920033e-03 6.2478176251479671361008456136121894487312265866418146628081245387158317017974453238832031641659384399e-03 4.2593163592254300673077363724280803383136453591445621873938789493020921167337810177526897422351555354e-03 2.6230032817524621027231774359776508929835246996249417775618155105564981735836271612120798106606100062e-03 1.6228901724979399211490487845720348007614129806334110568847170583207879814316838324461610634252254715e-03 8.2573068413953713949034924714109953511036456581059829329980722085519073077398600726751221521546221106e-04 1.2616074652452423360521410037564946145263969880077624316011544203761381895948548477604387296959931995e-04; 2.5943205631650149887866790637850389755859553557788357949638283707223178938009662904153861644150885794e-01 2.6224499852918519802871416374283121100265118488814144290548005456132922086190031441875487507011989326e-01 2.6020153660858181511817885287294786693656742488857836861537945928733141849539868838130213513266816493e-01 2.5800554338395634411353841307811624260416212073631816839833965746661257713658771598308281878322470294e-01 2.5808765839993416747007015095578290316121008474989171984951870728447345715420854336966742534658969274e-01 2.6042499894319237830270587710372298448800054230267031539674878813126283476870800296673229259716505311e-01 2.6543369682886600181406566542067230832292906347598066940511884498989094395042827262030522037415842044e-01 2.7047145048323911679304263231878490156293319011281441915397651920422451803466882516294715494878504047e-01 2.7656168431904978281797873465941458724396458081283119597076325859704208558337835189683873667552446694e-01 2.8105453532069127576155731290014740474771412987061864046647065833645062494410777814340450524384104464e-01 2.8307087163610929223470663992608077121433820842131973944439926253354565429966245530487451931585012962e-01 2.8262790789323279727118662828159620567785720639978276065062686803905534956132932389717203457911222362e-01 2.7969112010976599080772222694192149932568620753031833565767466714470891413547137332509661265754588164e-01 2.7294392084471262138903443488637211637345438931247076105798022679823842417099770754661763358013975974e-01 2.6299629976904962577572165638324477784711476017221436436356665579194806231776216583733706748453470126e-01 2.5063001046829985186810179387925275112332675425757496951554887266440281381972330016187942130664161406e-01 2.3595963840897635715135936363167557536686644497646486379128455046172085587157063401443939554720797729e-01 2.1935685441565056110755073371141869745402880900338420739881596479545111022825941310669156258604437881e-01 2.0127892822310557886403682220714069696857508637613143219147830023476990542719757360042902986107194714e-01 1.8216169280976454763506709723806514267800276088122166477569585599124046609555154604483644715015142279e-01 1.6302606353210694754914934890878889638073537113235961125207337600398593106431358013918602061656254519e-01 1.4412137523393366458112471973003522280281318746931762723182118390702986202388507836174479388225149312e-01 1.2598926070143917449901234299027292287477999458560198174500962382983691930377231171343011175030084977e-01 1.0877284179509060591482172977076443782502046196598182302432023294085923952640496388815529530244892449e-01 9.2198691507764347929894436391024787347432422795780765539958351447752912267483594642935575198900783422e-02 7.7291996396972973475789914577643429750960699502779719840798235032731435902834707755414068783600276451e-02 6.3901988969973047349914860461772353601841942397910451821590472178942498650931084026153809001966510695e-02 5.2301490582838311117517454841213736417133425031757445855809129996827568582862494435633274159729107926e-02 4.1872112258737118946535997022138070881035406990831847351990955611071964924969090386290079466158923184e-02 3.3187230041586546410292577773567115469524403086934719811046714909515979853842700328150122376247692774e-02 2.5866517748310372511126854645710339336958234281765626857893460648287858215036334782949219499826792790e-02 1.9437070981390246977165651019018283193860551069322292785252718586054113626618623531559467164301472819e-02 1.4503541417488847806784804060760744870870228160044519617471529603207185064935259216128593457441831663e-02 1.0591408430173371763458240342369017453008014235136309679116796556269354728203710606378111083456264039e-02 7.6067657904216854371132557301949943967048554684042986354385299835029212687944897992166610050143556033e-03 5.2112603012900534029638065733868378913840932115232948198890832110202716595607691910677939827328318356e-03 3.5716662153380543849849353234393226977637434920637789118304196419621357282740099560056439070112469946e-03 2.2028397172278607980515134135669523031590590786696778418517610847642206190697246830937369800082574570e-03 1.3783662163216248128732200973356010459495297947575597258617868509513749405040544205084757725862109896e-03 7.1405545819848422786090998077572021421276569592291827305403655460004374546453936161521594449086736783e-04 1.0986349279536988189194019490559064758741749175686925390442024291658786312200659035037954914796410120e-04; 2.0108383314011013125301738146509083175222081107071128129244474635605618001228536338168371054672316910e-01 2.0338876006537095727140106597279218567349015567360319036892342632269136130023474926200107716328101347e-01 2.0179465443575815329603866416661163892907849911088001141980407755987232456241058995300334212208350426e-01 1.9995837538018314233366192078728149967088199136910657474168947502667448043247406800105420222040121198e-01 1.9985538042047339428850584899952528583416949155855289111225063070578041140876810724834786241083219624e-01 2.0149737080596281843975716883342158528629676397843353728142035924276418373367890728377464796518260828e-01 2.0532753061961953191264145614683670251510912399115227670045320061094505818996582055559966600733238187e-01 2.0921515651483767135169126832584955277993808807505797452395491853582906395877354484419354739007307765e-01 2.1411522434262354704633667951183834566624480047890104034671447918621858697606607694142466381733788759e-01 2.1785681947724012788485876193744787734561092174557934799603530503003985206489569947672365697127604924e-01 2.1972188064601770971778567343211511387805395241245159721904807253464904536717101198468126332434023043e-01 2.1976807904059530324847713672517449986444983167350244701913042115901162823578233867764778958838380852e-01 2.1792252295493444653691094931262756762432180948088778924333102266536325775906092528736395768925277129e-01 2.1308735732635775161737666098202259092441668210316715399249077594291639232135430240025812494517306026e-01 2.0572479473108486570275395032425775614265474283501080590678726604333015434928142643545306357676688066e-01 1.9644953076780965439921864924103332076292793067070842057830532470476679742951816812580378153699219128e-01 1.8533507005444558965948361359415211892762076673389870029868753778244249649175058847255150079986273766e-01 1.7264307912080900912421919321796522814171466696537260021912033258849755040661031756857285448244001493e-01 1.5871265706945503064561918750837784876957939368530106495650398571407448056170199373827465786295887164e-01 1.4388925166443342555585871053401635352133367178567114135099461329996459875402507890079535803909924527e-01 1.2900714497676321119615816289544401285409489854875716705659025315333904364617201213449527192131027976e-01 1.1425302396186010603412052266309818698099855311582454142537135280398259497803834811776617240025862210e-01 1.0005898730900690375772168503993812816017132719870691421111117976388437485971686382294676612954250886e-01 8.6534445138536244847367367980044591133200935663589052817762847643378371021529498468546115947943503894e-02 7.3463063171599106058835761860799248684217424231218767491534607394498090691194711365270073945904698049e-02 6.1679023275948373244600993007643987841082680453253287342910348075980909512273061590554926553236828237e-02 5.1077686203010363864441186576431391684351613919638970487224190624037042745787083375196883938935328076e-02 4.1872112258737118946535997022138070881035406990831847351990955611071964924969090386290079466158923184e-02 3.3578157056608123921195009002019715782151572331817100604100711373567252452161834595629911354429397722e-02 2.6660730806204543189388132919058285679091301231696847272511809970747351606196369925053793522634205478e-02 2.0814569833056485919798815403332564141540476563924833973502750655960865143869323312007612090978616905e-02 1.5664602057242787160201173697130035705166520307057584878729015105204797158377813429236697301771835823e-02 1.1705671880038531722648378076493042765963090647049522652736650676429580181118319915693979396312196433e-02 8.5652784244177901232814014269857007384398956543064280755581149429934034748577094995122751064588392516e-03 6.1689692555657668405262694841119830084970130080482418259540969458669812066875072656339555741553960088e-03 4.2387284755844881245277192205736381521836274988528045759182067759149459297148202254379546791885895386e-03 2.9133909874947945642776386229023287050996362139943304882974703402750460419017393076594826211720662838e-03 1.8036116710875139369143511060713695625789849995861421912528129122873765285287810929596110178501252015e-03 1.1292240353378826646218581907412370290961610288436842016235981306013743394547506898378454226586015246e-03 5.8296953241490604992926536655454658830038226414856869615732631353604811065537054887740716390747927414e-04 8.9574445089097416043072592746497023586890129878911954448643529362209102071910445159223234811574976728e-05; 1.5398599715353821495268878578595296731128204346673507424403396154975387299624980454888584262782497046e-01 1.5583750049371800038253160822832140336082432847482768844755683159792890955794522200665619514539510541e-01 1.5462560369876753995061999146309871871754744590676620612566873995086013419119024064689074882624228302e-01 1.5312948980896811019530606280722912638544853569815716361089469009289337835006603388862670575798603315e-01 1.5292596956226463642971155193680067187953007435842553906052748104236050710604337180355002834951595337e-01 1.5404353848410552384965043577317666989503545222966536188266749797776974164127679835798673839950626709e-01 1.5691430952131007686257352972104119904697385228662862003608403458200112826953849436295381114312335603e-01 1.5985754414553269325466333899732063509040196073993855458419117804785734497294353905059676439159504065e-01 1.6372481925903617621268650557424290425947777000564020505958495248611299248835823395296050704962822957e-01 1.6676752760940976804522973780783087858377187385300096448127198327540547684262756637485932493883175510e-01 1.6842622514471498038075962194065200875598610881345117238221433022324223548890356530090128173143755211e-01 1.6874346200631064254400528268690760302117903665853018628942446356997661616745556208797270611927420382e-01 1.6767493633946130477629818109061781622477103766990230506708087337730110336386146709267629716649896148e-01 1.6427981159773556219919651698710664694505406070232302183216115842487162143814538921957689135044661994e-01 1.5892300274483318315050889350531510097009820259456020315702767918299899453306676905714255206198645272e-01 1.5208597815593984232007977761741756032055618836966842316898044233794378988434480405906618897914994611e-01 1.4378867256141464449630500801840033429182381928166921701131281772247397272707359119017863737357909289e-01 1.3422169390794026063019698130240552707704643067766739411635265434482584537346820658535308931149006034e-01 1.2364307871090415706942955001451117054253637895659943951323068223126553524600763193692470431690281749e-01 1.1230923144711377888049946720603081883109148304950652275528832293650836526557868967941235299214482031e-01 1.0088881101044547927870919626992081344816167444379851367640699796341023348520518678264048768064282332e-01 8.9520981103769227278033006264865897737268054409809879494450496513105132446847221844979502181892930932e-02 7.8556944766175337501826434590083456933026655127273984368537890312774156293847651615329237347774957367e-02 6.8076509511812929529359198107983965218519566441854260923313630769148380386352722048091183129192404306e-02 5.7890234590499663365949501186265234794012724456127526520560029855042237367250594685178208605234258412e-02 4.8692427894882300480652206562977328146500809726475659688894788122686531418600510059940077718955626681e-02 4.0398402192904207249797347765728832143107694268520388428614145501008576842524281705901532376500187100e-02 3.3187230041586546410292577773567115469524403086934719811046714909515979853842700328150122376247692774e-02 2.6660730806204543189388132919058285679091301231696847272511809970747351606196369925053793522634205478e-02 2.1213872564739018310173510162368135357937630109653286102947148809859979415810906783587390789203454937e-02 1.6600050662000082939419035161053824608233840237062085200453448495948301702511462661254303420395064686e-02 1.2514289581378852160815799877364549217947461351921308822279477995391157651376023166639307959956725543e-02 9.3756320198572723007961007238722773014227298358759519901673117519296650964626656987182327244068809293e-03 6.8803913421906070168297895582375607470507447066874787028851010126790039487124885830672746388151122487e-03 4.9718232869096946413944759686593292414929052449693662466154442869514273372199067983746089514965112312e-03 3.4256907820521548021560141407466738991846943565797352404774040761168357505558360274931122981212592246e-03 2.3644036074920195763925384664089092529582157275141509764504469857761200908916027457726513071240008611e-03 1.4696299197186240837236935877340702682180175868192590079528638602698154906237491386230221683434037970e-03 9.2650473451632799364748356252168765565865976695928209838676350154771813561548491455674761651348653611e-04 4.8127052485719422521670926917986252389995435973502912981978351330416363155218394295671062287153433694e-04 7.4099951362489960994584711819452204524687067288024370160784350229820132266058066232557240444139177206e-05; 1.1593794216723571868638201587997508005638425096044718074223727342989990290054921356783056567099051196e-01 1.1738888369122788252913184045613593449188147091019103845105952508341331781273453619975746961709598195e-01 1.1649260963165878331980850494099462771422089042049505450941316535444396384728555622543456471726420179e-01 1.1530891201747156839351278042928069962690356937847822420250100722564596390385293774677783737511575220e-01 1.1506694633024775424134571917431685408781692501095214785897197950994893243548007252421958466798877746e-01 1.1580259422045856786556536902954606056472766186686237900737044454581107807007333528025976549183609942e-01 1.1790341352947890975657912081611317489087376346460803601215878247493748756186106827499722903988487003e-01 1.2008628839412778316159635400293834823442930072281730124028549380853110484891796595686971297413336470e-01 1.2306568406587055185690091175064459270525372151357080625203434864084074350804234336020659108669339003e-01 1.2547091223446872230891774063178218745810060881808512584888699215873709135944599963287627417848487250e-01 1.2689148477851915013130096263360576586239878046721260782155714521658208350053161003568609292499774219e-01 1.2732004555356192949667895840985093914048927648338706925157551286898469844078553439301299172603472972e-01 1.2677690724089457407592762843142416231714828696897691331083819337733564031713138489982219713062764204e-01 1.2444475083412192095724315243968242406280750731586685327995748473532708963573012807184153086674561349e-01 1.2062509308029635258491200273145910660467701156615817936997521626838225149327532376147339871453164041e-01 1.1569014575568854325939806898087641830138843435114332859850815758020675621159665663373281623104017659e-01 1.0960609228640428432953211744794156124373124969804786542419957557359519706585025719328561333660475747e-01 1.0252138522500180051230224338209324378968205834201140803088649269646590242271417019043995920697645165e-01 9.4639523992580863635099003192554840895524850181970088548248825309043802470837683493019305207529570219e-02 8.6134695938214998426951446474404909832918741510389038131217542827076065839452642355823914672617554863e-02 7.7526169150252303673248841424323406314828938075088860494111755871273520333884930349596631665874326388e-02 6.8920581563382163027835924661332791413088109094472802642878596628465176273343367069922125304440097007e-02 6.0604868862931250994325268448837907182538800518225506513054758733502231940720265616155588434119018427e-02 5.2635030831779630469594238571866496261621120663730934864774746025425345017641580715467211221407562174e-02 4.4833592389900767405766909890187376531260970105117277200881004024520252023960471913409312503798521178e-02 3.7785964376744966477903326425575934185511057675223566889245731613925016025281045283527518629439769591e-02 3.1408837214166232748237838818142671790372170648049192588849764412735593647721646914685913560185310923e-02 2.5866517748310372511126854645710339336958234281765626857893460648287858215036334782949219499826792790e-02 2.0814569833056485919798815403332564141540476563924833973502750655960865143869323312007612090978616905e-02 1.6600050662000082939419035161053824608233840237062085200453448495948301702511462661254303420395064686e-02 1.3024785626276329661484633817858694181798153897933672047317602671511736426629416086412348877355134075e-02 9.8357546813309652358415311561834104041517923303017263517100656919603305241017394658434693455836518240e-03 7.3951101112363509323233444070585514363147314479285324492817902268159633982351628164921613555809775328e-03 5.4457555608879864588515993670883506104725185281545713733181020084684773614955317771052356210420956780e-03 3.9476163525358583260560347743817947672648918826878056573297128054628288070694386033353724564511736915e-03 2.7261658824747414594630419884187561947625934272702145368711385774651041836239922110920040808670553007e-03 1.8914358114583797226801848101185870053411074220717012225081214882818411190949614723870446465427382894e-03 1.1793765193950271171715268040468259764692453689832224149938347875600930551708110247294414907129335668e-03 7.5276507059880470348125973082003998364032689103018588281294532269640641579350893695104582917399211466e-04 3.9729959523556902518212466544071283204061130385347657137921975053267329878402293490286825772762239809e-04 6.1524786249406356873065855180575163178666756000140449839366126947564437880509689653655656681382563532e-05; 8.4741772237390849148065131462923382080496259741711616197687461405057895432439752229591856002907627836e-02 8.5839326237582820755561782655898414746779882200259490795023971885066101995831862946888585562543559487e-02 8.5194908810832927842102539363763443903870662397073754528031065374533179727172419827055212050432802582e-02 8.4293505703314198995703749692884006691373751114994578069200841733626510601581929419157232377805949541e-02 8.4060767984863987442465596211646623973461404323380436117443565071301961789491492509587117333653973795e-02 8.4529053897697659441616030551890981907470841287400311596545420707541395363610525192347770207236957337e-02 8.6030143668749715534939342774359947530557120665537749673733994043536260321959040596576730526267994058e-02 8.7597621225751163142185604003717319368385670194365052118048380559972175891747650252309700382279540921e-02 8.9821264790655979130465309386919109968598565328875111905223054633617806748651026118070046327051039734e-02 9.1653368484309187275957011367158388806461282605288072335541020991231141228567775429163057393934834793e-02 9.2790193246184369440592815747020432172582699379601608510545426737337764018945283095837563468589598789e-02 9.3229524689429919913909064756901298997074263017015814482564970138825403410405155121302225199651613536e-02 9.2992950369031514102029089760372758368355973691177773782627699350818970763206357316520278100474602289e-02 9.1430575107999254044467938301273059971947218959833871621075207502487452679400631602267532945710872403e-02 8.8770824789738098727397063465787063109613069284927515975050697349095650887516014970834619538466503809e-02 8.5291509054567807517102518578689674649244991538139318001872623612295206151351011772061781867496749685e-02 8.0949560355966306350147763102405570806383872828036314043099105441146203133170803175175408568007164973e-02 7.5847974762859486883049639775437776649322203666667584915714466343877380606086157138181171431316096197e-02 7.0134644869886486519380599401749297684757200114187537084103416650725361049465439699186405139928581078e-02 6.3929911664249197238727163405419489858757526908874670395574548246062453558896328099410855141847674241e-02 5.7632606488311764809186365995621431535885123757159796223310792110501412201110620711538766675371228265e-02 5.1314902404689719164548747571920781434681809816035339484538665640045262778698049086785641251807298177e-02 4.5198469815740573908866899382917415031627720361034508513595387852092059312094375324916537380520653849e-02 3.9318583924620824306716289606058556333529888740459240252100360356635254232807570855860918020654114536e-02 3.3537205603330021985359785695504849652394298705944462889276523014685810041083550106944412150874927584e-02 2.8303351656360868194115792102864413486187183040587700441913613825500253563204327385446149047801494083e-02 2.3565863575088483122002052213981201735306939043237455534047460179002981443604600157367866525427928542e-02 1.9437070981390246977165651019018283193860551069322292785252718586054113626618623531559467164301472819e-02 1.5664602057242787160201173697130035705166520307057584878729015105204797158377813429236697301771835823e-02 1.2514289581378852160815799877364549217947461351921308822279477995391157651376023166639307959956725543e-02 9.8357546813309652358415311561834104041517923303017263517100656919603305241017394658434693455836518240e-03 7.4392036393342476218879417683739486902482550222576584649704035305761496808922306155808260069418120048e-03 5.6022048904927573236476228449873457337711823577205889802726560613163264101542733542020855910112167886e-03 4.1350201866101941967248315406385000122893269255455696566713762403017227536202723655699232449786347405e-03 3.0062936595566890054076629073956143209191130923121817859759895167014692509439107992295785636441308640e-03 2.0802788359615859022767946582919581788050204709879723029215097869256947982191960755663492085392522776e-03 1.4465494002310061117516493799506127087133359633893531881486182893934145055426540442068576245229337776e-03 9.0668987645520361100593191820706516342360587904474813284683856005512865120897742030360252036990216860e-04 5.8085338322363523811920457352733470330677129013801229436662261873193999612883006019500158532407490907e-04 3.0600325919210327350569915257297577011560239219402212739124896850714606777415600927586183117014042322e-04 4.7363144885401729283685838706723637679771919553098398735798134664109974262729645617468899346422209531e-05; 6.1040307816334444289956021506415497970408063717531078077729276625554561402496009308048482911862542127e-02 6.1851563421630566323077972959882894692746960661322305681860136732890446188754066582508136429337714059e-02 6.1404874956227330575482884175813671311776758363083870671785749385099234796532640922125788077243282834e-02 6.0736164290301279715055633458771348937848686561107205379084893881863035120796053844474006665422888922e-02 6.0527819158312856762672184887348890660630000921873830078252793619425144323958651344150991936546006522e-02 6.0810775527747126776761970902184427380097703053477155788328713931014635578830980782412261113995148209e-02 6.1846492452033861504801802526983401650277319385220850434547277283128007034558186461139544648529854671e-02 6.2953122407213854278227300456240117642176358308208141851748626053880860983331732794935356982329760982e-02 6.4571290822469792250143362694222877019612534925467031966060121251318857701605061192861987024992956705e-02 6.5931248783702646662042237627237550295669216686742444967172164817015034972024229861395793133492555666e-02 6.6841044755341205432039182934045474744597621620148775031107871624247288052226843309110391179568879522e-02 6.7231994948072110408398227954943878676297424344235622956662061073949862462232586245248029389455118624e-02 6.7201601908184704356182256199283138361658307970659709452096752786748380181948243558443635487463126972e-02 6.6185043570755835801808295419991950734477076801135502301615870282647133797650195030852908316543250265e-02 6.4382937938660190466799438846759905959006473222558817623709482180910897117527318961642609117373842708e-02 6.2002371183572115675790833859085566758805022055299040494934576535602269404238262216109018677226376012e-02 5.8961067359319563820096847808063176082738300261366232068441044390702950742267275374632473579377637980e-02 5.5351276509416909120079217224397057595054924537722085740497802394044730236067789736774102934216863518e-02 5.1296185269851886857983243619297092738459457095583350925674493453074252181943868601336876941805335050e-02 4.6859003203978026185721312738655957626267104835974129552150110036482432772939944419693008948330114824e-02 4.2325124120525529549842448944696577386680116451993916262515472689880704864088664094515928690549632103e-02 3.7755499305777627998817726708612169152547824504650482597022730275907134416817782069686671692709075813e-02 3.3328699849815606830414233958334580662295144986055512508036088443821589755335947463262539511953451572e-02 2.9067498221923238636410156484757283908835629028864487591297178160538215580128812959417084115778503801e-02 2.4833556011732244634472784767690829671731198122045211489273832363695544801990498097253418912390181562e-02 2.1009818591010459601153649688345583611729823361889897557528274787664505538966665214035314970805797763e-02 1.7525488891881444174884051437472302056625825393281614583688296631978540802701151827944833965116229757e-02 1.4503541417488847806784804060760744870870228160044519617471529603207185064935259216128593457441831663e-02 1.1705671880038531722648378076493042765963090647049522652736650676429580181118319915693979396312196433e-02 9.3756320198572723007961007238722773014227298358759519901673117519296650964626656987182327244068809293e-03 7.3951101112363509323233444070585514363147314479285324492817902268159633982351628164921613555809775328e-03 5.6022048904927573236476228449873457337711823577205889802726560613163264101542733542020855910112167886e-03 4.2428708753269883710333428373852439367046076791825374625736516331845622657556192862790209291476287257e-03 3.1455311932162918442430790875786438941283569825978040368494513333361727388500474797719992779510307045e-03 2.2929938195933388989320057944206781209786461959686406671984951905629313142670051793664717657423139794e-03 1.5890627785154212615887789486292268623706585337911672535071908168165607144084254886025301876202752212e-03 1.1135689216422104390940826266842411532030725574467202494865633035499959058805088382178701208466199697e-03 6.9825227502791331627528797776022254641164867597929134307136799532012237177454511663135018244316688893e-04 4.5734964967052356135537668768522875865956630390657899147282956124890721762536739301259113221198437175e-04 2.4947909818667893179367698224463386777894731104293047436755756984279048884583313266732878965122137799e-04 3.9115723348532196467902667048024854259820541370659499543085332254406590191204151473827136338360968775e-05; 4.2985945768456354387124844986727879655462111503561522964273615766927676901645553606915504341539051534e-02 4.3568485921090194860772734108642280147687988230017555425233358237475686038568754599151403661259143075e-02 4.3270420316434597338127339709939210605222654407833651701351646569717685890566577170765767796308402812e-02 4.2788992113172265792591556808074727777153873313374421825469147053726147287427812887038764724776982498e-02 4.2616017363841654849104463920620962303518146553930665259180419469159936498955432718359696751648412582e-02 4.2773316468494383228572970763279858002470125243054924609256830554010377020842052423546899741852969864e-02 4.3469797298799967089560031489231380215046499823031078378943603228581060526829238308827310271308269527e-02 4.4222515150848659793325440024078935554694917562427003276919329690399750347861499861464774172160787291e-02 4.5372755202637077391367314776166001833382023750539455997020627632754436897466406938995924215940683276e-02 4.6356217897621419775696865564030553358355126244357332282986212557912851978967274621824662520712053491e-02 4.7053660269875532456399141888096463976542997434982592767763223458425239753594309075343202047609557003e-02 4.7382494364406907749188886570551315917763247593014795955572603440939320191664410822669183539908450283e-02 4.7462041359186229131412387527431502163143052662591372851858054262975076794617630167622368984773057979e-02 4.6825824940570941772164967025423540538441541085024278692962179251003552956660874811212288170835582721e-02 4.5638958299648106150464930393675607796676391562661945650384610915114532177311445243169138230845341351e-02 4.4054988015040605315165040110229059895507536345333233628888705978911702193952632790983368082539369579e-02 4.1981883830900455245913926472869875924951475065973776713956175916842633993179465141030962946710250486e-02 3.9492451582020799873918580025598131994833003474534395957920782873610670780372379523276704582655644340e-02 3.6683908026872635352615285987958059042450007172854627598981703497544236615156489762283437460161664812e-02 3.3582358795401065831663400197162412491206535917479185018914421867883653800768693940106027607405439136e-02 3.0397712350508578585659134785530724252234882978854486473512463769529316130420966170433547905476545318e-02 2.7169092165539576474976956570720650379626373498504149078370805342680266616507331334142046464185208400e-02 2.4041482475507620070062231973085808878187417589593834515257519768688960819200468282116187179897103737e-02 2.1023850989631692783635895635390863603027822938150399053885430239131598302981543781849640986255337515e-02 1.7994913214798110667256628704614843763187177790931147849884071691311678992675291815843101694518636797e-02 1.5258224027030643076849823869725151913468272352319567215320762974621412383092033366933582099681660149e-02 1.2760289697308893336883513407218639459941883378115152271303697191343125904987214408728425512609237325e-02 1.0591408430173371763458240342369017453008014235136309679116796556269354728203710606378111083456264039e-02 8.5652784244177901232814014269857007384398956543064280755581149429934034748577094995122751064588392516e-03 6.8803913421906070168297895582375607470507447066874787028851010126790039487124885830672746388151122487e-03 5.4457555608879864588515993670883506104725185281545713733181020084684773614955317771052356210420956780e-03 4.1350201866101941967248315406385000122893269255455696566713762403017227536202723655699232449786347405e-03 3.1455311932162918442430790875786438941283569825978040368494513333361727388500474797719992779510307045e-03 2.3436538590326496107712585462282375564456272717716857084451267860019233406061699130277149630254395785e-03 1.7164008245140295502480689943441036197410848965382346684332298781761126331891366610212223457007162411e-03 1.1912365146496110371932357492089629269718914414588485381762387901546663104182471457434289462914387235e-03 8.3886951500381516957334858237332235625978437031351995259302962291453596110701921254193296420549421497e-04 5.3002087592064013467191752012474868043649295363446536255333192003076242750238160446901188425273955284e-04 3.5333911494540802107110332368680011233472496945330575480250664475775851165764954391415427746194859992e-04 1.9552281486598152043833005954441231356629386294130270927671965076876077044093211641823852369143965620e-04 3.0803431085659138664364743635683646056281563774824872329785901742502037479449962456417700366867891842e-05; 2.9717897334166682106577903779499810062893816169677743567440857142615402416974769558346337314384607741e-02 3.0126273445074164637644001868666387816924236788498773135138812631577464649867416817144304709876158200e-02 2.9935329647241905852436070079506883061808785072591845931397168218541382151070043150172630212451465795e-02 2.9597011904771210802408696062806705869824804308668815495246440476515957284032107926191053912947941098e-02 2.9460946256857911260462832639471779678626230966539635193370331395907221827203463159000010086733264235e-02 2.9534943113436455293790839774669187584912026535935530161037183006478989150247475588877117585524676398e-02 2.9995908620166143869567936280783231397197020724608944209405560317883124515600635934843942395812156062e-02 3.0483782788368982652688465699987212240168558667906597588947153188747095757122499282309163117981757153e-02 3.1289785696896657012884798729004761334325701647762151139285240909827980262468859514790291310530851290e-02 3.1989378659667068055615121389230102492811465038584905963472283972258412990571343482700230391749384936e-02 3.2499168319006650685149142632128765847782126871095458863247962290005625818484019030290217592724651176e-02 3.2773345469681224256144130557480637510651331081033716130786510973484268132706005362615162110057426526e-02 3.2899238470947284482452229286957994672879072976773479479817842949491056540770544074170248816720120040e-02 3.2521859296878210616648852816664376410567615089368864124166986389825021443673225181061341462561161978e-02 3.1761394369762677695466777019339620861427449985126587295742730226330967126709882883670858757882394738e-02 3.0731213857284556202662106132742100161958842857315460305566178635970063290222649300327668909250766904e-02 2.9356821088288634876748046930670122404688559655162963030448979031744785390290330316001364295684288178e-02 2.7682455261672296825705933669246485081538722306701558197716495262479624775919454558686146624547858501e-02 2.5773779480921188034316433904658756717984352300677831640143203204889837253758932095908378934559439528e-02 2.3643659992118728904673896090266940773547199182526120442408542534968343395102200258032899073269247104e-02 2.1452511712417731763684010834164226674508443694110211246454091017340669943390369796942273928843601373e-02 1.9218737156114704233346148231654321508695686914230463827718439311423498450043974945689604877418465860e-02 1.7051517676766622743655980309130464387042191687368042887721734602999099545620307074117103153584003668e-02 1.4950770496795591075201342581339549215276756813909315308858122203379475844546727843413860775924387913e-02 1.2825203086295937095662227065669633140754083510155800149355093204441306104204682869943422687914266955e-02 1.0897624614169006796035504148665227941668316980661600268949311285034763538542753152591636458158752556e-02 9.1410716030237563178325382915159783681560995279576883301751581580429863304704986753468592123078920033e-03 7.6067657904216854371132557301949943967048554684042986354385299835029212687944897992166610050143556033e-03 6.1689692555657668405262694841119830084970130080482418259540969458669812066875072656339555741553960088e-03 4.9718232869096946413944759686593292414929052449693662466154442869514273372199067983746089514965112312e-03 3.9476163525358583260560347743817947672648918826878056573297128054628288070694386033353724564511736915e-03 3.0062936595566890054076629073956143209191130923121817859759895167014692509439107992295785636441308640e-03 2.2929938195933388989320057944206781209786461959686406671984951905629313142670051793664717657423139794e-03 1.7164008245140295502480689943441036197410848965382346684332298781761126331891366610212223457007162411e-03 1.2651049101420910724943484451511994268518470223324081307977606724613439680602647859953361605224021901e-03 8.8177146088173500147727495770569145376929544733273047726865588613461941458552163614423684281533888192e-04 6.2335627319562737273273643945056230008318631992105735719421417646480040879410391465756955417369158542e-04 3.9818451408878883608807472442886667820554341266993586464878022503467355545353009165723223234593377461e-04 2.6667114404853275785944089766704401346689832722074896527956107462532005784863257003969459703794161758e-04 1.4635526483322521993571112866453305981422440022960048578998410841370500491344915793819009990673854576e-04 2.2958863823500595503554475761095963010826020750044439667940436372787765980799121246773834148145447798e-05; 1.9690146380434431846625961383413190647280298690460376578864482227635864591820214938147186623227185425e-02 1.9963723349692902616811806025970371307213855857958313830675045284166015708815569670037773549053349414e-02 1.9847576728297776347585620316811588327409219826873872016006792932111766572922908115244867782382351397e-02 1.9620385722380307248029310255770599785594209721808179214920109475639711225896407099604799197509494509e-02 1.9521310680723300358529625517043775873276287732733508551322835959952415673480829076911560916003434628e-02 1.9545747731610097100894162630969934658371802708233815594183648858817867332261738148843137954997299660e-02 1.9843374385320916912817826051029914490969533843190691373269051107603134317926004736203231336474027192e-02 2.0137200433326737680759965764384578046308101591786372091722597847983550373806639493511764163025775550e-02 2.0682473391939298963615506228760262404387449693018966745586066429806370612813931304001315333580056616e-02 2.1161944325007803809760171035261262573817399433427333547569405982473465577605747380625665893387403912e-02 2.1503670335110512184735273172990338739335601089364000069352790799722038522570818883909784768578634460e-02 2.1725654815830741134499000014780599955352580248680228385407559591797295760761679387237954864903249118e-02 2.1846837410114938777550293629724611049094822545160559421011647400062960739437351151704904844100614633e-02 2.1640091812844946086809218682323963606464318456930814430804522262508162085951198177503987399945272567e-02 2.1172711561171802989970446594216833989184845937895679405687492084310978362154090306543821065080144433e-02 2.0523376613006590630904403439656298856127265470305599586116251712445332149873672704607803957398565755e-02 1.9655290715647156402416054348813335299781400989192395335005050326952297493239259726308122477883191011e-02 1.8581427989219913593878348006344775010523955351135875237512127402632142573114865281672662965809073593e-02 1.7330579807714110214013134750782653195940739585828629164380404583310212241113769762040378659738146524e-02 1.5924739828175937027470937296627579454230800333760058452838925906102022273646079013987528932893610051e-02 1.4478833960667420457819421653569421312422905449094883508682342766654710913712398284443261529725018512e-02 1.3005275968111870326083521635272416428556471488138854854518435316693623899232777202431110537390156427e-02 1.1564633275104999892160452551518371960603618380488307113608125341159770249325451253140223988070307014e-02 1.0158824334063224924364201655811973475027448409605561158238225903276302287607012457979384691918562683e-02 8.7327229876964698191271275161215390042037758970077684382659447172279851467918445744275360825315574000e-03 7.4366405950695834245980550529378241072526220657657917917649032145648292594740928655143525770366106593e-03 6.2478176251479671361008456136121894487312265866418146628081245387158317017974453238832031641659384399e-03 5.2112603012900534029638065733868378913840932115232948198890832110202716595607691910677939827328318356e-03 4.2387284755844881245277192205736381521836274988528045759182067759149459297148202254379546791885895386e-03 3.4256907820521548021560141407466738991846943565797352404774040761168357505558360274931122981212592246e-03 2.7261658824747414594630419884187561947625934272702145368711385774651041836239922110920040808670553007e-03 2.0802788359615859022767946582919581788050204709879723029215097869256947982191960755663492085392522776e-03 1.5890627785154212615887789486292268623706585337911672535071908168165607144084254886025301876202752212e-03 1.1912365146496110371932357492089629269718914414588485381762387901546663104182471457434289462914387235e-03 8.8177146088173500147727495770569145376929544733273047726865588613461941458552163614423684281533888192e-04 6.2131001266405202229637802846026098050680659945891063139682967491588926769498777856798361773306425906e-04 4.4293648516112687537778656147991309815539511717578004285491366141099661945386102181719246668030002070e-04 2.8241795817464783918132661157911562079068377589120604778023833444012972499966215036774801221430434813e-04 1.8585394624971867625941529652636405822506303692449709142073661062938295832637864106831568458803550594e-04 1.0055418748168786774056324539502713179968253259102588549854113801680670224277488742822483382882733537e-04 1.5721988919765750226768455933819749461340941855128015301890670526781395892862626273683291202100059781e-05; 1.2856836826344726654680949103217628873634910390008374283003890107764027165815742693940614821461631121e-02 1.3034935250358450871795780101853181536338694764435205220069618911979855807184710923909494165033087116e-02 1.2969813217526350156247988319413502475428327482855569229409517274718127506248923414490798870452733810e-02 1.2821833507347992630374547959128969682231456727936985499131825588800692386791675336059198362707289649e-02 1.2751000909861519155498088738609297624329985233168106804509135527520984861818153562531867625006406381e-02 1.2748732737029836420648703907025969400000602725895460784844948992533870637530386842623713231693253373e-02 1.2929704863803312556986004688700621933255292555299953504009158452579878722555734323549535683890465335e-02 1.3101166358620388673328005828487537494386819981411205651725714937815760762527277819645333965341380512e-02 1.3458751824790220326173148798077119689839377037220311819415635873512544246998236738418012071622453424e-02 1.3777640277751110606812785082840377977015060254670338987776285312073297596557395529663919269331832738e-02 1.4012743525413806992679492492876136132728052151648779343196065240181791758208733464748686895274748228e-02 1.4177863676054686812389258292800573246621495194513836692962557752455981709464885558126527308891639634e-02 1.4294040228945038962861161297816281380637535925136731704661599389238948253660293836476918267405983416e-02 1.4190750586252521966365066412374883429412429719561630985194222236020746019652824897871429943319824071e-02 1.3918090593972105496597205286481872563429902343291274810505879379529259321721549313105604489442836422e-02 1.3531256593479212396050335240333300548578583035659438905461834611823684944110373302454411480194423669e-02 1.2997458084569124344763221578017631506178954319232092178335377228444852702776396489984986142812185869e-02 1.2324092728350527549145422354117053659680738449583582962851387252709843680452027385444299814073366256e-02 1.1527908678838548390455191726971581200434132571322568030485335517706622433561658036234348320511347979e-02 1.0623316534702598759376710141814661106235730128378009970786325780008745526359839147504947106101110886e-02 9.6855255832060186893913322935300620194990024211456403383218796638227890167614814673352529200397128494e-03 8.7277320335663149285412168185989779169875812570320563488655579740689433299877204595198677618792877541e-03 7.7868591945786067889495404948114115540655176202932024575139497093292725780799657781975725323662120438e-03 6.8651254537385278562744393153853126521801890371969369476744522580785944393217437560542555602364392712e-03 5.9163765178706137656113052132847709761028545622291525061751253543575160897778804338319001884837919006e-03 5.0588332669462225725598735988895941694842250230169981323890147834980237034122316142432003669223381655e-03 4.2593163592254300673077363724280803383136453591445621873938789493020921167337810177526897422351555354e-03 3.5716662153380543849849353234393226977637434920637789118304196419621357282740099560056439070112469946e-03 2.9133909874947945642776386229023287050996362139943304882974703402750460419017393076594826211720662838e-03 2.3644036074920195763925384664089092529582157275141509764504469857761200908916027457726513071240008611e-03 1.8914358114583797226801848101185870053411074220717012225081214882818411190949614723870446465427382894e-03 1.4465494002310061117516493799506127087133359633893531881486182893934145055426540442068576245229337776e-03 1.1135689216422104390940826266842411532030725574467202494865633035499959058805088382178701208466199697e-03 8.3886951500381516957334858237332235625978437031351995259302962291453596110701921254193296420549421497e-04 6.2335627319562737273273643945056230008318631992105735719421417646480040879410391465756955417369158542e-04 4.4293648516112687537778656147991309815539511717578004285491366141099661945386102181719246668030002070e-04 3.2044746885853365278529945938750267483993862187568183517366656064974972143983454420189600969225348906e-04 2.0309998484017524760623322431492807265362159905335934707903666099871482978624374599086197163372122100e-04 1.3517727339508556784843751054612759421956716257828280800216925975296169207404810529126885683524049562e-04 7.5624698938737599916399082019714888728012644925053422847062159140890938309700981797659138736351085375e-05 1.1962240462429787707339579345687816651718090757380048035150373501219816880843491978161391337500830574e-05; 7.6110970596738325548503534790417501845650845744915228334791566751708918472148179099694215393380131302e-03 7.7155021824060183696867491583627998958749709101428301220288017834014196878389901209535914887943722237e-03 7.6829642476931838992441495701569833176494411687011099098717300347999999326092721280750364153812499424e-03 7.5960181499688980132019833330013943342444906128723688658875404728590757849320480972625277069705169991e-03 7.5516566354099474502566404193625881584811658066832088507205454336016926093665650189651345912916827739e-03 7.5406076588687034816299550009405105211726160428258237415935934361917412225182983580057319336319789161e-03 7.6411779553834255984209650201671299008916532796715345461563561730261330542238694649652276693803535297e-03 7.7304037071300427139568550637514803763739774496951502125716616740387932654042810944739765661042607689e-03 7.9432116769687597494062484931283408762188110419963941852679395854193819364003329477211388807763625856e-03 8.1338192244009277006319757347995995218129593047568576588917512388347065711887187469608021253255333842e-03 8.2791256282440741716000518468120079181180668682692679567347308038011822087638809719838192120987553525e-03 8.3846308580480685104632103801481757833784505610613393725394431263293709065370581387207577059921555612e-03 8.4750103660886969540702442782600131918724285890321204390909936239258666386596289446033540469237372456e-03 8.4288063037073107869612201147905758622834344056511397995647701088903488553212075202061566888118805597e-03 8.2834832578707367072647433006654290354234999628295098861026300623659392265219223554723019432068180985e-03 8.0755061330492149082768614593866830051432228013638572294977558277958071292561716117152118145015192839e-03 7.7768549387776999305828655699053688446507395839681192011135583547103540918933672068259686680056669875e-03 7.3921698427800250478853828740914407458631508707119821115597355852046649427361842893290548230010380368e-03 6.9343858180829340477742890658009843558241632138288954291492363866843605559069075000509012982117725158e-03 6.4038653724830455004158195503200612312705572887180351547318475656305466984654017490590328304771656244e-03 5.8554473790355364713165279361752647654584862995289581817559021912366454660668544478773176682355229486e-03 5.2880981725252711220397720329683312890552520701826285158120939551774946015408240965537840948233349187e-03 4.7340179453745958057862010123771807561092144549982302056745693027357714456747918427599233234020371389e-03 4.1873746940834716333208443108778731546617936163062340278512712265192972323662393766686107877647134411e-03 3.6184663872094704849848775594384963791651019819130501368559243701781161333811839567902099097322798038e-03 3.0975587224471946710633940547377302722764861253241287798485020406150236925170292326809207838366028347e-03 2.6230032817524621027231774359776508929835246996249417775618155105564981735836271612120798106606100062e-03 2.2028397172278607980515134135669523031590590786696778418517610847642206190697246830937369800082574570e-03 1.8036116710875139369143511060713695625789849995861421912528129122873765285287810929596110178501252015e-03 1.4696299197186240837236935877340702682180175868192590079528638602698154906237491386230221683434037970e-03 1.1793765193950271171715268040468259764692453689832224149938347875600930551708110247294414907129335668e-03 9.0668987645520361100593191820706516342360587904474813284683856005512865120897742030360252036990216860e-04 6.9825227502791331627528797776022254641164867597929134307136799532012237177454511663135018244316688893e-04 5.3002087592064013467191752012474868043649295363446536255333192003076242750238160446901188425273955284e-04 3.9818451408878883608807472442886667820554341266993586464878022503467355545353009165723223234593377461e-04 2.8241795817464783918132661157911562079068377589120604778023833444012972499966215036774801221430434813e-04 2.0309998484017524760623322431492807265362159905335934707903666099871482978624374599086197163372122100e-04 1.3310756354866643891840409585859066529040933232323670437054711143155279448679614958681043394309020249e-04 8.9709077536587230627626411775253286002600304946080472777734085566752814543818181043874952764566075928e-05 4.8318387845949206338255209050537992953674315869467975825472242933036681436592250629680558028520907613e-05 7.5314839702278416702611455056425792468192709110561651273719912528361430918563794707645133138031987572e-06; 4.3926430704093404927283259100983927942196245574694884308306620367471578203147139750139857133767078084e-03 4.4501088597966102884488972167980679211990317577235505887261781799345650167665724791708934274282026301e-03 4.4376950642166298495352322296926441291692510363038089007747084297429288299692542701597825080091600445e-03 4.3901742552294390911637467945287537351962994276991095177309361144025244006124555768573153698488431735e-03 4.3620703321671346536816775566463029553774549769660412943629119541617643998057801283270565711936879117e-03 4.3511979051135033322836969266155687083899717817482894103113959807998362954009007169610372494410188312e-03 4.3933026052947865422289866625466822111054002664416021415555192611394382369330338948272671997345764387e-03 4.4450121860618872212122131836746121650803069107521347405967471186721791833637356428815991935201293251e-03 4.5582615207489199118064282064360118373940571499543872078296539372232030171858102158089219255123142794e-03 4.6615220486819490074654276927508632510377115554225961475672050725300653647958872434975595078389906045e-03 4.7676687009323882086043526401826705418543321650456813982070616037542696540591748038503830085697345065e-03 4.8180720623050711337324904541740469135392959976958372892893437826669946569236384198044095653932049219e-03 4.8968968806419807393999963238011646548065869000435109219613276469887242049319275512414019889109506614e-03 4.8781488968834784828256626064725785159467570068357779841382472453424692420333657854673128283746417769e-03 4.8119574877344461474039502163986313712251421581881124691740544624891279005349364494095018716233479579e-03 4.7228531615611617807008591933364976850905346158310895897113508977033451162421027684893639341929427339e-03 4.5599394097746219851165548505218029280222308649325622543232029719837535075395768551467926870338061995e-03 4.3449242431775352654449344108099648038270594402226772151681536130997450412154135451017487510744328064e-03 4.1035257501317457511430430197429216262918190320432616961199785988837910150452773640782009673732332496e-03 3.8135582130263128340191022582301021045968210340602958699238326457274574412101250142960380817992997504e-03 3.5024558472057890509851427228285725279865506848014759003122186895257274627499906386381963934582847241e-03 3.1706533247888396203944489417725409175916561301059064377448303651567627091030844961140269018327669434e-03 2.8555838658840893094810143479733559008669458267745047304613495208294648951676025466443473848931257168e-03 2.5489210907787876936855208140786107251494867334238295190616862692844443223437052262305790007759709120e-03 2.2089668150346547869950822555312219832677937031736557532467783018750465987768705419948833361401924005e-03 1.9039525420767986488752676653188634635991526565180169393514007379646504375742369534693985134761403877e-03 1.6228901724979399211490487845720348007614129806334110568847170583207879814316838324461610634252254715e-03 1.3783662163216248128732200973356010459495297947575597258617868509513749405040544205084757725862109896e-03 1.1292240353378826646218581907412370290961610288436842016235981306013743394547506898378454226586015246e-03 9.2650473451632799364748356252168765565865976695928209838676350154771813561548491455674761651348653611e-04 7.5276507059880470348125973082003998364032689103018588281294532269640641579350893695104582917399211466e-04 5.8085338322363523811920457352733470330677129013801229436662261873193999612883006019500158532407490907e-04 4.5734964967052356135537668768522875865956630390657899147282956124890721762536739301259113221198437175e-04 3.5333911494540802107110332368680011233472496945330575480250664475775851165764954391415427746194859992e-04 2.6667114404853275785944089766704401346689832722074896527956107462532005784863257003969459703794161758e-04 1.8585394624971867625941529652636405822506303692449709142073661062938295832637864106831568458803550594e-04 1.3517727339508556784843751054612759421956716257828280800216925975296169207404810529126885683524049562e-04 8.9709077536587230627626411775253286002600304946080472777734085566752814543818181043874952764566075928e-05 6.7485145201693701532447021757620990664093650106905226536246948200925817891378365551458948087127381292e-05 4.1008825227115765869434678114088204141575297622585738926536949301579006101726143710826654694174309277e-05 6.6411709568268379003617795676736837389563924145601726757002688541831031209861595239799196224390127929e-06; 2.0830775191275996385920780997415774680647838011483813943745210184337612543764103244493379216419258669e-03 2.1085597666061394699785505590228692468826488555077120346333401639406859987414697808691485117897572135e-03 2.1059765674019048504373741004422485087478692024959315587482104880059467704241529212498194536620217800e-03 2.0852823366574469017467356265652596897393086674785875841771467806452840643100605329106358155261167211e-03 2.0704792008939115353225174855979858475881522193635262712873480571043036215830154488699366402297426622e-03 2.0644728616033763597907408438765638792971560922017663075411979949929494687183048712653123352360029463e-03 2.0735486234903811333420257526774104393254391132664405003653936975127542285162920870552600337545754215e-03 2.1019468452528710260233641608972503822638315544674906198928306304704556358456507353154223282842337737e-03 2.1476749208238777533001868918306665867308278490453432745787622834371319702379310240068418979053600252e-03 2.1911261134920142628876197276343879045096175303647953246577495346269868796642528566119591608657360313e-03 2.2572390388175278087811233436724103817430533031545377218707250668862506569390349831017503943005682111e-03 2.2715683764545340419378566274064663941976610287331708162048252577505330572990358080572043693610032217e-03 2.3233451679488007350977116012321849154967412985537303578867390756671647170164789012835421564051709463e-03 2.3170835724951728291461424873164569351937594792520517045997461139183220435539220712298372532348246838e-03 2.2955017502919415076700885197532282152149132414095058619902315199113628957492914430315834645701898282e-03 2.2713971826196472642763170913749332872220567753578779244901549193522002540038086346392443545081073606e-03 2.1968875384426918512166451126335859560782382941383813855380684503164640022269716771429001185382988311e-03 2.0969136766008015608666860332207169680527983580391502422366512221362448656543099329509509571935177627e-03 1.9958910117017025373230988406713452545841688973152239942537116322130355416866296022606577362971660056e-03 1.8704699602404193635965983727847955164852691457016510551901136824387382077059658626166239272347679718e-03 1.7243481385561167962702773087724606248078991872971902454182898466549877268892629121277425129814063635e-03 1.5645963092433340443054896887693102164701588045316691929909991965613844079088372582157533675064740003e-03 1.4172624598644646478144300472140035422530530102404426834585397306740202399450119668364298925640072950e-03 1.2787843805471991915577669407967797586097469362905341258741120475665264111861395167380846077778011486e-03 1.1098590553852052526303400844989748358091922385417579114848092604954268263967490750463316588109415172e-03 9.6769914208056313152455624751573709098320201790292242807259212160457263574175792492640209437919234131e-04 8.2573068413953713949034924714109953511036456581059829329980722085519073077398600726751221521546221106e-04 7.1405545819848422786090998077572021421276569592291827305403655460004374546453936161521594449086736783e-04 5.8296953241490604992926536655454658830038226414856869615732631353604811065537054887740716390747927414e-04 4.8127052485719422521670926917986252389995435973502912981978351330416363155218394295671062287153433694e-04 3.9729959523556902518212466544071283204061130385347657137921975053267329878402293490286825772762239809e-04 3.0600325919210327350569915257297577011560239219402212739124896850714606777415600927586183117014042322e-04 2.4947909818667893179367698224463386777894731104293047436755756984279048884583313266732878965122137799e-04 1.9552281486598152043833005954441231356629386294130270927671965076876077044093211641823852369143965620e-04 1.4635526483322521993571112866453305981422440022960048578998410841370500491344915793819009990673854576e-04 1.0055418748168786774056324539502713179968253259102588549854113801680670224277488742822483382882733537e-04 7.5624698938737599916399082019714888728012644925053422847062159140890938309700981797659138736351085375e-05 4.8318387845949206338255209050537992953674315869467975825472242933036681436592250629680558028520907613e-05 4.1008825227115765869434678114088204141575297622585738926536949301579006101726143710826654694174309277e-05 2.9342216236465673846854531442306449185913908998501456143143439341723398314188793478544639423031779638e-05 4.9907723293162280489024192192734810964126725703222172784239715202653354972010949805696715441525553016e-06; 3.1019856487272932014053955625765394674129578080870059401543071677860732758657886847516038782948046387e-04 3.1387447628010709309247187202136764017681145785751230417568733404142584617247702923216823890677101999e-04 3.1367636414903484286479812613689546960327905665615878898147114153390621416698941004279876880720736275e-04 3.1071739222070032494525763299690725991782584860581330652495524875888978191112631724854708208337978993e-04 3.0843429091230859380678078112621675983109847142960145184281111966578368558242498203326183171322439043e-04 3.0753647964901065688479275390652546408597065770315542040021503301420167333604262120335282197835894109e-04 3.0821175112148568714189916385408512138042919762494234765630321072013010301433433721243962671965632703e-04 3.1275234186156341045778418598947913448196918605690320535165428672270341395313503279265591340256994696e-04 3.1902899956509621070102130132038313712417728691929504650602022933852554132775464247042627864603016895e-04 3.2513263866782660077361668710928033377018815520123365064899534194299052186123527169950319221224205125e-04 3.3594918383895767157762834928661356572183801065584907533979808724135783807539735232078365289260816927e-04 3.3744388434277334228479362269672209866036916815872579482351094927027758641656055772959513221487906182e-04 3.4594960183323869419501587756603555022939797170103198442519360428141892937777251957708805997053355355e-04 3.4512867224892487316168131942255196375186867057830607242669141593802541813093237177123159596268779459e-04 3.4247919806249787711488135080740634933527157210804400603955376054519589208305317973695987155565780826e-04 3.3994918166616091153316226096801472701251798373784522134407235223999298228472170907687629392965996800e-04 3.2896235037910084255466809926062716990635471241166614741381819895244640224456654105125811181030222677e-04 3.1415067707935707602714878001272273592827045652234190400330455277864778217983691870472545580582010977e-04 2.9990833593107449492943950117232624000927487981381115339788772613853057393553824394346363884486326420e-04 2.8200723018988292703670370781819459723864770356812794753006840265273953647621183501001260269841379901e-04 2.6030876341265544004497902415108448346806834212659578697715450701364723154310053946085474037162889334e-04 2.3639424935564948606444366120870851544486027305434351468233907019106541737797784469007092896091399865e-04 2.1457335758909747490918177380134983533859770307571761008170291063250140580511844383450933191361451741e-04 1.9439379292390481835405204564645845070752473492831054978685113100694009987330454004158125654003807370e-04 1.6880601242181745080779149549860551024058187792712775653928508213568110230263208222029863164602521339e-04 1.4786872635758728803447066466823305444829485372051529858468073355942215688159477132654772697477817547e-04 1.2616074652452423360521410037564946145263969880077624316011544203761381895948548477604387296959931995e-04 1.0986349279536988189194019490559064758741749175686925390442024291658786312200659035037954914796410120e-04 8.9574445089097416043072592746497023586890129878911954448643529362209102071910445159223234811574976728e-05 7.4099951362489960994584711819452204524687067288024370160784350229820132266058066232557240444139177206e-05 6.1524786249406356873065855180575163178666756000140449839366126947564437880509689653655656681382563532e-05 4.7363144885401729283685838706723637679771919553098398735798134664109974262729645617468899346422209531e-05 3.9115723348532196467902667048024854259820541370659499543085332254406590191204151473827136338360968775e-05 3.0803431085659138664364743635683646056281563774824872329785901742502037479449962456417700366867891842e-05 2.2958863823500595503554475761095963010826020750044439667940436372787765980799121246773834148145447798e-05 1.5721988919765750226768455933819749461340941855128015301890670526781395892862626273683291202100059781e-05 1.1962240462429787707339579345687816651718090757380048035150373501219816880843491978161391337500830574e-05 7.5314839702278416702611455056425792468192709110561651273719912528361430918563794707645133138031987572e-06 6.6411709568268379003617795676736837389563924145601726757002688541831031209861595239799196224390127929e-06 4.9907723293162280489024192192734810964126725703222172784239715202653354972010949805696715441525553016e-06 8.8680378555754058870412786947145125814409069867916948446346706272275874445085592585051035616900416637e-07]
5.7687566857499999999995474811182588625868561393872369080781936645507812499999923065373647916765904538e-01
[9.9999999989999999999999999635678026845022584208344529344003603910095989704131216461269490555537461365e-01, 7.4632142091970041107419321058369274502452211056188232047890033606791287181526197977648199356730625049e-01, 1.3443758305248900418457372685926408230841855374109139673274331089347899132579508826031726606503718617e+01, -4.4980271876580662314531923433187581936549663653833797449829376492490140595463277790912606178908269845e+02, 9.0349893377324273874174439499768074312257535519112304524297365085831375189211532850957139688007730620e+03, -1.2047428867396639719727104700016563216086357281780476791041170933365089497211454451253777870873861267e+05, 1.1336785442684813640111950055365077691147434494762684945486467045619089398602362060281666384386118909e+06, -7.9246784324531996511391043289027012541391999921489206707487385081938660592767254688909570826416168177e+06, 4.2867286077358991849989161318592400350481980473478943346888475550399574795493175905726295632893181951e+07, -1.8523440207539804495399087354096445828250035375609014772465469087118697117132196912092949939096996739e+08, 6.5503595601867637022705331680917404735778755124844827994687696217085221225806046718465300316426263468e+08, -1.9305035241163084861153956622363503906973295880506911204147852813595759034956476734903855579950306985e+09, 4.8081188478953586500821739874399954178751737634515549321107176559936323074965750451971058921615558702e+09, -1.0231848717557579536713194401252962442923100490111809569953793708404087397117277801780407218377982042e+10, 1.8775496140333266229862858093483533879535342850540698528130327654973305420213136672460864102959120780e+10, -2.9949815122978734180112239579055698552954811439557639705448786329110528135385601468000710620143993878e+10, 4.1838032749473465978058141227021880614997599395811798529786939285715658189144430560759863293297520175e+10, -5.1536440840343951420516290913356162977331011748705870984817219763749081305232372821914337395010540626e+10, 5.6339931120925630273774854005942234072647093917861566422460559582236511280711927081040123556713792485e+10, -5.4986323136589652484822127730748855952458560778667727263969422851110192412967537393001269730535167488e+10, 4.8168461015667552872155194118434026817590008101225659277584933479730220825704251452776308171562286686e+10, -3.8054030775051688266376527855704463500586251889788244796666198266667105512368583964759195501761660528e+10, 2.7223110146475283508332818961999808349949767051390073981431140089406281081769164385674574577359051880e+10, -1.7695062435189644560317930896157171199918083830283720068309950297326889529331280521297614121284324461e+10, 1.0479686937784992647668883192100045200645313755969421360520294072068830292786488925995948230246035425e+10, -5.6674877211367732165535024729619223036526862348008395033765462902302662798136307904898137834383086809e+09, 2.8037910755482258392431808922705198992105941350519664674528825649315473734094346570534740606414449585e+09, -1.2706572309894648522896228530902664203895251437053692236091968196259101564325558038529092228426467289e+09, 5.2813462688233827226144918163375493790990505264781274806956145880878788014192534162958724588981610643e+08, -2.0152390167156415479613276598315118372085861423429023013477006467920742476907552392410715690321556031e+08, 7.0657736227683942900809663994088914077379768380510240713372698152570443040025223681515266995754261973e+07, -2.2782491228396944925961645063854598241414501118936145086435189325076784846862063957913857837628911096e+07, 6.7606822857550360226173424686928965760952990991581545417164251316817570614045248591674822507495422272e+06, -1.8477988013024599594709433551134571714692441922304594260845207747359255928858072870980543034390211308e+06, 4.6548895367352052054240705691343471032299476999148615496193810682877991619216524104157241536236432833e+05, -1.0815774826752573697279734565332329863291419590318733863575823398160123842977454690812843717618998896e+05, 2.3194603475590872262387034830664229804804766643600076240807359282704651333445469586538872280738731144e+04, -4.5937333934758795317657380449109517527963844180836163969559672481187920132323756211484858606732911640e+03, 8.4069762977301038145079453417548333164883540116498763042254816805363649857711545914598093336357757897e+02, -1.4224213774087513436483558022953201213252547919940469868207108939329392692017951973612447764088721260e+02, 2.2259752248519339295197828218961112300723415891175706427118714177068494404573333661786745974889682288e+01, -3.2230854991952845958023412213395326163233056263904549616022761821304570944785969047879060408054611108e+00, 4.3191874855646734083182454658618998051280296489439699834706654366998174737321561190061980611222883615e-01, -5.3578514253975943435124414184339193409356312444278094595071078605025308399680372742618039997193179869e-02, 6.1528259821644347953706350528458017668767969196348762321907761459615692815748509746735083326823699421e-03, -6.5410160294871476355504078046895548575059535083603166268432192765044059236680908106918421797175049245e-04, 6.4364277294058242605538495934794638453873060095019767364944182446860426680911239356598977254229874442e-05, -5.8609008909589597517239916918618003780397183832054623536461414707636116256349591701447979143072895619e-06, 4.9367339898206116746704223494530011525835927960977027002653599051864438487428685610133376835220633791e-07, -3.8445907150842148703994931225551578200926589286424964398902970236444037482614689366535634979059397753e-08, 2.7664113334350256630453091668328286991425064769132375734275903383450631178904770554119673227025269140e-09, -1.8378260185128059168759916145842049817658020806449862789794035393909719453094437988625577846177400895e-10, 1.1262313950865870195698845397415315908734006606357836172839557874226237622359250943575982428223460474e-11, -6.3601343608233631663564019520980657652147516454963788390004536389135744427695184567086355416806772243e-13, 3.3067195240706204208320478328911796706696618653201532993836850652106494493435916080504092171748685317e-14, -1.5814538565630768222097069278489084494736218871612709415314832193464943838967755138583742830897968916e-15, 6.9542740208450590653805966192796149206763477900776655185008439362381305257169413590978955836602402913e-17, -2.8129713544815251187604019028768192756383150373720284922333989203150842594888904929801052978499560966e-18, 1.0488028056616453338617007112009728903903129559074534722438209461925603510540348623549053237099390345e-19, -3.6222146798709004480371967385203971510491853340513174599983715336671491568616171211509964969788877027e-21, 1.1696421189881839017553292226234131574669467497022713203367565926140801989890212751844927251153034644e-22, -3.5840077458319323428614985638330146040661636101820998233822143378690650657129501853490631880286130700e-24, 1.0621431730177300674527520106316315696085473770038043171536689621278675122182198241974296672164392966e-25, -3.0970606728588199633342103622906068170613461610400159147836884284663261849758716086139652520568610778e-27, 8.9385097569282574751768392318226172996938937190785388623378475008858320950483699442215543109418189436e-29, -2.5274638511600269936412507283893024503834396643447018822432274872241755150565461460394358097935557289e-30, 6.8504998515312671813268118707465530125426255054428373630802487290569603917337613368317429454655041507e-32, -1.7372086438664910725843509325981844791467593120053710959035122402575656281476119977313958283600874592e-33, 4.0380284448299243176902048879473338244257073956945582012711548898371710554712543898368263903666122020e-35, -8.4714730683737617753971636134550338827319160095718288400521278647123548435245916277232332958359151546e-37, 1.5854580040712284045598908836168694646623826977835343577240207197842599629489992615358387380922245284e-38, -2.6216128513241295052567262182102501749353164774295735330642712201076471919469454557525261075686846677e-40, 3.7950944752452407380319700071501308406484231283158182219156314361633297484008123081312786070715435506e-42, -4.7622764383099314378117187524243502669710362415077795549849638536358191525382577174078887104377480007e-44, 5.1196240454347710205625393650742098247874376899523902596913984040947076391103755210208544761011005930e-46, -4.6456692074687792285463685586051928327687687011855363891067420917286360439564527023100934585221758118e-48, 3.4891951015837121052918111643183485323249673856138414923767023561087991395179594962073879471334414425e-50, -2.1109320380530303031676588586752806186139904241297367833276653828172745644856294367836796734026926870e-52, 9.8853740983619909176859817935992759451502160278797832918193385310297811888294086853445718791283544109e-55, -3.3624681907623642573377039017892455629888386351594483974344842069205715863351965155273272732929607227e-57, 7.3909004347899122193727789609207982311611623443912975010375790868947794227040400909276883719339456589e-60, -7.8800181457919355199120383321619015183045100269190045316145823425202480782440502679538846007386503338e-63]


==> anc/tildeZ-40.txt <==
1.0024805631900272646950724284064194140778814302819424173306347156873236114246141431180173865179506978e+00
[5.1755002601042976473339235011803430237156149733933911454113301091418287116971423749047779380278345234e-01 2.0899734068123862040483748932705816078825031623445631212459878660139186780285052948010487158670123775e-01 7.8159708337392174351027118402041894856722162487638448104404997985193831323158811340429246548260412102e-02 1.5380561135541706554781216114201494164964029514199623827284369497912255385532620950984379247497282632e-02 -2.0828400767213587109630149278620519525220574241575680400016674780428807299755127175851030098653079722e-02 -4.4883954726712731177703019874731810515338077786612668158431589778788451721539195329250061537884197209e-02 -6.1120947265177921295435499614526174971365461080092264351289247854811970337684546787937987273926235124e-02 -7.1759385598899730427230653621231512016740751847618779097882682260545996150731392387925165670982115512e-02 -7.7401969778238304302392716415738385755631638663447994519543040984097732883940012429241170415016004616e-02 -7.8047030414527995439461274223534792762588575193388243107333163546447248289804119591828056514144311854e-02 -7.3988961280290835147440073173380571975103463964353469822286968627917548591917239990693694318963517082e-02 -6.5698111164378303161211401017162193756366875067792013320343402167764146662735902926586997956120429793e-02 -5.3991274631997589162440901039229492904119626248385893467201214346607238934336703464266536052500041183e-02 -4.0072627491822513481999639429059678907283283304349411914758137518814383211767005476281658612521128669e-02 -2.5536906092684517923835358843706181243066593464838215517909270994782581468729436808934680049278245846e-02 -1.1908600910799073592641065963604238143018348304446327388094780258612609401900006956869240541263991452e-02 -5.3090672160255785279825107104999088696937182228707688366560710512304297940075332267556294682904692087e-04 7.9944682811292820910177354586847988947757585388363467502068026168720369399019872322654150754360483526e-03 1.3413806075387515169343308893687899388922824607754227880264256524860412837177805125685834724521408973e-02 1.5971861883403730923761860203319117651505715044659717302058127595953135909276509843336067705461563994e-02 1.6096218576739990237134554286531363907320597639849660611545198710603313481398232055217528337400002260e-02 1.4447498868492086526327547777359568488383870707141086970300869777781071279306644513594417000101195912e-02 1.1708437714294052919484556379569018773731595657483545197266671946428338933160119152785159052833671619e-02 8.5811666647469249428204225091191060761131121810556383699056339609983499398746215402666357337154096790e-03 5.5566704561300187073385251112960117464607918190821044589581553900576249540584060506875307549435740662e-03 3.0372799553723353015952805705466306016492875467968529387632448465281601668928087727098046592666415945e-03 1.0984738713230597490186170092221785129753595310205587265488973238805209553306931073008428020557278156e-03 -2.1794691252681015228950266762767733737142124676994009934434188153451259942352903470217470791262804937e-04 -9.3712129685006136987899531540490673545641046403682982966922536072413141049718072242124749736416918827e-04 -1.2470003165382570846743486962571352828847920596517054701685378423503769999822041712972634041636011867e-03 -1.2706610072480106286033857703569216914579152073208560358386394015646995567942782704104306499733440455e-03 -1.0699338011758688620579590028635540828240909256031995348170076748919366588975821765038772937406591746e-03 -7.9447967634910937761987972907553831535843081880556805263894484170521124682929883023473946604209880309e-04 -4.7808722960608668812820544027820658421681313790998791077128728951067284703986893069521996292132624107e-04 -2.1755208320545136137728448703974304933572768126449923776000844947815286441424126175543171229118203994e-04 -3.5484881158592547558611770574968470500418294299907406188005051199986153210009019297137024201585189060e-05 5.8629276671063573043473078597663930148715868730292619919560408456854591211693824494090483314495849958e-05 9.3285123732097925613652199910617421786369595905944701248676414222642729973555387949948222153328522475e-05 8.1221083682626276043303477270768000695611703348811682245939409871965457267061205096973903305054278477e-05 2.8969736812207594570421595145633163022238029348294824779019783103750086109752509619474710385840399086e-05 -7.6674311173096704043355776186133333376792492000706443062339899598843351428971955487966175772478576198e-06; 2.0899734068123862040483748932705816078825031623445631212459878660139186780285052948010487158670123775e-01 4.2370510126810946114830930367006042926345330939844372979730104257863214921108581640477574137852105451e-01 2.6995366069927365925217097112158320623357497195138005865759960398810850905661773322726429446249929795e-01 1.1254391588880467011459777926817649264660123038125592205784778872444557372440662959335468525466661749e-01 1.5976086641196740920498828932340215347503735221141933483005447256174897110544840936095848275088204843e-02 -3.3377087481100063541536575148702781201039514213508275355814618327854185906616395338483055740487433422e-02 -5.6651512370588304885326060248890241308495251095518631871835571011618152744506573314531006403657498929e-02 -6.8251348951743306980845517137959162833535264006162460801919393712195341664038607328262395762489785187e-02 -7.4390009912837832628493397222165898258458582800043919108823754722416900162324391203471563733947655948e-02 -7.6593799855003092513480935527012989349846793923290275108295853673108900575266639355683832812654885261e-02 -7.4964448434993085276245575744540146552272400751156153582169814171748502605872341834955864896573531391e-02 -6.9351655310332076497467386063707493102890515191940844091883485990806134150240528782209675933540247651e-02 -5.9975013400372953106658041047446445867788265677113362064304248691445445818657073368688815639379643651e-02 -4.7640838243612713599457058702835703032414953131278851893487986336351006464767629351530052654135751820e-02 -3.3781051035805190927571897079084744453929094636661103751416605728685007589388777814875632794994022956e-02 -1.9958716808909691746365151091010474114902810269170086728842333643666817476435369806750363540505415143e-02 -7.6982608848602737835776607012720458176639695378511086615902443169093635993442835114955623159365273129e-03 2.1737567785015022104526322828482478174447416244085363727666501286559196997572229463575138247672604670e-03 9.1628190489531892269132720365574259714036507909693215260364567082211506076461313857247701097396699457e-03 1.3290624486119007324509248042668929456118014794999598809733956876385690553527253966780189137875023646e-02 1.4811901300538493976381714171223081334135998655531136709300643090260349028010429550609585166402347404e-02 1.4269057587836450337894608871592820276782452870913840337835074178948399962955860657914899324248576647e-02 1.2292175307361021532262106993871659596873304598529911812476046314937719293212146156365557692348815178e-02 9.5883493873981180514784066572402504022120863308482592157617263856179850011549232696520733443483207907e-03 6.7126574051454435812492293222654274370452536686276668343307151761425630859364592251306327197759270631e-03 4.1420162451485751429215082125282579331088633822871846164013945773343430286976010774443637933228374470e-03 2.0342449932691208570596542568760987992656172067721748079155128784899196151425396892106351559195351353e-03 4.9504683631517782854226431319786256844836900221332362660539173312098357681953054327593408102359622007e-04 -4.5569383556213034786494609589351874544906159410161967414371739890620604270117859246749335461741667547e-04 -9.6996872111162091299729235369720924815495827612926522899809810516961627159048321475137859566136023890e-04 -1.1529681233739037517269364493139761510706207296527442333002495120684137139029244417165743055015557366e-03 -1.0632545777732918124971488634940254374967871985413101116743070848440814076947391681501566796619476423e-03 -8.4522755851925177715661258074560831186515166626948974883949585599005217698118133770860329173149328307e-04 -5.5182057149568964686766442240556415671666086642587907905841486842854777778467756829685307300302104075e-04 -2.8771614515367878625555767969128223315541977485746381321750215929985875621338956407196084986162305309e-04 -8.9152825003973874531598440667799355399504096194070619058117834577164760877469012415663073746779424304e-05 2.7903217676529809214193514277056786110333410550094906914153019011095054990967001895993219348642305640e-05 8.2346157989552211681489324355799723602404384586121553883584562688972239611215481462996925197522179472e-05 8.1475237842971490157756150108234303131507002272204599425297169166681602983216348898065604891621784873e-05 3.4169193082639673026347245794581090437773907331104894612362831317614642272799300250071937793999570289e-05 -3.0067066798470898962926889194349380209584621414756509581271018491861114911656544743018552795396040235e-06; 7.8159708337392174351027118402041894856722162487638448104404997985193831323158811340429246548260412102e-02 2.6995366069927365925217097112158320623357497195138005865759960398810850905661773322726429446249929795e-01 3.3756382440513113634729803139974599042708341399770282222717640524362330243070506919009254108289992249e-01 2.6111745747463447985881688155646875424643832664581365832940917264643342949420174659537489364556696408e-01 1.4050113116918148787409773552467834164560455307041584973516409266126840883793226637517671887209533352e-01 3.8511746965319163471586805534229237485612796987900351560497452896202890698999053482816150965921573129e-02 -2.6809508488194336843325551557946123513804883423665388496223941558572444674954514148538844960796403669e-02 -6.1697123793854070535686483333740478029658469070766374112584063053643302751348766113231618030035946958e-02 -7.7417948366441600550127297536939143100759876855446734884808802325272850959574229505382443024502682397e-02 -8.2435294580610424414280539976509985299297504903386632994731889753451876744295799319957460016232164515e-02 -8.1447336149257324378046954966590424140656071101122566217399305475074442617369373632404339110502607152e-02 -7.6297883812225006276952341106575716652194757116789443637323912449606909195697718844741539662776751746e-02 -6.7525935146572865258549752343717447367296370793756955058704951750353326701452138147433347539140348665e-02 -5.5629703855681264343406083610363506902333131192208780932887809422119253712962526731260630510539200182e-02 -4.1711748621721184984646070879295657295263450321513935283014969472648076226127370277769132173264392079e-02 -2.7230449832143312070138519411188811690400564206271073446386487008203231027549585811877147532350264587e-02 -1.3826871006481471449368816943970736945957541570226657150071763814404581002962250934630799324607006405e-02 -2.5478406636673289620826361026686463399681099260665258478824271295130823298205707140298928405186141655e-03 5.8858263512888474884023595253390343136806884314400887897087030472275233148742991324261729987543508869e-03 1.1313955765887565821429678354287985087401578161159663402323037421148597547910796687835052754419963578e-02 1.3892567777692213476791390778370004200864757083920942275827402470891965517358762676552310180165420044e-02 1.4125079617615833401676667774574987147778265986920797327697694227849052679131240326226407735082538718e-02 1.2650831831254199312498185596482752743515185525726203590586582979269172897766570132751670936595262811e-02 1.0210193835942664147563289197124259315404249776989801936417207490850991603829438595205782378318035146e-02 7.4233747177778226829181954814963734262123188884626626703161263766347921183067028393900120926901541034e-03 4.8219524461705274395115854922500188778117831031017167991057473767299445711784886246236448228420190637e-03 2.6221260239634765791101310727942687425300195554529531232819022331985710476705451630419375668339643515e-03 9.6416049539396184421443038309861052637626836459287589823844606464766049512722521159128890920570367698e-04 -1.1320600889393111587437005550744855306954056249676548283553197255667804492990986757949943617931435568e-04 -7.4132784595100307209154988744077817641465968428094578556265392954028602492860919345380644092640147816e-04 -1.0176451326898961645403100265079354210159068751224050237958491626537105628437306775462485785542524604e-03 -1.0021130463898850942460926059074070508021274587622919928931714665565764282761920008023933821941315267e-03 -8.3065944482703076847967153591361537584565544123383903196160128014900272253220873040216194530577664439e-04 -5.6877534259168837094411793247612976935486705806115405292587265060381075761797402210072343960411150619e-04 -3.1939869585005791120236364432889884590551240187749612319004618395163941578124017759082102387147279952e-04 -1.2364654806893833185484553008430253267116910667926297522173558694980469938478409755480681047519958507e-04 1.5480975106724316306832191268631130789138115846913842231917357051984739953518753554005859524867338601e-06 6.7550965807764774744933103629481460116039586534659705212370243005909340064502451246952040259671936137e-05 7.6050467936811667884341371054529337674598109313841694615864414755629298216289685712503799789189606974e-05 3.5934744185244510413904057360673811805371128563895748904964099239797279588825972416214664947097429023e-05 7.2589272171329521365003669396977193069984699374753216137185675844882145662862395773542467463717084247e-07; 1.5380561135541706554781216114201494164964029514199623827284369497912255385532620950984379247497282632e-02 1.1254391588880467011459777926817649264660123038125592205784778872444557372440662959335468525466661749e-01 2.6111745747463447985881688155646875424643832664581365832940917264643342949420174659537489364556696408e-01 3.0128636282443693411442135427524828798311672078705469040125221509549753469506739220652173060253207200e-01 2.4572863075028463606255084239218340113461223859082813800152335042478182371034916441568479220902719801e-01 1.4910178998441718570689884049145400952233415361893751375184170061476934510781165154591928514316142480e-01 5.5172833427947007659127880620327796767523379877652510504078262655887765584903036906448517424076404532e-02 -1.5831622867010725974639003229812469488576374617987374916087975197984801698546415584768705897337925615e-02 -6.0271511068963798496704578786852325638611823841532112914611686606003356259172215956913709742772880029e-02 -8.2496039192425974608647118981393174474974218366705818074720824194765567309941829543502295617679713775e-02 -8.9195939434897162849770757520717309326169911091201928688333929367942838610084293754242855274555073784e-02 -8.6098749780952642603192078299085252743637477852043293295756885849266922550197563660575072171902223158e-02 -7.7040372762898821381853290517605290683638819078255789947320697616825304420240840931825310428838610659e-02 -6.4396294322314818209505756591725331438198572602716800276790970644540172704831441403462658659798195457e-02 -4.9919377990087008960393004671964985846524259327802375374333880834890441086169123116808794662416016915e-02 -3.5026567401696409311827049725709087459075247864096837569245368961540845153101340655163943453750099310e-02 -2.1095062779059611952010097221721161073933587663183736279852582280822879617248255025970788838952259080e-02 -8.9731694822074560546525973471808735352614475104799218283350183255784646527797807693858948554100944157e-03 6.5663444387741727093103820606175572143292786091869717927557731531710660125602355142310412722227211106e-04 7.5176484789088164743855342209205843627243513300228421898177969766426819258541278058839082488754075422e-03 1.1578619920949628833451194427944707562791721777373224656545433030933998095979285493295467343473048305e-02 1.3144022010441847322206100587983570335227308826313998141193901983461495572874735476934803674711414478e-02 1.2710984506469983651528793484351463997339536093927509346681526548820719373592665730324343725030237743e-02 1.0952262064841747520505023761273536356421392187704416753183367605271329327509901978133924037692891840e-02 8.5095155925128192249878983002301223634130264847531309321401856901508020224488677686139046706093151562e-03 5.9728438154042800582315186510376111941566668255227721698464117331057393917805058336361233053246112764e-03 3.6531564200400130158098881737567908288360775035404149728809936763492936784195857601444916286916740327e-03 1.7751108682927710214634257082211804136349681798389530033810212232263426900079092025120927594073663536e-03 4.4386154582344024166662182486588695715045903923703697328293145602217591736582964454939169401394655203e-04 -4.1543731388222670709818943606812737423346846769832220061553480806488908041555751477321777271963884754e-04 -8.7251088680117310007362985671615953936587712105076024932886272104760789345916321341693497037370445032e-04 -9.8299122001014712922614090252927413995598378203000932204627067312839788118529473418601496664104030352e-04 -8.7695408303365830466933803680291474335024767824266137746275975308563520356906774986537125098997607785e-04 -6.4120917633766617845719867196319521867983157502193388739504565607060018916579982966614955050502450719e-04 -3.8783220648087246605651109269313119864009498479221346023525025023793697650020956363586600572622835678e-04 -1.7448207815366999608445825068275071780857986762829295059456209888132594233836104381314785976938972280e-04 -2.6782432816050861543724812190614366091700385279908547650429253871388109408283816110426726715021443971e-05 5.6846075617416875498963789326117838475250080490138372029317497168791742962232417176802679333679949828e-05 7.4830579068230473859415148825507982290075106855246624012700877459273873624592325028380522544114381932e-05 4.0007179644770171527774094316459061229640592978695122236471959288093332705631933761291595875613701196e-05 5.2322562792185532428253341902568168728166055887029006890869842864640835446120264227865673965974178947e-06; -2.0828400767213587109630149278620519525220574241575680400016674780428807299755127175851030098653079722e-02 1.5976086641196740920498828932340215347503735221141933483005447256174897110544840936095848275088204843e-02 1.4050113116918148787409773552467834164560455307041584973516409266126840883793226637517671887209533352e-01 2.4572863075028463606255084239218340113461223859082813800152335042478182371034916441568479220902719801e-01 2.7344745278427215264511728407058242498563303446341259124684770320288484201905806340917190673328805663e-01 2.2988591916330280323696766251951367563633757880483831143264301573028271179899047275132428499876523254e-01 1.4944618363742873766057173132970612101533073290459457364899329758031901568357914782134960121205715722e-01 6.3623814108913117971294483011073209709741606266768297424512627667283222104667770941843758431540962315e-02 -7.6086001490196423801700007904637679557983010129192486522005837450118422158753719551062195427591591767e-03 -5.6247507020146634550132071877690075121535065278494784001754142149188340642249638700089756148992899531e-02 -8.2877556246522811925075898637787914611325191652867947214323190200838686434580224372618141515477036168e-02 -9.1942457380713504329574927873460860477638056475463186539888754563523934966198666378666293994221459375e-02 -8.8542797338340304981584611282416313619617605109130017559870443728411645564146256550137742843422487253e-02 -7.7215250884526740663498659169628671052770647548007081707563222596119562112147429332775924330391976000e-02 -6.1746197262491317857869369920198979676573458755857950205607790427609110797801924613801198512369718995e-02 -4.4998673944033340362761169139318102813691232310763598804070162787227693545601219275750713306246113036e-02 -2.9136427467694471902892055488487105575699127278591470525960930000270813796918272443155024955130577065e-02 -1.5293919528690154400834657446344623629627441292057007437795961265486515397971821203944723488876257898e-02 -4.1759205613831232758162716227514412872004069258491376650357606360354601898849013228853430000767503333e-03 3.9816804656395458885823374615633725027322235866064288259371176632900312490694247274967675818323919599e-03 9.1868195548504090962320290722748002615756298196882572819294853053970983891232321956251123853119800667e-03 1.1740441348073303061103040091795011897267258085172592749584941980733971915072150527090152356561714413e-02 1.2120420246223718692648489373510616974865018537496986741245605506806824415408202933424192074372378436e-02 1.0974103975108476074869137796641543911925456895799874187002459446032974856288180704674844896601353285e-02 8.9534329871037580677034797421307417561562831756481511601657512816966818200661856922135078938635156833e-03 6.6547169352463814532502589970329642228883110271126399185568373244756176099731046157735824787798622058e-03 4.4241793902751689259457785491938955769879396110089190002811246611998975542831248434896475611714741289e-03 2.5150269545308321681442812182641228032173905667488821811492789006927050258875481856176786330174731223e-03 1.0627868969538393950464441911808501596712810111863092116462999134149938120247189665299493074045185006e-03 4.1858312177095797039441689910479068098582940128662467927811887048820708647537259724535707103767608673e-05 -5.8078631746125371108458321917297049332898182237086269978059312287897765278598137325072437609626438063e-04 -8.3948031998978736293055973252280951480640033029195184694902976549436076255591936918355976994072975875e-04 -8.3566978165323071292755675660672222256724481997833090768350668459541160135804826140362584976153122871e-04 -6.6645601468464908215403066589411443589985334066216599673419718343591482039293866457194765607092663779e-04 -4.4166855942171226419526408788044142586453314697534810788560061573705987453602017968438550901541152709e-04 -2.3124593522771821672453208282546182903768390538520683487576648418930081212926811227918024985663834389e-04 -6.8163616779514611924101786388234752267783799018271750835723727040199842250024766190804924442501779522e-05 3.4761492157196123843775472660621210117038359236580160390615385586857485746163815821807300357625950905e-05 6.7198242360130756404755131919857904108100693267912403230409689866291004433810868348278759320256614686e-05 4.2758774227257130410007920678409581243121702077214391802330531688593344011511747740876152926035194622e-05 1.0667032634584791042610555598273519528686982508092764063764325964341588958513346792667215304731617608e-05; -4.4883954726712731177703019874731810515338077786612668158431589778788451721539195329250061537884197209e-02 -3.3377087481100063541536575148702781201039514213508275355814618327854185906616395338483055740487433422e-02 3.8511746965319163471586805534229237485612796987900351560497452896202890698999053482816150965921573129e-02 1.4910178998441718570689884049145400952233415361893751375184170061476934510781165154591928514316142480e-01 2.2988591916330280323696766251951367563633757880483831143264301573028271179899047275132428499876523254e-01 2.4955220521027041100402203006031215565935430435342083968149832739671621635843882509148389661107921145e-01 2.1360522150565589252258993673829736698806745169570348474106179954613649586028318543602535758609148643e-01 1.4493993432116063283959823478938188691438061821222138048456529970953854529814961038185306252536003087e-01 6.7418783624981339581568764488865047267877023657216554710722290022977303576565506653945127837359449267e-02 -1.1250178877568532901326556765414497828915262145497408390485650717877566964823248866582515873735766784e-03 -5.1202158928782686790440074620330339409800861933172878057544248627810567059960329117495157022108396627e-02 -8.0610492814609979183548970231590937404770670512893688475576263483554860489948450344031302137773002222e-02 -9.1569853936758437612901121928764628269964710458288183848550861277481807887636381170129877207227995831e-02 -8.8386373487357154339033201082847425121590707126582043368548072475180840820182205769038910274941780881e-02 -7.5964338896146587320810413872701998423393691682459693813098995530167683752002230911838861482305856640e-02 -5.8816423068119596837525820852789407459539155962298194582752218921922324244702246593766349294169065428e-02 -4.0723611104003044243166659257568396409001183437585090503096930056866657606334555569930104339902585135e-02 -2.4091733158175362879545870357813160538198807587585000013964839531274104665197331997675290427164410373e-02 -1.0368683114269864144882402991068878754355406219981863246627807679933630655353849143374031103516793407e-02 -1.1259141720267980007420171623136361809201845926731936991673512690821296813618605115994959890661715422e-04 6.6778679227377961132416354767789637755304708952096194429279562071019413773007557815663243717564859780e-03 1.0384711267161824987069576698156505648400948613797269470695349669164881295335668526011268772305306230e-02 1.1577994519836849311007399088000236448154592185756045007168258231349757266295155533537621659111724373e-02 1.0955565917278351599210713499449657914777201856691318894506067490702615200497919930553491357231930396e-02 9.2503876987473865446394937393151285129682505145596328573641220012463313211318582531056898694752924739e-03 7.1005654972386969275619067959462245880403141855607619552118950271992611389356757951652254794985461475e-03 4.9311648271033179401531401372543335497684516053053235678657393092113237050663064416362239721632741163e-03 3.0260519676575018689822674004131763059120498254118375993959475381491089409938709841293936999388378641e-03 1.5270996009054195068186253376498617043427733336855066948851676573700361431966211103772381232794029560e-03 4.4181473750287874071428379644718221819865133257028319402467175128103776354706841654394453753039313883e-04 -2.5662920396403028657142222481720842541282724569876402583293611478914436374424543311778160911318310167e-04 -6.1196491406067587873288723755700588268888215999960597780957902099092321751722515684882058114866140853e-04 -6.9281925656261138944782493556927505212201644346660726649074064901289439914707381921851966520611840746e-04 -6.1073487376383377105754715671791466381155228179179836739866582347895327685499764952330553467307240613e-04 -4.4946715373587741376933676580253949240271684317961291146764543702204129481581534876187657087785047691e-04 -2.7599051299961624147373552304775323395632787740277786654752129137648052658860812294774198518890810835e-04 -1.1748022389954577481364046841255578151895665952946405469066330596755970627320372317595042435527117914e-04 -2.2478682333505003399343520970747323790843085326639987247058181986300918415898301864890369999260953255e-06 4.7099808453230817026284603109124806681671533415885170235600065667826582433381287515560702494642539381e-05 4.2502626556017783581494052001036273059149049279819506558247976560535307504497177209493609257875935516e-05 1.8887198166715986926642044030355659058978221459655206435114175261603236398805280126491511176905662959e-05; -6.1120947265177921295435499614526174971365461080092264351289247854811970337684546787937987273926235124e-02 -5.6651512370588304885326060248890241308495251095518631871835571011618152744506573314531006403657498929e-02 -2.6809508488194336843325551557946123513804883423665388496223941558572444674954514148538844960796403669e-02 5.5172833427947007659127880620327796767523379877652510504078262655887765584903036906448517424076404532e-02 1.4944618363742873766057173132970612101533073290459457364899329758031901568357914782134960121205715722e-01 2.1360522150565589252258993673829736698806745169570348474106179954613649586028318543602535758609148643e-01 2.2928561812159344307861681095654283756304105292429449271406618534318795971202718961487610717616395796e-01 1.9893150414824919254269300565182384886880656389816710471300887461930423753684930964235395449456221096e-01 1.3881335356686266263017550599342979998411042819829591633135774793401317852944475324248167612156775656e-01 6.8463104016647445872119829149366755794180889266558767348005240314977493377455160794205155284116071721e-02 3.5907952472516756844261335513530562624695381368553191179303014988541724339631746071490380573481520566e-03 -4.6153959637160225240955429666160754677982243417710187228539892134481347243380469303308805026192463500e-02 -7.6777981201169618776799704701562492650718611299090174993992112819912346273079860853273202909179251105e-02 -8.8924439568822137003308700808292801444747471097508167156623431805330730003601731727352801134143093932e-02 -8.6283483124517832346975365657195815791366939492133611316714560823666098354212664785723848954724496408e-02 -7.3785354813109177248704159337231426198746426007593116952147203237264844149591537168658298801920186597e-02 -5.6370083908673992642199779109936608041608080699296559141469628863161782179067706135880492926124951015e-02 -3.7844680571063855576822468541111190011630719360886012908996356404109420851859994698040276004301779352e-02 -2.0938186252470843027842213142908121096113343480385150183474065508511914409908673469924668446797150950e-02 -7.2404016702371681688730043792938171905038859844236920117928935910216138181002613946238601867846694688e-03 2.5810956440027218674363765660336958525169018929754802780308631555717628268585450758620836750354428307e-03 8.5877584973708176895255147990263238515634889163570617974496944489865191116649337794708594979697173016e-03 1.1313331435924261818037126748807195536520137745326521348786386114165695665590482961486908939168129119e-02 1.1568250100842959833483883954266933643877943644278947663552811915387325851168427249975313126227192429e-02 1.0260280948096703402744386917477402686638616942640718172254177421839808272286879311927775634511352804e-02 8.1807291925814938306926718074225866839506334925850181314997103755457732020112399242146262778872446205e-03 5.8960522738073659980650825746521423060932977726618132665236222978956251143286254975467530888628531335e-03 3.7840824180413494114257719128389009194105193960063947023165659203891571920316657040516414366420381203e-03 2.0497720253769055329874585908163587994358491784884453588234053032116537142455813516181632355157273431e-03 7.5638656233840081622517279941281310623047905232871000075735416499492065312718799697974444945188024785e-04 -9.8424286462902941671052323581892383843140063373160583715206249191061536816777322867482364379779906154e-05 -5.5913462015222427691870956859730059890868125538343006424790769281539618466276831023873450880204157206e-04 -6.9404963225771775936777433623018352935214172277651883422247362253913532377739469868403595200004692470e-04 -6.3468586496717121869790333525156498444712843551927752268812682432861633243851753676260366243343144308e-04 -4.7484518551476174425783986728801067089481775595594048972307676441312026940676447342902137915898849501e-04 -2.9545169976603684309788939066071170503546938130491451711304253502053351295854048210201160958875537007e-04 -1.3044587641964446813246418465060174012036838106452722239001603183984254939601630939157096444213697545e-04 -1.2060978998080943724336174050880866755183734822515008728987047842339887793829042546680987146080496239e-05 3.9711064462294793542829722650693859505159497985416234681138711930044992480650062607650272924593529459e-05 4.0552399559961672879547520823879214735042898176333429178439482136961103697339772116673086555521211330e-05 2.0516079928640606590569241314837367507468657462927184770165261577849427891372476122324907069031020077e-05; -7.1759385598899730427230653621231512016740751847618779097882682260545996150731392387925165670982115512e-02 -6.8251348951743306980845517137959162833535264006162460801919393712195341664038607328262395762489785187e-02 -6.1697123793854070535686483333740478029658469070766374112584063053643302751348766113231618030035946958e-02 -1.5831622867010725974639003229812469488576374617987374916087975197984801698546415584768705897337925615e-02 6.3623814108913117971294483011073209709741606266768297424512627667283222104667770941843758431540962315e-02 1.4493993432116063283959823478938188691438061821222138048456529970953854529814961038185306252536003087e-01 1.9893150414824919254269300565182384886880656389816710471300887461930423753684930964235395449456221096e-01 2.1140372897942985626671830256062469277097681200317856698369730615459536886322257496404428094676306935e-01 1.8443892676242704023657677191075260861282865252366857780065303609296176927354522110123399083880375233e-01 1.3092961832071934499180479400962449286516044054817218929102186872768588694855975598213850422520924499e-01 6.6961812555784767447299686197607545126468800961064406689658731108412331107299362321035882921444879371e-02 6.4842811622466173019261567859214488567848357132582331979923936789295289822065494770830944452127068182e-03 -4.0937011076931481631997403328990037447594221164033174206115202342828971625879849003645554777294966794e-02 -7.0824580182239422404899297658973399863532229389532324840617583689630400080910244234200369312913754640e-02 -8.3225887932816748026458241522646183917523346736060973148892106702650059958037646129424609803190984774e-02 -8.1255868573746602288647907813904264465160602480301938730048507640235678455558513128715144889448881723e-02 -6.9608124496928735693626311382023915664106290984087041033007340976649606868954618028219330782062326777e-02 -5.2847722625595410032443759859454569041934479722514160599178387467776851622466688213768337133412197900e-02 -3.4883029612315403394805002135350754173287613177551823196113552096127548741025250170899618749450688766e-02 -1.8513232988003196844803535919582198464859891452328593819783372067059138666607352193733150357751738669e-02 -5.4095382471101762315444704475058543013530789113006863782209438153883686868245086318238440195688560123e-03 3.7520346136464317066776087870192475654040234244810367226048573172324452594498126047079005976474585388e-03 9.0619349310511018863960268539868938895093828163074300157702131234100882072825845714651224677007733312e-03 1.1142457243340858929544023283897928328760186833819882429666616361680278352736170346306187699690149855e-02 1.0932229431111201611415501066766454120717747653291043212445990645170434322736301551571155421797947056e-02 9.3542276490415597288019659793150511716684318405566231867832210947123702897059840294762998024325288637e-03 7.1669311177144170661104787286778681142836409453282909061286464865381432129376786206989612128406872938e-03 4.9148647323218793181191117312106056914340766426800558503508962453137202097079009997210251621542633751e-03 2.9269703583122761066640933711442477891030278073391480232608927108317839738243241514185241765546470913e-03 1.3618686284107115551323314629740337933362313520108702988218080042338868003760091895677813924726735378e-03 2.6642027608125510681358357709469580186653500929289957343374333711572312124417491828457082429608647809e-04 -3.8708766632825431519684796001100308356490828063890695518885356921713229820812606630552867373977962941e-04 -6.4838943627190621255997579481330367781559861831019976101484255320537000223917568394512084115985038920e-04 -6.6550074710180135031436507879860365327108758041267050875363597721232446477211317794479519362468424675e-04 -5.3578957790957691556057361350415254836814903836184914951967233183684682976343629144155506073909793434e-04 -3.5673458736151753207249148695267609563696099758848373254830575007500687759803616748308771917395517407e-04 -1.7359509691068002172592451041158641645532913277219834688861971228849130437673173400903495103380007493e-04 -3.4532426826363173864104475987141738183987681251767459493555719744504652794004037662023735753524970500e-05 3.1919944973801669643598533820534595765789859287363910329661220115250988224218358720380227337539070288e-05 4.2823923729068384129620515158828784388296176824527576773875894264383036399383890323751427031988380002e-05 2.5447286415149881482191399683861190149744423392054169460252378385654443127816580651437579750343901682e-05; -7.7401969778238304302392716415738385755631638663447994519543040984097732883940012429241170415016004616e-02 -7.4390009912837832628493397222165898258458582800043919108823754722416900162324391203471563733947655948e-02 -7.7417948366441600550127297536939143100759876855446734884808802325272850959574229505382443024502682397e-02 -6.0271511068963798496704578786852325638611823841532112914611686606003356259172215956913709742772880029e-02 -7.6086001490196423801700007904637679557983010129192486522005837450118422158753719551062195427591591767e-03 6.7418783624981339581568764488865047267877023657216554710722290022977303576565506653945127837359449267e-02 1.3881335356686266263017550599342979998411042819829591633135774793401317852944475324248167612156775656e-01 1.8443892676242704023657677191075260861282865252366857780065303609296176927354522110123399083880375233e-01 1.9371622098270543224700059090717346650522310117628215195991454582763604934695089518338832695268552948e-01 1.6900014042869592859456485778515696253976140899217435563107448808774367864991760302902568141810414359e-01 1.2106563480383099292163325796469029103848367193054448755507775477724559928333846567697455571272429832e-01 6.3363955061733551295946816059367276533221777112467596665563747309541002003581813295960808382091710145e-02 8.3031061770843312156143135074332068874927502974530174680919049572990792053319197011274327689912178002e-03 -3.5295673238645872403460822479587614094773237949868330179842964623444358968473775182570987063147849413e-02 -6.3133520137880923396566143019813288440040371871384291489570052486636575338973400977079537167504223312e-02 -7.5019136326591982803345408513295105522175525846291630863443022978907460718615128124040896468252425347e-02 -7.3746140353797680793002760668846061557640655448347674983349090419814457170508713138887891378928286156e-02 -6.3323196028758331482237241963082126814313202271215687380124510538337832963980838525492819114169344038e-02 -4.8009104066537861881313810289859541946252316086825554769880754211111559733238768075806858166556285749e-02 -3.1486613055073991234378795289740011913764571787898950513630026999931512748018040849218482264418062447e-02 -1.6423609345431526304530403329523368375130205695030444902216547452712839176278288905183951568794628685e-02 -4.4471888929354463330920434441062359528660411717308319098926874654748290735407542748930426899250425697e-03 3.7875390569674566800985018807844569295972975352755390547660292350662214801554511000215990116224077711e-03 8.3876672785342544308870625876528374355885137148187561112976107820332016930270306142890206056122657331e-03 1.0072835612370903408522862049142265554702949625684753051844700349966230618936338680375730276418915959e-02 9.7033775994154481164995593641499754935428778649042063520910793929755605516662811067677348051257673419e-03 8.1550384497641890952410912252511747484083341047918478047706718653141166025133083583068058150896637273e-03 6.1103901606390009141681801441068413867941917713685122081649033233935762821785339383508642637772458151e-03 4.0360857489825094610197314577876184007788708652225425191878019062269902702689687833646789019923463463e-03 2.2509767472397337145736157325745909275255392176171741877215457326270035506990795144225381139642229960e-03 8.9995028693414332781842598911795969278480213351036306023618273663227449722637561099098788658101124331e-04 -3.3704297400495320287795079972806141317293105835496397637093451015856052961937699303719778048194069211e-06 -4.5147678024666545342220947061149958905035691077531630187373997218489202240116387825006808696587748633e-04 -6.1256483542939678090719851673725496722042113637010827600207664871704026245361589746361827783576966978e-04 -5.6766984608836740603370287824251346834501212763010148160580204524499715886363798956874771692461447815e-04 -4.2691549426606659791153289538541658789389627918121490826369640450822976361578800791582971723444921192e-04 -2.4077504979737373066279737972730816226139730775209651793885530990374409928100907976312753563114041732e-04 -8.1332593261005729488192500938271490382658716189671963698546831571952460713066701233191756592965449243e-05 7.5826196108157416086894169675965228550093311595500461041685007855906171737210360891868538679273208546e-06 4.2391740884485883076983391822849919396855269000892865464890082815672298316567994465073271738922863289e-05 3.5010224154989060410610763011225655975141789679515671490144332478801325102837710353195277794828133713e-05; -7.8047030414527995439461274223534792762588575193388243107333163546447248289804119591828056514144311854e-02 -7.6593799855003092513480935527012989349846793923290275108295853673108900575266639355683832812654885261e-02 -8.2435294580610424414280539976509985299297504903386632994731889753451876744295799319957460016232164515e-02 -8.2496039192425974608647118981393174474974218366705818074720824194765567309941829543502295617679713775e-02 -5.6247507020146634550132071877690075121535065278494784001754142149188340642249638700089756148992899531e-02 -1.1250178877568532901326556765414497828915262145497408390485650717877566964823248866582515873735766784e-03 6.8463104016647445872119829149366755794180889266558767348005240314977493377455160794205155284116071721e-02 1.3092961832071934499180479400962449286516044054817218929102186872768588694855975598213850422520924499e-01 1.6900014042869592859456485778515696253976140899217435563107448808774367864991760302902568141810414359e-01 1.7544205490839088061965031410727902009584444371429485897945984287405844058214750894788305215953432672e-01 1.5275898195167396486024949686856999997343508990484827818462823279899450215513221335410035429177728320e-01 1.0981745747653152297581504748450102968056916452881800279719271393048801927531545959236938260716674742e-01 5.8387246420743150199366338995055265820630077475193388233695648447376483852554313160504256358500808734e-02 9.3817818559857371634661325053579154750367247696663473640165970154507196651776850405747745889971976678e-03 -2.9488120067905875027594383721460558101206633215695491096216512882301267115276379749073074461578097353e-02 -5.4523449007314608879243722643325623385853802178242869280969982720726330239998603147322619824053613139e-02 -6.5591043743867556044612871183354934244460480466444106800071195349188136072386893314692024569727017146e-02 -6.4898901178351996019753391856496868095529740905332848792268766166614947059338621462019148275895170583e-02 -5.5918001225708160312204028589827649426225140756444638233625604506656482922536499414898298085626628314e-02 -4.2458467417710321394493625057962134432488708360524588921078695049702203299241194938153270883104256721e-02 -2.7805424510739222587848387662876192116084270383434045466699490151923649904225796116339687858203992094e-02 -1.4461094714109667634221080238641943143165545222566855922646169882666675528640017208352044039142428558e-02 -3.9214136538001235853030023104902430840747219088191115910721471518168670935086378130355268394684919447e-03 3.2052698037816601938306434405060482847990198183751480953836279739196434757526303675470586492348806156e-03 7.1897058294130633408937445386409641064749393015931257352286105372526209553377446188016892847395444661e-03 8.6007369055521625937896892561139991266717162462926741216046442949947015573340574157490800911306993232e-03 8.2727584990520632656678547796042670105712701932598215665586600474338025825769708404222107857618256514e-03 6.9144914233381566842364252101551686000399110893455135288868313373095799961328387446062973185717592622e-03 5.0780424138032542173167028325739553878246298207001795767784568040444975207127237027786650731289561422e-03 3.2566641835832202897507863965287008073072964133719881571734433195251523479805505608341143138261312722e-03 1.7233153587001923317391276927902062247479831229593177305102742069241678776078230757927506401108206756e-03 5.6487028433277586208030477205036677034884810878094589172183940504189886791610211491669159626879283107e-04 -1.1075089135459407501486092564771975930572309645581202503734746174658417152477109603552843031779821857e-04 -4.6667057699933816095577786863418945444304225570575723771190255526670481605351104306028807834381475718e-04 -5.4757394277138979879223935122051624849053486982896595399386907269181536494341852785678541007147238846e-04 -4.7353954129558043375581972771913849882466999101449185430303830543738538799693238802912669066635952923e-04 -3.0330951684921657236697532106353851204531014011587870313590773070304721764310948810290864545359874258e-04 -1.3611476689504580982669405274858343789360564217628181597838554402148358813212772159906505167182976150e-04 -2.8716008724967421665503613493194593787031549156473475883178758486028055094056613317789844210908478405e-05 3.5377033253795022810566516248320044736046794058220333918460133108274925755629045755475636951038216882e-05 4.3907734411756164202554552381457460258910467393403747373898886532901201089314194169583919733341612922e-05; -7.3988961280290835147440073173380571975103463964353469822286968627917548591917239990693694318963517082e-02 -7.4964448434993085276245575744540146552272400751156153582169814171748502605872341834955864896573531391e-02 -8.1447336149257324378046954966590424140656071101122566217399305475074442617369373632404339110502607152e-02 -8.9195939434897162849770757520717309326169911091201928688333929367942838610084293754242855274555073784e-02 -8.2877556246522811925075898637787914611325191652867947214323190200838686434580224372618141515477036168e-02 -5.1202158928782686790440074620330339409800861933172878057544248627810567059960329117495157022108396627e-02 3.5907952472516756844261335513530562624695381368553191179303014988541724339631746071490380573481520566e-03 6.6961812555784767447299686197607545126468800961064406689658731108412331107299362321035882921444879371e-02 1.2106563480383099292163325796469029103848367193054448755507775477724559928333846567697455571272429832e-01 1.5275898195167396486024949686856999997343508990484827818462823279899450215513221335410035429177728320e-01 1.5694815415470938635013730264911068830367265590041303316903652261428873251735855674226625622013195145e-01 1.3597363480724029208514600557467614416882886163456175714360567222614496701912430612025002092795888436e-01 9.7909080511160408669345520604722660203297182944451430884128359456354021716986083314804992086558779094e-02 5.2911424884958601936340888084032408770082600174258484150085135866820864429121380272426534529824604371e-02 1.0245317345111245299987793405191525379168844160453628865679938771304530235666944397046009074925055382e-02 -2.3676765277174996317239419712857314617071316239205438086263784538432317323027478555208435714660974658e-02 -4.5761644102967607492054274074545299293833949792792750974966274838726572134568560140397799434953596353e-02 -5.5796377758934818323428657362263115281338211197149928713361261501411345412708948222347944846586676901e-02 -5.5569131436686468776582695945017292192283778133255127971831523978157644831518843439780616075408240644e-02 -4.8122780485698973012938317800694051185892628791496912034442609647919389322469784112540016545491103582e-02 -3.6652545836467741372724014576128711575246308871780457551416555817130259379600282429239232679176249704e-02 -2.4109088244079222784731851070309047294982680835865204754536934479605644765764678096664196985884300902e-02 -1.2679435275532945260702449797897082027313401214604502697361847293145097775005983237470366260663199851e-02 -3.7386810345109084062094799510100065493798509960518917585538412440760293830072483528746530204857821895e-03 2.3815827257279031672746693935159353941553208597667995411027784734611184486864710869005575392505208290e-03 5.7763417327909940181723701542881966964455222768911926100533975861733550394807807825130065712062381307e-03 7.0696033691843637280457606106632845684219605750510403905931762290802574131697286218354462240746821511e-03 6.8572852937167028730650659560866682816600642473433143782109866974692525543565138422867460319232260859e-03 5.6759751174421126649356748010353696532053072691270037039175931877232483383412410071293992426587602427e-03 4.1349697081316816092161261103447578758186484205968507395594879031250938309280768056695265463904561501e-03 2.6167559082548594674312068562611436106588300218466554550421360851173687717497376592038227355928929402e-03 1.2935222213461778024092316461904658883636630593689953346689675700409424562096388218966119344409791046e-03 4.0104927692268706905399051803803695842787647489929365998107679246640613039945882892802841727321688563e-04 -1.8610248681869474914234976331362598043139513323664484057971004174261074279248590672010444233179733624e-04 -4.4677587499664134907374587517625671942228650808870816157087070655104268120741692761829053607377673639e-04 -4.8737406579301085079740548791505234048235969603375253928239357247052460571730752394083891430424034557e-04 -3.6305416481358145691037776419087789911587943025231041447215201573650646720846195803979140125619793649e-04 -1.9967293016778825107617584140076801069230020100197580880831962050198727920858484187644127778757956773e-04 -7.3539943217543323549793939016016471911893427497522731499966653046732062654271117413874939598001292897e-05 2.3905659996963479175335016326550484276097179679735507401377696091351162922600314940260062983090575042e-05 5.1447901845366212743788791120845531369200939013302514804115777582647834164945967574178798449086015210e-05; -6.5698111164378303161211401017162193756366875067792013320343402167764146662735902926586997956120429793e-02 -6.9351655310332076497467386063707493102890515191940844091883485990806134150240528782209675933540247651e-02 -7.6297883812225006276952341106575716652194757116789443637323912449606909195697718844741539662776751746e-02 -8.6098749780952642603192078299085252743637477852043293295756885849266922550197563660575072171902223158e-02 -9.1942457380713504329574927873460860477638056475463186539888754563523934966198666378666293994221459375e-02 -8.0610492814609979183548970231590937404770670512893688475576263483554860489948450344031302137773002222e-02 -4.6153959637160225240955429666160754677982243417710187228539892134481347243380469303308805026192463500e-02 6.4842811622466173019261567859214488567848357132582331979923936789295289822065494770830944452127068182e-03 6.3363955061733551295946816059367276533221777112467596665563747309541002003581813295960808382091710145e-02 1.0981745747653152297581504748450102968056916452881800279719271393048801927531545959236938260716674742e-01 1.3597363480724029208514600557467614416882886163456175714360567222614496701912430612025002092795888436e-01 1.3809419670884981605282579743845516622703715940731152959685086099735544596821737077823074986652186858e-01 1.1898024687136075209382395758883709285424557661003221302901182210772110784984972763590685457676348489e-01 8.5746958393593955285340726233273356366732375330901300219820720000751183595324900300084193396116883439e-02 4.7096452165886687910303103976983322299846567167488160107072299254595316231592885923337990590505603433e-02 1.0629488751781491557935911853868268083706433305653859921277234522808068941766778583970808985162490333e-02 -1.8322164126492132139215957283374636031226851029970929044311968668446865618420025579636453237397659832e-02 -3.7312822114842957128616212144562440876502079994508815352205211639444939119386549011083510474313422775e-02 -4.6084204796217711421957622708512228243595365214925580430439087882758234623866827280115298195900210315e-02 -4.6262927781529285958673988937954045515371774964775376716428381668930634178783790879735095024368099939e-02 -4.0222727216180739596704870153258640187021725155713489759172132972730499827148559786496724037373919694e-02 -3.0765655411851496902964734659808002918281833713041761658601606321654813801565049095184117212438404476e-02 -2.0366338119349689769095536952084822825638732968896268234611416101677352946302439907204305029686253883e-02 -1.0983106526989988013840653962382118488222809547586458346579811626273666437578987838554615445670918857e-02 -3.5333690280522882460251993924056589272652180120450784332273493087387537019221810191680692729792922642e-03 1.5063215071690937321568650823839126129137371500650644581534447719114130209187437298844431285109354009e-03 4.4371401313767845429738337186204946187989328240652364552083243599031852168521057884391725204124949036e-03 5.6055654146105267343340614377903070229910328842321860826133875252754412353349445765785394903504573496e-03 5.4097091637267674708453573696845458936923738788148584631491480681297607748055887579320073605342181655e-03 4.4979919749530159533455971710506477460346109061858649393584065583237229905326445335472974189119605793e-03 3.2963129797575108587425500375901293175072433992324470229872433584371763751818621061891730566921546204e-03 2.0147514387281318831940672930674095585198363768960531145285357799610071856720202815011383243448632465e-03 1.0141262832925884160789635997028015466656191815539377977690324014603545756670711718629964741990455682e-03 2.2642719070113145353878433192192111284118558671656335838191922351353543174295285300084506009125416247e-04 -2.2808665505114561677433885600750710083562744201925177832085893631011931456371686198869016004055336712e-04 -4.1778697596145334047712253685680054657033990202891202801339194571581929414836523244623726178323114399e-04 -3.8020766779682660923437615689916096843454846707938225952505516219391218865372915427990078092175868135e-04 -2.5626846038646545651959387612532050228316831260153722572678975085098199856406192575439964336257838305e-04 -1.2962511781334245531567355092735503730369234016359054345918720210240986797390404968557566992509218698e-04 2.2171303664238249554717384540055199010688550407002768174864828722054464845378662755444019359023206505e-06 5.5892592823262207729815572889980967251800256576592197709056743786841394375151687498284884059269663028e-05; -5.3991274631997589162440901039229492904119626248385893467201214346607238934336703464266536052500041183e-02 -5.9975013400372953106658041047446445867788265677113362064304248691445445818657073368688815639379643651e-02 -6.7525935146572865258549752343717447367296370793756955058704951750353326701452138147433347539140348665e-02 -7.7040372762898821381853290517605290683638819078255789947320697616825304420240840931825310428838610659e-02 -8.8542797338340304981584611282416313619617605109130017559870443728411645564146256550137742843422487253e-02 -9.1569853936758437612901121928764628269964710458288183848550861277481807887636381170129877207227995831e-02 -7.6777981201169618776799704701562492650718611299090174993992112819912346273079860853273202909179251105e-02 -4.0937011076931481631997403328990037447594221164033174206115202342828971625879849003645554777294966794e-02 8.3031061770843312156143135074332068874927502974530174680919049572990792053319197011274327689912178002e-03 5.8387246420743150199366338995055265820630077475193388233695648447376483852554313160504256358500808734e-02 9.7909080511160408669345520604722660203297182944451430884128359456354021716986083314804992086558779094e-02 1.1898024687136075209382395758883709285424557661003221302901182210772110784984972763590685457676348489e-01 1.1942263755410729069402574924733426367284537119678620104303297541874576041557059072801236043934111404e-01 1.0215218697575250627236772503646378636369224556906741015713104250689542585647502603874291332752848132e-01 7.3597549009251473967473717889316322274330949270694682842931700722318296067903867392263219568057024887e-02 4.0915292498697570206419463837859641767881485802237808638026623609830240682126289566608466567677200171e-02 1.0468613100547300061070187092275162927911180935038267398666474932475054035219437108017459264728794353e-02 -1.3753556740066373457024745747430394289068103082646914460555144332915561094377609946280869559185531420e-02 -2.9622610893423825317684111478393346249257173221895913917774395236260132188657157300492233182323337217e-02 -3.7157813190943418529539028924455351210034387047904367755286178197719876925991339323531116943581528026e-02 -3.7485003666391133864081958970815220461012825516409509350109407023046394143301480813477475759999747299e-02 -3.2709961657065633730744537203633146475849415696674756296079944942760394485687455584822149500937777680e-02 -2.5088175442294048347223464116962032140696141343836063221052103051197109360707940753574835367595037161e-02 -1.6805988256305594730170830546391283932273701372191061511890367983040224383290712454458300537401413106e-02 -9.2055571593431113607465867308638607834662301664565383009050333458112590941931820172989710946663006132e-03 -3.2894912484445714002549034356032057989761108899479381947273570800248222762570175849723352828640419454e-03 8.7953666676724089862946829763352469931205263133529013187858398602495059642192859735386624280549726841e-04 3.3240349291863671838726456651806776796628829757049279876620359042317025295057805041640674609613665792e-03 4.2154663132218901529856706612712542144837118676895501587511559340706865574404574155355141929502646491e-03 4.1466108736223170159490947241420100435946992442965441163622021141092737619784215683268299018680940026e-03 3.5109018920726206756279449171925124861016885717758512384661522152213966294026405881866993665449046407e-03 2.5044689760031320326739834771904135484175926731207381553521431834643009456808222649296291381625472584e-03 1.5674952653147448305221093998247515848209110006729681251229629020191927102847013006714846770121126192e-03 6.8873674742015981185947606513939202780018887219960021116018959053339337553679263768856945677764708740e-04 8.4492429864995353620802620310403160237126655046387330238454639847553191436240796586916068527188333571e-05 -2.5677994890539159674856290021048040451581915603845359133903936999100102739969513888679205489952660686e-04 -3.3706518349478712518750652810099774383194909285440200794327537514283631174629809405232259782874248960e-04 -2.8734541306401718435790497658697989864579426408441674044565405771321760718407569132918162657470150825e-04 -1.8242241355151485635561532098878483097956310641271468537728791829888634767827991040568025605784441987e-04 -2.6150373124646187637223135587283566131912008948739616504014091262427636038315966606239318129783960076e-05 5.3777516523563245580138489695729924579854528790903603719383394337900792863069503086101583071777066954e-05; -4.0072627491822513481999639429059678907283283304349411914758137518814383211767005476281658612521128669e-02 -4.7640838243612713599457058702835703032414953131278851893487986336351006464767629351530052654135751820e-02 -5.5629703855681264343406083610363506902333131192208780932887809422119253712962526731260630510539200182e-02 -6.4396294322314818209505756591725331438198572602716800276790970644540172704831441403462658659798195457e-02 -7.7215250884526740663498659169628671052770647548007081707563222596119562112147429332775924330391976000e-02 -8.8386373487357154339033201082847425121590707126582043368548072475180840820182205769038910274941780881e-02 -8.8924439568822137003308700808292801444747471097508167156623431805330730003601731727352801134143093932e-02 -7.0824580182239422404899297658973399863532229389532324840617583689630400080910244234200369312913754640e-02 -3.5295673238645872403460822479587614094773237949868330179842964623444358968473775182570987063147849413e-02 9.3817818559857371634661325053579154750367247696663473640165970154507196651776850405747745889971976678e-03 5.2911424884958601936340888084032408770082600174258484150085135866820864429121380272426534529824604371e-02 8.5746958393593955285340726233273356366732375330901300219820720000751183595324900300084193396116883439e-02 1.0215218697575250627236772503646378636369224556906741015713104250689542585647502603874291332752848132e-01 1.0103587915158195022325321820544169407106393115639502516142013479236221093822059037846868788571924425e-01 8.5670101790775238256931106206927875019747898252913677050631418021132380402745925812558066313784391993e-02 6.1468418366094940342680639118191391293868851274320894496691066336339140408077101768490491558962860449e-02 3.4574155786054038838603902722729204480095887425476297397129400650766600679362479693016313325270224759e-02 9.5864974463700967394605063577988799898035580131476433965233593761087940014484303553040101484381747949e-03 -1.0102978919424102317539788092228913279256113175099804248657810162260502611127906137756977737583195942e-02 -2.3103902011164616926402134285919114337095572048433288484965414401059721080330751126563887511236144214e-02 -2.9220083725934940494343312703873735432403698871825428117975950910774539457232812330330721032077048704e-02 -2.9559825593848770621672094403098526433203063762893490318705892237795894100462806201729710205824970520e-02 -2.5770350813308794249148577638769429846273590779123609026483618159583789204464456620659340968220679105e-02 -1.9855501473666112167271196376375591648512264429231249480461750414489040954906526568221384404243244046e-02 -1.3316354216215328294055880839447943959085684765602737292361158957178633456705305028619303010161875339e-02 -7.4918504610855062018732925709393166268375282672540196665802940046928641138198461058251453160723636067e-03 -2.7791727160494838738818841850196978684296024317686150573737791638862385000200241954274218638627898288e-03 5.2467697895934707577710860113302242340984506812045053184722911265344306264072805578734620058525338756e-04 2.3416274776160533118450384965976881385619181364581739413873544224172552329070304119247140540813264300e-03 3.1203925949333424864934907891658769899483955021996321543996299846878662546836126248827376685204118913e-03 3.1582978944375595893843611238955330376569060061989361605093078968446898146881594063654640093452028931e-03 2.5986955588334254140492235818642773769346505327666309005526635780407869457185475322329751788344019431e-03 1.8828314043162305818021779808573081035952541612334751567734907084723700630295205847513040384624519076e-03 1.0581643831337545695167857057353051809626410378497624591893454267465532641993934719201420192787462612e-03 4.0222594152766345242264558481893542708006904622324960483491731017342981211515065637147712852949459939e-04 -3.7422831726628044761322014629041817273742703604780764895897893182911219162953984655631286189948299848e-05 -2.2873550790350210404287759146358632871172471010032010806975821122847329534537495327612511861513261230e-04 -2.6950759429046323308292540992349327909838598417709048253895295327369835124584725929735125239222337807e-04 -2.0869655030722864385367060912352853731917388880500510349911025466058796143642734522049727588175746951e-04 -5.4012143677319486428774454526575470483800208863995410575551310701836817201609689849128898185649612944e-05 4.1065756657538595655724714120555801886596755792699081953432833054394285681170723478100698122611012486e-05; -2.5536906092684517923835358843706181243066593464838215517909270994782581468729436808934680049278245846e-02 -3.3781051035805190927571897079084744453929094636661103751416605728685007589388777814875632794994022956e-02 -4.1711748621721184984646070879295657295263450321513935283014969472648076226127370277769132173264392079e-02 -4.9919377990087008960393004671964985846524259327802375374333880834890441086169123116808794662416016915e-02 -6.1746197262491317857869369920198979676573458755857950205607790427609110797801924613801198512369718995e-02 -7.5964338896146587320810413872701998423393691682459693813098995530167683752002230911838861482305856640e-02 -8.6283483124517832346975365657195815791366939492133611316714560823666098354212664785723848954724496408e-02 -8.3225887932816748026458241522646183917523346736060973148892106702650059958037646129424609803190984774e-02 -6.3133520137880923396566143019813288440040371871384291489570052486636575338973400977079537167504223312e-02 -2.9488120067905875027594383721460558101206633215695491096216512882301267115276379749073074461578097353e-02 1.0245317345111245299987793405191525379168844160453628865679938771304530235666944397046009074925055382e-02 4.7096452165886687910303103976983322299846567167488160107072299254595316231592885923337990590505603433e-02 7.3597549009251473967473717889316322274330949270694682842931700722318296067903867392263219568057024887e-02 8.5670101790775238256931106206927875019747898252913677050631418021132380402745925812558066313784391993e-02 8.3470822355195469617686815678552572740022747761777459372232949702426872695882711844482844172994841179e-02 7.0002575277274546279238924137453090395637865219261643899170679320338775048863205066026243946957625677e-02 5.0214241811155887594278698317113014582146715626572606368980104572250896611517607811359867020835657447e-02 2.8375097298296740694006976513946064024610911627646966816212858798450084485474471704996541086752939051e-02 8.3902243462893594271328888969719616958042183347671031057034229387321536843835219987934790427862117530e-03 -7.3795643784346406631413889101814922230983272954018484814328960202930636390920772643772805921723882584e-03 -1.7640842573731615454969395041997320965762879711872163862433924759170682947581512070542074767116937659e-02 -2.2460339628095718992497496898315684842128418465760411122431586061727103340417427880311389712934956167e-02 -2.2667026413195281530761566344478789041462666469602796358390205053905298024927086298856335225943576706e-02 -1.9774038802729816207699110083922641840176443091423987094976470342253081293288901297261946398443364880e-02 -1.5177693829747969612989138018622750110569581466715699365077018947786963143915851220463399864539275116e-02 -1.0310722164000237244037322482793872994920462535743479239761239325818878220262160429075413314471956152e-02 -5.7991909067463564114220735715557925877106979424315976579117568881667304389072943104767655195707536597e-03 -2.1889386595401967922619191449032598842107649922789154803836718285420230664104977369480012465166883430e-03 2.2067231260792980729329914779127201394742565238750410757414117368052142365737744339255635347412247475e-04 1.6830690701480122177730029270023992312902948702574144150133504002148386358269019276331607160246438430e-03 2.3548561371645255670960009958875350055607914879658434580252912025093588853575014111341256489595214680e-03 2.2993338707072293817046813187486106149979600776416948876098618265589363867021346670507970739625921471e-03 1.8977685371820595511467628552612388193402253861347502949875311838158150070788811515998972614229004712e-03 1.2502736612901132380176106101788844115724302435158347681263962830541515452321719314186266459351486206e-03 6.5177725586077642605801459567665129240246054394293618443358510660196348051934086826551100687269499630e-04 1.9112040512479971874771257106251667104263210431113689969846594539366821440589376242611540742153142816e-04 -7.8772500076370483053106122111357832040961242627103026711221309975664807540814466813685994687535693423e-05 -2.0812453089985000525507329153488816892290488283713975753796522092680499781791789792521150624782302483e-04 -2.0542269285986044558399104582696262500622590282451173388177679157462857061955790859137273059408496586e-04 -7.5674488587733155852887288605465091882538781477127413037667663697496926590020123404689684153107249093e-05 2.2040921036511787267584168832152659137079354895407894813618428360843020301033868669866774442795081022e-05; -1.1908600910799073592641065963604238143018348304446327388094780258612609401900006956869240541263991452e-02 -1.9958716808909691746365151091010474114902810269170086728842333643666817476435369806750363540505415143e-02 -2.7230449832143312070138519411188811690400564206271073446386487008203231027549585811877147532350264587e-02 -3.5026567401696409311827049725709087459075247864096837569245368961540845153101340655163943453750099310e-02 -4.4998673944033340362761169139318102813691232310763598804070162787227693545601219275750713306246113036e-02 -5.8816423068119596837525820852789407459539155962298194582752218921922324244702246593766349294169065428e-02 -7.3785354813109177248704159337231426198746426007593116952147203237264844149591537168658298801920186597e-02 -8.1255868573746602288647907813904264465160602480301938730048507640235678455558513128715144889448881723e-02 -7.5019136326591982803345408513295105522175525846291630863443022978907460718615128124040896468252425347e-02 -5.4523449007314608879243722643325623385853802178242869280969982720726330239998603147322619824053613139e-02 -2.3676765277174996317239419712857314617071316239205438086263784538432317323027478555208435714660974658e-02 1.0629488751781491557935911853868268083706433305653859921277234522808068941766778583970808985162490333e-02 4.0915292498697570206419463837859641767881485802237808638026623609830240682126289566608466567677200171e-02 6.1468418366094940342680639118191391293868851274320894496691066336339140408077101768490491558962860449e-02 7.0002575277274546279238924137453090395637865219261643899170679320338775048863205066026243946957625677e-02 6.7172312811260960986365371142693050620152194609144919593297480084250732977589816308310717790287844908e-02 5.6088617098480754942243001484461640299795620386459874309424827688623024291399689888791722749187058405e-02 4.0071855130918611707907705735576177496257194859103196687522625893972978354601717445045019956764424020e-02 2.2780555420021454782027707773379079517446328403253395666346726083108722293991409167257173354021472042e-02 6.9986830253270930934612079186041474594343625876057345110200294585118923655110583647502944164483705945e-03 -5.2666599983683091367106446353771228406879592944467229418617662148051110009171239455941274943086899416e-03 -1.3186633406978136958896751967950202943517559020427689755857300512276208481725719842205525386360582218e-02 -1.6783744504458495282429952293742166231968756753775957995786515405070118709931312876851985345149693906e-02 -1.6912276220037445554834845578853365099192951449418668441923001707852807358310573257981522533836754999e-02 -1.4678337251904905695953201448458081747680908259974611236075863456016961219370162050068081932401166340e-02 -1.1355033572467987494068106736860840673419040463343806331861196072927992391296823884307308052113521109e-02 -7.6835336225298209242820407524374271430529886117478103950704407911213760556300151946534517430292773755e-03 -4.3279789394850973025583984819416895222014202922197467711273358496376197121571727835185728504413870023e-03 -1.7262437827901785269501784181413674574053796316266067410506914624954036945530089456968121849472823456e-03 1.3787866729229562965041181972364806643987335510365577951056812228893144641779299026511155672758462334e-04 1.2753988889954861471059790922957337927693365887960117191577160930476187531616204307761269202906631477e-03 1.6892409518445515634558851002060544266432576985486150076403322718826014118545975033336185067546226862e-03 1.6314280667264014101441021524813631719951230607274446304645832783741390406256235100879339494056554574e-03 1.2446286499676000864489591367269732915707782601007442581319295600031126969413351943342678695659244539e-03 7.8301661121207256383442091593922532686740358538173326258229932897285874110724406577989098449549439958e-04 3.6872273823460775079000242898623701512044526341800077829091169748654526342724700648868532598638163454e-04 6.8118796304806945294738049364419062049512972642629808767095918290529986825683929462194130685749686981e-05 -1.1602644889719687549921304688712167417349448868659604519042737462256589921752386121380330849594230848e-04 -1.6264877250404459414291615083726506349324223535978955257322762745472182090657343473621803015822361821e-04 -8.2246568521586112564635586651429836111690635015986586361172090252125838234510315790364600593338015388e-05 -2.8345667372958926947598147484619656828752352868607588323621203914915581211182073848283603719500546770e-06; -5.3090672160255785279825107104999088696937182228707688366560710512304297940075332267556294682904692087e-04 -7.6982608848602737835776607012720458176639695378511086615902443169093635993442835114955623159365273129e-03 -1.3826871006481471449368816943970736945957541570226657150071763814404581002962250934630799324607006405e-02 -2.1095062779059611952010097221721161073933587663183736279852582280822879617248255025970788838952259080e-02 -2.9136427467694471902892055488487105575699127278591470525960930000270813796918272443155024955130577065e-02 -4.0723611104003044243166659257568396409001183437585090503096930056866657606334555569930104339902585135e-02 -5.6370083908673992642199779109936608041608080699296559141469628863161782179067706135880492926124951015e-02 -6.9608124496928735693626311382023915664106290984087041033007340976649606868954618028219330782062326777e-02 -7.3746140353797680793002760668846061557640655448347674983349090419814457170508713138887891378928286156e-02 -6.5591043743867556044612871183354934244460480466444106800071195349188136072386893314692024569727017146e-02 -4.5761644102967607492054274074545299293833949792792750974966274838726572134568560140397799434953596353e-02 -1.8322164126492132139215957283374636031226851029970929044311968668446865618420025579636453237397659832e-02 1.0468613100547300061070187092275162927911180935038267398666474932475054035219437108017459264728794353e-02 3.4574155786054038838603902722729204480095887425476297397129400650766600679362479693016313325270224759e-02 5.0214241811155887594278698317113014582146715626572606368980104572250896611517607811359867020835657447e-02 5.6088617098480754942243001484461640299795620386459874309424827688623024291399689888791722749187058405e-02 5.3467170863922556996185903103610663322087436141253489031159929241909708948306825549860835310448310671e-02 4.4326554745027500116674833980917166432898694486439916416813707326932371414497317931472941018111156837e-02 3.1579207366129949052640703868187309979575548895864909018785169581156627444363188886675470396977335894e-02 1.7923228603740417054321718955738600367436849057160702023139624797893103055100196633480438823056315075e-02 5.6515836517456033958109839017954507978176062614790055978738921054065174480242465500993461073887095956e-03 -3.7915994670564207070213349064638323028533781006093949459040103212618862242471608183237085485052269854e-03 -9.7340991543508465709522622902047243559392739435070780910857223196874846678994351625369356525144351510e-03 -1.2369464943625472189207655073725335528276402245969442337382164157731249005800945778171498475994715693e-02 -1.2403729202045716433295381026399364228376720466621460618303053307500803416028492255315208712505408946e-02 -1.0822380782808368758118462578753682430514748279118867477529580949306399303098636239808859365786208630e-02 -8.3401695160701757557585323691963234493815585851702254414669491849490009945260016127301705397514943171e-03 -5.6371124390787176200550751479378374727264656696657928736753711054161687704527076508503003016377578043e-03 -3.2150067063511935566773648724138853145496444767973163951522419634732793667968396450320896834795884309e-03 -1.2357614903275203205490531815165367639206144792752302707900480731889313344233665330881702760580938640e-03 1.7764489540889978252410810491139179977445804395712176512508029388947576186197842364360509658134166141e-04 9.4995351521037896431270404482795582316956525585762321748725579233061018793667997084209847032359702273e-04 1.2034105663829885111259075620366330918456383575361821241923914340605493513468217540571601052120665624e-03 1.0909685738864693032630122340776834493042324733859714320104605572000004788901173801529738032689439718e-03 8.1115907568308047081982202437752318551752828470757043519930866535058273793252071673011293813790367996e-04 4.9053187471105939021514094756049852719695201582160867511104917541403600320613977572883765391410906978e-04 1.9594166380137243461550238345798621336024413667487659861304353931053773674093511556350035249706062844e-04 -2.4383416644516988328617050660282168927072237156196241432765119991078967457954351760102248816495148527e-05 -1.1520221220372266339259514534978134046063602569502903010250174562674066684672899126797216738947267337e-04 -8.1281760147628181426908780861106323328563413734122962599815813311988077648307486170682472118066800373e-05 -2.0926228418265376380472682589597658956850459135501864898522362127638311369635717396536193180161410947e-05; 7.9944682811292820910177354586847988947757585388363467502068026168720369399019872322654150754360483526e-03 2.1737567785015022104526322828482478174447416244085363727666501286559196997572229463575138247672604670e-03 -2.5478406636673289620826361026686463399681099260665258478824271295130823298205707140298928405186141655e-03 -8.9731694822074560546525973471808735352614475104799218283350183255784646527797807693858948554100944157e-03 -1.5293919528690154400834657446344623629627441292057007437795961265486515397971821203944723488876257898e-02 -2.4091733158175362879545870357813160538198807587585000013964839531274104665197331997675290427164410373e-02 -3.7844680571063855576822468541111190011630719360886012908996356404109420851859994698040276004301779352e-02 -5.2847722625595410032443759859454569041934479722514160599178387467776851622466688213768337133412197900e-02 -6.3323196028758331482237241963082126814313202271215687380124510538337832963980838525492819114169344038e-02 -6.4898901178351996019753391856496868095529740905332848792268766166614947059338621462019148275895170583e-02 -5.5796377758934818323428657362263115281338211197149928713361261501411345412708948222347944846586676901e-02 -3.7312822114842957128616212144562440876502079994508815352205211639444939119386549011083510474313422775e-02 -1.3753556740066373457024745747430394289068103082646914460555144332915561094377609946280869559185531420e-02 9.5864974463700967394605063577988799898035580131476433965233593761087940014484303553040101484381747949e-03 2.8375097298296740694006976513946064024610911627646966816212858798450084485474471704996541086752939051e-02 4.0071855130918611707907705735576177496257194859103196687522625893972978354601717445045019956764424020e-02 4.4326554745027500116674833980917166432898694486439916416813707326932371414497317931472941018111156837e-02 4.1829608723874490405252975666208506344792233692716946133740383628378290865780078356519847906967747956e-02 3.4427371881529155307233676552792179939354821218049306403498505980772995267512472360205536012485828096e-02 2.4339151078899449677635322622163985734226185945696424864212403192593470560871945275320765116603336960e-02 1.3739782307483734808959947662070208875221885875074972259498078057582512889122977646472698554844173820e-02 4.3629098794323380213387986860472476279502508415273410732411781575283782236226395413548327550346196972e-03 -2.6738752574058875737974633107772679091990728392893747972812928230465945683809164953933898768088907110e-03 -6.9934639254719390452373960039935308704090402418964231888874278104624766108027882055271726000502996727e-03 -8.8869535075557246161832655531411925626978332623287884944771042113102926830214733455610577493800965750e-03 -8.9472139990330962469006904716335262490798524768225728614158423795777366504341496740575550401515126921e-03 -7.7924919634408105804612105714842607312043910363811723218840000434266279875706960035634428123080939183e-03 -6.0100291442507314317555112609158957464246510265663518904755990940470918783155958635448048721380889579e-03 -4.0653954729836631493424757955741254318266827322347284157726812607778783525878548542854635896057789483e-03 -2.2616362906365371097337798732877782642473635387164376296708859707056984494673389051143793258007413550e-03 -8.0965124870170910750657011106797298195502648952422505842006336168264932826447193300133800451210632240e-04 1.7669697795920882378532343062726713033918649841218608176467966770254428984155901975803152163000593305e-04 6.6992150086387496514826489842025995913786180545482680496183357500683060806615347028152522559034374276e-04 8.1637730537233574171475856952388082281679209163874476576990153258779655286603666815542765816278280140e-04 7.2773626793049825477192043144529680240298716268850518681121227393634459695770238245098209199757144648e-04 5.2717214201835932950787443463552464696240375880873834696389221787766640428039780871462897184846859303e-04 2.7749137184257380092170763102400065079914763917130630344504398337509991104460211088612398399175762955e-04 6.2429415814750075119714793082192952443974732363828838292901230496534352395272999755424889617373951374e-05 -4.9762935749667468328764765114741075427254284934538633919448007620176915982308271150566346347321211429e-05 -6.7173742537780983504463150813299941667302435669046796457738282618064673766461409624994616023640242131e-05 -3.7406213932274344930926417747301638590633600668455450222709631151132788459473346114693384344149292260e-05; 1.3413806075387515169343308893687899388922824607754227880264256524860412837177805125685834724521408973e-02 9.1628190489531892269132720365574259714036507909693215260364567082211506076461313857247701097396699457e-03 5.8858263512888474884023595253390343136806884314400887897087030472275233148742991324261729987543508869e-03 6.5663444387741727093103820606175572143292786091869717927557731531710660125602355142310412722227211106e-04 -4.1759205613831232758162716227514412872004069258491376650357606360354601898849013228853430000767503333e-03 -1.0368683114269864144882402991068878754355406219981863246627807679933630655353849143374031103516793407e-02 -2.0938186252470843027842213142908121096113343480385150183474065508511914409908673469924668446797150950e-02 -3.4883029612315403394805002135350754173287613177551823196113552096127548741025250170899618749450688766e-02 -4.8009104066537861881313810289859541946252316086825554769880754211111559733238768075806858166556285749e-02 -5.5918001225708160312204028589827649426225140756444638233625604506656482922536499414898298085626628314e-02 -5.5569131436686468776582695945017292192283778133255127971831523978157644831518843439780616075408240644e-02 -4.6084204796217711421957622708512228243595365214925580430439087882758234623866827280115298195900210315e-02 -2.9622610893423825317684111478393346249257173221895913917774395236260132188657157300492233182323337217e-02 -1.0102978919424102317539788092228913279256113175099804248657810162260502611127906137756977737583195942e-02 8.3902243462893594271328888969719616958042183347671031057034229387321536843835219987934790427862117530e-03 2.2780555420021454782027707773379079517446328403253395666346726083108722293991409167257173354021472042e-02 3.1579207366129949052640703868187309979575548895864909018785169581156627444363188886675470396977335894e-02 3.4427371881529155307233676552792179939354821218049306403498505980772995267512472360205536012485828096e-02 3.2108864347927279560845603805727952588801389298708016395965433850154909611214030172966677494896701495e-02 2.6140787387067704770582947843687023333070007559685719956220603689390837957617561758957811341929186577e-02 1.8274322841716996073370514782588620182357717705870218309034052118326535051450530425010750681805599697e-02 1.0207230835135323477305494523662698759657244089509637550728143334661098142574876877810237979664027244e-02 3.2507714576153191538954830024512528423395899877119130312542493701788944993180908175098595993213287783e-03 -1.8162901849751718062695413755244096122304034448941518219763671177183028366579005998048499612312191504e-03 -4.9227058060237999624603999023342943213610632173550302091674120352124694036732266095146187359233712822e-03 -6.2781421731679417205798756000893807648538382000455859407217260376538683111327336476393977845355680974e-03 -6.3369655047583477578874759506148557257981057895281741455783717132200744061630064733855525811129285398e-03 -5.5311871890049656729286032342099151275764889368856140464300951301695621383473701008509970384094654291e-03 -4.2345304775941126946973580641081136036713978112064355659692025015959268103708210053504383846579263687e-03 -2.8166447927902126378089633561100795528400797223852124260201015791247420152995311732247565527549154693e-03 -1.5271516072170882094874494719653074434712800479347467267733894877655031297666448558637827168550984483e-03 -4.9605195684081260970507430430256181295691033258612318560495583333492037928813426368336911998232015768e-04 1.3297780853820726427360461776289057944394283595565658617264232300062949018989025054718648108334200412e-04 4.7862774948962729074062682316533672778316211815659396673965438648786961536866204495444059501238832290e-04 5.6577677378648160389983363319464510094406380359927814367614455647530231196544966342078655717066089210e-04 4.9467761485965017966886896306167079592572606191094965927200560216578747745160828879538900317256471621e-04 3.1451151141129154059886217007296025529196733965434820004709829915854183908896217167187575463019421518e-04 1.2799035457657278474378452435329143310301761604128498550525246594448269230691467933954403005407714038e-04 9.4544219582282658555229040800854818004886689342202424943458474183468701919249402204408725825923565323e-06 -4.7741200607097458610300167134477262216770359650042402152850725428105420565058962615027878518053137519e-05 -4.5801966953568689344986058772731257170985222791307215883395985858175900675402347626851485639080731265e-05; 1.5971861883403730923761860203319117651505715044659717302058127595953135909276509843336067705461563994e-02 1.3290624486119007324509248042668929456118014794999598809733956876385690553527253966780189137875023646e-02 1.1313955765887565821429678354287985087401578161159663402323037421148597547910796687835052754419963578e-02 7.5176484789088164743855342209205843627243513300228421898177969766426819258541278058839082488754075422e-03 3.9816804656395458885823374615633725027322235866064288259371176632900312490694247274967675818323919599e-03 -1.1259141720267980007420171623136361809201845926731936991673512690821296813618605115994959890661715422e-04 -7.2404016702371681688730043792938171905038859844236920117928935910216138181002613946238601867846694688e-03 -1.8513232988003196844803535919582198464859891452328593819783372067059138666607352193733150357751738669e-02 -3.1486613055073991234378795289740011913764571787898950513630026999931512748018040849218482264418062447e-02 -4.2458467417710321394493625057962134432488708360524588921078695049702203299241194938153270883104256721e-02 -4.8122780485698973012938317800694051185892628791496912034442609647919389322469784112540016545491103582e-02 -4.6262927781529285958673988937954045515371774964775376716428381668930634178783790879735095024368099939e-02 -3.7157813190943418529539028924455351210034387047904367755286178197719876925991339323531116943581528026e-02 -2.3103902011164616926402134285919114337095572048433288484965414401059721080330751126563887511236144214e-02 -7.3795643784346406631413889101814922230983272954018484814328960202930636390920772643772805921723882584e-03 6.9986830253270930934612079186041474594343625876057345110200294585118923655110583647502944164483705945e-03 1.7923228603740417054321718955738600367436849057160702023139624797893103055100196633480438823056315075e-02 2.4339151078899449677635322622163985734226185945696424864212403192593470560871945275320765116603336960e-02 2.6140787387067704770582947843687023333070007559685719956220603689390837957617561758957811341929186577e-02 2.4118330871730550118686646319965572703070822090882320749979838802358507668812383572798475096073155168e-02 1.9414454217783126801317215620730277078210653106144659578294457697249288087826546503276645673106718314e-02 1.3447858824863062377137799799914529955575311794031211125467218393435600682731868877469905810778212460e-02 7.4852435216609010255182214074689631382283299492887134469598839161675972376074047664735220932098154660e-03 2.5078197523814196990846636599513691840628361280221558945331568389640952254238829448348314808017650932e-03 -1.1458458145792569110103077345404178149666827646385327142710887073433938831275006962068139059112639159e-03 -3.3387977228597087876927724777372018337326030111880568728207753716362528396497613594819677445404381012e-03 -4.3508977600704683963455853665542473732068312726101051490554765046546852721955099399500540176241211758e-03 -4.4325321229023024912532793820882158815940807735105630378098453114542052138266868780028071850790952820e-03 -3.8239660674042266727506263846732063735828181144518920892622949838519190832990053077030513606399567349e-03 -2.9071762569799076621612340443968518988019685589801606492691042914790268480317067169280713263220316525e-03 -1.9282005138748772352001090492642888754230969178725319888577002400696700383484415234613715015080779368e-03 -1.0008760405978697299453293273934747842077627199164649847000836246818601226875812146848738560444916149e-03 -3.4722180166897350062185322829204407725692705721647102915996498406090265968503045858277860566596989891e-04 1.2399755912839071989152820325808862557205126477944729472537708464269210227924998997564652459887197139e-04 3.5361247255721626082880547514665950522197199751589830750790641860926934718321388615232720028152379100e-04 4.0634620394890643366168519788384792239505614595574342033707599099251095471923401657069697578057895836e-04 3.0989911687037610135051335415240577138809169318341392609822556670211189940958095306993375205163162389e-04 1.7195303620658475841431866944543256548819273068084611581909359086715308093775303191202206556552137273e-04 6.2464650552544218414771177628292040819983704648519582022313718250379492667166772840324803378038413858e-05 -2.5006951410761111595064521869912261307466140721976617204249551329191787406605118430503232263216763284e-05 -4.9223756917408555787378711129529874483116872110763066487357172084892886384076982216743803021840781135e-05; 1.6096218576739990237134554286531363907320597639849660611545198710603313481398232055217528337400002260e-02 1.4811901300538493976381714171223081334135998655531136709300643090260349028010429550609585166402347404e-02 1.3892567777692213476791390778370004200864757083920942275827402470891965517358762676552310180165420044e-02 1.1578619920949628833451194427944707562791721777373224656545433030933998095979285493295467343473048305e-02 9.1868195548504090962320290722748002615756298196882572819294853053970983891232321956251123853119800667e-03 6.6778679227377961132416354767789637755304708952096194429279562071019413773007557815663243717564859780e-03 2.5810956440027218674363765660336958525169018929754802780308631555717628268585450758620836750354428307e-03 -5.4095382471101762315444704475058543013530789113006863782209438153883686868245086318238440195688560123e-03 -1.6423609345431526304530403329523368375130205695030444902216547452712839176278288905183951568794628685e-02 -2.7805424510739222587848387662876192116084270383434045466699490151923649904225796116339687858203992094e-02 -3.6652545836467741372724014576128711575246308871780457551416555817130259379600282429239232679176249704e-02 -4.0222727216180739596704870153258640187021725155713489759172132972730499827148559786496724037373919694e-02 -3.7485003666391133864081958970815220461012825516409509350109407023046394143301480813477475759999747299e-02 -2.9220083725934940494343312703873735432403698871825428117975950910774539457232812330330721032077048704e-02 -1.7640842573731615454969395041997320965762879711872163862433924759170682947581512070542074767116937659e-02 -5.2666599983683091367106446353771228406879592944467229418617662148051110009171239455941274943086899416e-03 5.6515836517456033958109839017954507978176062614790055978738921054065174480242465500993461073887095956e-03 1.3739782307483734808959947662070208875221885875074972259498078057582512889122977646472698554844173820e-02 1.8274322841716996073370514782588620182357717705870218309034052118326535051450530425010750681805599697e-02 1.9414454217783126801317215620730277078210653106144659578294457697249288087826546503276645673106718314e-02 1.7697736937873855146316785776094445705104384827488313297482150637083544192711316848672545826523482795e-02 1.4117107307309954948307919266975501058681442562155425566074443319483589128367124505849348695795214205e-02 9.7086031263389109058731425008142936563087335485461532592984924036457486879947022206976521728849956826e-03 5.4705617541904109754204949071519832074022513937600569539272141755909931996162164552685587286592253764e-03 1.8943924282113925744946995218279148633790247669076482799093083424031402323162898820577085816584225597e-03 -6.3994547488403519301821803862952864309549947837391641324304983581928405399186719226300550633047960771e-04 -2.2428932839259586121460561583592917457393002157444156463193646172888845951093859811154802250701562049e-03 -2.9911020538000514557617601892831039639155598000506487901182138835109998863392948777880114824710015999e-03 -2.9922469837101620787866643340333673688222891157877128460070393367595642459743834828134591212884457518e-03 -2.5891951955967380036348886904178714751216492757697365040086328931115675188166579018669182613549379793e-03 -1.9885403739998090514889024823956921974071635313723994723330787031534403441352044859122143239928022610e-03 -1.2714102424973829415482618545142879461509935351256314207993597195687713069224635028258582749257177391e-03 -6.9031764868570168058880858683406751040612242596009435590293363746589563467098418421578189116900175753e-04 -1.8452713239410402918551853956080156294602142213223280995602872101021590749896963060981692514795392671e-04 1.2943247305471025260191122855705355644590762808481438239217224640277948787849491328571940496559316293e-04 2.7858940226924500575264433722342738750675521764851973530254747419564554370157813011753071486364377022e-04 2.6615708036308240142207178668186641138640733528245445533146315611565168975006100064388288721840960732e-04 1.8695386692680120279529466204696894599798323867359525752718079790307856795040405669205481633490354796e-04 9.8503335651370378277346368182954493366939927566764824662693104379850890128836750681745462962369243265e-05 -2.9100995888868849550446370127340515913000255476459611141998476674738263170337708332815750727729771769e-06 -4.5496139081670019115629937250219061834184561550733308047320629732250942162247295720907310615881441990e-05; 1.4447498868492086526327547777359568488383870707141086970300869777781071279306644513594417000101195912e-02 1.4269057587836450337894608871592820276782452870913840337835074178948399962955860657914899324248576647e-02 1.4125079617615833401676667774574987147778265986920797327697694227849052679131240326226407735082538718e-02 1.3144022010441847322206100587983570335227308826313998141193901983461495572874735476934803674711414478e-02 1.1740441348073303061103040091795011897267258085172592749584941980733971915072150527090152356561714413e-02 1.0384711267161824987069576698156505648400948613797269470695349669164881295335668526011268772305306230e-02 8.5877584973708176895255147990263238515634889163570617974496944489865191116649337794708594979697173016e-03 3.7520346136464317066776087870192475654040234244810367226048573172324452594498126047079005976474585388e-03 -4.4471888929354463330920434441062359528660411717308319098926874654748290735407542748930426899250425697e-03 -1.4461094714109667634221080238641943143165545222566855922646169882666675528640017208352044039142428558e-02 -2.4109088244079222784731851070309047294982680835865204754536934479605644765764678096664196985884300902e-02 -3.0765655411851496902964734659808002918281833713041761658601606321654813801565049095184117212438404476e-02 -3.2709961657065633730744537203633146475849415696674756296079944942760394485687455584822149500937777680e-02 -2.9559825593848770621672094403098526433203063762893490318705892237795894100462806201729710205824970520e-02 -2.2460339628095718992497496898315684842128418465760411122431586061727103340417427880311389712934956167e-02 -1.3186633406978136958896751967950202943517559020427689755857300512276208481725719842205525386360582218e-02 -3.7915994670564207070213349064638323028533781006093949459040103212618862242471608183237085485052269854e-03 4.3629098794323380213387986860472476279502508415273410732411781575283782236226395413548327550346196972e-03 1.0207230835135323477305494523662698759657244089509637550728143334661098142574876877810237979664027244e-02 1.3447858824863062377137799799914529955575311794031211125467218393435600682731868877469905810778212460e-02 1.4117107307309954948307919266975501058681442562155425566074443319483589128367124505849348695795214205e-02 1.2764548593481255371892337368369285495342902887219291706962649582001798318354419338627546569604790078e-02 1.0092126616100139979997599716868166892523323241496848675137135842824426866254271806485968198172540028e-02 6.9669165655893103432108729206258728817276405186774705567000860298421281910434738662034073524363809633e-03 3.9190722331384021423141005110491509597061020212981703445502772431079730388641254610929561214073774975e-03 1.4721445375098591422957802374022008002568868088220440348103891460969960692638474954985213999884162941e-03 -3.5958736775129721099179020397657450140643488057713933958403669185575510117812536020224288592415545068e-04 -1.5097050855169049407182532051641365854552260017010557448356355703347227743665674673638962663125545887e-03 -1.9643051835745103260894639303127972918711481434436856567473327760349676534277159468076885724119321391e-03 -2.0042309387054792457871788618363737709175159004065833417510674065795179176540939083388534146398216624e-03 -1.7762400835480527575750366575778211132417790330725223097649348310245148729123191283729456286367222157e-03 -1.3140223985515136009620015463082572445471192437960816686949287329366295570233687023537579868522823582e-03 -8.6791853059100478434026325247138698356238031247660149782206414552372429320025758856382891144976709795e-04 -4.0290270815743795441702841409903870196398024613393740843728924111520656364209177017438794932841034865e-04 -6.8943653769120448584648288739222327952503931623639331995785939798096659709824145317881197332216092798e-05 1.3361918592329775151012014846912921379735830354074222347558999744673545388485113290553244125322762672e-04 1.9087789200576868158648562358464375776831395306462853309712062108272905581920315099892987197910664635e-04 1.7514654666624798620034134691965413577929518406959982116968166661669910548613652656415642083740623756e-04 1.1957997280617502128304815242501796662145320103438302469604316220091378941115598591994465767726689682e-04 1.7446476494967703765331867786028392055582642234292682181607352873967446193065737253691277076056481336e-05 -3.7823933189770077344272100347605915933469396169547723750695819307676107307550525075219016593014997562e-05; 1.1708437714294052919484556379569018773731595657483545197266671946428338933160119152785159052833671619e-02 1.2292175307361021532262106993871659596873304598529911812476046314937719293212146156365557692348815178e-02 1.2650831831254199312498185596482752743515185525726203590586582979269172897766570132751670936595262811e-02 1.2710984506469983651528793484351463997339536093927509346681526548820719373592665730324343725030237743e-02 1.2120420246223718692648489373510616974865018537496986741245605506806824415408202933424192074372378436e-02 1.1577994519836849311007399088000236448154592185756045007168258231349757266295155533537621659111724373e-02 1.1313331435924261818037126748807195536520137745326521348786386114165695665590482961486908939168129119e-02 9.0619349310511018863960268539868938895093828163074300157702131234100882072825845714651224677007733312e-03 3.7875390569674566800985018807844569295972975352755390547660292350662214801554511000215990116224077711e-03 -3.9214136538001235853030023104902430840747219088191115910721471518168670935086378130355268394684919447e-03 -1.2679435275532945260702449797897082027313401214604502697361847293145097775005983237470366260663199851e-02 -2.0366338119349689769095536952084822825638732968896268234611416101677352946302439907204305029686253883e-02 -2.5088175442294048347223464116962032140696141343836063221052103051197109360707940753574835367595037161e-02 -2.5770350813308794249148577638769429846273590779123609026483618159583789204464456620659340968220679105e-02 -2.2667026413195281530761566344478789041462666469602796358390205053905298024927086298856335225943576706e-02 -1.6783744504458495282429952293742166231968756753775957995786515405070118709931312876851985345149693906e-02 -9.7340991543508465709522622902047243559392739435070780910857223196874846678994351625369356525144351510e-03 -2.6738752574058875737974633107772679091990728392893747972812928230465945683809164953933898768088907110e-03 3.2507714576153191538954830024512528423395899877119130312542493701788944993180908175098595993213287783e-03 7.4852435216609010255182214074689631382283299492887134469598839161675972376074047664735220932098154660e-03 9.7086031263389109058731425008142936563087335485461532592984924036457486879947022206976521728849956826e-03 1.0092126616100139979997599716868166892523323241496848675137135842824426866254271806485968198172540028e-02 9.0079746241068449589239170128345384026382753065752559907419298973575423087844345478135917445030394749e-03 7.0967674114465873505587773658648220378584821503479113268274981677709094777527815236289505565254323833e-03 4.8407009400798093291907217112826096186141530697425644768374439023716472689970223902145585639304712442e-03 2.7898513932700788643155119052682243951973959112409539822743334143868437081913490238225085707069837873e-03 1.0457639960261981589982408293851008825041249568958190802981353503576928854221617069918228879941437351e-03 -2.3487933427469047809973181968237062681831779870486719136924597202470218314515689281200781143870956724e-04 -9.5384708042070498132015205812884912702928793541049925639038041922585216669667778596105149043220748376e-04 -1.3055713051419826450353399434888937380151127192387230775272574951667225231913873990062062231592146570e-03 -1.3758003612802409042241978904618349474762326906886423402225906644758876211285856398105890809907427569e-03 -1.1626925917099384429008927491927461151010409716628309803685191364701717498756030664029795196978057356e-03 -8.7543105703256827183515681404645938550158147442462606239551966968256573311004022615868197967717895361e-04 -5.0599594444253021493708373084631882625436403408788689698965849530015187937647412478512897780594847135e-04 -2.0564226622006043408117787438910786972785075970878402731558810425406885614662136855680882235464321741e-04 5.2823496244831709197548039958921050291791927225370476976836138906622002908889876132726089198358463241e-06 1.0502693990154346286083075543521326597200245157907531450268440506565727753453860205239279444906568050e-04 1.3902734374864969270826708003957316221505264842244998264731937170004289106277715987667169437562397717e-04 1.1697836676300233370952265689941125349182460521815987720663927285358715655923193920383328804944615725e-04 3.0788243349381193234937642236548427810711411724414314080489491027957255232048434344897517358174835148e-05 -2.5359582248863112169339089236322158449058181961345562704911575242750251546225569954079637677476629643e-05; 8.5811666647469249428204225091191060761131121810556383699056339609983499398746215402666357337154096790e-03 9.5883493873981180514784066572402504022120863308482592157617263856179850011549232696520733443483207907e-03 1.0210193835942664147563289197124259315404249776989801936417207490850991603829438595205782378318035146e-02 1.0952262064841747520505023761273536356421392187704416753183367605271329327509901978133924037692891840e-02 1.0974103975108476074869137796641543911925456895799874187002459446032974856288180704674844896601353285e-02 1.0955565917278351599210713499449657914777201856691318894506067490702615200497919930553491357231930396e-02 1.1568250100842959833483883954266933643877943644278947663552811915387325851168427249975313126227192429e-02 1.1142457243340858929544023283897928328760186833819882429666616361680278352736170346306187699690149855e-02 8.3876672785342544308870625876528374355885137148187561112976107820332016930270306142890206056122657331e-03 3.2052698037816601938306434405060482847990198183751480953836279739196434757526303675470586492348806156e-03 -3.7386810345109084062094799510100065493798509960518917585538412440760293830072483528746530204857821895e-03 -1.0983106526989988013840653962382118488222809547586458346579811626273666437578987838554615445670918857e-02 -1.6805988256305594730170830546391283932273701372191061511890367983040224383290712454458300537401413106e-02 -1.9855501473666112167271196376375591648512264429231249480461750414489040954906526568221384404243244046e-02 -1.9774038802729816207699110083922641840176443091423987094976470342253081293288901297261946398443364880e-02 -1.6912276220037445554834845578853365099192951449418668441923001707852807358310573257981522533836754999e-02 -1.2369464943625472189207655073725335528276402245969442337382164157731249005800945778171498475994715693e-02 -6.9934639254719390452373960039935308704090402418964231888874278104624766108027882055271726000502996727e-03 -1.8162901849751718062695413755244096122304034448941518219763671177183028366579005998048499612312191504e-03 2.5078197523814196990846636599513691840628361280221558945331568389640952254238829448348314808017650932e-03 5.4705617541904109754204949071519832074022513937600569539272141755909931996162164552685587286592253764e-03 6.9669165655893103432108729206258728817276405186774705567000860298421281910434738662034073524363809633e-03 7.0967674114465873505587773658648220378584821503479113268274981677709094777527815236289505565254323833e-03 6.2616854092783517141886004790356492201853473933335456535038985544014701350290190575177971865842580246e-03 4.8435180999668200744725354004663500030844091650054683463179866721783398412166608595803321606882499273e-03 3.3320268538595135340108100384456673652055320718858863788314258070335496175198671704620110653909742960e-03 1.8767139598677924654505192146438269944829294402814524121894496622846376932486817504514867529184261548e-03 6.7528373341348925953331436460760181257192952093327134070693972277469544641629243447243023672908448785e-04 -1.3149619255975873526451756598350549842819791853242641034795124562040898355409500220545441574250729003e-04 -6.5219619886942656803678154946654811853265715328063673051094588423641861654824752784813752447062949188e-04 -9.1827462241624353693558351380653609117048635701790062904856651859445997416215645967663136160954136330e-04 -9.0441575658285522819432012351773463931907388582737726629528732862891234073113383818160962072980165634e-04 -7.6331523109177827613234759304207367375993872254014846851158058439901110370358709118255405114731822151e-04 -5.0909046621113695987103443983633762588718891767187295520118674378861940892600185564458110497522221110e-04 -2.7251578312032956367840648397775666885710283912454635186454522448796687398745972673012509072146113763e-04 -8.4757032019802397864161405913659304201104779045100617304145631627099043366728117555708730950037991107e-05 3.0622447517362683079286419811858597984011682503135286201958503434699049912351132448751062028981368904e-05 9.4322979187029782708230688005167006221372222649071501929365719465952514009539380067611853417953945665e-05 9.8636497080690620182294903713951533857026710586899056848304336808251967218452303358884977359660208538e-05 3.5845834458685321407016006101501053658450257803337895102373864715701253276054943397295376262029378724e-05 -1.2918028150436636316470646589812122295282099852527113772273487678759556762403846291679468253706768449e-05; 5.5566704561300187073385251112960117464607918190821044589581553900576249540584060506875307549435740662e-03 6.7126574051454435812492293222654274370452536686276668343307151761425630859364592251306327197759270631e-03 7.4233747177778226829181954814963734262123188884626626703161263766347921183067028393900120926901541034e-03 8.5095155925128192249878983002301223634130264847531309321401856901508020224488677686139046706093151562e-03 8.9534329871037580677034797421307417561562831756481511601657512816966818200661856922135078938635156833e-03 9.2503876987473865446394937393151285129682505145596328573641220012463313211318582531056898694752924739e-03 1.0260280948096703402744386917477402686638616942640718172254177421839808272286879311927775634511352804e-02 1.0932229431111201611415501066766454120717747653291043212445990645170434322736301551571155421797947056e-02 1.0072835612370903408522862049142265554702949625684753051844700349966230618936338680375730276418915959e-02 7.1897058294130633408937445386409641064749393015931257352286105372526209553377446188016892847395444661e-03 2.3815827257279031672746693935159353941553208597667995411027784734611184486864710869005575392505208290e-03 -3.5333690280522882460251993924056589272652180120450784332273493087387537019221810191680692729792922642e-03 -9.2055571593431113607465867308638607834662301664565383009050333458112590941931820172989710946663006132e-03 -1.3316354216215328294055880839447943959085684765602737292361158957178633456705305028619303010161875339e-02 -1.5177693829747969612989138018622750110569581466715699365077018947786963143915851220463399864539275116e-02 -1.4678337251904905695953201448458081747680908259974611236075863456016961219370162050068081932401166340e-02 -1.2403729202045716433295381026399364228376720466621460618303053307500803416028492255315208712505408946e-02 -8.8869535075557246161832655531411925626978332623287884944771042113102926830214733455610577493800965750e-03 -4.9227058060237999624603999023342943213610632173550302091674120352124694036732266095146187359233712822e-03 -1.1458458145792569110103077345404178149666827646385327142710887073433938831275006962068139059112639159e-03 1.8943924282113925744946995218279148633790247669076482799093083424031402323162898820577085816584225597e-03 3.9190722331384021423141005110491509597061020212981703445502772431079730388641254610929561214073774975e-03 4.8407009400798093291907217112826096186141530697425644768374439023716472689970223902145585639304712442e-03 4.8435180999668200744725354004663500030844091650054683463179866721783398412166608595803321606882499273e-03 4.1935578620609929531814264774666418601953106731513903738699718254757747729301694187851511149662585388e-03 3.2529901569422834244825269073339184951227305496357759752905672047634262992289947583214501474403506711e-03 2.1962668340389816796390545455582604275921162171784624350802086339622301723419782130824936309289091071e-03 1.2173223858736556607619773308281830750750070573370298550931007329629860244736402319781418211292691983e-03 4.5645571317521623851985337131682188917949612924319878443381713151797255004473816650992220995793240055e-04 -1.0893784538704789546034933781742341720773402258945836909240648487435960546594471405385072642589107720e-04 -4.6929291370466496180339336983188040811845399529875762338341075031729564818076794666992512179777704127e-04 -5.9693548419914997151770740059710482799123605874185692685764492885602635453915466371271734546889518951e-04 -5.7521518889448606995759003568996884793832452533227265945835932413208165775604460349907484087980732610e-04 -4.3951308359309689059748288729300879955716014936303567001469643201095288541783964153544858129963147695e-04 -2.8053078975480494118357699643189371612486815534275945525595365826060801736766053539423843856353943392e-04 -1.3516210597591429774956966731684710462306571524448152227393355356349472559884884073229080502790769012e-04 -2.5390337999868153950697873104725201611253766644695168090850217268034694064230556608912548689574557257e-05 4.6947589705952674381012001796502787214501384716862218028371545553304658696874304630518399215419942371e-05 6.6994138355702770527859257239018270984202033457398565157731422238486036300631627795340463085408873529e-05 3.3352795435771406861549286535138751774764881506577268646231431561256025302773773270819974650243324331e-05 -3.4683427040535007767675159697885817669099465774423577217534475559055057816177394104800013665232746145e-08; 3.0372799553723353015952805705466306016492875467968529387632448465281601668928087727098046592666415945e-03 4.1420162451485751429215082125282579331088633822871846164013945773343430286976010774443637933228374470e-03 4.8219524461705274395115854922500188778117831031017167991057473767299445711784886246236448228420190637e-03 5.9728438154042800582315186510376111941566668255227721698464117331057393917805058336361233053246112764e-03 6.6547169352463814532502589970329642228883110271126399185568373244756176099731046157735824787798622058e-03 7.1005654972386969275619067959462245880403141855607619552118950271992611389356757951652254794985461475e-03 8.1807291925814938306926718074225866839506334925850181314997103755457732020112399242146262778872446205e-03 9.3542276490415597288019659793150511716684318405566231867832210947123702897059840294762998024325288637e-03 9.7033775994154481164995593641499754935428778649042063520910793929755605516662811067677348051257673419e-03 8.6007369055521625937896892561139991266717162462926741216046442949947015573340574157490800911306993232e-03 5.7763417327909940181723701542881966964455222768911926100533975861733550394807807825130065712062381307e-03 1.5063215071690937321568650823839126129137371500650644581534447719114130209187437298844431285109354009e-03 -3.2894912484445714002549034356032057989761108899479381947273570800248222762570175849723352828640419454e-03 -7.4918504610855062018732925709393166268375282672540196665802940046928641138198461058251453160723636067e-03 -1.0310722164000237244037322482793872994920462535743479239761239325818878220262160429075413314471956152e-02 -1.1355033572467987494068106736860840673419040463343806331861196072927992391296823884307308052113521109e-02 -1.0822380782808368758118462578753682430514748279118867477529580949306399303098636239808859365786208630e-02 -8.9472139990330962469006904716335262490798524768225728614158423795777366504341496740575550401515126921e-03 -6.2781421731679417205798756000893807648538382000455859407217260376538683111327336476393977845355680974e-03 -3.3387977228597087876927724777372018337326030111880568728207753716362528396497613594819677445404381012e-03 -6.3994547488403519301821803862952864309549947837391641324304983581928405399186719226300550633047960771e-04 1.4721445375098591422957802374022008002568868088220440348103891460969960692638474954985213999884162941e-03 2.7898513932700788643155119052682243951973959112409539822743334143868437081913490238225085707069837873e-03 3.3320268538595135340108100384456673652055320718858863788314258070335496175198671704620110653909742960e-03 3.2529901569422834244825269073339184951227305496357759752905672047634262992289947583214501474403506711e-03 2.8059551022994506687846898300012707836208797093507611879772240151495618020425865595332254893501127250e-03 2.1403083671607659928409500151098968233022563314480896746483248814971257789361856571895392866959613188e-03 1.4242657586997053408513541613820351314253956432929776649991964918508455203340279921642250059295699299e-03 7.9089876326220131808762788111246841914666292390634249179256406040797718227112576865264606327616132604e-04 2.6402903325980833186071312878443637570115103035826175626532825622958140339839875970789569800331591219e-04 -1.1988655516871767304103026183446481339425865156866749208717014514215515739444105301699819825798035653e-04 -3.2366132244133233324471384553451922707374066074836364373321826558254622795978066308871541692716506319e-04 -3.8523570428182054668460163161968994569898215343936051096000327970980038421633471348998059242117930090e-04 -3.4181164982020141681710515751073775475541722602900134481484566141979037150332845607241938459945698113e-04 -2.5477051757021056001977365141862572497523400934671768427155278779239359167589736097140627249974434289e-04 -1.5613647385578785154185223666802365532876961908138418950880425928550820557044315016692248065505949340e-04 -6.2422546784633600560342977923463342302061732375856851636459087596023821110202626484094681893011219850e-05 1.2144112774899492976118333150299709369306245094083442613096083256520898309595869571550323628181818509e-05 4.3871944673164928353442204924151376016496465378977068319474602111258571149564108867718278499590495149e-05 2.9337992444467771137436262167724782405996624156346008908870525434280873772267294511635941851038897309e-05 6.0424067915139395423886570152499000911077285086857115137066173941826057243135735097681703501108773678e-06; 1.0984738713230597490186170092221785129753595310205587265488973238805209553306931073008428020557278156e-03 2.0342449932691208570596542568760987992656172067721748079155128784899196151425396892106351559195351353e-03 2.6221260239634765791101310727942687425300195554529531232819022331985710476705451630419375668339643515e-03 3.6531564200400130158098881737567908288360775035404149728809936763492936784195857601444916286916740327e-03 4.4241793902751689259457785491938955769879396110089190002811246611998975542831248434896475611714741289e-03 4.9311648271033179401531401372543335497684516053053235678657393092113237050663064416362239721632741163e-03 5.8960522738073659980650825746521423060932977726618132665236222978956251143286254975467530888628531335e-03 7.1669311177144170661104787286778681142836409453282909061286464865381432129376786206989612128406872938e-03 8.1550384497641890952410912252511747484083341047918478047706718653141166025133083583068058150896637273e-03 8.2727584990520632656678547796042670105712701932598215665586600474338025825769708404222107857618256514e-03 7.0696033691843637280457606106632845684219605750510403905931762290802574131697286218354462240746821511e-03 4.4371401313767845429738337186204946187989328240652364552083243599031852168521057884391725204124949036e-03 8.7953666676724089862946829763352469931205263133529013187858398602495059642192859735386624280549726841e-04 -2.7791727160494838738818841850196978684296024317686150573737791638862385000200241954274218638627898288e-03 -5.7991909067463564114220735715557925877106979424315976579117568881667304389072943104767655195707536597e-03 -7.6835336225298209242820407524374271430529886117478103950704407911213760556300151946534517430292773755e-03 -8.3401695160701757557585323691963234493815585851702254414669491849490009945260016127301705397514943171e-03 -7.7924919634408105804612105714842607312043910363811723218840000434266279875706960035634428123080939183e-03 -6.3369655047583477578874759506148557257981057895281741455783717132200744061630064733855525811129285398e-03 -4.3508977600704683963455853665542473732068312726101051490554765046546852721955099399500540176241211758e-03 -2.2428932839259586121460561583592917457393002157444156463193646172888845951093859811154802250701562049e-03 -3.5958736775129721099179020397657450140643488057713933958403669185575510117812536020224288592415545068e-04 1.0457639960261981589982408293851008825041249568958190802981353503576928854221617069918228879941437351e-03 1.8767139598677924654505192146438269944829294402814524121894496622846376932486817504514867529184261548e-03 2.1962668340389816796390545455582604275921162171784624350802086339622301723419782130824936309289091071e-03 2.1403083671607659928409500151098968233022563314480896746483248814971257789361856571895392866959613188e-03 1.8309963280780348687807548982210004584737161129555276797591577958892967619418021521689501885559131267e-03 1.3923999610139195744793098010968673309870673440375249266218189395087715791558376652106456178932658764e-03 9.2750106433388873413328692436433611956925345001765631859502876198758594890383143629154156700061570838e-04 4.9644343102266052481426225443437470571418607410016245871174706542673106582582972792582921657632871799e-04 1.4771541495165778620247288718852050189393301542866345036766396529742303541825568256666793336843814794e-04 -8.6958105344511695290651387217544318072015599171541206351523733901073975602556951572508889263149180402e-05 -2.0067717082529627116928253411221100679870786991533159610198650353867572691408690127400471617762005027e-04 -2.3099478985231949312856998409213956378241998887027121963776685277544415962777383255690332343774164208e-04 -2.0528315796007357916017856208329388200230224185754028150450772139960670839581612400044284984941877746e-04 -1.5118101629115464823445225504533914129929717897013659202057941029083522597444893804359235118731126331e-04 -8.0486708628177879441202148538456311487088329987706760621031525255520482326119515801962396883474179434e-05 -1.6021120204736073325638304684966640908450271103963790900094888127332781135754459029555858490168540038e-05 1.8436363089772436720370189240582748795560612952548742400093154400719187016023484485567275265028897072e-05 2.2133271007253146738153036128137285659164296020244921132524631228590555028381181309335941708278053983e-05 1.1334089698335057819790565814544560158289550608873468870020074273673117345731205331401078994629064089e-05; -2.1794691252681015228950266762767733737142124676994009934434188153451259942352903470217470791262804937e-04 4.9504683631517782854226431319786256844836900221332362660539173312098357681953054327593408102359622007e-04 9.6416049539396184421443038309861052637626836459287589823844606464766049512722521159128890920570367698e-04 1.7751108682927710214634257082211804136349681798389530033810212232263426900079092025120927594073663536e-03 2.5150269545308321681442812182641228032173905667488821811492789006927050258875481856176786330174731223e-03 3.0260519676575018689822674004131763059120498254118375993959475381491089409938709841293936999388378641e-03 3.7840824180413494114257719128389009194105193960063947023165659203891571920316657040516414366420381203e-03 4.9148647323218793181191117312106056914340766426800558503508962453137202097079009997210251621542633751e-03 6.1103901606390009141681801441068413867941917713685122081649033233935762821785339383508642637772458151e-03 6.9144914233381566842364252101551686000399110893455135288868313373095799961328387446062973185717592622e-03 6.8572852937167028730650659560866682816600642473433143782109866974692525543565138422867460319232260859e-03 5.6055654146105267343340614377903070229910328842321860826133875252754412353349445765785394903504573496e-03 3.3240349291863671838726456651806776796628829757049279876620359042317025295057805041640674609613665792e-03 5.2467697895934707577710860113302242340984506812045053184722911265344306264072805578734620058525338756e-04 -2.1889386595401967922619191449032598842107649922789154803836718285420230664104977369480012465166883430e-03 -4.3279789394850973025583984819416895222014202922197467711273358496376197121571727835185728504413870023e-03 -5.6371124390787176200550751479378374727264656696657928736753711054161687704527076508503003016377578043e-03 -6.0100291442507314317555112609158957464246510265663518904755990940470918783155958635448048721380889579e-03 -5.5311871890049656729286032342099151275764889368856140464300951301695621383473701008509970384094654291e-03 -4.4325321229023024912532793820882158815940807735105630378098453114542052138266868780028071850790952820e-03 -2.9911020538000514557617601892831039639155598000506487901182138835109998863392948777880114824710015999e-03 -1.5097050855169049407182532051641365854552260017010557448356355703347227743665674673638962663125545887e-03 -2.3487933427469047809973181968237062681831779870486719136924597202470218314515689281200781143870956724e-04 6.7528373341348925953331436460760181257192952093327134070693972277469544641629243447243023672908448785e-04 1.2173223858736556607619773308281830750750070573370298550931007329629860244736402319781418211292691983e-03 1.4242657586997053408513541613820351314253956432929776649991964918508455203340279921642250059295699299e-03 1.3923999610139195744793098010968673309870673440375249266218189395087715791558376652106456178932658764e-03 1.1995037526775578160761614011617888759961693607072769512320748926187393931192754942226636446701225563e-03 9.0823608342638616830243244373144640835380172474339530625689538497390241049599856477282608352291072254e-04 5.9744353096728441394042577025313847753414750636999197918552370026427369131118515571499704145115810815e-04 3.1703820604899159823724173214585933261847779670450088344685172292406779448634091901255406854699220212e-04 8.8236525079755131276887807043797549579956398783631313436371882815911846008845798635055831216793671130e-05 -4.8098575725670088252691901036462631868444037599468011338378193067303978877294511947159098504976988605e-05 -1.2734660348867690281236029625004206586211267701373671078563433054519790577983520137765023520513345648e-04 -1.4708853717451598091229888448168190066233975279755597082040065429584295791443562331213095202634584597e-04 -1.2958841724746603854167631845699647287756304197614564914335695459042960574308981573610661817974684569e-04 -8.2862661065322274300268252402239837085306036616543983013836445131425657566004201797309513497589664913e-05 -3.4246623780577312966412693650072669624847163346860732678831030131530589105740051563152346122652592363e-05 -3.0519927254199228548550789747447928773331599438597071661775632371185903192741035361480302757932471268e-06 1.4070954646463330695290666877496639345818817830070438777810519778270271977538135792748336581192651451e-05 1.4420673423300332246035591352330750721468855241548313475693358588152077649771273082941158995945786130e-05; -9.3712129685006136987899531540490673545641046403682982966922536072413141049718072242124749736416918827e-04 -4.5569383556213034786494609589351874544906159410161967414371739890620604270117859246749335461741667547e-04 -1.1320600889393111587437005550744855306954056249676548283553197255667804492990986757949943617931435568e-04 4.4386154582344024166662182486588695715045903923703697328293145602217591736582964454939169401394655203e-04 1.0627868969538393950464441911808501596712810111863092116462999134149938120247189665299493074045185006e-03 1.5270996009054195068186253376498617043427733336855066948851676573700361431966211103772381232794029560e-03 2.0497720253769055329874585908163587994358491784884453588234053032116537142455813516181632355157273431e-03 2.9269703583122761066640933711442477891030278073391480232608927108317839738243241514185241765546470913e-03 4.0360857489825094610197314577876184007788708652225425191878019062269902702689687833646789019923463463e-03 5.0780424138032542173167028325739553878246298207001795767784568040444975207127237027786650731289561422e-03 5.6759751174421126649356748010353696532053072691270037039175931877232483383412410071293992426587602427e-03 5.4097091637267674708453573696845458936923738788148584631491480681297607748055887579320073605342181655e-03 4.2154663132218901529856706612712542144837118676895501587511559340706865574404574155355141929502646491e-03 2.3416274776160533118450384965976881385619181364581739413873544224172552329070304119247140540813264300e-03 2.2067231260792980729329914779127201394742565238750410757414117368052142365737744339255635347412247475e-04 -1.7262437827901785269501784181413674574053796316266067410506914624954036945530089456968121849472823456e-03 -3.2150067063511935566773648724138853145496444767973163951522419634732793667968396450320896834795884309e-03 -4.0653954729836631493424757955741254318266827322347284157726812607778783525878548542854635896057789483e-03 -4.2345304775941126946973580641081136036713978112064355659692025015959268103708210053504383846579263687e-03 -3.8239660674042266727506263846732063735828181144518920892622949838519190832990053077030513606399567349e-03 -2.9922469837101620787866643340333673688222891157877128460070393367595642459743834828134591212884457518e-03 -1.9643051835745103260894639303127972918711481434436856567473327760349676534277159468076885724119321391e-03 -9.5384708042070498132015205812884912702928793541049925639038041922585216669667778596105149043220748376e-04 -1.3149619255975873526451756598350549842819791853242641034795124562040898355409500220545441574250729003e-04 4.5645571317521623851985337131682188917949612924319878443381713151797255004473816650992220995793240055e-04 7.9089876326220131808762788111246841914666292390634249179256406040797718227112576865264606327616132604e-04 9.2750106433388873413328692436433611956925345001765631859502876198758594890383143629154156700061570838e-04 9.0823608342638616830243244373144640835380172474339530625689538497390241049599856477282608352291072254e-04 7.6866570650096633688425559828794397503122128837051810546967506303881976637907355600437805580235166356e-04 5.7529987583279213920401025524088622470958010584029161578495421903116632918370127959260700087706526515e-04 3.7237729489926384726026231365315012601037470825589212964030300336647779808257509636758132817063536096e-04 1.8120363190352107368991643198502212703442871373189390074263142167306065977404523984758509978320588963e-04 4.9163282171938542407927277844384520903024573477092775917338528552495351496068594335828413903859728955e-05 -4.6659220520208698672425378924550461846570179192608537022668126970228902404313798817250972261270358007e-05 -9.2415066696013254624649701926336466763678839934716936840159601876548884676501844946065322944590598692e-05 -1.0043228908921418672950770058310925250271952730662021613310414025748919721752294339910595452733317604e-04 -7.4235027490560577195039921188382315788803305256847093444002856628633561131012296852188512213396215316e-05 -3.8395481424193117481059997472616570287708704072243080159448723062266820140613135233260444910630642864e-05 -1.1132732282887319944857596353058488386996441098203628369460323432770108710458970231474406808817515092e-05 8.2276322157931491293984083468724945987666215881133070541182997180633836072003643571570819133162278227e-06 1.2169244954651094418099820516550988594586907032025110444567395318080690001105768821212380721709662137e-05; -1.2470003165382570846743486962571352828847920596517054701685378423503769999822041712972634041636011867e-03 -9.6996872111162091299729235369720924815495827612926522899809810516961627159048321475137859566136023890e-04 -7.4132784595100307209154988744077817641465968428094578556265392954028602492860919345380644092640147816e-04 -4.1543731388222670709818943606812737423346846769832220061553480806488908041555751477321777271963884754e-04 4.1858312177095797039441689910479068098582940128662467927811887048820708647537259724535707103767608673e-05 4.4181473750287874071428379644718221819865133257028319402467175128103776354706841654394453753039313883e-04 7.5638656233840081622517279941281310623047905232871000075735416499492065312718799697974444945188024785e-04 1.3618686284107115551323314629740337933362313520108702988218080042338868003760091895677813924726735378e-03 2.2509767472397337145736157325745909275255392176171741877215457326270035506990795144225381139642229960e-03 3.2566641835832202897507863965287008073072964133719881571734433195251523479805505608341143138261312722e-03 4.1349697081316816092161261103447578758186484205968507395594879031250938309280768056695265463904561501e-03 4.4979919749530159533455971710506477460346109061858649393584065583237229905326445335472974189119605793e-03 4.1466108736223170159490947241420100435946992442965441163622021141092737619784215683268299018680940026e-03 3.1203925949333424864934907891658769899483955021996321543996299846878662546836126248827376685204118913e-03 1.6830690701480122177730029270023992312902948702574144150133504002148386358269019276331607160246438430e-03 1.3787866729229562965041181972364806643987335510365577951056812228893144641779299026511155672758462334e-04 -1.2357614903275203205490531815165367639206144792752302707900480731889313344233665330881702760580938640e-03 -2.2616362906365371097337798732877782642473635387164376296708859707056984494673389051143793258007413550e-03 -2.8166447927902126378089633561100795528400797223852124260201015791247420152995311732247565527549154693e-03 -2.9071762569799076621612340443968518988019685589801606492691042914790268480317067169280713263220316525e-03 -2.5891951955967380036348886904178714751216492757697365040086328931115675188166579018669182613549379793e-03 -2.0042309387054792457871788618363737709175159004065833417510674065795179176540939083388534146398216624e-03 -1.3055713051419826450353399434888937380151127192387230775272574951667225231913873990062062231592146570e-03 -6.5219619886942656803678154946654811853265715328063673051094588423641861654824752784813752447062949188e-04 -1.0893784538704789546034933781742341720773402258945836909240648487435960546594471405385072642589107720e-04 2.6402903325980833186071312878443637570115103035826175626532825622958140339839875970789569800331591219e-04 4.9644343102266052481426225443437470571418607410016245871174706542673106582582972792582921657632871799e-04 5.9744353096728441394042577025313847753414750636999197918552370026427369131118515571499704145115810815e-04 5.7529987583279213920401025524088622470958010584029161578495421903116632918370127959260700087706526515e-04 4.8855070448500677119020664836820739759363533769485253475270673195253747555944551538859327188304317126e-04 3.6920175880739108469271956167390395448179805907684453358669335994154602673360585684525268447745250667e-04 2.2725948859665698178745841692982183613142857144540415678786158320449447827036274980690326347874147402e-04 1.1525572737347934482786191988931179598853939316433811898581159749557196096411521865783691158581587020e-04 1.7675985624665718011152402760288930844002348698113162464131788709131252023066260569401447040297467894e-05 -4.0530103752647984499686130629850419154231751000496729450064936292549284776372893155081413008045966338e-05 -6.5803296320319900664305201057054988860756232095658821955132708389803194534547700831756298896125709763e-05 -5.8432729816155464691721225767912354220391806436818321658366641835296238067497261503239850955670510601e-05 -3.8921435892717369423791459970124313585577151106391918079550648498624094551315657198049890173799099477e-05 -1.9328826850007395113169243373906447100032254742154272454708191529156706009004798229679058390204312760e-05 2.1940149427713996368624074225270690321217210739610684751292047563082861690091013979658885173257341384e-06 1.0672410944325950204940949417048086962919433279025868004035771667425456036522463740366012319535902839e-05; -1.2706610072480106286033857703569216914579152073208560358386394015646995567942782704104306499733440455e-03 -1.1529681233739037517269364493139761510706207296527442333002495120684137139029244417165743055015557366e-03 -1.0176451326898961645403100265079354210159068751224050237958491626537105628437306775462485785542524604e-03 -8.7251088680117310007362985671615953936587712105076024932886272104760789345916321341693497037370445032e-04 -5.8078631746125371108458321917297049332898182237086269978059312287897765278598137325072437609626438063e-04 -2.5662920396403028657142222481720842541282724569876402583293611478914436374424543311778160911318310167e-04 -9.8424286462902941671052323581892383843140063373160583715206249191061536816777322867482364379779906154e-05 2.6642027608125510681358357709469580186653500929289957343374333711572312124417491828457082429608647809e-04 8.9995028693414332781842598911795969278480213351036306023618273663227449722637561099098788658101124331e-04 1.7233153587001923317391276927902062247479831229593177305102742069241678776078230757927506401108206756e-03 2.6167559082548594674312068562611436106588300218466554550421360851173687717497376592038227355928929402e-03 3.2963129797575108587425500375901293175072433992324470229872433584371763751818621061891730566921546204e-03 3.5109018920726206756279449171925124861016885717758512384661522152213966294026405881866993665449046407e-03 3.1582978944375595893843611238955330376569060061989361605093078968446898146881594063654640093452028931e-03 2.3548561371645255670960009958875350055607914879658434580252912025093588853575014111341256489595214680e-03 1.2753988889954861471059790922957337927693365887960117191577160930476187531616204307761269202906631477e-03 1.7764489540889978252410810491139179977445804395712176512508029388947576186197842364360509658134166141e-04 -8.0965124870170910750657011106797298195502648952422505842006336168264932826447193300133800451210632240e-04 -1.5271516072170882094874494719653074434712800479347467267733894877655031297666448558637827168550984483e-03 -1.9282005138748772352001090492642888754230969178725319888577002400696700383484415234613715015080779368e-03 -1.9885403739998090514889024823956921974071635313723994723330787031534403441352044859122143239928022610e-03 -1.7762400835480527575750366575778211132417790330725223097649348310245148729123191283729456286367222157e-03 -1.3758003612802409042241978904618349474762326906886423402225906644758876211285856398105890809907427569e-03 -9.1827462241624353693558351380653609117048635701790062904856651859445997416215645967663136160954136330e-04 -4.6929291370466496180339336983188040811845399529875762338341075031729564818076794666992512179777704127e-04 -1.1988655516871767304103026183446481339425865156866749208717014514215515739444105301699819825798035653e-04 1.4771541495165778620247288718852050189393301542866345036766396529742303541825568256666793336843814794e-04 3.1703820604899159823724173214585933261847779670450088344685172292406779448634091901255406854699220212e-04 3.7237729489926384726026231365315012601037470825589212964030300336647779808257509636758132817063536096e-04 3.6920175880739108469271956167390395448179805907684453358669335994154602673360585684525268447745250667e-04 3.2622109107605875402260856914616721979946374806694430807572999848714230559607514191380854570560633885e-04 2.3571632343038682529275237459786589160411186413321817980233144303154721117766694013361231468731603733e-04 1.5282544255645428667520618054174729223412609196814512113803146304874466114945205886167642403789118638e-04 6.3577293500178057600685880265968621342607831939030403957691270818806507159592838675279522159565872877e-05 3.1221687186756192338042295643673485431386600743679776644321518565250669852422691939446630349556126455e-06 -3.2119808443255372864570847186322839333004226381915809705291199342427849809189935731578955451445828849e-05 -4.0120741681441649545189122763972352720379953349967365441834384685648936022452612756634356932978679424e-05 -3.7122754734433979172963975698022277423651680293040135847083857322759360389167007003333401109962612516e-05 -2.6682967240361868802514556147915217212519649987096946917347800759595683360736762337791496382238488565e-05 -3.1985817677579129896694294930551237743208045570817048686524936502597532192963280149592668268293543779e-06 9.9742381429374543025184268630495979815817652524896665285292549605905834494889201316516234277827014172e-06; -1.0699338011758688620579590028635540828240909256031995348170076748919366588975821765038772937406591746e-03 -1.0632545777732918124971488634940254374967871985413101116743070848440814076947391681501566796619476423e-03 -1.0021130463898850942460926059074070508021274587622919928931714665565764282761920008023933821941315267e-03 -9.8299122001014712922614090252927413995598378203000932204627067312839788118529473418601496664104030352e-04 -8.3948031998978736293055973252280951480640033029195184694902976549436076255591936918355976994072975875e-04 -6.1196491406067587873288723755700588268888215999960597780957902099092321751722515684882058114866140853e-04 -5.5913462015222427691870956859730059890868125538343006424790769281539618466276831023873450880204157206e-04 -3.8708766632825431519684796001100308356490828063890695518885356921713229820812606630552867373977962941e-04 -3.3704297400495320287795079972806141317293105835496397637093451015856052961937699303719778048194069211e-06 5.6487028433277586208030477205036677034884810878094589172183940504189886791610211491669159626879283107e-04 1.2935222213461778024092316461904658883636630593689953346689675700409424562096388218966119344409791046e-03 2.0147514387281318831940672930674095585198363768960531145285357799610071856720202815011383243448632465e-03 2.5044689760031320326739834771904135484175926731207381553521431834643009456808222649296291381625472584e-03 2.5986955588334254140492235818642773769346505327666309005526635780407869457185475322329751788344019431e-03 2.2993338707072293817046813187486106149979600776416948876098618265589363867021346670507970739625921471e-03 1.6892409518445515634558851002060544266432576985486150076403322718826014118545975033336185067546226862e-03 9.4995351521037896431270404482795582316956525585762321748725579233061018793667997084209847032359702273e-04 1.7669697795920882378532343062726713033918649841218608176467966770254428984155901975803152163000593305e-04 -4.9605195684081260970507430430256181295691033258612318560495583333492037928813426368336911998232015768e-04 -1.0008760405978697299453293273934747842077627199164649847000836246818601226875812146848738560444916149e-03 -1.2714102424973829415482618545142879461509935351256314207993597195687713069224635028258582749257177391e-03 -1.3140223985515136009620015463082572445471192437960816686949287329366295570233687023537579868522823582e-03 -1.1626925917099384429008927491927461151010409716628309803685191364701717498756030664029795196978057356e-03 -9.0441575658285522819432012351773463931907388582737726629528732862891234073113383818160962072980165634e-04 -5.9693548419914997151770740059710482799123605874185692685764492885602635453915466371271734546889518951e-04 -3.2366132244133233324471384553451922707374066074836364373321826558254622795978066308871541692716506319e-04 -8.6958105344511695290651387217544318072015599171541206351523733901073975602556951572508889263149180402e-05 8.8236525079755131276887807043797549579956398783631313436371882815911846008845798635055831216793671130e-05 1.8120363190352107368991643198502212703442871373189390074263142167306065977404523984758509978320588963e-04 2.2725948859665698178745841692982183613142857144540415678786158320449447827036274980690326347874147402e-04 2.3571632343038682529275237459786589160411186413321817980233144303154721117766694013361231468731603733e-04 1.9702292463180521463636181982425030397093400008751799259243814224837107434554370874056209117890495097e-04 1.4845875263832719910877332687793834473850262332845419670173942507605112856881878563255650508901399571e-04 8.2971647922622988915675585042053997169581716655804570561557142928499929672929523574230384677053486553e-05 3.0178871294039408326627388702823024442363184099510076354938031793829703780621062179393594102598024239e-05 -6.7996071859221418337133594165014993582348319628925733149820803525368131666890324071156396039228475953e-06 -2.3097407110429430248911221312897249497882288430551770134604414716542024776239506590501633894934406904e-05 -2.7930499677247696570281010946941393061009307391123044999078796561182909250374027252367321670597115639e-05 -2.2831575955404879931753675126603164616502552377750843659229162064161078089828043768529078704122829829e-05 -5.1664923481027539877546896719830038097352699996747561823857656854414100397810847891075265330316586286e-06 5.9510330260383679229737653407216740456280680063103967933815047711795842364313505093581806047039691362e-06; -7.9447967634910937761987972907553831535843081880556805263894484170521124682929883023473946604209880309e-04 -8.4522755851925177715661258074560831186515166626948974883949585599005217698118133770860329173149328307e-04 -8.3065944482703076847967153591361537584565544123383903196160128014900272253220873040216194530577664439e-04 -8.7695408303365830466933803680291474335024767824266137746275975308563520356906774986537125098997607785e-04 -8.3566978165323071292755675660672222256724481997833090768350668459541160135804826140362584976153122871e-04 -6.9281925656261138944782493556927505212201644346660726649074064901289439914707381921851966520611840746e-04 -6.9404963225771775936777433623018352935214172277651883422247362253913532377739469868403595200004692470e-04 -6.4838943627190621255997579481330367781559861831019976101484255320537000223917568394512084115985038920e-04 -4.5147678024666545342220947061149958905035691077531630187373997218489202240116387825006808696587748633e-04 -1.1075089135459407501486092564771975930572309645581202503734746174658417152477109603552843031779821857e-04 4.0104927692268706905399051803803695842787647489929365998107679246640613039945882892802841727321688563e-04 1.0141262832925884160789635997028015466656191815539377977690324014603545756670711718629964741990455682e-03 1.5674952653147448305221093998247515848209110006729681251229629020191927102847013006714846770121126192e-03 1.8828314043162305818021779808573081035952541612334751567734907084723700630295205847513040384624519076e-03 1.8977685371820595511467628552612388193402253861347502949875311838158150070788811515998972614229004712e-03 1.6314280667264014101441021524813631719951230607274446304645832783741390406256235100879339494056554574e-03 1.2034105663829885111259075620366330918456383575361821241923914340605493513468217540571601052120665624e-03 6.6992150086387496514826489842025995913786180545482680496183357500683060806615347028152522559034374276e-04 1.3297780853820726427360461776289057944394283595565658617264232300062949018989025054718648108334200412e-04 -3.4722180166897350062185322829204407725692705721647102915996498406090265968503045858277860566596989891e-04 -6.9031764868570168058880858683406751040612242596009435590293363746589563467098418421578189116900175753e-04 -8.6791853059100478434026325247138698356238031247660149782206414552372429320025758856382891144976709795e-04 -8.7543105703256827183515681404645938550158147442462606239551966968256573311004022615868197967717895361e-04 -7.6331523109177827613234759304207367375993872254014846851158058439901110370358709118255405114731822151e-04 -5.7521518889448606995759003568996884793832452533227265945835932413208165775604460349907484087980732610e-04 -3.8523570428182054668460163161968994569898215343936051096000327970980038421633471348998059242117930090e-04 -2.0067717082529627116928253411221100679870786991533159610198650353867572691408690127400471617762005027e-04 -4.8098575725670088252691901036462631868444037599468011338378193067303978877294511947159098504976988605e-05 4.9163282171938542407927277844384520903024573477092775917338528552495351496068594335828413903859728955e-05 1.1525572737347934482786191988931179598853939316433811898581159749557196096411521865783691158581587020e-04 1.5282544255645428667520618054174729223412609196814512113803146304874466114945205886167642403789118638e-04 1.4845875263832719910877332687793834473850262332845419670173942507605112856881878563255650508901399571e-04 1.2772728805697562507284044886797752476654381336347823225700790795014422549255628770552177742598177957e-04 8.4047089853840538132670805886614128244241971765647579813116523535605232357008889361348450585722893965e-05 4.2583300135474802925793216979625567036932228674832871233891296672003361529493107315834066949975720466e-05 8.8788976410181432917924951032102170710659003924529392770670344842276279641824666233917847311574401235e-06 -1.0588049232835548251284175550757968949675152858172781704576933222641720667145358227841509730156035640e-05 -2.0431970101075984885352496472180774546529827656711152443828175767972149518579864637969560815084000618e-05 -1.9635003334282243027643902425865937173909657529499605149987981547340923137762960675433339969396009509e-05 -5.8584802169529793307114981275416918806436365674406807143567648717475261126392391219234838127991401163e-06 3.9647950697716570236666135718723096274786311378117129770078145565461618818349857951298487300991271440e-06; -4.7808722960608668812820544027820658421681313790998791077128728951067284703986893069521996292132624107e-04 -5.5182057149568964686766442240556415671666086642587907905841486842854777778467756829685307300302104075e-04 -5.6877534259168837094411793247612976935486705806115405292587265060381075761797402210072343960411150619e-04 -6.4120917633766617845719867196319521867983157502193388739504565607060018916579982966614955050502450719e-04 -6.6645601468464908215403066589411443589985334066216599673419718343591482039293866457194765607092663779e-04 -6.1073487376383377105754715671791466381155228179179836739866582347895327685499764952330553467307240613e-04 -6.3468586496717121869790333525156498444712843551927752268812682432861633243851753676260366243343144308e-04 -6.6550074710180135031436507879860365327108758041267050875363597721232446477211317794479519362468424675e-04 -6.1256483542939678090719851673725496722042113637010827600207664871704026245361589746361827783576966978e-04 -4.6667057699933816095577786863418945444304225570575723771190255526670481605351104306028807834381475718e-04 -1.8610248681869474914234976331362598043139513323664484057971004174261074279248590672010444233179733624e-04 2.2642719070113145353878433192192111284118558671656335838191922351353543174295285300084506009125416247e-04 6.8873674742015981185947606513939202780018887219960021116018959053339337553679263768856945677764708740e-04 1.0581643831337545695167857057353051809626410378497624591893454267465532641993934719201420192787462612e-03 1.2502736612901132380176106101788844115724302435158347681263962830541515452321719314186266459351486206e-03 1.2446286499676000864489591367269732915707782601007442581319295600031126969413351943342678695659244539e-03 1.0909685738864693032630122340776834493042324733859714320104605572000004788901173801529738032689439718e-03 8.1637730537233574171475856952388082281679209163874476576990153258779655286603666815542765816278280140e-04 4.7862774948962729074062682316533672778316211815659396673965438648786961536866204495444059501238832290e-04 1.2399755912839071989152820325808862557205126477944729472537708464269210227924998997564652459887197139e-04 -1.8452713239410402918551853956080156294602142213223280995602872101021590749896963060981692514795392671e-04 -4.0290270815743795441702841409903870196398024613393740843728924111520656364209177017438794932841034865e-04 -5.0599594444253021493708373084631882625436403408788689698965849530015187937647412478512897780594847135e-04 -5.0909046621113695987103443983633762588718891767187295520118674378861940892600185564458110497522221110e-04 -4.3951308359309689059748288729300879955716014936303567001469643201095288541783964153544858129963147695e-04 -3.4181164982020141681710515751073775475541722602900134481484566141979037150332845607241938459945698113e-04 -2.3099478985231949312856998409213956378241998887027121963776685277544415962777383255690332343774164208e-04 -1.2734660348867690281236029625004206586211267701373671078563433054519790577983520137765023520513345648e-04 -4.6659220520208698672425378924550461846570179192608537022668126970228902404313798817250972261270358007e-05 1.7675985624665718011152402760288930844002348698113162464131788709131252023066260569401447040297467894e-05 6.3577293500178057600685880265968621342607831939030403957691270818806507159592838675279522159565872877e-05 8.2971647922622988915675585042053997169581716655804570561557142928499929672929523574230384677053486553e-05 8.4047089853840538132670805886614128244241971765647579813116523535605232357008889361348450585722893965e-05 6.6477578589840379464795292866784089834459862902821374012324065018826044867054603295869553184791888405e-05 4.2597559068455376546377370190446833210272922465968610028114449902839233410194963746580453974793140100e-05 1.9093112677793374754925772326059588621355889591530893078059231441718016868498978479257914284028490352e-05 1.5759823510376346565555603634631928032189953503323108961142680140320930233957054116225832457461228847e-06 -9.1003897812940757444429637162394899478568382405478299096983741441161552556227654896727975485753826115e-06 -1.1229871550082846396713453366192651714668699213349549254272426987232868155962258973275813460346784517e-05 -5.1494737484598574987197464381128267729505095125562325277607209205172462415037163184924991607359334209e-06 2.9668759813944138826457365005174082125418932919377423947421290386231901104705205905455164666364216424e-07; -2.1755208320545136137728448703974304933572768126449923776000844947815286441424126175543171229118203994e-04 -2.8771614515367878625555767969128223315541977485746381321750215929985875621338956407196084986162305309e-04 -3.1939869585005791120236364432889884590551240187749612319004618395163941578124017759082102387147279952e-04 -3.8783220648087246605651109269313119864009498479221346023525025023793697650020956363586600572622835678e-04 -4.4166855942171226419526408788044142586453314697534810788560061573705987453602017968438550901541152709e-04 -4.4946715373587741376933676580253949240271684317961291146764543702204129481581534876187657087785047691e-04 -4.7484518551476174425783986728801067089481775595594048972307676441312026940676447342902137915898849501e-04 -5.3578957790957691556057361350415254836814903836184914951967233183684682976343629144155506073909793434e-04 -5.6766984608836740603370287824251346834501212763010148160580204524499715886363798956874771692461447815e-04 -5.4757394277138979879223935122051624849053486982896595399386907269181536494341852785678541007147238846e-04 -4.4677587499664134907374587517625671942228650808870816157087070655104268120741692761829053607377673639e-04 -2.2808665505114561677433885600750710083562744201925177832085893631011931456371686198869016004055336712e-04 8.4492429864995353620802620310403160237126655046387330238454639847553191436240796586916068527188333571e-05 4.0222594152766345242264558481893542708006904622324960483491731017342981211515065637147712852949459939e-04 6.5177725586077642605801459567665129240246054394293618443358510660196348051934086826551100687269499630e-04 7.8301661121207256383442091593922532686740358538173326258229932897285874110724406577989098449549439958e-04 8.1115907568308047081982202437752318551752828470757043519930866535058273793252071673011293813790367996e-04 7.2773626793049825477192043144529680240298716268850518681121227393634459695770238245098209199757144648e-04 5.6577677378648160389983363319464510094406380359927814367614455647530231196544966342078655717066089210e-04 3.5361247255721626082880547514665950522197199751589830750790641860926934718321388615232720028152379100e-04 1.2943247305471025260191122855705355644590762808481438239217224640277948787849491328571940496559316293e-04 -6.8943653769120448584648288739222327952503931623639331995785939798096659709824145317881197332216092798e-05 -2.0564226622006043408117787438910786972785075970878402731558810425406885614662136855680882235464321741e-04 -2.7251578312032956367840648397775666885710283912454635186454522448796687398745972673012509072146113763e-04 -2.8053078975480494118357699643189371612486815534275945525595365826060801736766053539423843856353943392e-04 -2.5477051757021056001977365141862572497523400934671768427155278779239359167589736097140627249974434289e-04 -2.0528315796007357916017856208329388200230224185754028150450772139960670839581612400044284984941877746e-04 -1.4708853717451598091229888448168190066233975279755597082040065429584295791443562331213095202634584597e-04 -9.2415066696013254624649701926336466763678839934716936840159601876548884676501844946065322944590598692e-05 -4.0530103752647984499686130629850419154231751000496729450064936292549284776372893155081413008045966338e-05 3.1221687186756192338042295643673485431386600743679776644321518565250669852422691939446630349556126455e-06 3.0178871294039408326627388702823024442363184099510076354938031793829703780621062179393594102598024239e-05 4.2583300135474802925793216979625567036932228674832871233891296672003361529493107315834066949975720466e-05 4.2597559068455376546377370190446833210272922465968610028114449902839233410194963746580453974793140100e-05 3.5876644064977442304677231099075098233148144834788673938869301416894117547546321370574188351867138475e-05 2.4901600413661186353880386349126522675419165489982157702955337286983015809780225535190115616421341656e-05 1.1525359025266959126315957523827059837783007211896879057576134302374289420687201534856430194808435700e-05 -7.8226694909117117919976948585114648419419780909310428878401171027279778520213579465318906774371863718e-07 -6.6896332152752193440024134449247940762893116678912630442727211975082381566025632080155156621573203491e-06 -4.8956381926785389495835140593501849138629748432242501860045910089186984599416330644755168057539234424e-06 -1.2195453112057807046102409258076958864580908704283670969273910847597870719881541907956768200492120440e-06; -3.5484881158592547558611770574968470500418294299907406188005051199986153210009019297137024201585189060e-05 -8.9152825003973874531598440667799355399504096194070619058117834577164760877469012415663073746779424304e-05 -1.2364654806893833185484553008430253267116910667926297522173558694980469938478409755480681047519958507e-04 -1.7448207815366999608445825068275071780857986762829295059456209888132594233836104381314785976938972280e-04 -2.3124593522771821672453208282546182903768390538520683487576648418930081212926811227918024985663834389e-04 -2.7599051299961624147373552304775323395632787740277786654752129137648052658860812294774198518890810835e-04 -2.9545169976603684309788939066071170503546938130491451711304253502053351295854048210201160958875537007e-04 -3.5673458736151753207249148695267609563696099758848373254830575007500687759803616748308771917395517407e-04 -4.2691549426606659791153289538541658789389627918121490826369640450822976361578800791582971723444921192e-04 -4.7353954129558043375581972771913849882466999101449185430303830543738538799693238802912669066635952923e-04 -4.8737406579301085079740548791505234048235969603375253928239357247052460571730752394083891430424034557e-04 -4.1778697596145334047712253685680054657033990202891202801339194571581929414836523244623726178323114399e-04 -2.5677994890539159674856290021048040451581915603845359133903936999100102739969513888679205489952660686e-04 -3.7422831726628044761322014629041817273742703604780764895897893182911219162953984655631286189948299848e-05 1.9112040512479971874771257106251667104263210431113689969846594539366821440589376242611540742153142816e-04 3.6872273823460775079000242898623701512044526341800077829091169748654526342724700648868532598638163454e-04 4.9053187471105939021514094756049852719695201582160867511104917541403600320613977572883765391410906978e-04 5.2717214201835932950787443463552464696240375880873834696389221787766640428039780871462897184846859303e-04 4.9467761485965017966886896306167079592572606191094965927200560216578747745160828879538900317256471621e-04 4.0634620394890643366168519788384792239505614595574342033707599099251095471923401657069697578057895836e-04 2.7858940226924500575264433722342738750675521764851973530254747419564554370157813011753071486364377022e-04 1.3361918592329775151012014846912921379735830354074222347558999744673545388485113290553244125322762672e-04 5.2823496244831709197548039958921050291791927225370476976836138906622002908889876132726089198358463241e-06 -8.4757032019802397864161405913659304201104779045100617304145631627099043366728117555708730950037991107e-05 -1.3516210597591429774956966731684710462306571524448152227393355356349472559884884073229080502790769012e-04 -1.5613647385578785154185223666802365532876961908138418950880425928550820557044315016692248065505949340e-04 -1.5118101629115464823445225504533914129929717897013659202057941029083522597444893804359235118731126331e-04 -1.2958841724746603854167631845699647287756304197614564914335695459042960574308981573610661817974684569e-04 -1.0043228908921418672950770058310925250271952730662021613310414025748919721752294339910595452733317604e-04 -6.5803296320319900664305201057054988860756232095658821955132708389803194534547700831756298896125709763e-05 -3.2119808443255372864570847186322839333004226381915809705291199342427849809189935731578955451445828849e-05 -6.7996071859221418337133594165014993582348319628925733149820803525368131666890324071156396039228475953e-06 8.8788976410181432917924951032102170710659003924529392770670344842276279641824666233917847311574401235e-06 1.9093112677793374754925772326059588621355889591530893078059231441718016868498978479257914284028490352e-05 2.4901600413661186353880386349126522675419165489982157702955337286983015809780225535190115616421341656e-05 2.4922646502385528700436400865865998634480655864911215092937855766979636537887828154213521177732345095e-05 1.6954476066876998577018462332285045222815305991637369658707391328603422089488723266374751305407495245e-05 5.0570683765317208356827676829670350443871986630144490923020949575100622209532492432932881392392910744e-06 -3.0174048546767306131251104709021765143999774975100597796378275879562674302116663858040482457363425699e-06 -4.2454494987471722345890380823529342094335753737120641143967493393367181411278614925134555832141608085e-06 -2.0044595674657300582106512052464904415336214471627260408387837800769087844217676303218146573187324259e-06; 5.8629276671063573043473078597663930148715868730292619919560408456854591211693824494090483314495849958e-05 2.7903217676529809214193514277056786110333410550094906914153019011095054990967001895993219348642305640e-05 1.5480975106724316306832191268631130789138115846913842231917357051984739953518753554005859524867338601e-06 -2.6782432816050861543724812190614366091700385279908547650429253871388109408283816110426726715021443971e-05 -6.8163616779514611924101786388234752267783799018271750835723727040199842250024766190804924442501779522e-05 -1.1748022389954577481364046841255578151895665952946405469066330596755970627320372317595042435527117914e-04 -1.3044587641964446813246418465060174012036838106452722239001603183984254939601630939157096444213697545e-04 -1.7359509691068002172592451041158641645532913277219834688861971228849130437673173400903495103380007493e-04 -2.4077504979737373066279737972730816226139730775209651793885530990374409928100907976312753563114041732e-04 -3.0330951684921657236697532106353851204531014011587870313590773070304721764310948810290864545359874258e-04 -3.6305416481358145691037776419087789911587943025231041447215201573650646720846195803979140125619793649e-04 -3.8020766779682660923437615689916096843454846707938225952505516219391218865372915427990078092175868135e-04 -3.3706518349478712518750652810099774383194909285440200794327537514283631174629809405232259782874248960e-04 -2.2873550790350210404287759146358632871172471010032010806975821122847329534537495327612511861513261230e-04 -7.8772500076370483053106122111357832040961242627103026711221309975664807540814466813685994687535693423e-05 6.8118796304806945294738049364419062049512972642629808767095918290529986825683929462194130685749686981e-05 1.9594166380137243461550238345798621336024413667487659861304353931053773674093511556350035249706062844e-04 2.7749137184257380092170763102400065079914763917130630344504398337509991104460211088612398399175762955e-04 3.1451151141129154059886217007296025529196733965434820004709829915854183908896217167187575463019421518e-04 3.0989911687037610135051335415240577138809169318341392609822556670211189940958095306993375205163162389e-04 2.6615708036308240142207178668186641138640733528245445533146315611565168975006100064388288721840960732e-04 1.9087789200576868158648562358464375776831395306462853309712062108272905581920315099892987197910664635e-04 1.0502693990154346286083075543521326597200245157907531450268440506565727753453860205239279444906568050e-04 3.0622447517362683079286419811858597984011682503135286201958503434699049912351132448751062028981368904e-05 -2.5390337999868153950697873104725201611253766644695168090850217268034694064230556608912548689574557257e-05 -6.2422546784633600560342977923463342302061732375856851636459087596023821110202626484094681893011219850e-05 -8.0486708628177879441202148538456311487088329987706760621031525255520482326119515801962396883474179434e-05 -8.2862661065322274300268252402239837085306036616543983013836445131425657566004201797309513497589664913e-05 -7.4235027490560577195039921188382315788803305256847093444002856628633561131012296852188512213396215316e-05 -5.8432729816155464691721225767912354220391806436818321658366641835296238067497261503239850955670510601e-05 -4.0120741681441649545189122763972352720379953349967365441834384685648936022452612756634356932978679424e-05 -2.3097407110429430248911221312897249497882288430551770134604414716542024776239506590501633894934406904e-05 -1.0588049232835548251284175550757968949675152858172781704576933222641720667145358227841509730156035640e-05 1.5759823510376346565555603634631928032189953503323108961142680140320930233957054116225832457461228847e-06 1.1525359025266959126315957523827059837783007211896879057576134302374289420687201534856430194808435700e-05 1.6954476066876998577018462332285045222815305991637369658707391328603422089488723266374751305407495245e-05 1.4396718155682810404177631606175056392399397170465898861322898456515970225112391423058730395662512648e-05 6.7711356204304027050266264051625380892387558529698580516029496191853099219613310522742802525268240512e-06 2.4825758243541033395410652460121780367846389310019582484989487389894236483047411483074207838326350254e-07 -2.4583256452802307647769267878847349621465106105570621946628486347433778651108140200962852091822550518e-06 -1.9176841836600992804529048622082764292822912903913434406163760173594583925342419557185415097820984385e-06; 9.3285123732097925613652199910617421786369595905944701248676414222642729973555387949948222153328522475e-05 8.2346157989552211681489324355799723602404384586121553883584562688972239611215481462996925197522179472e-05 6.7550965807764774744933103629481460116039586534659705212370243005909340064502451246952040259671936137e-05 5.6846075617416875498963789326117838475250080490138372029317497168791742962232417176802679333679949828e-05 3.4761492157196123843775472660621210117038359236580160390615385586857485746163815821807300357625950905e-05 -2.2478682333505003399343520970747323790843085326639987247058181986300918415898301864890369999260953255e-06 -1.2060978998080943724336174050880866755183734822515008728987047842339887793829042546680987146080496239e-05 -3.4532426826363173864104475987141738183987681251767459493555719744504652794004037662023735753524970500e-05 -8.1332593261005729488192500938271490382658716189671963698546831571952460713066701233191756592965449243e-05 -1.3611476689504580982669405274858343789360564217628181597838554402148358813212772159906505167182976150e-04 -1.9967293016778825107617584140076801069230020100197580880831962050198727920858484187644127778757956773e-04 -2.5626846038646545651959387612532050228316831260153722572678975085098199856406192575439964336257838305e-04 -2.8734541306401718435790497658697989864579426408441674044565405771321760718407569132918162657470150825e-04 -2.6950759429046323308292540992349327909838598417709048253895295327369835124584725929735125239222337807e-04 -2.0812453089985000525507329153488816892290488283713975753796522092680499781791789792521150624782302483e-04 -1.1602644889719687549921304688712167417349448868659604519042737462256589921752386121380330849594230848e-04 -2.4383416644516988328617050660282168927072237156196241432765119991078967457954351760102248816495148527e-05 6.2429415814750075119714793082192952443974732363828838292901230496534352395272999755424889617373951374e-05 1.2799035457657278474378452435329143310301761604128498550525246594448269230691467933954403005407714038e-04 1.7195303620658475841431866944543256548819273068084611581909359086715308093775303191202206556552137273e-04 1.8695386692680120279529466204696894599798323867359525752718079790307856795040405669205481633490354796e-04 1.7514654666624798620034134691965413577929518406959982116968166661669910548613652656415642083740623756e-04 1.3902734374864969270826708003957316221505264842244998264731937170004289106277715987667169437562397717e-04 9.4322979187029782708230688005167006221372222649071501929365719465952514009539380067611853417953945665e-05 4.6947589705952674381012001796502787214501384716862218028371545553304658696874304630518399215419942371e-05 1.2144112774899492976118333150299709369306245094083442613096083256520898309595869571550323628181818509e-05 -1.6021120204736073325638304684966640908450271103963790900094888127332781135754459029555858490168540038e-05 -3.4246623780577312966412693650072669624847163346860732678831030131530589105740051563152346122652592363e-05 -3.8395481424193117481059997472616570287708704072243080159448723062266820140613135233260444910630642864e-05 -3.8921435892717369423791459970124313585577151106391918079550648498624094551315657198049890173799099477e-05 -3.7122754734433979172963975698022277423651680293040135847083857322759360389167007003333401109962612516e-05 -2.7930499677247696570281010946941393061009307391123044999078796561182909250374027252367321670597115639e-05 -2.0431970101075984885352496472180774546529827656711152443828175767972149518579864637969560815084000618e-05 -9.1003897812940757444429637162394899478568382405478299096983741441161552556227654896727975485753826115e-06 -7.8226694909117117919976948585114648419419780909310428878401171027279778520213579465318906774371863718e-07 5.0570683765317208356827676829670350443871986630144490923020949575100622209532492432932881392392910744e-06 6.7711356204304027050266264051625380892387558529698580516029496191853099219613310522742802525268240512e-06 6.7637486222703677553807425806211887610459295625503253287991373876422769761077346357243396676386371363e-06 5.1022852494398214282681844183545696074383271768215065872900575326384805136797968978120114804293646825e-06 3.2264472658225864674559156213314164755655017636118602612399754286670944401144021435115252340764230919e-07 -2.3544672092490515663439356869670295195772193218017668313094656464376811327550631673594022429975055528e-06; 8.1221083682626276043303477270768000695611703348811682245939409871965457267061205096973903305054278477e-05 8.1475237842971490157756150108234303131507002272204599425297169166681602983216348898065604891621784873e-05 7.6050467936811667884341371054529337674598109313841694615864414755629298216289685712503799789189606974e-05 7.4830579068230473859415148825507982290075106855246624012700877459273873624592325028380522544114381932e-05 6.7198242360130756404755131919857904108100693267912403230409689866291004433810868348278759320256614686e-05 4.7099808453230817026284603109124806681671533415885170235600065667826582433381287515560702494642539381e-05 3.9711064462294793542829722650693859505159497985416234681138711930044992480650062607650272924593529459e-05 3.1919944973801669643598533820534595765789859287363910329661220115250988224218358720380227337539070288e-05 7.5826196108157416086894169675965228550093311595500461041685007855906171737210360891868538679273208546e-06 -2.8716008724967421665503613493194593787031549156473475883178758486028055094056613317789844210908478405e-05 -7.3539943217543323549793939016016471911893427497522731499966653046732062654271117413874939598001292897e-05 -1.2962511781334245531567355092735503730369234016359054345918720210240986797390404968557566992509218698e-04 -1.8242241355151485635561532098878483097956310641271468537728791829888634767827991040568025605784441987e-04 -2.0869655030722864385367060912352853731917388880500510349911025466058796143642734522049727588175746951e-04 -2.0542269285986044558399104582696262500622590282451173388177679157462857061955790859137273059408496586e-04 -1.6264877250404459414291615083726506349324223535978955257322762745472182090657343473621803015822361821e-04 -1.1520221220372266339259514534978134046063602569502903010250174562674066684672899126797216738947267337e-04 -4.9762935749667468328764765114741075427254284934538633919448007620176915982308271150566346347321211429e-05 9.4544219582282658555229040800854818004886689342202424943458474183468701919249402204408725825923565323e-06 6.2464650552544218414771177628292040819983704648519582022313718250379492667166772840324803378038413858e-05 9.8503335651370378277346368182954493366939927566764824662693104379850890128836750681745462962369243265e-05 1.1957997280617502128304815242501796662145320103438302469604316220091378941115598591994465767726689682e-04 1.1697836676300233370952265689941125349182460521815987720663927285358715655923193920383328804944615725e-04 9.8636497080690620182294903713951533857026710586899056848304336808251967218452303358884977359660208538e-05 6.6994138355702770527859257239018270984202033457398565157731422238486036300631627795340463085408873529e-05 4.3871944673164928353442204924151376016496465378977068319474602111258571149564108867718278499590495149e-05 1.8436363089772436720370189240582748795560612952548742400093154400719187016023484485567275265028897072e-05 -3.0519927254199228548550789747447928773331599438597071661775632371185903192741035361480302757932471268e-06 -1.1132732282887319944857596353058488386996441098203628369460323432770108710458970231474406808817515092e-05 -1.9328826850007395113169243373906447100032254742154272454708191529156706009004798229679058390204312760e-05 -2.6682967240361868802514556147915217212519649987096946917347800759595683360736762337791496382238488565e-05 -2.2831575955404879931753675126603164616502552377750843659229162064161078089828043768529078704122829829e-05 -1.9635003334282243027643902425865937173909657529499605149987981547340923137762960675433339969396009509e-05 -1.1229871550082846396713453366192651714668699213349549254272426987232868155962258973275813460346784517e-05 -6.6896332152752193440024134449247940762893116678912630442727211975082381566025632080155156621573203491e-06 -3.0174048546767306131251104709021765143999774975100597796378275879562674302116663858040482457363425699e-06 2.4825758243541033395410652460121780367846389310019582484989487389894236483047411483074207838326350254e-07 5.1022852494398214282681844183545696074383271768215065872900575326384805136797968978120114804293646825e-06 7.2351716330448089331662679304802552977250106529959749793821958996442690515499802375352697024434417447e-06 2.0233647333066276806283640042738896296545190763663473076810210905179068384139582676299761119578298928e-06 -2.3399711152461952923469255833287701850714232932478293071234064383137941119401246238646094888382016750e-06; 2.8969736812207594570421595145633163022238029348294824779019783103750086109752509619474710385840399086e-05 3.4169193082639673026347245794581090437773907331104894612362831317614642272799300250071937793999570289e-05 3.5934744185244510413904057360673811805371128563895748904964099239797279588825972416214664947097429023e-05 4.0007179644770171527774094316459061229640592978695122236471959288093332705631933761291595875613701196e-05 4.2758774227257130410007920678409581243121702077214391802330531688593344011511747740876152926035194622e-05 4.2502626556017783581494052001036273059149049279819506558247976560535307504497177209493609257875935516e-05 4.0552399559961672879547520823879214735042898176333429178439482136961103697339772116673086555521211330e-05 4.2823923729068384129620515158828784388296176824527576773875894264383036399383890323751427031988380002e-05 4.2391740884485883076983391822849919396855269000892865464890082815672298316567994465073271738922863289e-05 3.5377033253795022810566516248320044736046794058220333918460133108274925755629045755475636951038216882e-05 2.3905659996963479175335016326550484276097179679735507401377696091351162922600314940260062983090575042e-05 2.2171303664238249554717384540055199010688550407002768174864828722054464845378662755444019359023206505e-06 -2.6150373124646187637223135587283566131912008948739616504014091262427636038315966606239318129783960076e-05 -5.4012143677319486428774454526575470483800208863995410575551310701836817201609689849128898185649612944e-05 -7.5674488587733155852887288605465091882538781477127413037667663697496926590020123404689684153107249093e-05 -8.2246568521586112564635586651429836111690635015986586361172090252125838234510315790364600593338015388e-05 -8.1281760147628181426908780861106323328563413734122962599815813311988077648307486170682472118066800373e-05 -6.7173742537780983504463150813299941667302435669046796457738282618064673766461409624994616023640242131e-05 -4.7741200607097458610300167134477262216770359650042402152850725428105420565058962615027878518053137519e-05 -2.5006951410761111595064521869912261307466140721976617204249551329191787406605118430503232263216763284e-05 -2.9100995888868849550446370127340515913000255476459611141998476674738263170337708332815750727729771769e-06 1.7446476494967703765331867786028392055582642234292682181607352873967446193065737253691277076056481336e-05 3.0788243349381193234937642236548427810711411724414314080489491027957255232048434344897517358174835148e-05 3.5845834458685321407016006101501053658450257803337895102373864715701253276054943397295376262029378724e-05 3.3352795435771406861549286535138751774764881506577268646231431561256025302773773270819974650243324331e-05 2.9337992444467771137436262167724782405996624156346008908870525434280873772267294511635941851038897309e-05 2.2133271007253146738153036128137285659164296020244921132524631228590555028381181309335941708278053983e-05 1.4070954646463330695290666877496639345818817830070438777810519778270271977538135792748336581192651451e-05 8.2276322157931491293984083468724945987666215881133070541182997180633836072003643571570819133162278227e-06 2.1940149427713996368624074225270690321217210739610684751292047563082861690091013979658885173257341384e-06 -3.1985817677579129896694294930551237743208045570817048686524936502597532192963280149592668268293543779e-06 -5.1664923481027539877546896719830038097352699996747561823857656854414100397810847891075265330316586286e-06 -5.8584802169529793307114981275416918806436365674406807143567648717475261126392391219234838127991401163e-06 -5.1494737484598574987197464381128267729505095125562325277607209205172462415037163184924991607359334209e-06 -4.8956381926785389495835140593501849138629748432242501860045910089186984599416330644755168057539234424e-06 -4.2454494987471722345890380823529342094335753737120641143967493393367181411278614925134555832141608085e-06 -2.4583256452802307647769267878847349621465106105570621946628486347433778651108140200962852091822550518e-06 3.2264472658225864674559156213314164755655017636118602612399754286670944401144021435115252340764230919e-07 2.0233647333066276806283640042738896296545190763663473076810210905179068384139582676299761119578298928e-06 1.2389354280500605275253799600458815208109334530857901431094006267417686953577580232867585155886331476e-06 -1.0029457005323697760436489589872089077690424193775588267310153214359926927292916361677514306338333840e-08; -7.6674311173096704043355776186133333376792492000706443062339899598843351428971955487966175772478576198e-06 -3.0067066798470898962926889194349380209584621414756509581271018491861114911656544743018552795396040235e-06 7.2589272171329521365003669396977193069984699374753216137185675844882145662862395773542467463717084247e-07 5.2322562792185532428253341902568168728166055887029006890869842864640835446120264227865673965974178947e-06 1.0667032634584791042610555598273519528686982508092764063764325964341588958513346792667215304731617608e-05 1.8887198166715986926642044030355659058978221459655206435114175261603236398805280126491511176905662959e-05 2.0516079928640606590569241314837367507468657462927184770165261577849427891372476122324907069031020077e-05 2.5447286415149881482191399683861190149744423392054169460252378385654443127816580651437579750343901682e-05 3.5010224154989060410610763011225655975141789679515671490144332478801325102837710353195277794828133713e-05 4.3907734411756164202554552381457460258910467393403747373898886532901201089314194169583919733341612922e-05 5.1447901845366212743788791120845531369200939013302514804115777582647834164945967574178798449086015210e-05 5.5892592823262207729815572889980967251800256576592197709056743786841394375151687498284884059269663028e-05 5.3777516523563245580138489695729924579854528790903603719383394337900792863069503086101583071777066954e-05 4.1065756657538595655724714120555801886596755792699081953432833054394285681170723478100698122611012486e-05 2.2040921036511787267584168832152659137079354895407894813618428360843020301033868669866774442795081022e-05 -2.8345667372958926947598147484619656828752352868607588323621203914915581211182073848283603719500546770e-06 -2.0926228418265376380472682589597658956850459135501864898522362127638311369635717396536193180161410947e-05 -3.7406213932274344930926417747301638590633600668455450222709631151132788459473346114693384344149292260e-05 -4.5801966953568689344986058772731257170985222791307215883395985858175900675402347626851485639080731265e-05 -4.9223756917408555787378711129529874483116872110763066487357172084892886384076982216743803021840781135e-05 -4.5496139081670019115629937250219061834184561550733308047320629732250942162247295720907310615881441990e-05 -3.7823933189770077344272100347605915933469396169547723750695819307676107307550525075219016593014997562e-05 -2.5359582248863112169339089236322158449058181961345562704911575242750251546225569954079637677476629643e-05 -1.2918028150436636316470646589812122295282099852527113772273487678759556762403846291679468253706768449e-05 -3.4683427040535007767675159697885817669099465774423577217534475559055057816177394104800013665232746145e-08 6.0424067915139395423886570152499000911077285086857115137066173941826057243135735097681703501108773678e-06 1.1334089698335057819790565814544560158289550608873468870020074273673117345731205331401078994629064089e-05 1.4420673423300332246035591352330750721468855241548313475693358588152077649771273082941158995945786130e-05 1.2169244954651094418099820516550988594586907032025110444567395318080690001105768821212380721709662137e-05 1.0672410944325950204940949417048086962919433279025868004035771667425456036522463740366012319535902839e-05 9.9742381429374543025184268630495979815817652524896665285292549605905834494889201316516234277827014172e-06 5.9510330260383679229737653407216740456280680063103967933815047711795842364313505093581806047039691362e-06 3.9647950697716570236666135718723096274786311378117129770078145565461618818349857951298487300991271440e-06 2.9668759813944138826457365005174082125418932919377423947421290386231901104705205905455164666364216424e-07 -1.2195453112057807046102409258076958864580908704283670969273910847597870719881541907956768200492120440e-06 -2.0044595674657300582106512052464904415336214471627260408387837800769087844217676303218146573187324259e-06 -1.9176841836600992804529048622082764292822912903913434406163760173594583925342419557185415097820984385e-06 -2.3544672092490515663439356869670295195772193218017668313094656464376811327550631673594022429975055528e-06 -2.3399711152461952923469255833287701850714232932478293071234064383137941119401246238646094888382016750e-06 -1.0029457005323697760436489589872089077690424193775588267310153214359926927292916361677514306338333840e-08 1.4858166548385144060522706449819772973610082550521915952196209685391322617747774170425433820093157192e-06]
[1.2205587138517422936933825296563481717430305477544474999816048757425049830113429672587901854200784073e-01 6.2024341700809566932787117625854900976720387706110200940809310369802118409113957373542187556090409953e-02 2.8912133928630038625411342876406031060979426549387527399707725727824852346918192516711095830375496596e-02 1.1222408201050293286630149175661796046511506059911395910816060163906361399529769032471962687156198043e-02 2.6192771584403532326382540351795022504155800847204721968061362595910600300799671550281190825875355314e-03 -8.9865870420992592027774345656774032341396204871459782430021639648594488169537425037061878004606506611e-04 -1.8553342159550199550167136250204624914292346042725849115759769891070466846658971414361895505515246826e-03 -1.7242353787656981977034239216868546716858404545614920863447991075788626194515666763142863810319413330e-03 -1.2691717245378557226424197432688198244608673114871560576857994541229205073371981579088165550919556577e-03 -8.2380045164558028218585579725140654362791316480460355485418827311212989574574634127547936779556863929e-04 -4.9414512732926352233458820976660103085104224649303850291719774532274454470655255869547912451441123602e-04 -2.8495803837460352233927515716232925807864744669886273467093339426495705853161306164477513225344480586e-04 -1.6690103931944897124433757609025952955198589671900729373364462833458404636390153534295454043970311716e-04 -1.0819030846818721478094347818717367705197652899092789513215325261632736642179121593188373482087563961e-04 -8.4091980448805197011356748968598384603227456717328911985217856868613327232230394460501009263252085557e-05 -7.7943629554501886828265206901797135719445411916204645844391704365290826824179447373088607606727827627e-05 -7.9443997613346744470320937309550236936304327118856691200542669211430492945444371036962280678093226052e-05 -8.2567056923184541185704273783433390175090199768017896483578448362400569513181886916755614294974862522e-05 -8.4062338218208359386522321644884868099308071587329470979416711314108998472462266083358371268080026274e-05 -8.2759750011084203050825418035971997356670427851982322390670597022221501181970962684970624067087974935e-05 -7.8357996185385598193995646402337880214367247694774819569639542400655797743634457539224596933134432421e-05 -7.1412009464995344546356447130182439028900195999172369871193656482362617624819177160032967169592418706e-05 -6.2766078736058709103813914883919016523330388583918000205167429676965145686232388517223081042889567695e-05 -5.3340605770645513090996993311232860712228372505682381656779700532708250841362092863520563880057103898e-05 -4.4029588798436918536507576750460979191395638951679218143420704010388351460104746803714942917647396804e-05 -3.5697727332566101484495660593943226062621628666336601431681929608311123128962031765277554255915077751e-05 -2.8505533387965344900604789457089152603466033415354135540229284055969368676789348854264159831661953858e-05 -2.2592529728131256993986669897685714675739263039954181816234847830519596397607727245187532235405756007e-05 -1.7797722727589149017822994392512216617384621652555300557659360038851427417672325543520811702435358105e-05 -1.4085517547643641293360354581030968539683454060835032954492802790665060325282403750197678717752068595e-05 -1.1133194280909509563077568121933721717822235343677677257756757819794518748124831136221598629370075317e-05 -8.7765833143474655442193990623544424862568835016770996684190966336607778138164479127753039151293248987e-06 -6.9671153200124389489322371013430521184516497498369138204645164396263806475500893332645527033350132732e-06 -5.4231778338046679921111704426827003548439821942624295548643749244995411027761236426350761634978533576e-06 -4.1565002324555257336201466298016167896880689331343682755178258492418688314538296182259999371386168553e-06 -3.0775149551948387225864774941013315214921653953817110352830633420662016341661140749331397779789417897e-06 -2.1718554555409025305459879756515090297265439496966242789499094777007114979025125024173780151717006395e-06 -1.4012700099294767811698975668334695813539951482058981584736895693034667666897488819842557405485658512e-06 -8.2992801091244452830671151153790449246969491427341280757057517949719222008892311148819500385716746883e-07 -4.1351088496939072889413316891458384063237065512532031022085158250959076477244653562024851880491579566e-07 -1.0946742615335427957061860085109566458744543391117992743204542260516113078244272905880348765828674228e-07; 6.2024341700809566932787117625854900976720387706110200940809310369802118409113957373542187556090409953e-02 8.2753623937855350097748556940930009753670952290403759871358309167312293988177980979921218965278443904e-02 7.2906498370239176152802745281063645223683083893491609445514853703229116249401911157364984405804561081e-02 5.7134308505697773573066444054293745862646817968394318324273442106663184314512153677674039932246772215e-02 3.9785415548406558487710840395519228531192230906396875398845833260636416133949056150207823977151866878e-02 2.3765849374548038738402469792576768575296822924635629472260025975059425015956666262898571784044618818e-02 1.1335312024567804001115687770281416160670491234764017323394856515094914182263117309228653018785251506e-02 3.2660882940460104954469995590350030626044152529843334775388060870322728503018002248530472011230751390e-03 -9.8853533729740617240395159386828770020413097675981634168017136186841823743146218158217115793273533260e-04 -2.5868767199403906713874363932150095117387730822094645886004412792569050790017168737634341470956856251e-03 -2.6938409286534021335333035730285985405229666525214958833694185179354789153197790007522613946310498841e-03 -2.1709302510318358312062494222700503029532309694834188327342112608616847877435835508414741744135511872e-03 -1.5199122899321959642477891578915451915021572008830132073110781033369075283555347211193298223030803438e-03 -9.6405802642475170504611092187243611179857372337657198342955260966756164354817271438970033029418738082e-04 -5.6160710475051969205701824072046944119694594416556950621069575491938003501398376083536470984225095419e-04 -2.9581522141070614542036080980775955666633166163260678113975151061818739217926111732168246958238949836e-04 -1.2986705933344195221357182054496526167240991119737093275975497047322595299518360047444236704651504911e-04 -3.1535252223569401825012216079676667779685984047165345066534736140157306143705020473989086558717825634e-05 2.0970657014202833191609673655887815850162335610140180562850304933085641221698889362285667945898542205e-05 4.0618629236852842056537324089422656252923367696694142447086081151687483958422269718987901804672338314e-05 3.6827787389395685619481828500518144127258630732096196901214643344713457229742923621266476565732136639e-05 1.7860340551943136651441943189690516884283099000109990106327915095314911208371581719313065279365426257e-05 -8.4218715592993503713251511568506139636143338573814139237744447628009127547257165365980836415339632910e-06 -3.5245669186930060476834574117611276297622639931926466531981271444432448718699159781385709234406355221e-05 -5.7194715787751223461932145240254717152239202931044464002999357331828071260251886139378834659060986433e-05 -7.2032993274115094936299904074503206154841031510860571934125260854718719493347906636973250061181605913e-05 -7.8343722991763423833991732993315866883395697264193449148034008813938628999903093869816985245458618787e-05 -7.7307436318066612977705875734768343192303031009700079880926273313253356196240254616215896107950479330e-05 -7.0246779029456398966078691777352868673531438155624794864479211985569360856893564502509861854302148367e-05 -5.9992787936596560635622295290738845693055926984979686717441913514463460234267611137540128274904235735e-05 -4.8118814438080541818799240535570647119102572458467154248389549596630872835358436071896521347944199201e-05 -3.6560711271035186184412087416229725851352033843333198494432792518214817753076967865033731774306755134e-05 -2.6623132893731169836355859144338894708927914300918354668161687133462632313530840422518498284356181867e-05 -1.8556729507548701647409697791030686146190141957498130974463237237414536540029600139722321222780500016e-05 -1.2447020007349284500454115986556952168005673947948680987833316612205885625096332413607232384063887490e-05 -8.2454074919189514664976877995500884451061254743600391538144813480232545984637744673038572749342217017e-06 -5.1318267043073290788075927678373489042869892691849102406578679817838784791955379902516633224675474219e-06 -2.9313552278464069958664942398040252424894970514039861128819236313564788422337116500607581633476265882e-06 -1.6985591455714853234585331792420089722107238178524767941657570608761106408653634893535804797726202718e-06 -8.6223425432656150432248104070658789659260927384156278712103364767934332158157211373947183936808648115e-07 -2.2679637551131164769578012206137330328154267345723728756382655273161137287256097539171347954157843002e-07; 2.8912133928630038625411342876406031060979426549387527399707725727824852346918192516711095830375496596e-02 7.2906498370239176152802745281063645223683083893491609445514853703229116249401911157364984405804561081e-02 8.9080562396454746198969818353085749643965642172214440450045517176771369553286544214410544344191044146e-02 7.8806613379761441578202078925112096313761163288255359800324955522112232658736905998836585526863314346e-02 6.2764381914500525235742810428389902715835509469124146282189551569980550619766918531519456958055198621e-02 4.8027429420292546264667026525181165015754344477036867970422919895445567797656658093102562070540431364e-02 3.4882014141415708302662866892371423333846589397797458292532100069647213369043327997597917234136439318e-02 2.2978513578942471523819957173712547273770366094292696707929668987081447373845006761965154007938081908e-02 1.2827488587793124431822004374458991755158140250884429284120584848120579933565837896571900853519237887e-02 5.1458167410905866147424387915282724546518992601218670709544742010061473397570880854665795259009866916e-03 2.1415120181280835849716922051160478752552893258293619424412524303130520479014321885604013917163211285e-04 -2.2701732864992577074301162487495063510523912907922153318876238981836372743826406830220416062895446908e-03 -2.9947547713018979205473327867742582322305627485142682469445247198505403157272776176757667456623426761e-03 -2.7214380824378137617584415207980628678269771697012348614053699392496084795975503308603686124882171550e-03 -2.0592968238064222110429044689368919284621184809519939008218308444378740108847129652625966955875123326e-03 -1.3848703433464276030830602730921971940700294481655365602393857161137552919590750330624219868685880365e-03 -8.6259977387968490333847658155274653439381233512624241263225446784353824935411215299063737272970217984e-04 -5.1902593823286610102947996013834077941857847653477831681947792824966488582864333956640265888175896491e-04 -3.1636767669745249748222608576623959492363776335174117645051310315587850052667450712741735274719963628e-04 -1.9721213652150875909827345167995146134516400461898738904062014164716530497338266735901372753017324681e-04 -1.1858970703783551577188082341716657716099747031270219633008601178187032955295324097413624021601565828e-04 -5.8195697257385420017728645007064961639236440770821650863932180770460612732523260065222555164066409228e-05 -1.0616835882033394833901492276055784250203933344923189912050481554312791971869241216864073521867671613e-05 2.0349998019075250523259334930592351569678251115075002765465306031770529689470933623986828379053637813e-05 3.0040667541888227399278967808849986160121742571481604192255701546132903222594240119771405555898950075e-05 2.1884146999523695120519280106074030656983933700372985779493503775997823182810259652022737907232782414e-05 -6.5403593146989001361680082140707430282295154372487630892407670692066928259376141356341215608478376604e-07 -2.9562191633410044399893100016771261535723320850106233245443360858776493688106251264332639133809286669e-05 -5.7841009443353906601016831654858110288744262439999534033936197250305147599838180209302310410623536284e-05 -7.8275267065933170614153765283380064843807109360792477929274282920084040710663654857568813228589705837e-05 -8.9466682657854448123405897692992252928200940235015378209573349190263663595355378873306667309500124474e-05 -9.0973020674364570756306474473665324079772772545022229799773461854056046035839552628260977721626639102e-05 -8.3169486445195970161524587285342497320274527872309725565550901623728825183037528386927650732807585125e-05 -6.9911612455060546242402551040930496201045214579283010265346538307284691030337883534922656255600896554e-05 -5.3328907895834629659417302436758797468559794321509835566603856452419357606033397269970523450546604049e-05 -3.6724125404776693870567579695875685463645046428312528365610643581325762893123236848425429410536940626e-05 -2.2632609220189817979994515627634535320999731138704877240167436254195133097589303117971681216493685644e-05 -1.2033726753345056466570745631905408938148396223214654006886171740113828704572583792886496935042810805e-05 -4.4753739232825334085028691832978343525163432315089380591596388208403316120416484687501127780965897096e-06 -4.8696035707890388933400275863703907185119415254628397603689361532474083537937072414921049351051910801e-07 2.0659052074643650292289667582779718395342899864099247830143399555365245704660156524763572347312493189e-07; 1.1222408201050293286630149175661796046511506059911395910816060163906361399529769032471962687156198043e-02 5.7134308505697773573066444054293745862646817968394318324273442106663184314512153677674039932246772215e-02 7.8806613379761441578202078925112096313761163288255359800324955522112232658736905998836585526863314346e-02 8.6011638314633404131277658086721681047521437818350684118023548004301608874680787115666446486359109310e-02 8.0290016681211860516403840573864751679324328048794044667895983865119094402236136837237419269045106203e-02 6.7991248175728783536986128436259275188696183234354861782690678407956673776499370137071210163350181312e-02 5.4318266905866665391653300896642885037942813691942720123912474722922207170747908818636543316046033876e-02 4.1618010585943424054445324398187376817693583070866896523862832615634601624869317272286890295982022225e-02 3.0247728890291279097448850702807004741562312630461421980453241081580367369472735460469375639342135293e-02 2.0254939355448140623512708162858397002250491781989252095926349148271165758915896513656854853940338354e-02 1.1834326801109127286646323957169303145654332451790284704208117822639574266936739317769215723099568327e-02 5.2427443009340176628310705929394091083572904408754110955268333177640166440878664401430981148506934247e-03 6.5625260478863116470055178354786158797839318213004799888411459163114304807792859671039755813694849626e-04 -2.0010243183001974333689330120984075877333361803738547286496884009501166297869696152866045989876403668e-03 -3.0830396293967707389243453761955369841098842702583312187351443802320862994423525932212039200096611610e-03 -3.0898570512408011596151293457637401532149300902359103090483525947302283696590221649185717828880644998e-03 -2.5274195257976939587736344328202312258689460992265599662543484961993026550683880640708737082458775663e-03 -1.7881453144165754493120849369021610750971331602144565961326582977581340134978969889936911912883209442e-03 -1.1015790674491182871585481886477827640494745984610251125832729926006676563922512962260757739431147971e-03 -5.9100421729687994219121497944188754976640742760695454484235033197431258911857607273771322540296913286e-04 -2.6832491282271100616566486553640967810214636614562532579943342201570775372865132003347402510083154710e-04 -9.5498210911344890974833278436760054561905899631171679118652558946105246382905894279857745198117733863e-05 -1.6076165453222987153106609845301618184517084760580666211298027045487025458085608893730415419078011953e-05 2.4139055649079654010306675675467318829787371027611571297674102512399477049636539691402644061067790026e-05 6.6448471707382989107451327957015004458385342778957616130973402580346014230363770639144755758175307248e-05 1.0214511210357102013498061152495963557525861481858382365540829521078676083665005553412286109648794201e-04 1.4275194077992805509467862979927481993555835861737075020224592633626651685260408437979376323013587358e-04 1.7288270376242830719065915326109305068942744664672813623459929798701021684416369219250780120224117088e-04 1.9299850419206279503506137853072218586345916338850886450012482320570283718544748987470296580764565727e-04 1.8606633605992621572631442572440119175926048889393405637222658875342134697320601566079963316691821938e-04 1.6743374293158017335773610384505220043256067664226382999023628241117155917318387740713017521767196551e-04 1.3962791946828904699311021549916447602322690544698690008907173939506557603802799671568613596116557786e-04 1.0025234292340758950710476592745854721914623731666576101168628644928095534738682908680939645760485347e-04 6.5116407106386201229665656743586042451894427199584574361075651624348065368523117163679736545191758534e-05 3.2376853495739148110280580434790049017616296290362764780937753025215384993475487403072955967936028774e-05 5.8406606804167540261546062018598149987301570562638291677742991792831762794757406342747571868910170667e-06 -8.4614471459492142030654390376229764577883880991368193411939375112134086314405770968019363460192522850e-06 -1.3085555642683571090216485962977522292946695299933581751709293246419832250262217645836852941095478033e-05 -1.7108875322116953665915174125569602893578958855736806255571708915308066705521687426444963730929052458e-05 -1.4937359165970143170058338842295468030920552285617412616785883677283021431654534667540384550587810619e-05 -5.1577386138206521747488051976834014922254758084603171143068561781525391528850784244600814807992112911e-06; 2.6192771584403532326382540351795022504155800847204721968061362595910600300799671550281190825875355314e-03 3.9785415548406558487710840395519228531192230906396875398845833260636416133949056150207823977151866878e-02 6.2764381914500525235742810428389902715835509469124146282189551569980550619766918531519456958055198621e-02 8.0290016681211860516403840573864751679324328048794044667895983865119094402236136837237419269045106203e-02 8.6035186899661895592703811472604719012003505488221626029543295098990836945166033513107181633593317957e-02 8.1182455752487339444513939752823536333550211708462028178683581366475438769636705484803059298394463305e-02 7.0836792114982734393986009965557892923869300235801087027275238985828864578028970843475674386551071703e-02 5.8642024540836017345300343532611417278128863639217462221388381747963668528018037402674927678637120325e-02 4.6881287493513680498617903542649179293061899661834917276251355621008357653365006327918485503128387246e-02 3.6033218217013046196095448968378252773356607435573018061124030533311188811833850077443634449172061098e-02 2.6105961683128516901167229632506961637263911748448499866972750746055698678577145494444082393458302482e-02 1.7348820636210039640628925569625622136369347986327027196590970410054734284404445387629692866500687782e-02 1.0045921684135577995182216029472410060410925483483146698698336829349453552588886389586278323879398066e-02 4.3688449569960601574605032451124569132786736786309432027105177218115424327411639299839088926253904106e-03 3.7187689276568714576019085568572334393302782546890553339647670878644164782218626782864920193807450020e-04 -2.0322907733640705519891266277627378607653807594595189866183805300813446181132879229230877102940772886e-03 -3.0898954251516174084311053488787110732077755703304222402569585690101580061609377273871939342813125532e-03 -3.1825291547778110267646008486884055653605792659643456795999031156475962788913566330280603529976877880e-03 -2.7325895557818579834848310443570446035224876761087483335501622702786275995628420833136983061060039870e-03 -2.0649450884811301688297866962949820814631740054486983741616738223189750895986820371114783843852739674e-03 -1.4015353617940530223888872327493955888287333417064861972168170892358554506391972869719844108237170134e-03 -8.5114397096619228590003856460740510912672274826289447669132014666132421689764250524583641020943308616e-04 -4.5040635717486940039859080259937945499324312021435788541596978892319943000048963129792160820257336059e-04 -1.9632933487796798020726412382137138275923142579595228957704938252859792822017755081357729537799414821e-04 -6.8374160335273082554315395548262530635693187796219182638724959115081899577569118772176025327188159793e-05 -7.0280094235453874765544678578652633039012273902182170056679666369046612398242676278041212281254854820e-06 1.1599116207733482296727431956926900420019886895798349642156167055180531090721144811145790292665792740e-05 2.4530338548357524926867890240726285566465982483333017098527252351131179081444772665818886254354528134e-05 3.7861995164866379865789507680904585763340102718585639218427543254454974294273971336507924658446284161e-05 6.7942426225092656294536709408261543831801613598941797257305723502374314615373919382391617992702337705e-05 9.4611216359506244691993443554144194136554270234066604459195830477416478292953688537341896602589978335e-05 1.1285212602096317546809720688642383588897244412585339438088654630287742495705001913693673682060684248e-04 1.2577352773091228334541428897690431653548310525076790647184814095739264427071560611612716176914120051e-04 1.2186378429336497823330775210055229405325265472311239217671996753766114350826124981582722172609420901e-04 1.0979268317076085233029285288903331397050263350086430273391960505732865799490479077126327633477514554e-04 9.3409349295359698572263177649829672913050097194392865494344954190325505785416309465429324787021096964e-05 7.1319313111888791664072093945580043579325006600934612474930729808290188753231611156036311156843623474e-05 4.8317639847401776414520697096756639096240845456098681027458277940699071335138506771729591200836664153e-05 3.3875041977636517424162982808720066267202527567723179757406587369545614326879466461536431202984174245e-05 2.0935282036366338513581654351309103793476895216290148538085522180957282549393949099503860428052997790e-05 6.3008902465440554114778780648974754220881423074852103689804728955267087557442807067379910417052247594e-06; -8.9865870420992592027774345656774032341396204871459782430021639648594488169537425037061878004606506611e-04 2.3765849374548038738402469792576768575296822924635629472260025975059425015956666262898571784044618818e-02 4.8027429420292546264667026525181165015754344477036867970422919895445567797656658093102562070540431364e-02 6.7991248175728783536986128436259275188696183234354861782690678407956673776499370137071210163350181312e-02 8.1182455752487339444513939752823536333550211708462028178683581366475438769636705484803059298394463305e-02 8.5655295581262733208407176622923340866804835275160569118528422712845565586412011165097266076645682962e-02 8.1692943481092909205970001570971818968636758951277855157161667894001044812004841887317501192160031581e-02 7.3140568300363229439380518915415220383908125040137091831085647308049565525628550807176920120509913608e-02 6.2099927183850536368043914175152377099687853504078521060989690953783985496398916429159809865642705294e-02 5.0799336577785205004136189487602143629846466167371689783022122616478267272177533835718917707628906482e-02 4.0394595433173454120734488789654498261949258333430171232026938043466083016150524942341804295111275107e-02 3.0847647498715353801800523467245552052706032807790457737169472148976306933118138071020676585788694806e-02 2.2091351000682647673489170171543638523535136212986030089297743871172195075665176036517479195201865612e-02 1.4423430577568319999500532188774007652481659919238464181147257720497717071511213012955563130443677970e-02 8.1389665954259816425555923130648346727375047726231704823269699035755757286940806974080522074550636432e-03 3.3110001654406471915773821228986230067515051766264853231246559407976321636296749615094961122100261488e-03 -1.1723437895898199053350772527338754446650733162889052748490860075986853254051503803349575117046429952e-04 -2.2359320759555615862586525893970030701606030588515031514135885549603095115709099507097083339720569551e-03 -3.2039618382351942684905944963796146021966529028661297827457135965227020476413949042261848497085037124e-03 -3.2869453945596300928393166224592286643607965464442256602836437141222072678575072841326120648195871458e-03 -2.8379243908223162100018407277615749413605460039992422736546358543035353820588381199427470081116765853e-03 -2.1823295253780802885475165867894148448751556111484704597280857036005043884568192470240601103798329971e-03 -1.5405169267080511792529865614415882399195120098997766203039055801194216580523584991169826409128853502e-03 -1.0140002960926353301380698157488433925532315970435863459444289852375088211986740818245800400319332535e-03 -6.2730375630495585219752965052634331092203662733411077002472876164446330059555907083223437586853160591e-04 -3.5752473038666013794222889799548336344036380402955243197323857011550731008793403931497744861195040021e-04 -1.9317701951503329475420142400620508288935402695023773158726083482035647859407891274635666445763593753e-04 -1.0811639066806322158644064927993433701052995738593691410707398946059790938876335329483028858820571472e-04 -8.2619264668268119895890335920079522506092613134000933618393054258728391130114638518889368207633765146e-05 -8.0088394430518665827825084658863941679708004216582908536256993516022957428502625558121107740662271279e-05 -8.2248018649207550365637066921518846675037826803024443092929088266831748230268607457552515127434367494e-05 -7.1991718888206183212119068929792373073099983505253274100864704923483595382495176221380972184392607133e-05 -4.2730308926216016829535837595029790830616034128088781928723669053549152694172068470231679583374989415e-05 -8.8290059842686988155672576009292415956857086096532509943745052176726098148125599979116267043681001199e-06 2.2304506898808827064321789537958810665192982764549901630998303644902097300873925184221808591801627317e-05 4.2385275203511873576114247342386018246578318451610417369245662388086136905723525204930810930032395766e-05 4.6424447343204003698133442374897318366180097652123177330539931547133094733096668471797719100962165408e-05 3.7969298011454777424438843206272468531415760899671418897741015649164918806532944381712268151403174152e-05 2.7136857748346645402966812546886096774075433896364786385654867333572448849316549075382914922436423964e-05 1.5465564806386141223794611656230434316434671138940133977378883264360287497820851533650695786580582865e-05 4.3738355323760280960584049516230658392590877964573669671264363640404661031883186271952950725358990550e-06; -1.8553342159550199550167136250204624914292346042725849115759769891070466846658971414361895505515246826e-03 1.1335312024567804001115687770281416160670491234764017323394856515094914182263117309228653018785251506e-02 3.4882014141415708302662866892371423333846589397797458292532100069647213369043327997597917234136439318e-02 5.4318266905866665391653300896642885037942813691942720123912474722922207170747908818636543316046033876e-02 7.0836792114982734393986009965557892923869300235801087027275238985828864578028970843475674386551071703e-02 8.1692943481092909205970001570971818968636758951277855157161667894001044812004841887317501192160031581e-02 8.5773188104796740053657713036060245265709516295436972349580563120975737328459057957107677262039236356e-02 8.2150424482722105597711837127326516560063092864327873635541658052561370034569463787809782173210541323e-02 7.4537855616784775033900359415718934460667584914831274450061274187152779578933051850549607467699696914e-02 6.4742097488224536549050768568213714092759186424651577080543868833122633979133964615293902306475756816e-02 5.4060687683616464499974235628054959433790028393937815558679284206033538997663927246221463993855469492e-02 4.3902394954329981612074997383785192927540370189104289088620982970787872661238958928410878662692839663e-02 3.4718185847839360050561339132121920881933484755879169716302008504078461541179470774938807094382458106e-02 2.6258325168718467821265974087518626279816361620924204511118851443446855563772852451364591722910232780e-02 1.8478998095674720893448422366096408363112511451323080486992523938758392156615013310682512870966202519e-02 1.1698149609643376467585677367269707036840640920368578366673850211589531169638470511261924027411234838e-02 6.2332809311450946119457930200021343002111604285137752268140508894664464348787650449810222574498692234e-03 2.1373184319028995325328657044180176968295952296451175378337301290216423000173916497076393990311401108e-03 -7.3428608974748233536310952846033739710616871821200134234723575991111623490220499709357507699638733052e-04 -2.5147303396412479310857321652515207415675394908414457685955777721965835981094639281975013397274365643e-03 -3.3436887851780220105769043262167414937819481745601744374026721624845080209052505679669128877153234021e-03 -3.4101427796210019841919225643162776941581135689595888457667274593752357413184367633168355121441316846e-03 -2.9752226007124318035682150362448722867165594719129536420092607530822347972007664208390538357395480844e-03 -2.3269432740615148489524386775708566369725700759004664505072557383603269348292637298162203440965933944e-03 -1.6955296186055488534725366275016247744453262291957793853382656191249397663000281564048031898788179273e-03 -1.1764363576346511536979376263093790536937107431527480266304919961898922910295644601079784000673363505e-03 -8.0329249524789747304796759109494720808942832792910444458227542070620284679245460093530003224953287234e-04 -5.4860908887483712180003997079393483465378894223908583658846209961316562846255558425491597314147784967e-04 -3.8555262667046055051400771430138877889059661346239958792625151297409487607465718835473658004186971969e-04 -2.8195397381784859483702858779640154863847072415989756732502218698157322486380547487054170016665441138e-04 -2.3491421127411161815698877814713658027765868616146768967409654730433121878744458569183083469322456084e-04 -2.2721165458502119138868095914011103786278356461361763194080141822299204269340433819174899047408527094e-04 -2.3045062226799485174682026626407370347873396835644949172266724607409505264514346237608481463912259908e-04 -2.3063097188740648490770300005152419546038246615217611807275814584974536512617897670391278856319444905e-04 -2.0992894903591835209822131450304533548485962621371745319394986847316225903026728715882857104313871646e-04 -1.6874797368894326020794217348298785734094337687054370191157706836173376277284647632820543799504110863e-04 -1.1935065118552534764528643349846663888101058105195895934543625375739588535169200552727928407421715778e-04 -7.1134488291411789021358937477999938514341689076739709245406761937769879350704410045671732850732000080e-05 -2.8762678206720152910347958968010735283634416262671064638604599315177052556932343150005783572262541854e-05 -3.9755033816760401437081529918141208602421286994853988486882437664706751700135696618815667770851911550e-06 9.8338873978434564000989200938801710159658064065654452852968188078295276554910908872621472273737501711e-07; -1.7242353787656981977034239216868546716858404545614920863447991075788626194515666763142863810319413330e-03 3.2660882940460104954469995590350030626044152529843334775388060870322728503018002248530472011230751390e-03 2.2978513578942471523819957173712547273770366094292696707929668987081447373845006761965154007938081908e-02 4.1618010585943424054445324398187376817693583070866896523862832615634601624869317272286890295982022225e-02 5.8642024540836017345300343532611417278128863639217462221388381747963668528018037402674927678637120325e-02 7.3140568300363229439380518915415220383908125040137091831085647308049565525628550807176920120509913608e-02 8.2150424482722105597711837127326516560063092864327873635541658052561370034569463787809782173210541323e-02 8.5569866237076513400080697969548010494980357104247502084180091259665628414398609725883652538130598831e-02 8.2583253384095471539049811496380765921260949253831169085716203313449772067822276052538130048766852004e-02 7.5579402620592175987612234091624036307606229168146004933661816186097849758068677168163291050887577769e-02 6.6696420218163070131068458097657911148686373787472527260626014313998626102327065859289225053362090986e-02 5.6876272709026462177160344841456655102908120595304183229331646836050785372453021967225512052220084825e-02 4.7033620131931952622748424064897760944472424672823984983585839987204559902726605441727429992384078618e-02 3.7890964875214965266561869163369696197882317103843074041440819637070551349551207360096252393866361804e-02 2.9596813475206724657891028615782398757983383736313465075939045716824802989831690757989431793060226738e-02 2.2015547828510786622093215855154388127215625438112326269329939029312806062278288454178816514605012278e-02 1.5150861163955051061102727009010997083405268498161686073791576298139714994626700808709310512393122059e-02 9.2448762476286569846746436420467508214272410852270618190904303657653771988875224701954061758528437116e-03 4.5602643412777570823129812445168535667085778842477974768012932708144037562282355747043810689862142394e-03 1.0966595149009335344903021598889634164603588238593449233775455900790378792935901576169978427687902187e-03 -1.2472406174719163964094353947757858359819832802037158271246284394655192212075988696804549907002027035e-03 -2.6428952311017918615573861824591388892315359455693014632847421087367505032017194492333728853916584677e-03 -3.2508343653594631212994294464522521946012354391695832757853275984612144121570409487150790842963062751e-03 -3.2325341410796432638207304090659043037026467678104217638173820812432877266757284660371626330573252610e-03 -2.7675672406127059262905708668502999489908882918307325259866297413205634339254002117079126221842426425e-03 -2.1449206709558712654683824867315959702508623254074894302494834301330170201506890428647902500965412443e-03 -1.5026008888157568130283478926659584568557054579077855623035739246917233693796733832387155600814162237e-03 -9.8129019307025949792964744004017115548444396209489544556910521480183216324549280939311036007603375471e-04 -5.8768866454863173915518820487567624200971230768164400761919411333996445236318913303669087300103586578e-04 -3.5330804600098976125902426592197832813172648498198610665490881882712069666992839216021384712721109653e-04 -1.9738590823814425848701643740241848117549855848395333150131440580870701428556800525797569841560687571e-04 -1.0083870987406500411352239726443142508242571617380665838592596743885884706694807864047249235243108067e-04 -7.3525635280722763439438063912381069414026852891807752378262067732022841235818586027917609222596286578e-05 -6.6269629991114910324838401726082052002940606075881514552890917538537909834676477650096666647950668818e-05 -8.5688494751530329362703295094565268099201535984627426286564238280165203896835838159978131665697071857e-05 -1.1480809353214826364831401260731234400710901992442612165374029790367115372874995746267543220822396161e-04 -1.2234685320661910306786915194508873695051780497573847753854893577618387122722733403687649944718280641e-04 -1.0621445503227469350632526919904213512119265572001316678397454971603149997225733097663598357427368090e-04 -9.3019957409602840854562634941017288379850749601708809506859713984694988267229385407778598793764021985e-05 -6.4959045154903677433517763829062960798716844037156156612652112799053208109807682244435540276902269230e-05 -2.0447512612155821686082989730309969026770013123994596952703125183054212241879270677128471580788180718e-05; -1.2691717245378557226424197432688198244608673114871560576857994541229205073371981579088165550919556577e-03 -9.8853533729740617240395159386828770020413097675981634168017136186841823743146218158217115793273533260e-04 1.2827488587793124431822004374458991755158140250884429284120584848120579933565837896571900853519237887e-02 3.0247728890291279097448850702807004741562312630461421980453241081580367369472735460469375639342135293e-02 4.6881287493513680498617903542649179293061899661834917276251355621008357653365006327918485503128387246e-02 6.2099927183850536368043914175152377099687853504078521060989690953783985496398916429159809865642705294e-02 7.4537855616784775033900359415718934460667584914831274450061274187152779578933051850549607467699696914e-02 8.2583253384095471539049811496380765921260949253831169085716203313449772067822276052538130048766852004e-02 8.5309651287570536154776785083386737196746484161516037337796808064286710519743352352813860508857410297e-02 8.2845909720911310892524999698788272530281669176418202896553550025801367221824012750520774897099776466e-02 7.6633916926570072584567509243562758763262145332568240494180505608991908494656867231429535648667570119e-02 6.8301639417238807264767856062339600032558570077850686283032993853404385281054887342158148515833135137e-02 5.9044542335341176638533727719924714358823380357719467012037917698715924788308926465964391104981604135e-02 4.9687377739202925700341362862802186071879556957100828887724339838366327392784557563215102091519616194e-02 4.0771764090246914478843673129591187855186355063441667258232278543515643602862426283204579073171522207e-02 3.2550081627480977045795330991464833033030113029343546855193466343766234887475732660732671504508379871e-02 2.5025779929470182796073323230292651790217090359187458634733516881726972943459035904510739275469904809e-02 1.8187605144976616679501533802662449555000774496660668720369538574444565661800641822804810716501266163e-02 1.2166771294555577685345264418066997564414758290444495793241122532089742625745685413384620491598794742e-02 7.1259406201745597236748566432029067872361706073616621795245402570145947287006736585421792572524953795e-03 3.1723115812321061359185661701283621598681266445665879681152742321471650232793115705695834356670824581e-03 3.0507403523566930774464327399222877471795507658992357461529633344617560979654478366312940544014340352e-04 -1.5789297688080820078170353765944707882633439960979585186912501033800808048129870425815901988665838297e-03 -2.6224079980011988807082502970213497121053617929624270477743831573368791377284465008383406246138300631e-03 -2.9789961629988769728230462033794044722522911418834738271487288275552676374284874918536730091826165219e-03 -2.8304835751411156601006495199792164908650066374102717879878663474100397883555416643868565187078432443e-03 -2.3557003705648572844891347209499591333081608208274471053451515022029221008059774595614853636869613959e-03 -1.7290166269179032040575433119106225334766471725714599535357630117614209701169594075345946748019343390e-03 -1.1027219570251500543936210751377740960006271407321135101356443500235446623967047741305693622533110430e-03 -5.7952016717768087966130063509274462563699631177265191793843576697904426715165836658509611869166349482e-04 -1.9619654172369679347957424338829434359664497489031881156006049753131885676954241877027420073243826999e-04 5.4934833097440864702794184552352374963122740057276901824925516826749680355736444264952500586961421802e-05 1.9889280895289506002638204030429425382903986798900016614144458056890355041182125994276831849959492817e-04 2.6520978950733891299819251736292945226228988595990508546300205604165775099759286601315319375355850568e-04 2.7402488830350282927398037973973662363664157198426578308295375304249623191113741268598646809160326547e-04 2.4452281322987649497404692453028306741000679472516425780602070545921569558552766008799193643575608090e-04 1.9226364160538994083225827710200375078301699159518789382262483349153356273241054510515318957631900093e-04 1.2922245479563793039451540045327862784643854651090304661236440001986071310230595762044488486981582942e-04 6.8613792795339155206264267710210338596967286031051632995986116584243111694959553822318251149113584491e-05 2.4832787118690935434393488291068852478136835655377203823047209789886913629836846745187638513907675372e-05 4.4615419627545549547756075129971073944214172412493494918153082535890811160934793816783272154751261168e-06; -8.2380045164558028218585579725140654362791316480460355485418827311212989574574634127547936779556863929e-04 -2.5868767199403906713874363932150095117387730822094645886004412792569050790017168737634341470956856251e-03 5.1458167410905866147424387915282724546518992601218670709544742010061473397570880854665795259009866916e-03 2.0254939355448140623512708162858397002250491781989252095926349148271165758915896513656854853940338354e-02 3.6033218217013046196095448968378252773356607435573018061124030533311188811833850077443634449172061098e-02 5.0799336577785205004136189487602143629846466167371689783022122616478267272177533835718917707628906482e-02 6.4742097488224536549050768568213714092759186424651577080543868833122633979133964615293902306475756816e-02 7.5579402620592175987612234091624036307606229168146004933661816186097849758068677168163291050887577769e-02 8.2845909720911310892524999698788272530281669176418202896553550025801367221824012750520774897099776466e-02 8.5323492165743282171236756303623566019267697874010971713190278564839691087916247596439308175787489846e-02 8.2992567716280217197310876029620306536441000773466705991856355419904214389906581527284232897005181042e-02 7.7346241108247381813539931532678414410044719077101739424009484744073127032990327432035978304067376756e-02 6.9706846920778771704680489656098016727456563778914231386764746754294717283360986781727703759405230833e-02 6.1036924133319732134678023813646417597116637327229481843287896907429268986293995199610832429667459271e-02 5.2061366126611418012324454030849393295776729328434535595199815758026458710531394461003901924553966269e-02 4.3351735774619833803665000887202565217450944229030873254547687174099672868946514460633599269026774888e-02 3.5239120030198563108362670112429195476574037843269153795996349102315613878429571846359160434659799482e-02 2.7772211542491943150536060487855475960587942157823267629621487021359410708082131737194099128127437736e-02 2.0885357528051725228995197922482285695948179983775319964504548403442658407997185365634677761908380842e-02 1.4684044906890190330725887469394520966685984074916141240354508372728750112378903113526213325850933209e-02 9.3187919771198677758288484932759085866809297702302277033000325094031245425755110415159329843633835209e-03 4.9411839979950051044775786184678081846532545622650390268753426762613874923919157893436018651462754580e-03 1.5932248684173735358534846489863960961788584321628229507246496546345150282022002403045559427904941288e-03 -7.8557098742527153115532460757931074304471037430571997757913283847188772297511489903957981905017271804e-04 -2.3240929806259229813343055077432055343726103464120048865235319830109923891589952633348837443977309913e-03 -3.0867840850169913565687944009547723630754055780093990785848639219320264948146540029698421012641557226e-03 -3.2761444634482045819825481052444880406554245834734392515684594445117883320192354812543073075733764544e-03 -3.0321912050412194728145455549598862162902174009244645593872123548663707970280353110852473695199738183e-03 -2.5518453883224305270681203108960336409162454831994670756894081079665597303788638399775876016564769720e-03 -1.9354175338686117571620615012151429050589672781405907919922888005675069838725479373091388500246914142e-03 -1.3460501040801055795041784204527518726728424469995047725050937105050988618204620738362128149232155234e-03 -8.5100957810080512252019779095909187554130274108438451713427152883430686472556850522336114240681702510e-04 -4.5760959655413566194581868764671335202382625127893820006476771626500452284510247759945267468717821842e-04 -2.0060927711594846024984170061306855350894370143887177785868765185423412744380450456889973419634662020e-04 -3.4817029842377802834551650090869032207741538469308115771668776590746269671449829298248131985988145252e-05 6.7090979480761359487409812216984789503637579688756687015891151670587381744853770839488741600451920610e-05 1.0807184262662091178317833272068583881282688070449679557660978267721452961288587484423174956806207285e-04 1.0551401398473191388910332716983757402086749952432402596017852259705909594171161303495255208434729440e-04 9.5934711731517921705694717046439280086079273433412672398758415699253074840387344021881472877786720259e-05 6.7079373129852892591319967604277894138048870296766481597480320327248698912825690676270359728891280968e-05 2.1013956783327758353190719762622761724390402811005887808004103065450637078400811878192199694567734811e-05; -4.9414512732926352233458820976660103085104224649303850291719774532274454470655255869547912451441123602e-04 -2.6938409286534021335333035730285985405229666525214958833694185179354789153197790007522613946310498841e-03 2.1415120181280835849716922051160478752552893258293619424412524303130520479014321885604013917163211285e-04 1.1834326801109127286646323957169303145654332451790284704208117822639574266936739317769215723099568327e-02 2.6105961683128516901167229632506961637263911748448499866972750746055698678577145494444082393458302482e-02 4.0394595433173454120734488789654498261949258333430171232026938043466083016150524942341804295111275107e-02 5.4060687683616464499974235628054959433790028393937815558679284206033538997663927246221463993855469492e-02 6.6696420218163070131068458097657911148686373787472527260626014313998626102327065859289225053362090986e-02 7.6633916926570072584567509243562758763262145332568240494180505608991908494656867231429535648667570119e-02 8.2992567716280217197310876029620306536441000773466705991856355419904214389906581527284232897005181042e-02 8.5190444162721321384675867048618824783704801724679366169975274565064755536997929780606480483469044209e-02 8.3202108009093657058224425837825496819269779336106993711219234703151728001187636555285491433027798726e-02 7.8048398998781951382106525031258306943368658162490746169955789039347545477045205132913069655850730790e-02 7.0886350228304714628433214206545359163746682033140269195080551092646625739845456996946462306316838484e-02 6.2718239370748682358986187754359305188181950926874411639521286353678896431707787135210375318970328302e-02 5.4162837646485889131843874854433175338132825686792888179286611512340910936890359796165652923135432430e-02 4.5693069806055616194526434729081946329963714433781272558228640014697658404194103007179489512272319198e-02 3.7646220996704872430313665527098181986124839732503464453608464137380974193615638356301294753924787209e-02 3.0142077586783062610176881986162984748157553250058986205813986693981231497491878650605057610131435666e-02 2.3245375472161487518380091182349492078911280717928017383184292411566468032657912910497717150753024603e-02 1.6960050258983349178523207500846677009668259461238157924181891267227049450412272653997576149298247467e-02 1.1369166185796145293357457019200002277058174260322349369738338074425524039393344691932944682796510952e-02 6.6329653279832070271566984328183731824634165786091693726340691977383041865258165746037621471892299013e-03 2.8522964735115592673309101808690936828294910912393018479312506618943230703432461356932719831031703096e-03 7.9215134962322406759518750715205795531678268992237318983710972948425459514095926374103069543402470036e-06 -1.9315900041367636133255110031054139133826786600406433277485414923413369790091613652054029883333001929e-03 -3.1109550772500731920493057143230947052920296730385514880390079784095301029960239337551188845289117463e-03 -3.6548824044261437240248993927287600559943982826500616334806700404437466570436180543454247498164311021e-03 -3.7086442644494161076049470118942416288737187480353243735177263014578130381871815385986757954006504735e-03 -3.3929032091210947024844384475718999470147299397038378613397566591848764248006126193785876354131882922e-03 -2.8802069812678826364440149510864657070913875670333022660230514677598253598247737468346918552177521230e-03 -2.2937189752362865083177438494853558302792970798659503361467511558611924303671543746091781685238526374e-03 -1.7078446510930458352801634836601841871651893742311116826111861445803941156251702091301574730806616458e-03 -1.2007093992888815673085598730433872911868636335332006894675454375136044865224103918648016655771887897e-03 -7.9418593890431498816998681988822089967703184237585414571447216988581306627495837833292711498035723107e-04 -4.9974607321613130844876718608608978843135674903508325281229920144547001283529210496713054306735398115e-04 -3.0655095297053136953096072694959274008260311565081677598478888628453756752955986574322350798027707335e-04 -1.7707317939812092523956068412283032605318356684716920144565172497725660760222701870690565449653071118e-04 -7.6511125180129830869579267342273724066508513247729838496532590028777462044867547178974336774705328575e-05 -1.4691829261245170063586451347429791080567979371119731187971762663632631222290612037545663935609951889e-05 1.0363250793305583095880406212260729569793944416875202503211709221698793576645377290876206259366172951e-06; -2.8495803837460352233927515716232925807864744669886273467093339426495705853161306164477513225344480586e-04 -2.1709302510318358312062494222700503029532309694834188327342112608616847877435835508414741744135511872e-03 -2.2701732864992577074301162487495063510523912907922153318876238981836372743826406830220416062895446908e-03 5.2427443009340176628310705929394091083572904408754110955268333177640166440878664401430981148506934247e-03 1.7348820636210039640628925569625622136369347986327027196590970410054734284404445387629692866500687782e-02 3.0847647498715353801800523467245552052706032807790457737169472148976306933118138071020676585788694806e-02 4.3902394954329981612074997383785192927540370189104289088620982970787872661238958928410878662692839663e-02 5.6876272709026462177160344841456655102908120595304183229331646836050785372453021967225512052220084825e-02 6.8301639417238807264767856062339600032558570077850686283032993853404385281054887342158148515833135137e-02 7.7346241108247381813539931532678414410044719077101739424009484744073127032990327432035978304067376756e-02 8.3202108009093657058224425837825496819269779336106993711219234703151728001187636555285491433027798726e-02 8.5176861301512211711847339943087230976047972749408904943462441491906577201983278047666875027969253807e-02 8.3294796682137728807795596777910523852041317062721263981192369441301092898485937091172804679499741812e-02 7.8507646318787310375323390572541971776628563838483262071642580454819106098240110608625287373822857745e-02 7.1811406865705681728528386626812131952585052191503132553880877513509767525616513579511788006996598597e-02 6.4073764874387332673049352015791545302860063136520013948187513116815852148635448852257068239000018315e-02 5.5901621711829291510141636956165395536477054905489429672946491350521041834071963457311325778498841695e-02 4.7757832940489458060272017516022272723142602765657611100515841148742153387715884773714756952764508791e-02 3.9963790787378898741981283150238074751175451164088647354625051610263477712102462067194348070747599552e-02 3.2616316904987095022046005054333390533520035597585398739821835809085909446886616759561689307664157845e-02 2.5801934104717944862864037747833932426777081359014739383846346537506357820704053568859859851634515447e-02 1.9544547756208825120713448149794608170277711187220830881344843729954486831852868006587732594107508680e-02 1.3892905700432102377931263333513587181674591137044746706951320819191976132134353148796471677085000045e-02 8.9581362519486894405216295147335331713082305546619977157220165337326159392136324597208149885834155067e-03 4.8843043701385837159303384527808864243634485680463949812061348045262829493554354506302437261255304272e-03 1.6602514580234865743709330611654581089799676425426420499244074872723607800846473653070104018858579291e-03 -6.6453490874914997974449855748728165676987930163381609815748088651949088697691291111317397636876792804e-04 -2.2022765286422651878186465608067948903877620010523972478317428822744526213736076494837019227878279013e-03 -3.0426647151769915658677108354327129110407362355716748140705616246783247789667344227954060127080324508e-03 -3.3705374359202465435265960845819273477337510587210454177828414257499501760134252968704129837689851889e-03 -3.2639253788536037677231047455964726185139617052480214085286230487493376579121188792735762933921655993e-03 -2.8753971242797257653728705197547812302476514972743649396537576731423684124610948267249681878271603365e-03 -2.3737241985837209470695011446389442296432395819752071898901141161799035549442121749206681656364428292e-03 -1.8241110003043328275431855412251726928511111437897419990070737810514813428960509788918186978046854302e-03 -1.3171564293602210368242002257737770333542553501554202166945041441226115172059760537085183240128346489e-03 -8.9029792031519335286574466859494820858738929799802468665225180028739337778452502184592521863570924456e-04 -5.4587650066303406345612145622550500182672019043887967490675795033500305238709770119346355269328424507e-04 -2.9822285335165312416113992808599907379331277171594151845797460759943032417251789020210519656248698321e-04 -1.6433483975040809690630420645183208942399415312821296263298978375900590351297571384563215280803909175e-04 -8.6787683315399131539528414650407907439693770694645105356451713466974286622851169135471516758588525334e-05 -2.4686808489526818508627932611327767506043191583436207654386971118285025008354963328658876322872394753e-05; -1.6690103931944897124433757609025952955198589671900729373364462833458404636390153534295454043970311716e-04 -1.5199122899321959642477891578915451915021572008830132073110781033369075283555347211193298223030803438e-03 -2.9947547713018979205473327867742582322305627485142682469445247198505403157272776176757667456623426761e-03 6.5625260478863116470055178354786158797839318213004799888411459163114304807792859671039755813694849626e-04 1.0045921684135577995182216029472410060410925483483146698698336829349453552588886389586278323879398066e-02 2.2091351000682647673489170171543638523535136212986030089297743871172195075665176036517479195201865612e-02 3.4718185847839360050561339132121920881933484755879169716302008504078461541179470774938807094382458106e-02 4.7033620131931952622748424064897760944472424672823984983585839987204559902726605441727429992384078618e-02 5.9044542335341176638533727719924714358823380357719467012037917698715924788308926465964391104981604135e-02 6.9706846920778771704680489656098016727456563778914231386764746754294717283360986781727703759405230833e-02 7.8048398998781951382106525031258306943368658162490746169955789039347545477045205132913069655850730790e-02 8.3294796682137728807795596777910523852041317062721263981192369441301092898485937091172804679499741812e-02 8.5069648110268738185949728600763786741432927756139824593934605163674518683818351681197847236301418050e-02 8.3349820379329443133922724020884631727716304554398961976406916991270032370264589468820220947179636874e-02 7.8867011098823778418053543575512667928493309120399174572456764110048830991783283824957503890168939713e-02 7.2562753769347189488963861032400783276430101122467250688389274610704348225997385936942408281274973308e-02 6.5270929871306046563272318106840935292355968040467264993754676429548755525443499556918326154991721591e-02 5.7512647297107386893878379979261059468445031443467205511414202493752324614557342526445687347001331040e-02 4.9744901388339149915043524654120986838222045080399680695932964958120809109572459503639376532304812701e-02 4.2197376061392513272577895550700944605691187070378011882358589416613638564756177327938704245243791935e-02 3.5039661464851089819676093403883836269480658135703434293255800369132831431324227093460874828319649978e-02 2.8347902169883848714665207955986321380819530217249797517549267295217642504118281430521689559856479892e-02 2.2145422815880201355114820332793988579126621410016755572223778577154972869828015815371010436981178951e-02 1.6473477326124989990402862081069534756941047167616879845738330740573679384350608810665839600424968191e-02 1.1456360807891205741220073804171435923351578544227558092867483891285940395996791760856187790682988092e-02 7.1239326750245207097096298589674922977605813411598355067036753778037912250310970709339105889225375151e-03 3.6215358423909172926580888225891863294805771392028580098177993403822687980116021431652486933157242004e-03 9.4894165237051818893140639005280007132087415422274383264391217771551160649118149398427928278747678537e-04 -8.8449744335898535891677722535884888512505054775630066921000066206747866439220452419640535993276339664e-04 -2.0498919395533707118318337732303369976993422164920523134079788712822158619622127198176887126295681636e-03 -2.6298100103052776953798373153627123254231452717905224148706266006426407712080465633597430403869041606e-03 -2.7655463572574301960965874846912591058922523867002840216094229832700158335358939968536208091476505116e-03 -2.6051679647608295992361756678970390182428704222922616290617797862032773728716595288991364460974879563e-03 -2.2173092628530625925882826161150815743800655737512085356592724958879335808359211456730602413430350224e-03 -1.7458290594527683954962614196876217261339222789711263273853151081151182486296260801682789474975345216e-03 -1.2839439301199542307248300323266529155313990573461527441285204630517245000990380403510387927881451037e-03 -8.6678171177125008036466651959052207957205337483479731805601181577986200258952579424530043780185008521e-04 -5.2375514774782259024240100034199985257441062711434623582963276969599865431655533303322197529618723195e-04 -2.9456593103999801416789910969115112933670767498322789172197704528984681521222317149836504493032090912e-04 -1.4203637314905988083437502401331624833475687992671929725146035615394764507679304923992641255544553074e-04 -3.6891955822279764956645474844056766180584292365978867476330123021449175817985273523130996431421875605e-05; -1.0819030846818721478094347818717367705197652899092789513215325261632736642179121593188373482087563961e-04 -9.6405802642475170504611092187243611179857372337657198342955260966756164354817271438970033029418738082e-04 -2.7214380824378137617584415207980628678269771697012348614053699392496084795975503308603686124882171550e-03 -2.0010243183001974333689330120984075877333361803738547286496884009501166297869696152866045989876403668e-03 4.3688449569960601574605032451124569132786736786309432027105177218115424327411639299839088926253904106e-03 1.4423430577568319999500532188774007652481659919238464181147257720497717071511213012955563130443677970e-02 2.6258325168718467821265974087518626279816361620924204511118851443446855563772852451364591722910232780e-02 3.7890964875214965266561869163369696197882317103843074041440819637070551349551207360096252393866361804e-02 4.9687377739202925700341362862802186071879556957100828887724339838366327392784557563215102091519616194e-02 6.1036924133319732134678023813646417597116637327229481843287896907429268986293995199610832429667459271e-02 7.0886350228304714628433214206545359163746682033140269195080551092646625739845456996946462306316838484e-02 7.8507646318787310375323390572541971776628563838483262071642580454819106098240110608625287373822857745e-02 8.3349820379329443133922724020884631727716304554398961976406916991270032370264589468820220947179636874e-02 8.4956855707494490594962674632217213643434703621897024670315122710163697973746909846318388001725893595e-02 8.3304737843302789572246602518622333948161015624163555517345035973431709024055045414018906757611636846e-02 7.9146181655060709879481478242597762484486305955017560759786735514814118988579982890454760537788086047e-02 7.3245538641892267516465898933989305674537402157960019726326401903642458479130566483188591659536704722e-02 6.6406994448116272713520977416676356404150042431290866895834277745102432667062221632689831368879585136e-02 5.9137056903122603085992257165364410486546512541809121967324824767303399737059642367732396001046336964e-02 5.1714141528451276493315058978191613072708662755742776500449303162182793695261749360507735737728928843e-02 4.4461811148106775590397911133178865301809606769787036407604209185386965247795478706182942826657485140e-02 3.7499325758032950726010303532059852676358129761406588408604665452553613810833963960572895903719380722e-02 3.0933962645908654360637518218289099152164993167076919510519117556026090915948810697140572214327580148e-02 2.4817370841523223174115443634389927023855117185539708813785971124532375602629036201049331828079000074e-02 1.9232780221764398164861659853227623490122360792483474278688167516452114812767458305927431031246414754e-02 1.4072108324713320285507181284774147023425726734528710427313594097319040581882371744954508015960997092e-02 9.6191399676415085293332739397721148756690309301213845137210037980513543864164026371143154985306176962e-03 5.8753528162692930898181657322086530753120992994061854691213883674973338478729959416502817894478264033e-03 2.9747126004559402585582291101614932683674323295536363713257647616417986173742828767427893896099305072e-03 7.6405527497468243856025620088198311382972386073469998302928141853796580776451132527240306665668588863e-04 -6.7967824059916941682446585443855330134160687175645364078317687888050960011992805212782793320869139753e-04 -1.5082512677489758539024600398826789952932671405619364900522420629101973240149322612920346244562444310e-03 -1.9406487383978438864031946764369234030900091782162314554591243237022801642275392982137397819411067286e-03 -1.9831220516561708218904380029531369520658340128021982893167496134958936927046391960639338752300972684e-03 -1.8051032561715332961012330211830704023085978659109190912377182899142858907746477470294720519402713781e-03 -1.5064345415217709523755966449072672001347293414285012024661074386575537016156206129864471377603159470e-03 -1.1243144192202933506683226271946049748538547142991731651004142180636403057971286173730243077537852799e-03 -7.4018351938283228855018881831630982995535890955491840035194573039091854826521015028738937240575626718e-04 -4.7295808578519649350755101676884626295969678104215015300041405960991056460631287538809182023498800569e-04 -2.6203883415327480656665628319917783649803704099650262487309227651104535334303387795381946508916949547e-04 -7.4129518854403415581721644756202509892142257961508695666790889307023727717449415432082176799289623502e-05; -8.4091980448805197011356748968598384603227456717328911985217856868613327232230394460501009263252085557e-05 -5.6160710475051969205701824072046944119694594416556950621069575491938003501398376083536470984225095419e-04 -2.0592968238064222110429044689368919284621184809519939008218308444378740108847129652625966955875123326e-03 -3.0830396293967707389243453761955369841098842702583312187351443802320862994423525932212039200096611610e-03 3.7187689276568714576019085568572334393302782546890553339647670878644164782218626782864920193807450020e-04 8.1389665954259816425555923130648346727375047726231704823269699035755757286940806974080522074550636432e-03 1.8478998095674720893448422366096408363112511451323080486992523938758392156615013310682512870966202519e-02 2.9596813475206724657891028615782398757983383736313465075939045716824802989831690757989431793060226738e-02 4.0771764090246914478843673129591187855186355063441667258232278543515643602862426283204579073171522207e-02 5.2061366126611418012324454030849393295776729328434535595199815758026458710531394461003901924553966269e-02 6.2718239370748682358986187754359305188181950926874411639521286353678896431707787135210375318970328302e-02 7.1811406865705681728528386626812131952585052191503132553880877513509767525616513579511788006996598597e-02 7.8867011098823778418053543575512667928493309120399174572456764110048830991783283824957503890168939713e-02 8.3304737843302789572246602518622333948161015624163555517345035973431709024055045414018906757611636846e-02 8.4722319065624504167669697652773407999730442416813235633567335363548618164804738239461951155351501789e-02 8.3149683841818984264745968722368783446710620635154051479887435249489700758163844937581937486960775773e-02 7.9350151804316937751563295897706500763529317911395681213590002527902038512252745953972623773025155697e-02 7.3916739786426774524858036332834519655695643771574226701946071523630043422924170866440138122175954984e-02 6.7723924921808841934911986797619701318283367500034240943383131359886228290278488864506337739898429466e-02 6.0937658655925574890249007379804327282698902162462429909753975992318620687624453818727311939954087607e-02 5.3926067221000346306523111207982170616837409402678055480974357300075195340350085883285597772322985481e-02 4.7007673132511322515691859028820036737540907272694581001154476943503829994963896000802716839700574067e-02 4.0294620633202178570424514371549913110007355474919802853554712096071312089666439188887669505307150535e-02 3.3895094575389017731938356661016703652019215583263403883907329647036001712500769655976517198869991308e-02 2.7993791428513050301120984572310141875237107992804429350768936675974623005583261231305681786674288654e-02 2.2364707834584800138337156809762814408929077941426343685563230197571411561464322291356073790958252969e-02 1.7228882585355348315254087713606658339240025150470943199615713731218355040547645887923830735884988668e-02 1.2624771475770654475241046078185369840979706409692606625056707578825902150745825182247780864408429750e-02 8.7900924469253245552035253636934899239074096331783061242437153888386824170047795541938573070290940081e-03 5.5960326022506368555067601313649567456021869084896054270165103752471810038519204454614604524548883259e-03 3.1909155194255177617813368929339642102995403854199692020119503362182819505464169539837528253190514956e-03 1.4834426360309332903902663379996355353759262516416324616213186624840456962745751562885189766786211204e-03 2.7608736293229301682127705831881928587015147986557250907985081222356614921479631187647196891009720683e-04 -4.1947189582122460443065889663123879356340206290754374176258424201771966700012957855785970506669204237e-04 -7.9190866693769124800187018232039899550325390133235045666385432544209950799085766269966456586632487586e-04 -9.2283610215565515952378678517222537069618142044773157063983069351129973900955859444751206645585045884e-04 -8.2961563328815770743388082737716823318898205332004868842934983683953025512550702302826882773477615605e-04 -6.1227096423756804229820665117128394113059526453113901885393307566841182883366483741253077696496004654e-04 -4.3877401534720715593310251434111036538509880410900824375893183402883950832970792986804465464919972898e-04 -2.6767060246187689394210942839782445830714267163143151162983265845046168449899222506999481131441470137e-04 -7.9688394668735091205912244203718101884847544742158022393041208504652892555556600515457044613860100922e-05; -7.7943629554501886828265206901797135719445411916204645844391704365290826824179447373088607606727827627e-05 -2.9581522141070614542036080980775955666633166163260678113975151061818739217926111732168246958238949836e-04 -1.3848703433464276030830602730921971940700294481655365602393857161137552919590750330624219868685880365e-03 -3.0898570512408011596151293457637401532149300902359103090483525947302283696590221649185717828880644998e-03 -2.0322907733640705519891266277627378607653807594595189866183805300813446181132879229230877102940772886e-03 3.3110001654406471915773821228986230067515051766264853231246559407976321636296749615094961122100261488e-03 1.1698149609643376467585677367269707036840640920368578366673850211589531169638470511261924027411234838e-02 2.2015547828510786622093215855154388127215625438112326269329939029312806062278288454178816514605012278e-02 3.2550081627480977045795330991464833033030113029343546855193466343766234887475732660732671504508379871e-02 4.3351735774619833803665000887202565217450944229030873254547687174099672868946514460633599269026774888e-02 5.4162837646485889131843874854433175338132825686792888179286611512340910936890359796165652923135432430e-02 6.4073764874387332673049352015791545302860063136520013948187513116815852148635448852257068239000018315e-02 7.2562753769347189488963861032400783276430101122467250688389274610704348225997385936942408281274973308e-02 7.9146181655060709879481478242597762484486305955017560759786735514814118988579982890454760537788086047e-02 8.3149683841818984264745968722368783446710620635154051479887435249489700758163844937581937486960775773e-02 8.4479504594364812342170827976297220034555493535739286786519138678255158748750578558468687762720181845e-02 8.3052477775732817269220258511752722997307697950346660678811955340841949192231679050575102268965066824e-02 7.9681792057071472938708091309603231788754895455675288670816835349446947514658945349163358905010088701e-02 7.4842568645133521673567781674636602971625912774756334564545292244039527508852719200048170338535292633e-02 6.9079910560357563895437912209319610592938255091372055306759765437361588597483632701364313171836918903e-02 6.2784238747520996250100774510780817468011976911251683743921011216140156113880782730473959562385318063e-02 5.6138378195896441792097970134962734890983251191757171281749063236576503999339111835486718162730517032e-02 4.9490557936086196673281821338402740093475363816778345426920721770538482653612543050432057114180310114e-02 4.3035494089515817136142941640153939334906174986767609630596345500215688018279204791232166521457542249e-02 3.6895322690876059257120343534074790182537992190153116542211715380539308370044804613889420135342559354e-02 3.0935719263785388318881481708443916020297062467736522410838090039050733534205730898385776786424165149e-02 2.5408573548254400440873260686953589219138880514339069187242676884324210479398534874549414754140607248e-02 2.0266954105532452900433197475932134836895982841245175070739945061418066248136143230653509059965103912e-02 1.5691756768529173316758717404696946591421417262401095099655271369893992334598354119609250335806672115e-02 1.1641651181607246021052770449349888710699058045926440930492158192830572671059950428866766546870006099e-02 8.3274723495582067086083567923153919351869494940713294196193582094121240117985549479966834509619153912e-03 5.6979409033812135394467230646586638073277019426863130085121321798162874470845981610040752395732630075e-03 3.6094691293038105402020490714418053900815926467371154164569796693552462432623186702141229419565433029e-03 2.1238077749311599166823784222087516238279914371569764128324569135068452197753855362287077100483603985e-03 1.0799729817077110897314181300358060119140707853897644751805402669069191275457906739255554366760985418e-03 3.8646316624296222873928674845954816083506758860518265734754673557610831716733808370779035883213303830e-04 1.0370599429694568854082216843019473057124862109745656055303071572045578953272787482817879110544986391e-05 -1.3988225986772287628382167271205141783741149619230790765086889653481184971084915355087484981915692688e-04 -2.1409477218436321069558755903507124101115744256025993815370345828177675976813224275590250306264523353e-04 -1.8523145093844183331372997101523996048289848839127370127833830421460103804464449205236137381717127421e-04 -6.3016051069787858491554152653344167516809870742010055161585912140257334741194076348272028304714026416e-05; -7.9443997613346744470320937309550236936304327118856691200542669211430492945444371036962280678093226052e-05 -1.2986705933344195221357182054496526167240991119737093275975497047322595299518360047444236704651504911e-04 -8.6259977387968490333847658155274653439381233512624241263225446784353824935411215299063737272970217984e-04 -2.5274195257976939587736344328202312258689460992265599662543484961993026550683880640708737082458775663e-03 -3.0898954251516174084311053488787110732077755703304222402569585690101580061609377273871939342813125532e-03 -1.1723437895898199053350772527338754446650733162889052748490860075986853254051503803349575117046429952e-04 6.2332809311450946119457930200021343002111604285137752268140508894664464348787650449810222574498692234e-03 1.5150861163955051061102727009010997083405268498161686073791576298139714994626700808709310512393122059e-02 2.5025779929470182796073323230292651790217090359187458634733516881726972943459035904510739275469904809e-02 3.5239120030198563108362670112429195476574037843269153795996349102315613878429571846359160434659799482e-02 4.5693069806055616194526434729081946329963714433781272558228640014697658404194103007179489512272319198e-02 5.5901621711829291510141636956165395536477054905489429672946491350521041834071963457311325778498841695e-02 6.5270929871306046563272318106840935292355968040467264993754676429548755525443499556918326154991721591e-02 7.3245538641892267516465898933989305674537402157960019726326401903642458479130566483188591659536704722e-02 7.9350151804316937751563295897706500763529317911395681213590002527902038512252745953972623773025155697e-02 8.3052477775732817269220258511752722997307697950346660678811955340841949192231679050575102268965066824e-02 8.4379217421707130813250616297035628116360001805055674636574066238442514111618493331068838600920565296e-02 8.3083498094065806134605622524526211349170131471324344210328584846275225339225083606097577577280933935e-02 8.0119275268954971017653862613388470331223500678270600778526859661768504068561866902771530159608088933e-02 7.5647846271227489090430899948188962740325464289735346142237134044002125104079591203418289935579766894e-02 7.0207260962223200807387977230008132581074232579705599047250346199170040253946076107708497701087988519e-02 6.4269992894500511509781259267567021649850623930849899940418949700149045695348623436378505008704386006e-02 5.7932348946390641828580354671867305606647276471533284948599248807011007973201012815037715124662545053e-02 5.1483816207928194733276814284899081496185923912853157426343361075279899725492962841143602205581155055e-02 4.5251061070153660133609825073275657229987535867002713758655907376087374900247348166541147349901061640e-02 3.9148253849506854195566032029959208299109307411166433057896439832224095617582270818448419909517343668e-02 3.3306404657979399179108232876414905544028817764982769702425836369194942748370511558177614330281664151e-02 2.7816286955898425874190928455702634069644066011326728482518999290956146166177204903978543826371482656e-02 2.2759893530400508998782384844075808150256754295927920913888501170061400355220311050159774977258368205e-02 1.8082190241287195460709705366692357565244822277518902171372179906751644960525682702993835389109541035e-02 1.3954911138639828376256606436787266464583045711648353671099177873345768795810786725200949778779816784e-02 1.0464917063163660500388748112594901869947925010140841588675410171794228672385459545294440120226271069e-02 7.5709364211154122465173917172610361833526842541779010065121926864056622575813265060968824330255865033e-03 5.2747502959858191486905960450444651105960344441041574239214190888713414379860416799681262399827760326e-03 3.4890616815214911254834637775610339113582318094846363805438605158824871787393141250952421681442364389e-03 2.1672932100153002084146513257944486614904966878208253439509384556343929414379201796432797571139810549e-03 1.2571164311654639901024673318203350715918515843859089132947735883517498650860446107297623945923827802e-03 6.5279127518716429414611167917662967962708176917532173617183785274838097531680443945185407670509836191e-04 2.4652144507358909366157229424826493451527797343009972329824308224022471602678211395210543569797529876e-04 3.6062233368096750112294118656938591001385426497333343322604340262489788454658727102934862567214668871e-05 -6.4758531467417277592169630732055286713153344619787660272521618636622115675709473234017564916287756024e-06; -8.2567056923184541185704273783433390175090199768017896483578448362400569513181886916755614294974862522e-05 -3.1535252223569401825012216079676667779685984047165345066534736140157306143705020473989086558717825634e-05 -5.1902593823286610102947996013834077941857847653477831681947792824966488582864333956640265888175896491e-04 -1.7881453144165754493120849369021610750971331602144565961326582977581340134978969889936911912883209442e-03 -3.1825291547778110267646008486884055653605792659643456795999031156475962788913566330280603529976877880e-03 -2.2359320759555615862586525893970030701606030588515031514135885549603095115709099507097083339720569551e-03 2.1373184319028995325328657044180176968295952296451175378337301290216423000173916497076393990311401108e-03 9.2448762476286569846746436420467508214272410852270618190904303657653771988875224701954061758528437116e-03 1.8187605144976616679501533802662449555000774496660668720369538574444565661800641822804810716501266163e-02 2.7772211542491943150536060487855475960587942157823267629621487021359410708082131737194099128127437736e-02 3.7646220996704872430313665527098181986124839732503464453608464137380974193615638356301294753924787209e-02 4.7757832940489458060272017516022272723142602765657611100515841148742153387715884773714756952764508791e-02 5.7512647297107386893878379979261059468445031443467205511414202493752324614557342526445687347001331040e-02 6.6406994448116272713520977416676356404150042431290866895834277745102432667062221632689831368879585136e-02 7.3916739786426774524858036332834519655695643771574226701946071523630043422924170866440138122175954984e-02 7.9681792057071472938708091309603231788754895455675288670816835349446947514658945349163358905010088701e-02 8.3083498094065806134605622524526211349170131471324344210328584846275225339225083606097577577280933935e-02 8.4305261616472374585112773299777790044715181088845186919548756072550937233114947330931972483175246010e-02 8.3057697062664424848182134311406192428175746272962897692843895573044986674500414103784610075166852633e-02 8.0180082588273443736453101138149328896862603521422507088877567673090735255904658972732801539814092621e-02 7.5941378817014524637120587689443390422120737600004089747084851337341654375775154925507120646195985384e-02 7.0692837414011627196742968595094484367374375149995023423251663095368607591287843760764134408627488447e-02 6.4923726854053559597511677346452263910330391002420209573241086953547373044562297395678859945417770094e-02 5.8816603438987523293531686530392614926608130837245412400191930177944055263050221989201384606015383424e-02 5.2465321605774788279924467112552597272733916792333223471773635996601372047043019380744822315187761955e-02 4.6345831986481618853198738905963315274737087830783999992060395285417591009007594141137926997683138538e-02 4.0368003648939546271394252879099706292921821857765052336658267819368248825062177252181861824119957454e-02 3.4636851004109991798206346590209641782750180250903535808956657482241365961947415756565040032251909506e-02 2.9099295986271762659821592225429683005723092491315487868361675893787264724140165526309245213391710715e-02 2.4042756781639618761277668201226700728517153834543665174663877674485033924588083592817221233319018901e-02 1.9348218488403740997962307554587277249711870234950140153482481527451632864583662324725114651259861117e-02 1.5112976375540723885383782879226388671516024313202687621104490088741616712258493050528514564336045356e-02 1.1520416482906498580283993893539207366079617373534972898665600182688154064398258850334973124125678133e-02 8.4782661749096099468490999632387245453118952865760928487606405055469735340070340628923597433222397047e-03 6.0249073209373860462043265176675823172003986535006731029508989253444877100893526788513818377518049859e-03 4.1146778874432350078217353817816817810954764772731236884407684939870694505054767502115031697000430744e-03 2.6374620960575140415543666838974825000123317083513381973546503890789157960019549379147064034818273605e-03 1.5485827907356412509788264997047118999468757039458836983918126273462455377402168614588508812830533628e-03 8.6426647584679202514577278917783198490014440522703866706423693806691581331977402318821524061139698300e-04 4.1604133290098303575921251915039239702405667684722642826711376085988936406590351986998331066599019476e-04 1.0758875843244818772452217984793498527667774762095134907882715162302391909583685823176561660549464422e-04; -8.4062338218208359386522321644884868099308071587329470979416711314108998472462266083358371268080026274e-05 2.0970657014202833191609673655887815850162335610140180562850304933085641221698889362285667945898542205e-05 -3.1636767669745249748222608576623959492363776335174117645051310315587850052667450712741735274719963628e-04 -1.1015790674491182871585481886477827640494745984610251125832729926006676563922512962260757739431147971e-03 -2.7325895557818579834848310443570446035224876761087483335501622702786275995628420833136983061060039870e-03 -3.2039618382351942684905944963796146021966529028661297827457135965227020476413949042261848497085037124e-03 -7.3428608974748233536310952846033739710616871821200134234723575991111623490220499709357507699638733052e-04 4.5602643412777570823129812445168535667085778842477974768012932708144037562282355747043810689862142394e-03 1.2166771294555577685345264418066997564414758290444495793241122532089742625745685413384620491598794742e-02 2.0885357528051725228995197922482285695948179983775319964504548403442658407997185365634677761908380842e-02 3.0142077586783062610176881986162984748157553250058986205813986693981231497491878650605057610131435666e-02 3.9963790787378898741981283150238074751175451164088647354625051610263477712102462067194348070747599552e-02 4.9744901388339149915043524654120986838222045080399680695932964958120809109572459503639376532304812701e-02 5.9137056903122603085992257165364410486546512541809121967324824767303399737059642367732396001046336964e-02 6.7723924921808841934911986797619701318283367500034240943383131359886228290278488864506337739898429466e-02 7.4842568645133521673567781674636602971625912774756334564545292244039527508852719200048170338535292633e-02 8.0119275268954971017653862613388470331223500678270600778526859661768504068561866902771530159608088933e-02 8.3057697062664424848182134311406192428175746272962897692843895573044986674500414103784610075166852633e-02 8.3693172317605550576185062206565755614108304386849315938158032041276516351603565647667955343273716826e-02 8.2273002669399307209493914905905602852504471961135136955989408352726244639997410360730969277694007113e-02 7.9200445983193341708476916746113059914051865793134459180477034421848626960060869222959008517731391910e-02 7.4927632625079861486448457230917131613852975193065692897146022797929718503278483710010906877976053898e-02 6.9717298797884988680988653961570330452211201556054503961321928907649913458632541053568217790989873648e-02 6.3965887048387508110698733200989876733324254664860565900816823856521616004764056039366121154296665181e-02 5.7792630146220397051860536067257314764194197004099318206265179670127726257921099860229764397349116195e-02 5.1749324545949826032193963454499533440944688485517488993245230727395309730523344127230583220470526312e-02 4.5631558165212908098417575361223808782366494802514481819676258966812394062974624878650338964698264529e-02 3.9741832121400280484518734049007463333739206017917620223596581268072643509064014284255266087143654602e-02 3.3881110173858001402626825142559820555879758002665868712555088544867571504659384358589016917525184301e-02 2.8440358221871616160573641198000860697411195556738269741481976514736497366379011076143754091068472189e-02 2.3254516856644770183526740051697590593064402274906103579042664433313260274860691919296178232708208914e-02 1.8508461106472263468880014500508862437488398360404458564545600236062059386540881175475402650878164896e-02 1.4427070594012840657815554786630379978108134156350389587283835429327868264087500542683347728872338876e-02 1.0792614018556903465105240365010568198886546876041179749332102362044997236956081609438788683252653125e-02 7.8078800638696678440289219497690798125150799113462457521438216217543084994003604395893738210602032354e-03 5.4714091702203575412550921216142465527247828243930000397923059150331046474617612382339569907602340488e-03 3.6012280233137575245961911780676312852193946515315939088486433880566779841341209545663798088426313977e-03 2.1506181448231306114026750742457384736893842538822492488456568051289063526504548326720385226133482013e-03 1.2395910919195804133955930674469638764601913981279159778937864502513436961829656453973467685280265818e-03 6.3344099115710510255107749747064922823358539172048087839084085814026029997296309061970146217342074335e-04 1.7241977032727565603462205936943103839985535306638871303553921153288358116978006696582900991223515693e-04; -8.2759750011084203050825418035971997356670427851982322390670597022221501181970962684970624067087974935e-05 4.0618629236852842056537324089422656252923367696694142447086081151687483958422269718987901804672338314e-05 -1.9721213652150875909827345167995146134516400461898738904062014164716530497338266735901372753017324681e-04 -5.9100421729687994219121497944188754976640742760695454484235033197431258911857607273771322540296913286e-04 -2.0649450884811301688297866962949820814631740054486983741616738223189750895986820371114783843852739674e-03 -3.2869453945596300928393166224592286643607965464442256602836437141222072678575072841326120648195871458e-03 -2.5147303396412479310857321652515207415675394908414457685955777721965835981094639281975013397274365643e-03 1.0966595149009335344903021598889634164603588238593449233775455900790378792935901576169978427687902187e-03 7.1259406201745597236748566432029067872361706073616621795245402570145947287006736585421792572524953795e-03 1.4684044906890190330725887469394520966685984074916141240354508372728750112378903113526213325850933209e-02 2.3245375472161487518380091182349492078911280717928017383184292411566468032657912910497717150753024603e-02 3.2616316904987095022046005054333390533520035597585398739821835809085909446886616759561689307664157845e-02 4.2197376061392513272577895550700944605691187070378011882358589416613638564756177327938704245243791935e-02 5.1714141528451276493315058978191613072708662755742776500449303162182793695261749360507735737728928843e-02 6.0937658655925574890249007379804327282698902162462429909753975992318620687624453818727311939954087607e-02 6.9079910560357563895437912209319610592938255091372055306759765437361588597483632701364313171836918903e-02 7.5647846271227489090430899948188962740325464289735346142237134044002125104079591203418289935579766894e-02 8.0180082588273443736453101138149328896862603521422507088877567673090735255904658972732801539814092621e-02 8.2273002669399307209493914905905602852504471961135136955989408352726244639997410360730969277694007113e-02 8.2432170845748110519972106165802009136466598689893629218527159279539658806307864702043484967450103998e-02 8.0648848052273289472615841711738720945923509550224914273615503278038612266075932705239480551652221307e-02 7.7367650099690639763898710002683621310646623621433432669363689660273220051725112416879127766309442165e-02 7.2994110187269359094855046411905440823353979345850453030568273212078164865180863295444950417343324826e-02 6.7789884906465137977741084418846524654131950340582876916941365746896397471992650787980644151870280471e-02 6.1858465283517826002015367474963784413541490396393117421376325170806473230807782655064277834055986592e-02 5.6056075425505785885535306018941964213771621265949974496669382539233576219106255777436252725359875780e-02 4.9973292939100466073776897240971575896186316598404994769025938071339585186146982058167977331673877003e-02 4.3963040761748145544477183234594627409196271816380969044113286564257441290273612405372971876332882436e-02 3.7841246934190628324156252967914255643765098508176603443216537470523715178940547277880977365562272252e-02 3.2181923296454156174610276300817932682192439756574078802218871428940523398032394031181559961235018140e-02 2.6625620727943437814295202670436674559496825257342508906354985104152958053258830421067739583338397443e-02 2.1400521190043565976056277670258803103799978587750580727631884845882803547771508732907312667182219936e-02 1.6907203944626857104616842019023483475007705182772532307394064735382098369696277391411050090655717920e-02 1.2851762794015225809890959483570858172984578736589546162685993494866687364721993995059683213632521913e-02 9.4538475052083066800746652450464012197810912976064043933680125449574003139176725730935980925476666536e-03 6.7156334895082545984747151103290855283424324198466276175591910807768843040742859231850206025217076179e-03 4.4715929610374737495218916215084843384897623513106149151324417008589490832930283814427853185932686198e-03 2.7220205816763139566892535743670462144755065340803491396157289656063336494341169807114709170886537677e-03 1.6343977173922235957906224525603976181314669189342921542931037733119950816809012872714966891360290828e-03 8.7076363074738522566930338962256599540917454451665885696048425691349392578187669169073942210866389570e-04 2.4229049929880026167726844800120785158174290223759125478595970655521770775535017923635570556627914458e-04; -7.8357996185385598193995646402337880214367247694774819569639542400655797743634457539224596933134432421e-05 3.6827787389395685619481828500518144127258630732096196901214643344713457229742923621266476565732136639e-05 -1.1858970703783551577188082341716657716099747031270219633008601178187032955295324097413624021601565828e-04 -2.6832491282271100616566486553640967810214636614562532579943342201570775372865132003347402510083154710e-04 -1.4015353617940530223888872327493955888287333417064861972168170892358554506391972869719844108237170134e-03 -2.8379243908223162100018407277615749413605460039992422736546358543035353820588381199427470081116765853e-03 -3.3436887851780220105769043262167414937819481745601744374026721624845080209052505679669128877153234021e-03 -1.2472406174719163964094353947757858359819832802037158271246284394655192212075988696804549907002027035e-03 3.1723115812321061359185661701283621598681266445665879681152742321471650232793115705695834356670824581e-03 9.3187919771198677758288484932759085866809297702302277033000325094031245425755110415159329843633835209e-03 1.6960050258983349178523207500846677009668259461238157924181891267227049450412272653997576149298247467e-02 2.5801934104717944862864037747833932426777081359014739383846346537506357820704053568859859851634515447e-02 3.5039661464851089819676093403883836269480658135703434293255800369132831431324227093460874828319649978e-02 4.4461811148106775590397911133178865301809606769787036407604209185386965247795478706182942826657485140e-02 5.3926067221000346306523111207982170616837409402678055480974357300075195340350085883285597772322985481e-02 6.2784238747520996250100774510780817468011976911251683743921011216140156113880782730473959562385318063e-02 7.0207260962223200807387977230008132581074232579705599047250346199170040253946076107708497701087988519e-02 7.5941378817014524637120587689443390422120737600004089747084851337341654375775154925507120646195985384e-02 7.9200445983193341708476916746113059914051865793134459180477034421848626960060869222959008517731391910e-02 8.0648848052273289472615841711738720945923509550224914273615503278038612266075932705239480551652221307e-02 8.0187842720145688025314838548676048043927830939713828510043425842163861753889603327722139592613957231e-02 7.8003143830749883879403822262265257937200086953426600614588242095170252447201929790307331157791842319e-02 7.4534366586052036318141998478106398745462640980976576546267277155732276601569099335726240193006085110e-02 7.0076931459427706912974446216635370655915585365600107560735463253387008034867874294352048076856542689e-02 6.4552127234777878008633041354139151771026988241938468393080959207784007298129414462705116921162914205e-02 5.9061044360097353953933145587464800694029245197260053970349772513067427807048455471413031150731799624e-02 5.3132131839945553304595477094296698836979554216728736479098805151916623659534200179273469241438650233e-02 4.7179723270182946546896169150756441031369454597681048732595589219502436063691203373311023573672142794e-02 4.0895054703683554615118425191719188034348302159347319960718428797872986100803832693531032134430874680e-02 3.5050852037352212040821128429969923130739234993755867935323122432201061734023799487252182629441412358e-02 2.9207965053099960855505446942621668650118551188881144578505149628036306084584884853339443367246858891e-02 2.3632874528495585538413025503888109037856422365564550437860603346692900215435327367764734110826622600e-02 1.8817763962985686711178851704713031921785636263235525409218281863740493771503518533422106432013975073e-02 1.4396920123509553427827265133563013410137264391302511978219117631811952879329021955818618638136121572e-02 1.0697461854696591721725250640062873443044798364904573844596623558299847565055643509757478947161527001e-02 7.7059922211428394874282862906317699915383198878754921529154442657924948859530139802738058714234697884e-03 5.1835165112885813380531048769945931602787661826846855470411365639088720191996213821208609701162481997e-03 3.1649361278061442389245988295615086505654822465076950901284454294505850956170538172952243056968590714e-03 1.9285251314039129601638549443252926755472714424787102133039999199620970682451375834493536550079561667e-03 1.0573562602806131451186311756523628348868089684697503163705305297932855736948426967301346279000649267e-03 3.0059661696595604992830215966965620036988029876728422642354357961184455706243249532848100063174996624e-04; -7.1412009464995344546356447130182439028900195999172369871193656482362617624819177160032967169592418706e-05 1.7860340551943136651441943189690516884283099000109990106327915095314911208371581719313065279365426257e-05 -5.8195697257385420017728645007064961639236440770821650863932180770460612732523260065222555164066409228e-05 -9.5498210911344890974833278436760054561905899631171679118652558946105246382905894279857745198117733863e-05 -8.5114397096619228590003856460740510912672274826289447669132014666132421689764250524583641020943308616e-04 -2.1823295253780802885475165867894148448751556111484704597280857036005043884568192470240601103798329971e-03 -3.4101427796210019841919225643162776941581135689595888457667274593752357413184367633168355121441316846e-03 -2.6428952311017918615573861824591388892315359455693014632847421087367505032017194492333728853916584677e-03 3.0507403523566930774464327399222877471795507658992357461529633344617560979654478366312940544014340352e-04 4.9411839979950051044775786184678081846532545622650390268753426762613874923919157893436018651462754580e-03 1.1369166185796145293357457019200002277058174260322349369738338074425524039393344691932944682796510952e-02 1.9544547756208825120713448149794608170277711187220830881344843729954486831852868006587732594107508680e-02 2.8347902169883848714665207955986321380819530217249797517549267295217642504118281430521689559856479892e-02 3.7499325758032950726010303532059852676358129761406588408604665452553613810833963960572895903719380722e-02 4.7007673132511322515691859028820036737540907272694581001154476943503829994963896000802716839700574067e-02 5.6138378195896441792097970134962734890983251191757171281749063236576503999339111835486718162730517032e-02 6.4269992894500511509781259267567021649850623930849899940418949700149045695348623436378505008704386006e-02 7.0692837414011627196742968595094484367374375149995023423251663095368607591287843760764134408627488447e-02 7.4927632625079861486448457230917131613852975193065692897146022797929718503278483710010906877976053898e-02 7.7367650099690639763898710002683621310646623621433432669363689660273220051725112416879127766309442165e-02 7.8003143830749883879403822262265257937200086953426600614588242095170252447201929790307331157791842319e-02 7.7021745149457965726073640587483488668622188440347653146167535989177111421524858948560287077412828569e-02 7.4554849128347227466567048559428219958414966683931258942645876936514336304223301688283791833060258930e-02 7.0893148303693728178860300203120324742816154433485159674276286655073818570334108308214212305479174243e-02 6.5978484937365019322450649469592968786992312859215159657839348111962337670994730490586216438891288453e-02 6.0948640819124854803017013121518601458202303069283089649292176140995891213348853420828173975838553733e-02 5.5278540880178311468569504950204836301050466951242516679518730884540621454226687093236028397692232625e-02 4.9498126420291105544074802781530873213976697493213680961140826832592054277669218675650316178341589405e-02 4.3224617142216151100181524092764009805492393778965720623375858120933240477312025431275558545342313279e-02 3.7273564855170288539038797077297992792197920168217352609047350219398825176752103098793439265230425599e-02 3.1204081581121536647535811688640522643104752584032041434391855498265904572386883076064571054592040369e-02 2.5367689795332797213647584406531954481819550590953800746922981690998650847371803512343189524897599954e-02 2.0302518634576294674846780997198563777707322899455897329517729226172085824640278521428503607919428699e-02 1.5591244754219876427999233632451051367889280639140742948974959968066556776273643255826382648752328213e-02 1.1638315212279726670983193010444474612549495720572196220974782985609194856983781702050493977402736097e-02 8.4519601075589954425062639077213590382720400639011025061089398515564557004961701080896286094338940377e-03 5.7467136706153604577633375549819059606414799495673655422149776118006821308763384328271023016650771782e-03 3.5432827046504159672416361589995639651899802928097290372771574239648183234117421303778362200013055085e-03 2.1689806999910433086997419123529922082649497082130767696534009694750788674583423657302300029786048709e-03 1.1883853022115483560050055137472904641018128724706433880332366004538297146231828973949886675543316458e-03 3.3735371253096011004718207906061137847566603725548798070714839276940577569982407458333807897416737767e-04; -6.2766078736058709103813914883919016523330388583918000205167429676965145686232388517223081042889567695e-05 -8.4218715592993503713251511568506139636143338573814139237744447628009127547257165365980836415339632910e-06 -1.0616835882033394833901492276055784250203933344923189912050481554312791971869241216864073521867671613e-05 -1.6076165453222987153106609845301618184517084760580666211298027045487025458085608893730415419078011953e-05 -4.5040635717486940039859080259937945499324312021435788541596978892319943000048963129792160820257336059e-04 -1.5405169267080511792529865614415882399195120098997766203039055801194216580523584991169826409128853502e-03 -2.9752226007124318035682150362448722867165594719129536420092607530822347972007664208390538357395480844e-03 -3.2508343653594631212994294464522521946012354391695832757853275984612144121570409487150790842963062751e-03 -1.5789297688080820078170353765944707882633439960979585186912501033800808048129870425815901988665838297e-03 1.5932248684173735358534846489863960961788584321628229507246496546345150282022002403045559427904941288e-03 6.6329653279832070271566984328183731824634165786091693726340691977383041865258165746037621471892299013e-03 1.3892905700432102377931263333513587181674591137044746706951320819191976132134353148796471677085000045e-02 2.2145422815880201355114820332793988579126621410016755572223778577154972869828015815371010436981178951e-02 3.0933962645908654360637518218289099152164993167076919510519117556026090915948810697140572214327580148e-02 4.0294620633202178570424514371549913110007355474919802853554712096071312089666439188887669505307150535e-02 4.9490557936086196673281821338402740093475363816778345426920721770538482653612543050432057114180310114e-02 5.7932348946390641828580354671867305606647276471533284948599248807011007973201012815037715124662545053e-02 6.4923726854053559597511677346452263910330391002420209573241086953547373044562297395678859945417770094e-02 6.9717298797884988680988653961570330452211201556054503961321928907649913458632541053568217790989873648e-02 7.2994110187269359094855046411905440823353979345850453030568273212078164865180863295444950417343324826e-02 7.4534366586052036318141998478106398745462640980976576546267277155732276601569099335726240193006085110e-02 7.4554849128347227466567048559428219958414966683931258942645876936514336304223301688283791833060258930e-02 7.3174448021594379320194007962488280572719873176811522120262568906369095445187516934867272613188677383e-02 7.0420214422338227411445600858956007222110324347882216282649330553323573415376940725890672140920077126e-02 6.6199946080241005400071219712951146328501024180758117551298603874217088304618296850836240112376750491e-02 6.1803050006321470911262795107580234963115701834194589384204227378177279606011237488406972671799926420e-02 5.6574303791453869351104463038786277684753768408071069921462461782718851313459221051320513003098497968e-02 5.1048576236578290118880136832766006842527426317047571426621732879435467751685155003961775737522164909e-02 4.4885755985561312600546520771023574998688294089426779276510673728799510561168060333176284831555183883e-02 3.8993673747030268351863062780500972050459556063651515143015869821023385359395236517313573998911846722e-02 3.2824882620634627714794225404806927470701831791195948296928841187805848750806830853857338271280190913e-02 2.6767566182932886581010211995056466776413528389054582729781632278275312946382464066866901009979318666e-02 2.1499129748135065085122623508171201327522022094824365266402075542369672347260558196083935674985159363e-02 1.6585047561421488407989527273899908876913791299973833583501186263804680800017926950856524223167285233e-02 1.2433661736923655781027769602184835964999627474099282868330815898371205403982143277955936522577639871e-02 9.0535089980515608609535337021849679221364261328939232647290640819708596829291896990850993678486436803e-03 6.1899884974813121371480524296024666985652863668393424815233429279541224965345688003502382189319260192e-03 3.8664207907059291460536537110621123800582500100917056929010121568569735731767441956914802769620114202e-03 2.4058696914592857779406072572326367266224219698695231415617176089277592072544637564229275063596122605e-03 1.3291575092927153113716873062459223332812325332126435139570311022633500899431319309134439708182902729e-03 3.7792558227552300449669764184143194751784928018370386308914640024387534848412095824869587716895763521e-04; -5.3340605770645513090996993311232860712228372505682381656779700532708250841362092863520563880057103898e-05 -3.5245669186930060476834574117611276297622639931926466531981271444432448718699159781385709234406355221e-05 2.0349998019075250523259334930592351569678251115075002765465306031770529689470933623986828379053637813e-05 2.4139055649079654010306675675467318829787371027611571297674102512399477049636539691402644061067790026e-05 -1.9632933487796798020726412382137138275923142579595228957704938252859792822017755081357729537799414821e-04 -1.0140002960926353301380698157488433925532315970435863459444289852375088211986740818245800400319332535e-03 -2.3269432740615148489524386775708566369725700759004664505072557383603269348292637298162203440965933944e-03 -3.2325341410796432638207304090659043037026467678104217638173820812432877266757284660371626330573252610e-03 -2.6224079980011988807082502970213497121053617929624270477743831573368791377284465008383406246138300631e-03 -7.8557098742527153115532460757931074304471037430571997757913283847188772297511489903957981905017271804e-04 2.8522964735115592673309101808690936828294910912393018479312506618943230703432461356932719831031703096e-03 8.9581362519486894405216295147335331713082305546619977157220165337326159392136324597208149885834155067e-03 1.6473477326124989990402862081069534756941047167616879845738330740573679384350608810665839600424968191e-02 2.4817370841523223174115443634389927023855117185539708813785971124532375602629036201049331828079000074e-02 3.3895094575389017731938356661016703652019215583263403883907329647036001712500769655976517198869991308e-02 4.3035494089515817136142941640153939334906174986767609630596345500215688018279204791232166521457542249e-02 5.1483816207928194733276814284899081496185923912853157426343361075279899725492962841143602205581155055e-02 5.8816603438987523293531686530392614926608130837245412400191930177944055263050221989201384606015383424e-02 6.3965887048387508110698733200989876733324254664860565900816823856521616004764056039366121154296665181e-02 6.7789884906465137977741084418846524654131950340582876916941365746896397471992650787980644151870280471e-02 7.0076931459427706912974446216635370655915585365600107560735463253387008034867874294352048076856542689e-02 7.0893148303693728178860300203120324742816154433485159674276286655073818570334108308214212305479174243e-02 7.0420214422338227411445600858956007222110324347882216282649330553323573415376940725890672140920077126e-02 6.8675314015963570875723139657534138455788047854172016070191212524120417986339538761061355086002235978e-02 6.5245779648069588620659102399940206977648930115962546644308986133719067527536608379388932223568224038e-02 6.1592469891687293611982167221659483693444068611177917097180454555718839407724901173149488407244483413e-02 5.6921968158789351135430489551635359167307178705759047488353354977007436947157746362613589256284978428e-02 5.1841901905677377904402243913536412627608754603322500889226540428375470931418579950029868288475668043e-02 4.5879744025805639777631981876352099481627037937538323184984445955582375644134679765534959048968231825e-02 4.0154892564358274950718117375719326461394068793479217853651130392289620197252801906101179383717778315e-02 3.4002375452919765484433177680154478549748647601260127907387407148392163725395026936299773162008152991e-02 2.7849248882099852117455471594700865764842539450919729955637326214215997519946986412709192679965842959e-02 2.2463794218348359314003174926463257157403411076103822717775779222182300777693705074093169049983654169e-02 1.7350798779389124450693807602914545349533233358459712799589924487500429512889920138646780817189618532e-02 1.3039489780573010965827938557725301001675110768444877597229609489166533625841118717350904969467918198e-02 9.5507462663557014965924963169952331157671445701889639119481290529614651064540968700717721652096108538e-03 6.5356528474921938962996578672620913702912274124223512677910210098930084486796084363795179236347088345e-03 4.0662410800433006638303079071935795688411342369687227721188528650835082706093791748402105293233293535e-03 2.5772611755983568074667133370245795731172219373401697432884237202349449018864292382216895130423757924e-03 1.4739472130812371786075016093684446731412958008458669441097295758619274222620524854309590171276521141e-03 4.2857378069739079399652762098793228217751005201565696220977859652994982457849729711125942886656477914e-04; -4.4029588798436918536507576750460979191395638951679218143420704010388351460104746803714942917647396804e-05 -5.7194715787751223461932145240254717152239202931044464002999357331828071260251886139378834659060986433e-05 3.0040667541888227399278967808849986160121742571481604192255701546132903222594240119771405555898950075e-05 6.6448471707382989107451327957015004458385342778957616130973402580346014230363770639144755758175307248e-05 -6.8374160335273082554315395548262530635693187796219182638724959115081899577569118772176025327188159793e-05 -6.2730375630495585219752965052634331092203662733411077002472876164446330059555907083223437586853160591e-04 -1.6955296186055488534725366275016247744453262291957793853382656191249397663000281564048031898788179273e-03 -2.7675672406127059262905708668502999489908882918307325259866297413205634339254002117079126221842426425e-03 -2.9789961629988769728230462033794044722522911418834738271487288275552676374284874918536730091826165219e-03 -2.3240929806259229813343055077432055343726103464120048865235319830109923891589952633348837443977309913e-03 7.9215134962322406759518750715205795531678268992237318983710972948425459514095926374103069543402470036e-06 4.8843043701385837159303384527808864243634485680463949812061348045262829493554354506302437261255304272e-03 1.1456360807891205741220073804171435923351578544227558092867483891285940395996791760856187790682988092e-02 1.9232780221764398164861659853227623490122360792483474278688167516452114812767458305927431031246414754e-02 2.7993791428513050301120984572310141875237107992804429350768936675974623005583261231305681786674288654e-02 3.6895322690876059257120343534074790182537992190153116542211715380539308370044804613889420135342559354e-02 4.5251061070153660133609825073275657229987535867002713758655907376087374900247348166541147349901061640e-02 5.2465321605774788279924467112552597272733916792333223471773635996601372047043019380744822315187761955e-02 5.7792630146220397051860536067257314764194197004099318206265179670127726257921099860229764397349116195e-02 6.1858465283517826002015367474963784413541490396393117421376325170806473230807782655064277834055986592e-02 6.4552127234777878008633041354139151771026988241938468393080959207784007298129414462705116921162914205e-02 6.5978484937365019322450649469592968786992312859215159657839348111962337670994730490586216438891288453e-02 6.6199946080241005400071219712951146328501024180758117551298603874217088304618296850836240112376750491e-02 6.5245779648069588620659102399940206977648930115962546644308986133719067527536608379388932223568224038e-02 6.2727099568220157121035850866373483323065115222571839176227552250788868915385937408630317901936458669e-02 5.9854995802743675887589308028079572748672910180269528440019295142437894144320360357376968837991909367e-02 5.5862868267350372055596524333050510324281105266172714928364642799296077637268092471261632125974599158e-02 5.1306284967186267949427178267834086252560463288545685614643948663686727592791580716278615533107152208e-02 4.5747788915144906258781324022213774568825195966049257643339715592571639541172642118233591866620975814e-02 4.0212752731879041723556274545539651887650827772487142867697549862260761480632891882382546274735064535e-02 3.4176916476006069148196788514777864467926873092607810852133333372001454854852047311913312468487523184e-02 2.8084783476263894615835495319654975445440479647119394336364246190903289540077653886109159987274515965e-02 2.2676722938413950730341109598518348514887532603042902065593269991959073817584732853269410372906125383e-02 1.7504871504585264269809870937309501557045608040177834183018127445176325100044625392811715815728576223e-02 1.3123218729014061097115303742278992731266910635540724158402119105719563638394805881135178218608751769e-02 9.5550315398702100289876009470177054647913078470174727352927586292131223434704757624872349154585806481e-03 6.5099503546531236274400291962266366317197419335344610444762358329190636116135642903958693803544282794e-03 4.0276300878195330254149399834083254316129005429703088571193920326551880156724296498262123951331024269e-03 2.5027214031024454479434308900255159996349771932093731454897989522735170004290503259443828880639809491e-03 1.4038271934672347165129185919738555413032529689852209027790467266124561368547692302960749018004770399e-03 4.0524321776225098212315423643435225014155372463080340287646305420770761977049080965993017309277284714e-04; -3.5697727332566101484495660593943226062621628666336601431681929608311123128962031765277554255915077751e-05 -7.2032993274115094936299904074503206154841031510860571934125260854718719493347906636973250061181605913e-05 2.1884146999523695120519280106074030656983933700372985779493503775997823182810259652022737907232782414e-05 1.0214511210357102013498061152495963557525861481858382365540829521078676083665005553412286109648794201e-04 -7.0280094235453874765544678578652633039012273902182170056679666369046612398242676278041212281254854820e-06 -3.5752473038666013794222889799548336344036380402955243197323857011550731008793403931497744861195040021e-04 -1.1764363576346511536979376263093790536937107431527480266304919961898922910295644601079784000673363505e-03 -2.1449206709558712654683824867315959702508623254074894302494834301330170201506890428647902500965412443e-03 -2.8304835751411156601006495199792164908650066374102717879878663474100397883555416643868565187078432443e-03 -3.0867840850169913565687944009547723630754055780093990785848639219320264948146540029698421012641557226e-03 -1.9315900041367636133255110031054139133826786600406433277485414923413369790091613652054029883333001929e-03 1.6602514580234865743709330611654581089799676425426420499244074872723607800846473653070104018858579291e-03 7.1239326750245207097096298589674922977605813411598355067036753778037912250310970709339105889225375151e-03 1.4072108324713320285507181284774147023425726734528710427313594097319040581882371744954508015960997092e-02 2.2364707834584800138337156809762814408929077941426343685563230197571411561464322291356073790958252969e-02 3.0935719263785388318881481708443916020297062467736522410838090039050733534205730898385776786424165149e-02 3.9148253849506854195566032029959208299109307411166433057896439832224095617582270818448419909517343668e-02 4.6345831986481618853198738905963315274737087830783999992060395285417591009007594141137926997683138538e-02 5.1749324545949826032193963454499533440944688485517488993245230727395309730523344127230583220470526312e-02 5.6056075425505785885535306018941964213771621265949974496669382539233576219106255777436252725359875780e-02 5.9061044360097353953933145587464800694029245197260053970349772513067427807048455471413031150731799624e-02 6.0948640819124854803017013121518601458202303069283089649292176140995891213348853420828173975838553733e-02 6.1803050006321470911262795107580234963115701834194589384204227378177279606011237488406972671799926420e-02 6.1592469891687293611982167221659483693444068611177917097180454555718839407724901173149488407244483413e-02 5.9854995802743675887589308028079572748672910180269528440019295142437894144320360357376968837991909367e-02 5.7862673434366085914791546914218058834250186412238473840993936463135541116519575594556003955341361565e-02 5.4634459489826175229993851789493233762531325296636401137177426426277415272706209299439006522334856040e-02 5.0742859390357988751467207485468451308036770773316289168162121735628594866149276703963561794680196710e-02 4.5693958845138824060050381755103189262743818105710734166711983234977306489674011471321467100837943738e-02 4.0600908567353869140561232615011289527804086511199733235449326661044512315890820969769902475413347434e-02 3.4811584387676603144288193266625987991575118733394038499188432106876532694516898933242688018012287435e-02 2.8817756449016695776120374935041150704520602711986723547939749745447270603337758417471287173864808177e-02 2.3444541390024314729552339358046827150937786596072447928192110274689784515828397292586708965174239287e-02 1.8221979688445762227703309739728106798162316692529174488320195189606664568383871914829656007353051282e-02 1.3726484713229331179910807964951042043088938925320896508437221753055165075961769052059834591996312909e-02 1.0038701600999996486375625548564305262266408805920437845810280762555691197264446236625867926456701722e-02 6.8488440485100086037065792567032229449597850527011569180648130685923950210141492027039648923869801323e-03 4.2459257299637175894328689554935761970907608268786647482290276093156309915143254447088056924070396473e-03 2.6692243628157777877831401366014454580094028210290373084690809686559317545468306944279537892819448277e-03 1.5122620671947790283282118105631555595226870199976027962940971906516481343118119355562927399176395346e-03 4.3736110521880636240781324102589601358229084835310407710569134352984210448683338368223009560745861495e-04; -2.8505533387965344900604789457089152603466033415354135540229284055969368676789348854264159831661953858e-05 -7.8343722991763423833991732993315866883395697264193449148034008813938628999903093869816985245458618787e-05 -6.5403593146989001361680082140707430282295154372487630892407670692066928259376141356341215608478376604e-07 1.4275194077992805509467862979927481993555835861737075020224592633626651685260408437979376323013587358e-04 1.1599116207733482296727431956926900420019886895798349642156167055180531090721144811145790292665792740e-05 -1.9317701951503329475420142400620508288935402695023773158726083482035647859407891274635666445763593753e-04 -8.0329249524789747304796759109494720808942832792910444458227542070620284679245460093530003224953287234e-04 -1.5026008888157568130283478926659584568557054579077855623035739246917233693796733832387155600814162237e-03 -2.3557003705648572844891347209499591333081608208274471053451515022029221008059774595614853636869613959e-03 -3.2761444634482045819825481052444880406554245834734392515684594445117883320192354812543073075733764544e-03 -3.1109550772500731920493057143230947052920296730385514880390079784095301029960239337551188845289117463e-03 -6.6453490874914997974449855748728165676987930163381609815748088651949088697691291111317397636876792804e-04 3.6215358423909172926580888225891863294805771392028580098177993403822687980116021431652486933157242004e-03 9.6191399676415085293332739397721148756690309301213845137210037980513543864164026371143154985306176962e-03 1.7228882585355348315254087713606658339240025150470943199615713731218355040547645887923830735884988668e-02 2.5408573548254400440873260686953589219138880514339069187242676884324210479398534874549414754140607248e-02 3.3306404657979399179108232876414905544028817764982769702425836369194942748370511558177614330281664151e-02 4.0368003648939546271394252879099706292921821857765052336658267819368248825062177252181861824119957454e-02 4.5631558165212908098417575361223808782366494802514481819676258966812394062974624878650338964698264529e-02 4.9973292939100466073776897240971575896186316598404994769025938071339585186146982058167977331673877003e-02 5.3132131839945553304595477094296698836979554216728736479098805151916623659534200179273469241438650233e-02 5.5278540880178311468569504950204836301050466951242516679518730884540621454226687093236028397692232625e-02 5.6574303791453869351104463038786277684753768408071069921462461782718851313459221051320513003098497968e-02 5.6921968158789351135430489551635359167307178705759047488353354977007436947157746362613589256284978428e-02 5.5862868267350372055596524333050510324281105266172714928364642799296077637268092471261632125974599158e-02 5.4634459489826175229993851789493233762531325296636401137177426426277415272706209299439006522334856040e-02 5.2221047627825820394210977561456115476942061161119309873368108808513396630946621441511042667954210643e-02 4.9056203318022174809414972249423147081814640788586509852495698506248630668850217809135053967767112894e-02 4.4648271387210224765703362025826450932731749063041700653357510618369294558492314623737627099810238747e-02 4.0058279221488156491851822638848662509946516175553598745725414798799201944244777767498000033859520410e-02 3.4656110635838226856196722354394090323255926500099135764202244677021586384269362067191808332369366943e-02 2.8912224994954008639065583650816996305127609120209222833121135649897501465810551587548281207068998375e-02 2.3681942642734500420356353570991310378427375530944103437547453107440120077451480615809660545275270914e-02 1.8527305954199330982796949177997184634237645133221543867795722012798567003814101829926000464276251753e-02 1.4042548250101834481822718952024215473555526018377039146510042942115725931825041242311497689081172356e-02 1.0292101909376258455066224916175701035284855663686490429858883666880378075143008734141089849222273404e-02 7.0458116454854833367862056128930317143361817573645906820722799988777349056480283427362553155264361401e-03 4.3881601807994226575830108772780842135301452117950128794082200384881465625546401581465601337198606400e-03 2.7392994865587847339291522023363447608155738405957904072419350323982349243438758710932576889413265115e-03 1.5332063872583051909836519523414051164338523808802514525529637814426436442702180938844591873576935163e-03 4.4095687185763095732031302408370868339119378134552356014544642092214052344377568920368627538578798822e-04; -2.2592529728131256993986669897685714675739263039954181816234847830519596397607727245187532235405756007e-05 -7.7307436318066612977705875734768343192303031009700079880926273313253356196240254616215896107950479330e-05 -2.9562191633410044399893100016771261535723320850106233245443360858776493688106251264332639133809286669e-05 1.7288270376242830719065915326109305068942744664672813623459929798701021684416369219250780120224117088e-04 2.4530338548357524926867890240726285566465982483333017098527252351131179081444772665818886254354528134e-05 -1.0811639066806322158644064927993433701052995738593691410707398946059790938876335329483028858820571472e-04 -5.4860908887483712180003997079393483465378894223908583658846209961316562846255558425491597314147784967e-04 -9.8129019307025949792964744004017115548444396209489544556910521480183216324549280939311036007603375471e-04 -1.7290166269179032040575433119106225334766471725714599535357630117614209701169594075345946748019343390e-03 -3.0321912050412194728145455549598862162902174009244645593872123548663707970280353110852473695199738183e-03 -3.6548824044261437240248993927287600559943982826500616334806700404437466570436180543454247498164311021e-03 -2.2022765286422651878186465608067948903877620010523972478317428822744526213736076494837019227878279013e-03 9.4894165237051818893140639005280007132087415422274383264391217771551160649118149398427928278747678537e-04 5.8753528162692930898181657322086530753120992994061854691213883674973338478729959416502817894478264033e-03 1.2624771475770654475241046078185369840979706409692606625056707578825902150745825182247780864408429750e-02 2.0266954105532452900433197475932134836895982841245175070739945061418066248136143230653509059965103912e-02 2.7816286955898425874190928455702634069644066011326728482518999290956146166177204903978543826371482656e-02 3.4636851004109991798206346590209641782750180250903535808956657482241365961947415756565040032251909506e-02 3.9741832121400280484518734049007463333739206017917620223596581268072643509064014284255266087143654602e-02 4.3963040761748145544477183234594627409196271816380969044113286564257441290273612405372971876332882436e-02 4.7179723270182946546896169150756441031369454597681048732595589219502436063691203373311023573672142794e-02 4.9498126420291105544074802781530873213976697493213680961140826832592054277669218675650316178341589405e-02 5.1048576236578290118880136832766006842527426317047571426621732879435467751685155003961775737522164909e-02 5.1841901905677377904402243913536412627608754603322500889226540428375470931418579950029868288475668043e-02 5.1306284967186267949427178267834086252560463288545685614643948663686727592791580716278615533107152208e-02 5.0742859390357988751467207485468451308036770773316289168162121735628594866149276703963561794680196710e-02 4.9056203318022174809414972249423147081814640788586509852495698506248630668850217809135053967767112894e-02 4.6704448940761868875022802436717235024502100988938456790453436771179968328037856393729205610202283836e-02 4.2984107418675188984792497586530502823308289922869851985850119699074740778459355497197484825701948450e-02 3.9018793541054674465261662689295281317324472841768355167647755732973814543344983305456498648286503016e-02 3.4100430269558826345881821466656980939792555716570273299679886464471297152035967525317198525270907149e-02 2.8729942008047380667077364719370331030736281414299549085167202799684430520652082803994120139342919166e-02 2.3764795407448716834303205875833170959167509181282867689343768873966543797917991529355832785921899847e-02 1.8736933825929628230776977574114114166796630389590619504575657709966690315332187850023441999318554456e-02 1.4310544221491545621303223831598831215392648182578024768536782892728243319619242030040282388256846766e-02 1.0612657735565297463372492604133867248487242779135231072118123710134048374903563366188099812149424986e-02 7.3223148643032349982696013254804698566005430079878947380365010088069392474284407726909391564421692005e-03 4.5690189430820613131594472790827648503128477526257214222475210227450875424391772049782136586414007448e-03 2.8718056784493372335009169586546379118935445722767310185264160179394012754328229042991663594800358555e-03 1.6194684108856221697992162088778194219375535687785261815158712863651316904045359065894634498748337524e-03 4.6658168402999963434199879264687274351214970219101729262279249849412861526222654288288686980067646567e-04; -1.7797722727589149017822994392512216617384621652555300557659360038851427417672325543520811702435358105e-05 -7.0246779029456398966078691777352868673531438155624794864479211985569360856893564502509861854302148367e-05 -5.7841009443353906601016831654858110288744262439999534033936197250305147599838180209302310410623536284e-05 1.9299850419206279503506137853072218586345916338850886450012482320570283718544748987470296580764565727e-04 3.7861995164866379865789507680904585763340102718585639218427543254454974294273971336507924658446284161e-05 -8.2619264668268119895890335920079522506092613134000933618393054258728391130114638518889368207633765146e-05 -3.8555262667046055051400771430138877889059661346239958792625151297409487607465718835473658004186971969e-04 -5.8768866454863173915518820487567624200971230768164400761919411333996445236318913303669087300103586578e-04 -1.1027219570251500543936210751377740960006271407321135101356443500235446623967047741305693622533110430e-03 -2.5518453883224305270681203108960336409162454831994670756894081079665597303788638399775876016564769720e-03 -3.7086442644494161076049470118942416288737187480353243735177263014578130381871815385986757954006504735e-03 -3.0426647151769915658677108354327129110407362355716748140705616246783247789667344227954060127080324508e-03 -8.8449744335898535891677722535884888512505054775630066921000066206747866439220452419640535993276339664e-04 2.9747126004559402585582291101614932683674323295536363713257647616417986173742828767427893896099305072e-03 8.7900924469253245552035253636934899239074096331783061242437153888386824170047795541938573070290940081e-03 1.5691756768529173316758717404696946591421417262401095099655271369893992334598354119609250335806672115e-02 2.2759893530400508998782384844075808150256754295927920913888501170061400355220311050159774977258368205e-02 2.9099295986271762659821592225429683005723092491315487868361675893787264724140165526309245213391710715e-02 3.3881110173858001402626825142559820555879758002665868712555088544867571504659384358589016917525184301e-02 3.7841246934190628324156252967914255643765098508176603443216537470523715178940547277880977365562272252e-02 4.0895054703683554615118425191719188034348302159347319960718428797872986100803832693531032134430874680e-02 4.3224617142216151100181524092764009805492393778965720623375858120933240477312025431275558545342313279e-02 4.4885755985561312600546520771023574998688294089426779276510673728799510561168060333176284831555183883e-02 4.5879744025805639777631981876352099481627037937538323184984445955582375644134679765534959048968231825e-02 4.5747788915144906258781324022213774568825195966049257643339715592571639541172642118233591866620975814e-02 4.5693958845138824060050381755103189262743818105710734166711983234977306489674011471321467100837943738e-02 4.4648271387210224765703362025826450932731749063041700653357510618369294558492314623737627099810238747e-02 4.2984107418675188984792497586530502823308289922869851985850119699074740778459355497197484825701948450e-02 4.0009794137286337655520794423308316471268707108868736373369819525158420074366545598095980861321787424e-02 3.6684461531422019596236548734656738619487965144359111965458849103004559839361045103406633260532592388e-02 3.2347499289939930398740764753573498152611991716279823869390373422346594051894960287938149348591084187e-02 2.7472798639995807683742137009275264088883396742105580208036826787091858722430797686882176684076444217e-02 2.2908098695734528471569166050988032280971369070622863325588472076461770025807216207296472368050119127e-02 1.8194290428168310866902673902948038653554742078049178045329002821489538591469102644974329226438317570e-02 1.4007678666614158748962770901756786649083665482917569111105440891442706888144421074619891333620607656e-02 1.0437056857034282552966175600792041045859700574911948773187375405018699524446315945470646731577374700e-02 7.2542649219125282128271054090399775096734509872851448420290817751604546558665958272946263654120338765e-03 4.5624733692635164168223201501396468298270270083748104559397950848438379792857611437317100706790353376e-03 2.8522910326350860130356420957151089238260701592852871294456590170703533756192301569290751784196488549e-03 1.5933939704302314351479050965221352402503012255578261733049833738181847322596152460515586059234136830e-03 4.5797170510766633001994450362628236185240239118873359177880425583421035948586216714667251081726755747e-04; -1.4085517547643641293360354581030968539683454060835032954492802790665060325282403750197678717752068595e-05 -5.9992787936596560635622295290738845693055926984979686717441913514463460234267611137540128274904235735e-05 -7.8275267065933170614153765283380064843807109360792477929274282920084040710663654857568813228589705837e-05 1.8606633605992621572631442572440119175926048889393405637222658875342134697320601566079963316691821938e-04 6.7942426225092656294536709408261543831801613598941797257305723502374314615373919382391617992702337705e-05 -8.0088394430518665827825084658863941679708004216582908536256993516022957428502625558121107740662271279e-05 -2.8195397381784859483702858779640154863847072415989756732502218698157322486380547487054170016665441138e-04 -3.5330804600098976125902426592197832813172648498198610665490881882712069666992839216021384712721109653e-04 -5.7952016717768087966130063509274462563699631177265191793843576697904426715165836658509611869166349482e-04 -1.9354175338686117571620615012151429050589672781405907919922888005675069838725479373091388500246914142e-03 -3.3929032091210947024844384475718999470147299397038378613397566591848764248006126193785876354131882922e-03 -3.3705374359202465435265960845819273477337510587210454177828414257499501760134252968704129837689851889e-03 -2.0498919395533707118318337732303369976993422164920523134079788712822158619622127198176887126295681636e-03 7.6405527497468243856025620088198311382972386073469998302928141853796580776451132527240306665668588863e-04 5.5960326022506368555067601313649567456021869084896054270165103752471810038519204454614604524548883259e-03 1.1641651181607246021052770449349888710699058045926440930492158192830572671059950428866766546870006099e-02 1.8082190241287195460709705366692357565244822277518902171372179906751644960525682702993835389109541035e-02 2.4042756781639618761277668201226700728517153834543665174663877674485033924588083592817221233319018901e-02 2.8440358221871616160573641198000860697411195556738269741481976514736497366379011076143754091068472189e-02 3.2181923296454156174610276300817932682192439756574078802218871428940523398032394031181559961235018140e-02 3.5050852037352212040821128429969923130739234993755867935323122432201061734023799487252182629441412358e-02 3.7273564855170288539038797077297992792197920168217352609047350219398825176752103098793439265230425599e-02 3.8993673747030268351863062780500972050459556063651515143015869821023385359395236517313573998911846722e-02 4.0154892564358274950718117375719326461394068793479217853651130392289620197252801906101179383717778315e-02 4.0212752731879041723556274545539651887650827772487142867697549862260761480632891882382546274735064535e-02 4.0600908567353869140561232615011289527804086511199733235449326661044512315890820969769902475413347434e-02 4.0058279221488156491851822638848662509946516175553598745725414798799201944244777767498000033859520410e-02 3.9018793541054674465261662689295281317324472841768355167647755732973814543344983305456498648286503016e-02 3.6684461531422019596236548734656738619487965144359111965458849103004559839361045103406633260532592388e-02 3.4129336527541582236504438527636192231069344000594355545884947207091170368401467000388163468022832136e-02 3.0438256289691394019599788669627400473402140131114874468286426953034822705755945456285701249045999639e-02 2.6089015608409293712819390812916300484348285549947412015825199210179633647425084709810260316797674494e-02 2.2008617740993851645304403546734478918927926616837254784176595384113765400888287615293172017501608470e-02 1.7668223379999607070463157011207164806430005358380261518126223443105153376840623358571677312439120642e-02 1.3747991012845428531438647159135615423056385562341361898732374851606094342046076366236786205978634360e-02 1.0383884278500674355982752102319819523056768062508158905752106588403984411817757508664669900084472408e-02 7.2825655091388319748120666089199718175642344327581502104933628812174005174306704752095787789563533277e-03 4.6222678239428191294997546065358768785672591247589344398805962589960103150694497166218736643817215664e-03 2.9784837205134763780276327629908332259099283665397012196261393370499769613730003571801170973581381943e-03 1.7160690696415937286770053771107668512671719719065728928690111960148311080508690144212501781680240935e-03 4.9969575407058851679836795933690018556701146682024437852958421621673773775213194265525824759639481720e-04; -1.1133194280909509563077568121933721717822235343677677257756757819794518748124831136221598629370075317e-05 -4.8118814438080541818799240535570647119102572458467154248389549596630872835358436071896521347944199201e-05 -8.9466682657854448123405897692992252928200940235015378209573349190263663595355378873306667309500124474e-05 1.6743374293158017335773610384505220043256067664226382999023628241117155917318387740713017521767196551e-04 9.4611216359506244691993443554144194136554270234066604459195830477416478292953688537341896602589978335e-05 -8.2248018649207550365637066921518846675037826803024443092929088266831748230268607457552515127434367494e-05 -2.3491421127411161815698877814713658027765868616146768967409654730433121878744458569183083469322456084e-04 -1.9738590823814425848701643740241848117549855848395333150131440580870701428556800525797569841560687571e-04 -1.9619654172369679347957424338829434359664497489031881156006049753131885676954241877027420073243826999e-04 -1.3460501040801055795041784204527518726728424469995047725050937105050988618204620738362128149232155234e-03 -2.8802069812678826364440149510864657070913875670333022660230514677598253598247737468346918552177521230e-03 -3.2639253788536037677231047455964726185139617052480214085286230487493376579121188792735762933921655993e-03 -2.6298100103052776953798373153627123254231452717905224148706266006426407712080465633597430403869041606e-03 -6.7967824059916941682446585443855330134160687175645364078317687888050960011992805212782793320869139753e-04 3.1909155194255177617813368929339642102995403854199692020119503362182819505464169539837528253190514956e-03 8.3274723495582067086083567923153919351869494940713294196193582094121240117985549479966834509619153912e-03 1.3954911138639828376256606436787266464583045711648353671099177873345768795810786725200949778779816784e-02 1.9348218488403740997962307554587277249711870234950140153482481527451632864583662324725114651259861117e-02 2.3254516856644770183526740051697590593064402274906103579042664433313260274860691919296178232708208914e-02 2.6625620727943437814295202670436674559496825257342508906354985104152958053258830421067739583338397443e-02 2.9207965053099960855505446942621668650118551188881144578505149628036306084584884853339443367246858891e-02 3.1204081581121536647535811688640522643104752584032041434391855498265904572386883076064571054592040369e-02 3.2824882620634627714794225404806927470701831791195948296928841187805848750806830853857338271280190913e-02 3.4002375452919765484433177680154478549748647601260127907387407148392163725395026936299773162008152991e-02 3.4176916476006069148196788514777864467926873092607810852133333372001454854852047311913312468487523184e-02 3.4811584387676603144288193266625987991575118733394038499188432106876532694516898933242688018012287435e-02 3.4656110635838226856196722354394090323255926500099135764202244677021586384269362067191808332369366943e-02 3.4100430269558826345881821466656980939792555716570273299679886464471297152035967525317198525270907149e-02 3.2347499289939930398740764753573498152611991716279823869390373422346594051894960287938149348591084187e-02 3.0438256289691394019599788669627400473402140131114874468286426953034822705755945456285701249045999639e-02 2.7421611390485876467154924116933323545540453618063096641381662915761223916344181260287042969047615977e-02 2.3700770827982276974036349061398417310708987461611012059947850896857402738668322850171638260711947879e-02 2.0189912991028334137388674253114609451509002605485357356291875109353957449192822329545136776095315972e-02 1.6331063999866444994345705333115718953790658977261459108175863597560780782695780375514382531845091974e-02 1.2824588093794384445664672621496410622046484110659050899102680585611868298686424797416830679822347528e-02 9.7678563647362710613573379363564974968737073497611504571621760872209254425913258444329192903143252886e-03 6.9094660726704067749820428750431334938282225525124414714098289204264496099172189160985841056039976904e-03 4.4227053762554124850420184680453746205674033301324021806126332611982998516733674761403507257087390892e-03 2.8874588216431371912086200746222985521184470386651372587935247305809457736266672712115834674864388133e-03 1.6917568913268373806724485324905490646424027801971324975414732810764075020370921856900580170480638764e-03 4.9853550312787779886167165326515843469828634071822147482165611438279076367106500610344004744307022773e-04; -8.7765833143474655442193990623544424862568835016770996684190966336607778138164479127753039151293248987e-06 -3.6560711271035186184412087416229725851352033843333198494432792518214817753076967865033731774306755134e-05 -9.0973020674364570756306474473665324079772772545022229799773461854056046035839552628260977721626639102e-05 1.3962791946828904699311021549916447602322690544698690008907173939506557603802799671568613596116557786e-04 1.1285212602096317546809720688642383588897244412585339438088654630287742495705001913693673682060684248e-04 -7.1991718888206183212119068929792373073099983505253274100864704923483595382495176221380972184392607133e-05 -2.2721165458502119138868095914011103786278356461361763194080141822299204269340433819174899047408527094e-04 -1.0083870987406500411352239726443142508242571617380665838592596743885884706694807864047249235243108067e-04 5.4934833097440864702794184552352374963122740057276901824925516826749680355736444264952500586961421802e-05 -8.5100957810080512252019779095909187554130274108438451713427152883430686472556850522336114240681702510e-04 -2.2937189752362865083177438494853558302792970798659503361467511558611924303671543746091781685238526374e-03 -2.8753971242797257653728705197547812302476514972743649396537576731423684124610948267249681878271603365e-03 -2.7655463572574301960965874846912591058922523867002840216094229832700158335358939968536208091476505116e-03 -1.5082512677489758539024600398826789952932671405619364900522420629101973240149322612920346244562444310e-03 1.4834426360309332903902663379996355353759262516416324616213186624840456962745751562885189766786211204e-03 5.6979409033812135394467230646586638073277019426863130085121321798162874470845981610040752395732630075e-03 1.0464917063163660500388748112594901869947925010140841588675410171794228672385459545294440120226271069e-02 1.5112976375540723885383782879226388671516024313202687621104490088741616712258493050528514564336045356e-02 1.8508461106472263468880014500508862437488398360404458564545600236062059386540881175475402650878164896e-02 2.1400521190043565976056277670258803103799978587750580727631884845882803547771508732907312667182219936e-02 2.3632874528495585538413025503888109037856422365564550437860603346692900215435327367764734110826622600e-02 2.5367689795332797213647584406531954481819550590953800746922981690998650847371803512343189524897599954e-02 2.6767566182932886581010211995056466776413528389054582729781632278275312946382464066866901009979318666e-02 2.7849248882099852117455471594700865764842539450919729955637326214215997519946986412709192679965842959e-02 2.8084783476263894615835495319654975445440479647119394336364246190903289540077653886109159987274515965e-02 2.8817756449016695776120374935041150704520602711986723547939749745447270603337758417471287173864808177e-02 2.8912224994954008639065583650816996305127609120209222833121135649897501465810551587548281207068998375e-02 2.8729942008047380667077364719370331030736281414299549085167202799684430520652082803994120139342919166e-02 2.7472798639995807683742137009275264088883396742105580208036826787091858722430797686882176684076444217e-02 2.6089015608409293712819390812916300484348285549947412015825199210179633647425084709810260316797674494e-02 2.3700770827982276974036349061398417310708987461611012059947850896857402738668322850171638260711947879e-02 2.0661521389713582883361019893704995833605304433253604020728945816676344986914295076379482921173553201e-02 1.7752021075000848729624497058864653458740524873435266704203143230861795784877763451199894326429950395e-02 1.4446237542563810647129745345727329564699229919536175084378801002889805697654034967348301708627610108e-02 1.1412101321199239159962449965190457572895940404110985963911493852989615328326937194963300080334819719e-02 8.7667171808067848324643575948196454821172934663448153365023563263445493384935014708095983714338048230e-03 6.2464497285838573143519548782369768365787116840177932290131031394932656115254231779234748737294494814e-03 4.0174061705202995481894765320895744244365190404901830482041341280972470359700012851774332478588572845e-03 2.6380364939716108721273347749250004110679120567936919218073824225051675099177078443853485784262579086e-03 1.5518854140132640741008242512072829858152630492314605117325599298258536152438001250544287569483456122e-03 4.5792956657760926356407473450296759316728765058659861732246686017272307580072527293635766219798691505e-04; -6.9671153200124389489322371013430521184516497498369138204645164396263806475500893332645527033350132732e-06 -2.6623132893731169836355859144338894708927914300918354668161687133462632313530840422518498284356181867e-05 -8.3169486445195970161524587285342497320274527872309725565550901623728825183037528386927650732807585125e-05 1.0025234292340758950710476592745854721914623731666576101168628644928095534738682908680939645760485347e-04 1.2577352773091228334541428897690431653548310525076790647184814095739264427071560611612716176914120051e-04 -4.2730308926216016829535837595029790830616034128088781928723669053549152694172068470231679583374989415e-05 -2.3045062226799485174682026626407370347873396835644949172266724607409505264514346237608481463912259908e-04 -7.3525635280722763439438063912381069414026852891807752378262067732022841235818586027917609222596286578e-05 1.9889280895289506002638204030429425382903986798900016614144458056890355041182125994276831849959492817e-04 -4.5760959655413566194581868764671335202382625127893820006476771626500452284510247759945267468717821842e-04 -1.7078446510930458352801634836601841871651893742311116826111861445803941156251702091301574730806616458e-03 -2.3737241985837209470695011446389442296432395819752071898901141161799035549442121749206681656364428292e-03 -2.6051679647608295992361756678970390182428704222922616290617797862032773728716595288991364460974879563e-03 -1.9406487383978438864031946764369234030900091782162314554591243237022801642275392982137397819411067286e-03 2.7608736293229301682127705831881928587015147986557250907985081222356614921479631187647196891009720683e-04 3.6094691293038105402020490714418053900815926467371154164569796693552462432623186702141229419565433029e-03 7.5709364211154122465173917172610361833526842541779010065121926864056622575813265060968824330255865033e-03 1.1520416482906498580283993893539207366079617373534972898665600182688154064398258850334973124125678133e-02 1.4427070594012840657815554786630379978108134156350389587283835429327868264087500542683347728872338876e-02 1.6907203944626857104616842019023483475007705182772532307394064735382098369696277391411050090655717920e-02 1.8817763962985686711178851704713031921785636263235525409218281863740493771503518533422106432013975073e-02 2.0302518634576294674846780997198563777707322899455897329517729226172085824640278521428503607919428699e-02 2.1499129748135065085122623508171201327522022094824365266402075542369672347260558196083935674985159363e-02 2.2463794218348359314003174926463257157403411076103822717775779222182300777693705074093169049983654169e-02 2.2676722938413950730341109598518348514887532603042902065593269991959073817584732853269410372906125383e-02 2.3444541390024314729552339358046827150937786596072447928192110274689784515828397292586708965174239287e-02 2.3681942642734500420356353570991310378427375530944103437547453107440120077451480615809660545275270914e-02 2.3764795407448716834303205875833170959167509181282867689343768873966543797917991529355832785921899847e-02 2.2908098695734528471569166050988032280971369070622863325588472076461770025807216207296472368050119127e-02 2.2008617740993851645304403546734478918927926616837254784176595384113765400888287615293172017501608470e-02 2.0189912991028334137388674253114609451509002605485357356291875109353957449192822329545136776095315972e-02 1.7752021075000848729624497058864653458740524873435266704203143230861795784877763451199894326429950395e-02 1.5424890318664145399038135109392679815292167121614107974507626791138177364851721668665036601891815090e-02 1.2648268162211711366648592599901919002528460529145614582767119536139199155294631111245131280262594662e-02 1.0090470321652916122742616468697554443945088269557117763100247985709252560294015497414290778013243228e-02 7.8360346663165844832337784308824483663614756575064810877805907206759019991437936784096539251561628188e-03 5.6359600925576376911913674321427177251789997615691793828852832469717458968256549306532003471907494339e-03 3.6495590293437920274843177791591617795988910026198177708289063957783608792666657588477930506159553727e-03 2.4380001703215779692768223366533121325802448336526246794998765415337148221429572185208529513807202166e-03 1.4692475029968959507492855144036462495233241139820587335824966353735487128289285765481746106746767220e-03 4.4030189206292874290607471062769305716502494593938250912198419289155988184820941615634741587851389933e-04; -5.4231778338046679921111704426827003548439821942624295548643749244995411027761236426350761634978533576e-06 -1.8556729507548701647409697791030686146190141957498130974463237237414536540029600139722321222780500016e-05 -6.9911612455060546242402551040930496201045214579283010265346538307284691030337883534922656255600896554e-05 6.5116407106386201229665656743586042451894427199584574361075651624348065368523117163679736545191758534e-05 1.2186378429336497823330775210055229405325265472311239217671996753766114350826124981582722172609420901e-04 -8.8290059842686988155672576009292415956857086096532509943745052176726098148125599979116267043681001199e-06 -2.3063097188740648490770300005152419546038246615217611807275814584974536512617897670391278856319444905e-04 -6.6269629991114910324838401726082052002940606075881514552890917538537909834676477650096666647950668818e-05 2.6520978950733891299819251736292945226228988595990508546300205604165775099759286601315319375355850568e-04 -2.0060927711594846024984170061306855350894370143887177785868765185423412744380450456889973419634662020e-04 -1.2007093992888815673085598730433872911868636335332006894675454375136044865224103918648016655771887897e-03 -1.8241110003043328275431855412251726928511111437897419990070737810514813428960509788918186978046854302e-03 -2.2173092628530625925882826161150815743800655737512085356592724958879335808359211456730602413430350224e-03 -1.9831220516561708218904380029531369520658340128021982893167496134958936927046391960639338752300972684e-03 -4.1947189582122460443065889663123879356340206290754374176258424201771966700012957855785970506669204237e-04 2.1238077749311599166823784222087516238279914371569764128324569135068452197753855362287077100483603985e-03 5.2747502959858191486905960450444651105960344441041574239214190888713414379860416799681262399827760326e-03 8.4782661749096099468490999632387245453118952865760928487606405055469735340070340628923597433222397047e-03 1.0792614018556903465105240365010568198886546876041179749332102362044997236956081609438788683252653125e-02 1.2851762794015225809890959483570858172984578736589546162685993494866687364721993995059683213632521913e-02 1.4396920123509553427827265133563013410137264391302511978219117631811952879329021955818618638136121572e-02 1.5591244754219876427999233632451051367889280639140742948974959968066556776273643255826382648752328213e-02 1.6585047561421488407989527273899908876913791299973833583501186263804680800017926950856524223167285233e-02 1.7350798779389124450693807602914545349533233358459712799589924487500429512889920138646780817189618532e-02 1.7504871504585264269809870937309501557045608040177834183018127445176325100044625392811715815728576223e-02 1.8221979688445762227703309739728106798162316692529174488320195189606664568383871914829656007353051282e-02 1.8527305954199330982796949177997184634237645133221543867795722012798567003814101829926000464276251753e-02 1.8736933825929628230776977574114114166796630389590619504575657709966690315332187850023441999318554456e-02 1.8194290428168310866902673902948038653554742078049178045329002821489538591469102644974329226438317570e-02 1.7668223379999607070463157011207164806430005358380261518126223443105153376840623358571677312439120642e-02 1.6331063999866444994345705333115718953790658977261459108175863597560780782695780375514382531845091974e-02 1.4446237542563810647129745345727329564699229919536175084378801002889805697654034967348301708627610108e-02 1.2648268162211711366648592599901919002528460529145614582767119536139199155294631111245131280262594662e-02 1.0475741523235874922705862559347013148772815941822094392333217421795339756409273282661509906545889306e-02 8.4169199141866625958489838908895211676673828569294086825750106320630983511618956144659546643159191727e-03 6.5845936726670230155356936969012105964103679788247957587417050539367422316590058983965061644263206186e-03 4.7570737476300246097694466413653409613279267177445960286080759088788218275355002712324665244548316834e-03 3.1041000725453330934537614464510375451328733934431495111346056946162583555976835236362708241646911745e-03 2.0956060937591191016524021142613214199977280325780237501055187504125232516396035901326806257466071172e-03 1.2597022827278503016008791573119861753318483273488027287134081906738222272984345243915248608359436063e-03 3.7452235617929072240784191667742605193598822962635162794663743156371439653705205743871325821178018434e-04; -4.1565002324555257336201466298016167896880689331343682755178258492418688314538296182259999371386168553e-06 -1.2447020007349284500454115986556952168005673947948680987833316612205885625096332413607232384063887490e-05 -5.3328907895834629659417302436758797468559794321509835566603856452419357606033397269970523450546604049e-05 3.2376853495739148110280580434790049017616296290362764780937753025215384993475487403072955967936028774e-05 1.0979268317076085233029285288903331397050263350086430273391960505732865799490479077126327633477514554e-04 2.2304506898808827064321789537958810665192982764549901630998303644902097300873925184221808591801627317e-05 -2.0992894903591835209822131450304533548485962621371745319394986847316225903026728715882857104313871646e-04 -8.5688494751530329362703295094565268099201535984627426286564238280165203896835838159978131665697071857e-05 2.7402488830350282927398037973973662363664157198426578308295375304249623191113741268598646809160326547e-04 -3.4817029842377802834551650090869032207741538469308115771668776590746269671449829298248131985988145252e-05 -7.9418593890431498816998681988822089967703184237585414571447216988581306627495837833292711498035723107e-04 -1.3171564293602210368242002257737770333542553501554202166945041441226115172059760537085183240128346489e-03 -1.7458290594527683954962614196876217261339222789711263273853151081151182486296260801682789474975345216e-03 -1.8051032561715332961012330211830704023085978659109190912377182899142858907746477470294720519402713781e-03 -7.9190866693769124800187018232039899550325390133235045666385432544209950799085766269966456586632487586e-04 1.0799729817077110897314181300358060119140707853897644751805402669069191275457906739255554366760985418e-03 3.4890616815214911254834637775610339113582318094846363805438605158824871787393141250952421681442364389e-03 6.0249073209373860462043265176675823172003986535006731029508989253444877100893526788513818377518049859e-03 7.8078800638696678440289219497690798125150799113462457521438216217543084994003604395893738210602032354e-03 9.4538475052083066800746652450464012197810912976064043933680125449574003139176725730935980925476666536e-03 1.0697461854696591721725250640062873443044798364904573844596623558299847565055643509757478947161527001e-02 1.1638315212279726670983193010444474612549495720572196220974782985609194856983781702050493977402736097e-02 1.2433661736923655781027769602184835964999627474099282868330815898371205403982143277955936522577639871e-02 1.3039489780573010965827938557725301001675110768444877597229609489166533625841118717350904969467918198e-02 1.3123218729014061097115303742278992731266910635540724158402119105719563638394805881135178218608751769e-02 1.3726484713229331179910807964951042043088938925320896508437221753055165075961769052059834591996312909e-02 1.4042548250101834481822718952024215473555526018377039146510042942115725931825041242311497689081172356e-02 1.4310544221491545621303223831598831215392648182578024768536782892728243319619242030040282388256846766e-02 1.4007678666614158748962770901756786649083665482917569111105440891442706888144421074619891333620607656e-02 1.3747991012845428531438647159135615423056385562341361898732374851606094342046076366236786205978634360e-02 1.2824588093794384445664672621496410622046484110659050899102680585611868298686424797416830679822347528e-02 1.1412101321199239159962449965190457572895940404110985963911493852989615328326937194963300080334819719e-02 1.0090470321652916122742616468697554443945088269557117763100247985709252560294015497414290778013243228e-02 8.4169199141866625958489838908895211676673828569294086825750106320630983511618956144659546643159191727e-03 6.8546975807423157705946303944859278500259555549770618416611601270140089849917249007830135579163496156e-03 5.4003856985399017045629904354082258864158813217352968858967756989914306890228224100701222440348518092e-03 3.9389561344726024781421120454049355490301305611431207398017236647650727843986377944202875811940730955e-03 2.5921069155160182058405790878092015974059039486248032508966256033596740122211169847937441953189367098e-03 1.7646965626534147093284062744037261608283406722047480009465790733558973857498749889119033636109651705e-03 1.0839714295564615818017005003440475419210286320827246235992040824027860851855198124629217922698573080e-03 3.2916932263872667320276772502622554566378659471147946146751206454019689619855149635191600575069611287e-04; -3.0775149551948387225864774941013315214921653953817110352830633420662016341661140749331397779789417897e-06 -8.2454074919189514664976877995500884451061254743600391538144813480232545984637744673038572749342217017e-06 -3.6724125404776693870567579695875685463645046428312528365610643581325762893123236848425429410536940626e-05 5.8406606804167540261546062018598149987301570562638291677742991792831762794757406342747571868910170667e-06 9.3409349295359698572263177649829672913050097194392865494344954190325505785416309465429324787021096964e-05 4.2385275203511873576114247342386018246578318451610417369245662388086136905723525204930810930032395766e-05 -1.6874797368894326020794217348298785734094337687054370191157706836173376277284647632820543799504110863e-04 -1.1480809353214826364831401260731234400710901992442612165374029790367115372874995746267543220822396161e-04 2.4452281322987649497404692453028306741000679472516425780602070545921569558552766008799193643575608090e-04 6.7090979480761359487409812216984789503637579688756687015891151670587381744853770839488741600451920610e-05 -4.9974607321613130844876718608608978843135674903508325281229920144547001283529210496713054306735398115e-04 -8.9029792031519335286574466859494820858738929799802468665225180028739337778452502184592521863570924456e-04 -1.2839439301199542307248300323266529155313990573461527441285204630517245000990380403510387927881451037e-03 -1.5064345415217709523755966449072672001347293414285012024661074386575537016156206129864471377603159470e-03 -9.2283610215565515952378678517222537069618142044773157063983069351129973900955859444751206645585045884e-04 3.8646316624296222873928674845954816083506758860518265734754673557610831716733808370779035883213303830e-04 2.1672932100153002084146513257944486614904966878208253439509384556343929414379201796432797571139810549e-03 4.1146778874432350078217353817816817810954764772731236884407684939870694505054767502115031697000430744e-03 5.4714091702203575412550921216142465527247828243930000397923059150331046474617612382339569907602340488e-03 6.7156334895082545984747151103290855283424324198466276175591910807768843040742859231850206025217076179e-03 7.7059922211428394874282862906317699915383198878754921529154442657924948859530139802738058714234697884e-03 8.4519601075589954425062639077213590382720400639011025061089398515564557004961701080896286094338940377e-03 9.0535089980515608609535337021849679221364261328939232647290640819708596829291896990850993678486436803e-03 9.5507462663557014965924963169952331157671445701889639119481290529614651064540968700717721652096108538e-03 9.5550315398702100289876009470177054647913078470174727352927586292131223434704757624872349154585806481e-03 1.0038701600999996486375625548564305262266408805920437845810280762555691197264446236625867926456701722e-02 1.0292101909376258455066224916175701035284855663686490429858883666880378075143008734141089849222273404e-02 1.0612657735565297463372492604133867248487242779135231072118123710134048374903563366188099812149424986e-02 1.0437056857034282552966175600792041045859700574911948773187375405018699524446315945470646731577374700e-02 1.0383884278500674355982752102319819523056768062508158905752106588403984411817757508664669900084472408e-02 9.7678563647362710613573379363564974968737073497611504571621760872209254425913258444329192903143252886e-03 8.7667171808067848324643575948196454821172934663448153365023563263445493384935014708095983714338048230e-03 7.8360346663165844832337784308824483663614756575064810877805907206759019991437936784096539251561628188e-03 6.5845936726670230155356936969012105964103679788247957587417050539367422316590058983965061644263206186e-03 5.4003856985399017045629904354082258864158813217352968858967756989914306890228224100701222440348518092e-03 4.3506566239527545991790658935417948840427788267678135242385212375393180053385772852710704191982006230e-03 3.2003140027471626781978838957965256205651550539299290894115086929064305492861585304747881647776097317e-03 2.1045070874741632541391211615119068173637238444855831042154648186605638685219452087203165634526912556e-03 1.4774096146828592810121471475294452284672518083718567131164172710559145562616147499262030985149685654e-03 9.3321817408183592943800753743375138450368721928571567018911459188533095793474967071414083172911319357e-04 2.8506469558726576585964614157090965582752958284194032890404540246837004954622098961861849323635483834e-04; -2.1718554555409025305459879756515090297265439496966242789499094777007114979025125024173780151717006395e-06 -5.1318267043073290788075927678373489042869892691849102406578679817838784791955379902516633224675474219e-06 -2.2632609220189817979994515627634535320999731138704877240167436254195133097589303117971681216493685644e-05 -8.4614471459492142030654390376229764577883880991368193411939375112134086314405770968019363460192522850e-06 7.1319313111888791664072093945580043579325006600934612474930729808290188753231611156036311156843623474e-05 4.6424447343204003698133442374897318366180097652123177330539931547133094733096668471797719100962165408e-05 -1.1935065118552534764528643349846663888101058105195895934543625375739588535169200552727928407421715778e-04 -1.2234685320661910306786915194508873695051780497573847753854893577618387122722733403687649944718280641e-04 1.9226364160538994083225827710200375078301699159518789382262483349153356273241054510515318957631900093e-04 1.0807184262662091178317833272068583881282688070449679557660978267721452961288587484423174956806207285e-04 -3.0655095297053136953096072694959274008260311565081677598478888628453756752955986574322350798027707335e-04 -5.4587650066303406345612145622550500182672019043887967490675795033500305238709770119346355269328424507e-04 -8.6678171177125008036466651959052207957205337483479731805601181577986200258952579424530043780185008521e-04 -1.1243144192202933506683226271946049748538547142991731651004142180636403057971286173730243077537852799e-03 -8.2961563328815770743388082737716823318898205332004868842934983683953025512550702302826882773477615605e-04 1.0370599429694568854082216843019473057124862109745656055303071572045578953272787482817879110544986391e-05 1.2571164311654639901024673318203350715918515843859089132947735883517498650860446107297623945923827802e-03 2.6374620960575140415543666838974825000123317083513381973546503890789157960019549379147064034818273605e-03 3.6012280233137575245961911780676312852193946515315939088486433880566779841341209545663798088426313977e-03 4.4715929610374737495218916215084843384897623513106149151324417008589490832930283814427853185932686198e-03 5.1835165112885813380531048769945931602787661826846855470411365639088720191996213821208609701162481997e-03 5.7467136706153604577633375549819059606414799495673655422149776118006821308763384328271023016650771782e-03 6.1899884974813121371480524296024666985652863668393424815233429279541224965345688003502382189319260192e-03 6.5356528474921938962996578672620913702912274124223512677910210098930084486796084363795179236347088345e-03 6.5099503546531236274400291962266366317197419335344610444762358329190636116135642903958693803544282794e-03 6.8488440485100086037065792567032229449597850527011569180648130685923950210141492027039648923869801323e-03 7.0458116454854833367862056128930317143361817573645906820722799988777349056480283427362553155264361401e-03 7.3223148643032349982696013254804698566005430079878947380365010088069392474284407726909391564421692005e-03 7.2542649219125282128271054090399775096734509872851448420290817751604546558665958272946263654120338765e-03 7.2825655091388319748120666089199718175642344327581502104933628812174005174306704752095787789563533277e-03 6.9094660726704067749820428750431334938282225525124414714098289204264496099172189160985841056039976904e-03 6.2464497285838573143519548782369768365787116840177932290131031394932656115254231779234748737294494814e-03 5.6359600925576376911913674321427177251789997615691793828852832469717458968256549306532003471907494339e-03 4.7570737476300246097694466413653409613279267177445960286080759088788218275355002712324665244548316834e-03 3.9389561344726024781421120454049355490301305611431207398017236647650727843986377944202875811940730955e-03 3.2003140027471626781978838957965256205651550539299290894115086929064305492861585304747881647776097317e-03 2.3903028891391951012694407893788545032743825935127024669358604193190513253302474405779832772187586570e-03 1.5953713693781061699352260839426175576445778926438188311850678505596445094051590535954282144589592314e-03 1.1254313926305523955340446367781762183429594567067380076532014194974736430746400606950593709452816779e-03 7.1551866476231813072506458183848182616617941650703937540056195532108437526589081013585025927098035543e-04 2.2031749847765557210713132865065711408896544478745657044698973662558776132307661076733333180632854493e-04; -1.4012700099294767811698975668334695813539951482058981584736895693034667666897488819842557405485658512e-06 -2.9313552278464069958664942398040252424894970514039861128819236313564788422337116500607581633476265882e-06 -1.2033726753345056466570745631905408938148396223214654006886171740113828704572583792886496935042810805e-05 -1.3085555642683571090216485962977522292946695299933581751709293246419832250262217645836852941095478033e-05 4.8317639847401776414520697096756639096240845456098681027458277940699071335138506771729591200836664153e-05 3.7969298011454777424438843206272468531415760899671418897741015649164918806532944381712268151403174152e-05 -7.1134488291411789021358937477999938514341689076739709245406761937769879350704410045671732850732000080e-05 -1.0621445503227469350632526919904213512119265572001316678397454971603149997225733097663598357427368090e-04 1.2922245479563793039451540045327862784643854651090304661236440001986071310230595762044488486981582942e-04 1.0551401398473191388910332716983757402086749952432402596017852259705909594171161303495255208434729440e-04 -1.7707317939812092523956068412283032605318356684716920144565172497725660760222701870690565449653071118e-04 -2.9822285335165312416113992808599907379331277171594151845797460759943032417251789020210519656248698321e-04 -5.2375514774782259024240100034199985257441062711434623582963276969599865431655533303322197529618723195e-04 -7.4018351938283228855018881831630982995535890955491840035194573039091854826521015028738937240575626718e-04 -6.1227096423756804229820665117128394113059526453113901885393307566841182883366483741253077696496004654e-04 -1.3988225986772287628382167271205141783741149619230790765086889653481184971084915355087484981915692688e-04 6.5279127518716429414611167917662967962708176917532173617183785274838097531680443945185407670509836191e-04 1.5485827907356412509788264997047118999468757039458836983918126273462455377402168614588508812830533628e-03 2.1506181448231306114026750742457384736893842538822492488456568051289063526504548326720385226133482013e-03 2.7220205816763139566892535743670462144755065340803491396157289656063336494341169807114709170886537677e-03 3.1649361278061442389245988295615086505654822465076950901284454294505850956170538172952243056968590714e-03 3.5432827046504159672416361589995639651899802928097290372771574239648183234117421303778362200013055085e-03 3.8664207907059291460536537110621123800582500100917056929010121568569735731767441956914802769620114202e-03 4.0662410800433006638303079071935795688411342369687227721188528650835082706093791748402105293233293535e-03 4.0276300878195330254149399834083254316129005429703088571193920326551880156724296498262123951331024269e-03 4.2459257299637175894328689554935761970907608268786647482290276093156309915143254447088056924070396473e-03 4.3881601807994226575830108772780842135301452117950128794082200384881465625546401581465601337198606400e-03 4.5690189430820613131594472790827648503128477526257214222475210227450875424391772049782136586414007448e-03 4.5624733692635164168223201501396468298270270083748104559397950848438379792857611437317100706790353376e-03 4.6222678239428191294997546065358768785672591247589344398805962589960103150694497166218736643817215664e-03 4.4227053762554124850420184680453746205674033301324021806126332611982998516733674761403507257087390892e-03 4.0174061705202995481894765320895744244365190404901830482041341280972470359700012851774332478588572845e-03 3.6495590293437920274843177791591617795988910026198177708289063957783608792666657588477930506159553727e-03 3.1041000725453330934537614464510375451328733934431495111346056946162583555976835236362708241646911745e-03 2.5921069155160182058405790878092015974059039486248032508966256033596740122211169847937441953189367098e-03 2.1045070874741632541391211615119068173637238444855831042154648186605638685219452087203165634526912556e-03 1.5953713693781061699352260839426175576445778926438188311850678505596445094051590535954282144589592314e-03 1.0962720854472161888856067673923944514771861894143343597585484392082353618155285227592717668535087170e-03 7.7558999703811911464704794792351465386952993529699449395803706341460680026993330445072898961725073762e-04 4.8659939865981944219241446104491752503165163492417623167977104566163347579361654974151249556299597560e-04 1.4919606415149895414030963032287949060195356574743431274689623326161130576633320252309796537993398313e-04; -8.2992801091244452830671151153790449246969491427341280757057517949719222008892311148819500385716746883e-07 -1.6985591455714853234585331792420089722107238178524767941657570608761106408653634893535804797726202718e-06 -4.4753739232825334085028691832978343525163432315089380591596388208403316120416484687501127780965897096e-06 -1.7108875322116953665915174125569602893578958855736806255571708915308066705521687426444963730929052458e-05 3.3875041977636517424162982808720066267202527567723179757406587369545614326879466461536431202984174245e-05 2.7136857748346645402966812546886096774075433896364786385654867333572448849316549075382914922436423964e-05 -2.8762678206720152910347958968010735283634416262671064638604599315177052556932343150005783572262541854e-05 -9.3019957409602840854562634941017288379850749601708809506859713984694988267229385407778598793764021985e-05 6.8613792795339155206264267710210338596967286031051632995986116584243111694959553822318251149113584491e-05 9.5934711731517921705694717046439280086079273433412672398758415699253074840387344021881472877786720259e-05 -7.6511125180129830869579267342273724066508513247729838496532590028777462044867547178974336774705328575e-05 -1.6433483975040809690630420645183208942399415312821296263298978375900590351297571384563215280803909175e-04 -2.9456593103999801416789910969115112933670767498322789172197704528984681521222317149836504493032090912e-04 -4.7295808578519649350755101676884626295969678104215015300041405960991056460631287538809182023498800569e-04 -4.3877401534720715593310251434111036538509880410900824375893183402883950832970792986804465464919972898e-04 -2.1409477218436321069558755903507124101115744256025993815370345828177675976813224275590250306264523353e-04 2.4652144507358909366157229424826493451527797343009972329824308224022471602678211395210543569797529876e-04 8.6426647584679202514577278917783198490014440522703866706423693806691581331977402318821524061139698300e-04 1.2395910919195804133955930674469638764601913981279159778937864502513436961829656453973467685280265818e-03 1.6343977173922235957906224525603976181314669189342921542931037733119950816809012872714966891360290828e-03 1.9285251314039129601638549443252926755472714424787102133039999199620970682451375834493536550079561667e-03 2.1689806999910433086997419123529922082649497082130767696534009694750788674583423657302300029786048709e-03 2.4058696914592857779406072572326367266224219698695231415617176089277592072544637564229275063596122605e-03 2.5772611755983568074667133370245795731172219373401697432884237202349449018864292382216895130423757924e-03 2.5027214031024454479434308900255159996349771932093731454897989522735170004290503259443828880639809491e-03 2.6692243628157777877831401366014454580094028210290373084690809686559317545468306944279537892819448277e-03 2.7392994865587847339291522023363447608155738405957904072419350323982349243438758710932576889413265115e-03 2.8718056784493372335009169586546379118935445722767310185264160179394012754328229042991663594800358555e-03 2.8522910326350860130356420957151089238260701592852871294456590170703533756192301569290751784196488549e-03 2.9784837205134763780276327629908332259099283665397012196261393370499769613730003571801170973581381943e-03 2.8874588216431371912086200746222985521184470386651372587935247305809457736266672712115834674864388133e-03 2.6380364939716108721273347749250004110679120567936919218073824225051675099177078443853485784262579086e-03 2.4380001703215779692768223366533121325802448336526246794998765415337148221429572185208529513807202166e-03 2.0956060937591191016524021142613214199977280325780237501055187504125232516396035901326806257466071172e-03 1.7646965626534147093284062744037261608283406722047480009465790733558973857498749889119033636109651705e-03 1.4774096146828592810121471475294452284672518083718567131164172710559145562616147499262030985149685654e-03 1.1254313926305523955340446367781762183429594567067380076532014194974736430746400606950593709452816779e-03 7.7558999703811911464704794792351465386952993529699449395803706341460680026993330445072898961725073762e-04 6.0013120800972412910301360100991173389849333966161571249395128259620139896466438261050122861781090499e-04 4.0774726606855485963430958300010965479157198996126562133349647121455470615135530092133741745434795850e-04 1.2813928120266836042533492806289744045026973995430237574937398243512321003224530645645289113488648335e-04; -4.1351088496939072889413316891458384063237065512532031022085158250959076477244653562024851880491579566e-07 -8.6223425432656150432248104070658789659260927384156278712103364767934332158157211373947183936808648115e-07 -4.8696035707890388933400275863703907185119415254628397603689361532474083537937072414921049351051910801e-07 -1.4937359165970143170058338842295468030920552285617412616785883677283021431654534667540384550587810619e-05 2.0935282036366338513581654351309103793476895216290148538085522180957282549393949099503860428052997790e-05 1.5465564806386141223794611656230434316434671138940133977378883264360287497820851533650695786580582865e-05 -3.9755033816760401437081529918141208602421286994853988486882437664706751700135696618815667770851911550e-06 -6.4959045154903677433517763829062960798716844037156156612652112799053208109807682244435540276902269230e-05 2.4832787118690935434393488291068852478136835655377203823047209789886913629836846745187638513907675372e-05 6.7079373129852892591319967604277894138048870296766481597480320327248698912825690676270359728891280968e-05 -1.4691829261245170063586451347429791080567979371119731187971762663632631222290612037545663935609951889e-05 -8.6787683315399131539528414650407907439693770694645105356451713466974286622851169135471516758588525334e-05 -1.4203637314905988083437502401331624833475687992671929725146035615394764507679304923992641255544553074e-04 -2.6203883415327480656665628319917783649803704099650262487309227651104535334303387795381946508916949547e-04 -2.6767060246187689394210942839782445830714267163143151162983265845046168449899222506999481131441470137e-04 -1.8523145093844183331372997101523996048289848839127370127833830421460103804464449205236137381717127421e-04 3.6062233368096750112294118656938591001385426497333343322604340262489788454658727102934862567214668871e-05 4.1604133290098303575921251915039239702405667684722642826711376085988936406590351986998331066599019476e-04 6.3344099115710510255107749747064922823358539172048087839084085814026029997296309061970146217342074335e-04 8.7076363074738522566930338962256599540917454451665885696048425691349392578187669169073942210866389570e-04 1.0573562602806131451186311756523628348868089684697503163705305297932855736948426967301346279000649267e-03 1.1883853022115483560050055137472904641018128724706433880332366004538297146231828973949886675543316458e-03 1.3291575092927153113716873062459223332812325332126435139570311022633500899431319309134439708182902729e-03 1.4739472130812371786075016093684446731412958008458669441097295758619274222620524854309590171276521141e-03 1.4038271934672347165129185919738555413032529689852209027790467266124561368547692302960749018004770399e-03 1.5122620671947790283282118105631555595226870199976027962940971906516481343118119355562927399176395346e-03 1.5332063872583051909836519523414051164338523808802514525529637814426436442702180938844591873576935163e-03 1.6194684108856221697992162088778194219375535687785261815158712863651316904045359065894634498748337524e-03 1.5933939704302314351479050965221352402503012255578261733049833738181847322596152460515586059234136830e-03 1.7160690696415937286770053771107668512671719719065728928690111960148311080508690144212501781680240935e-03 1.6917568913268373806724485324905490646424027801971324975414732810764075020370921856900580170480638764e-03 1.5518854140132640741008242512072829858152630492314605117325599298258536152438001250544287569483456122e-03 1.4692475029968959507492855144036462495233241139820587335824966353735487128289285765481746106746767220e-03 1.2597022827278503016008791573119861753318483273488027287134081906738222272984345243915248608359436063e-03 1.0839714295564615818017005003440475419210286320827246235992040824027860851855198124629217922698573080e-03 9.3321817408183592943800753743375138450368721928571567018911459188533095793474967071414083172911319357e-04 7.1551866476231813072506458183848182616617941650703937540056195532108437526589081013585025927098035543e-04 4.8659939865981944219241446104491752503165163492417623167977104566163347579361654974151249556299597560e-04 4.0774726606855485963430958300010965479157198996126562133349647121455470615135530092133741745434795850e-04 3.1083235112685199835361602772224611644067056463110027997725485021203901964680826525475798681548434699e-04 1.0421096046984241422564480412705275452168041993013180554713588122261897169480169170481602001251681056e-04; -1.0946742615335427957061860085109566458744543391117992743204542260516113078244272905880348765828674228e-07 -2.2679637551131164769578012206137330328154267345723728756382655273161137287256097539171347954157843002e-07 2.0659052074643650292289667582779718395342899864099247830143399555365245704660156524763572347312493189e-07 -5.1577386138206521747488051976834014922254758084603171143068561781525391528850784244600814807992112911e-06 6.3008902465440554114778780648974754220881423074852103689804728955267087557442807067379910417052247594e-06 4.3738355323760280960584049516230658392590877964573669671264363640404661031883186271952950725358990550e-06 9.8338873978434564000989200938801710159658064065654452852968188078295276554910908872621472273737501711e-07 -2.0447512612155821686082989730309969026770013123994596952703125183054212241879270677128471580788180718e-05 4.4615419627545549547756075129971073944214172412493494918153082535890811160934793816783272154751261168e-06 2.1013956783327758353190719762622761724390402811005887808004103065450637078400811878192199694567734811e-05 1.0363250793305583095880406212260729569793944416875202503211709221698793576645377290876206259366172951e-06 -2.4686808489526818508627932611327767506043191583436207654386971118285025008354963328658876322872394753e-05 -3.6891955822279764956645474844056766180584292365978867476330123021449175817985273523130996431421875605e-05 -7.4129518854403415581721644756202509892142257961508695666790889307023727717449415432082176799289623502e-05 -7.9688394668735091205912244203718101884847544742158022393041208504652892555556600515457044613860100922e-05 -6.3016051069787858491554152653344167516809870742010055161585912140257334741194076348272028304714026416e-05 -6.4758531467417277592169630732055286713153344619787660272521618636622115675709473234017564916287756024e-06 1.0758875843244818772452217984793498527667774762095134907882715162302391909583685823176561660549464422e-04 1.7241977032727565603462205936943103839985535306638871303553921153288358116978006696582900991223515693e-04 2.4229049929880026167726844800120785158174290223759125478595970655521770775535017923635570556627914458e-04 3.0059661696595604992830215966965620036988029876728422642354357961184455706243249532848100063174996624e-04 3.3735371253096011004718207906061137847566603725548798070714839276940577569982407458333807897416737767e-04 3.7792558227552300449669764184143194751784928018370386308914640024387534848412095824869587716895763521e-04 4.2857378069739079399652762098793228217751005201565696220977859652994982457849729711125942886656477914e-04 4.0524321776225098212315423643435225014155372463080340287646305420770761977049080965993017309277284714e-04 4.3736110521880636240781324102589601358229084835310407710569134352984210448683338368223009560745861495e-04 4.4095687185763095732031302408370868339119378134552356014544642092214052344377568920368627538578798822e-04 4.6658168402999963434199879264687274351214970219101729262279249849412861526222654288288686980067646567e-04 4.5797170510766633001994450362628236185240239118873359177880425583421035948586216714667251081726755747e-04 4.9969575407058851679836795933690018556701146682024437852958421621673773775213194265525824759639481720e-04 4.9853550312787779886167165326515843469828634071822147482165611438279076367106500610344004744307022773e-04 4.5792956657760926356407473450296759316728765058659861732246686017272307580072527293635766219798691505e-04 4.4030189206292874290607471062769305716502494593938250912198419289155988184820941615634741587851389933e-04 3.7452235617929072240784191667742605193598822962635162794663743156371439653705205743871325821178018434e-04 3.2916932263872667320276772502622554566378659471147946146751206454019689619855149635191600575069611287e-04 2.8506469558726576585964614157090965582752958284194032890404540246837004954622098961861849323635483834e-04 2.2031749847765557210713132865065711408896544478745657044698973662558776132307661076733333180632854493e-04 1.4919606415149895414030963032287949060195356574743431274689623326161130576633320252309796537993398313e-04 1.2813928120266836042533492806289744045026973995430237574937398243512321003224530645645289113488648335e-04 1.0421096046984241422564480412705275452168041993013180554713588122261897169480169170481602001251681056e-04 3.6713708505366519526132203149798542078029866378072970174239397643760083603370223862804822799494711237e-05]
[8.4996718698178866538157654892872750965694511569984189349427156290376679025959628013704184474967053740e+00 7.7326247295599452072141386443850109992788526775968059297418857059758918072699963666379260083360273814e+00 7.0912062302120552662149907941325254573245398616595728809016929461588671375799916030709470751265079400e+00 6.5418333632712470029291141463926151392491793562319842374164827998003242269359164966780024708688948778e+00 6.0597512568594059668892014795850991956315770093648112019735083763826729601759729333664607987342127189e+00 5.6302666226986369606842113728950877445917252941578944984927909804867858608337729446213083951204014167e+00 5.2408372375196848581552151208003566113402705147452445661104287294947187677332532015642881675772818649e+00 4.8825665684270978010022100701998063456825801030488118115645927189871207164051034021496471124264305649e+00 4.5472294985838615157607549422159273149829639540063483602136083006295999641675387590319524082047529380e+00 4.2320260409346225751914659240646288069316635611915448109087430065601227589083824323588220748540916722e+00 3.9350217579087624352819942844427221414551680078943385834498977450972282320277946318627118614809271783e+00 3.6528512520890729491141772980344982880103205232535410690672632258700916623606954599564043045884069271e+00 3.3817713115987128119451131854708567937439612453459111575868325135480663483282718692726315511212953016e+00 3.1197931490007523752875420373312084505468378110106181700649643110308165653682026210640135517013656999e+00 2.8643196263223668563786411177004389385861334498460729960916106808267634409286871670177061942910109782e+00 2.6140370862935417133787061434612031052291652658768868700629928079893012857143114523441418889583118870e+00 2.3688093123349149033241425538960818253620211393487876849559775061636760716232093126151215187564505217e+00 2.1300833521383970679098246276570957558592721805717070603191786927652697904175692458216641287145275105e+00 1.9010310153061567908758484113514376308348050428782422811546641893979282632964255678019050888848636277e+00 1.6837058433814573486814165129748077583159294173110567907719221985118671267788729219764458722719683285e+00 1.4794931758871176912092093716556144793629629005033303117274385228036069142445002789668913378900542052e+00 1.2894732262197768574266955436223052063192881232572149792610579284161332302876044559856226796627387856e+00 1.1139319688687351935738989822104171334270902014195133345480131611446449848484861620555000988347141813e+00 9.5314277462718063262773643358760469201772841419136497998286946471311698669523039222593581043045852585e-01 8.0729374475157670864942402903409408896375256230149383822099618304187571288984302118323263913897821524e-01 6.7574149393339037884334441867659306747374668741671657401831561670717563362557923088939303168633738459e-01 5.5780624115485379317545149310812040856930506976420935654779843242751893928067832249938425311116518564e-01 4.5310887550174654117946000659789351753853675449593804546030714279003809550705037298542245228785282153e-01 3.6109227083116352517723208868536426814610922321358033543659460115251056210065548745431912928345703633e-01 2.8153809301583675761343969842007362605089060983249964540734719690244953445905380760367154072813949325e-01 2.1420338875381033042349961134741570002618939987424584412817769677551987507603074898256332951466784993e-01 1.5868846682692455934582481143721832886351827608732949999078695079479127265332742641204423293554575659e-01 1.1409153509244981476968859604209923647474193266159294865607516013563471615570029390232344709047203198e-01 7.9177019371142262511422418513736384391965684961267991663741960862405721801063001788034124610205781062e-02 5.2609211629668817627120839561943464983171283716286194090346034023574175687493509427875770279527926947e-02 3.3188966517070946039852308717591041089529082975309067307665476503211714585579981245771804117617593956e-02 1.9605136075825261495704665839506725082918801417372900945831624786334914316686263293352482060882984184e-02 1.0515050592463354776242526048208092249606335694896742454436261379552465267291107335881141412754600245e-02 4.8252098859755952206410282094882768967070472884345196752127904412465062704459054346984633699785039439e-03 1.6628639844890837642435108932356166901581470357608213760484106760818560590717790573168252587605394132e-03 3.0782944373935269883913104019892947067515915282655839044146787287460196282826142443487475702995896855e-04; 7.7326247295599452072141386443850109992788526775968059297418857059758918072699963666379260083360273814e+00 7.3427700263940763047913602553610478567821804302345901168654269799185815369206101653922438678530436874e+00 6.9094071569663198951636476749654349919678541233162521648521449227341786831356795078066322095926659797e+00 6.4711815918409432825160697270337359501922934797692046187561386883890947321999997916485812942493270227e+00 6.0431504723404466690484150407392088638661015908460054346396279851457524310106704196837519822723196600e+00 5.6357643754781194564390740792121945846988312167003323361756783870210687142442639276359529977944245368e+00 5.2523419595186066790363186886267512029836918876414556356449791833050384624593049957035880628136458062e+00 4.8932477186857627012285437129809120150489910734850424225127510668505848565819531281776196806675902778e+00 4.5550573687130099190425200833014791135076059122833912444524780503504879001331236157237792685211585397e+00 4.2370676153780303863887141707071263730701189311325211055939088312754767903474550389499591686025473819e+00 3.9380067860820945354409027283754498157770964634598275424178089792942189627270880968754205703349543328e+00 3.6545349249840888275431576782087859527083143636293974463193110723827408012336774069693938798411501293e+00 3.3827242661488748227986499230958927112813705677441067754452374911187761788786114109374274533561742592e+00 3.1203843139842048789192398644801504058983659949159138152603153573050774428671822039590657213848604669e+00 2.8647620431427718383943897483818183172090674143123807423443756840466077779825246888265642997108748559e+00 2.6144403708653124723881939328884888179477910925837271582996652062852439400023693868701087553428304591e+00 2.3692201791433049766485782740296471178724406991285199192188336757156630340005563116329881932421908776e+00 2.1305121874952889035416067651345420949600335382783192506759405173840049968724756862700369654956933205e+00 1.9014684925758131573082629819309280737559169328165400616213435485518833488805942931802466703137816469e+00 1.6841340205914654290242354284555588705879208739728718799573329300671983716911023253665685743817724673e+00 1.4798925934308714683330508299710558165241763738384092399678229748912358598488624108175655513466636190e+00 1.2898275514418700018915920934908457222852403012360125618762605598107131965951916319996445795728759076e+00 1.1142304505952992657876042967561817062832015401620023398814024101093677280226527765830755447887333332e+00 9.5338095551792491019037816510087956061941180237197800309116812745281006496783208511859925458976928676e-01 8.0747299694215145792107636351731687216117703118009760118792403116514568622085784964235722856688227946e-01 6.7586787410849716836284959435326874086661963983420457113699176969633143344593784591487684272587086401e-01 5.5788854296066440704523577573978441247604624994816728224290399158265661989875055943686182323752608708e-01 4.5315702759099633094446405313351382708545805299233359190346986585704434587591584719128529936001051272e-01 3.6111594111948925801222621835085039689608518817603771457188698595233181730059428676390949615023951585e-01 2.8154582020417737984680745223042480084239086700076714166540946653606642201427664297559119417754827948e-01 2.1420191257096848057885293292889425807891182176300677726925310368379069870056068008634108344227297642e-01 1.5868264001926422450731290852949336145406403808515344586172382684804034201492136728054734030631451440e-01 1.1408455472539137022701288750805472413309661538075272941149950427555800879470537944047483239570320268e-01 7.9170627753579868012116386109692040627233253764629626755081365863844790862064109713263234829495623713e-02 5.2604234329282963625930572178445600483685832992482078834899517101567073190811962051501162292122130482e-02 3.3185561455419644201348609889634754192925735711370910407736779979949279966803507279991204579421041849e-02 1.9603110376612259985958801557984038567354473979724383614166350842951083201229393671860990190329119788e-02 1.0514036355296138026876253417424641984496640974678560900538279217489216779228264594121051512657508677e-02 4.8248406876155297070459198332662891663057347684303410336660457580151015969559006883326086812595464363e-03 1.6628086291014003096024768376806188670608622841987582874423424841188899424123079173195657089140578887e-03 3.0783767134778863518165465673338582902496054720404824231970321613396422752095213091578145715787493020e-04; 7.0912062302120552662149907941325254573245398616595728809016929461588671375799916030709470751265079400e+00 6.9094071569663198951636476749654349919678541233162521648521449227341786831356795078066322095926659797e+00 6.6353534262898639185371590740898727508393992892027583800559894304341135144359843677236800837799051061e+00 6.3042564454553793342586641049319089050786083179708874638314184328671717199559123190626111103205524296e+00 5.9486047216937575543817918411913802310247793921154127368125541283260983942181684016709415417081192874e+00 5.5895166008662721129091563721341407448673022240277588394861172394495438444743693406149061564567216977e+00 5.2361419020290766319217191140754891562396755404306438251223598838070785075672334376705071621965819331e+00 4.8933999577398693437637916487673403272522220754343115400156354209811178764123844008901829271394067690e+00 4.5622116329634815812713325817404402737582104949523762187551595478553582786557733953109548862188241632e+00 4.2457045232865794141642851912844066513383985036838214307219564214495354494757122398013428761245305153e+00 3.9454916529380511641775684503430824349209061914422651187761474113449144094523703251532405438404408139e+00 3.6600542810249498184736294185923014674379625996481775904622158157018942363996609754527597926539053088e+00 3.3863920954800376640680998822264981459125788409589380152235860374549505864625928899559934023297857544e+00 3.1226467245259988394259273487107629904726559407847254235182785035497059089888963274617066474496812252e+00 2.8660809425044813779595587893875768429181407200188524344180781448812812819585476347727606102904838172e+00 2.6151733013051048936340397158393291210140180418013977252620572029495592122078333181722695603537412175e+00 2.3696073682179930993437652233237874368379766557512302232717363838270627682519679089736467646988361470e+00 2.1307044590620127844761351563244797218515304331661858182107584199711549996172448388202546881871380133e+00 1.9015598841644027362470491360761813106679850493856171680388241821948279314753848624561174223765740441e+00 1.6841857938220541068124902019695897825739348638120776385309428235639324240857166122881222002602025557e+00 1.4799449897200570973251764260582118233680681619923690667034029084020008893526418735651752036670575651e+00 1.2899049185488753963172834126131712503888248434474861904032818563313610155082559270627134327472040348e+00 1.1143431710235772536082609431306065002975678455666975455547372951089026029796741866552733151829532692e+00 9.5352754440262954288862328279719337783965831418702655616345266747349198314743841058952423970312181319e-01 8.0764360638026891494555100455858353940475759926180790970521943218846952442183447238596436594434359040e-01 6.7604879358662234314920541202265153023851702993789379063067204366537782917682358902376865253813915731e-01 5.5806529619770703668162971887249485604692627859805793642227820142278823836671867894237059300593736291e-01 4.5331765443039687816235788098605427557515303831248306910380597217747102609493771598874436443540322905e-01 3.6125243299315830047873676273751216833724580915114590207732858260947849301713437479874134480115942174e-01 2.8165484223508255784764722518832987090764110969713185404602162102050192887588500309954021677343938595e-01 2.1428372854890847496478230068689392415966928435137166301801968415075097840820959341053142806386451980e-01 1.5874028861565720716165418915818344542733389311458720467401866731975814282772230206269093437741204394e-01 1.1412275233888590387378061626636589846840947259789906388927294633816017334362749453959312886724816980e-01 7.9194274845462046621262021147365884683667609279033355185023236988462710287267383162170742707491729674e-02 5.2617943095096625908198054496514871576669938292212718296882398408056155948036215023029558660938127672e-02 3.3193035210581598622195438331527001247727095761031219821485123140258103351791156694585130528734037282e-02 1.9606985166443525883784222378327301813634160162501067574794935216629317533208054649161138791449939005e-02 1.0515969950994479344019821450050483392673123239073319489441023457874809007631773089081110451217321120e-02 4.8258451765850838275582336068490362727153269959759667310928532791305953723917667945739415399532395492e-03 1.6633107718342599847910912603803466920316161985993676202194429818824435669287048245097765905796885557e-03 3.0797542391443088166542749363824705267663380087859169813894284161127520561351677900095630861686868232e-04; 6.5418333632712470029291141463926151392491793562319842374164827998003242269359164966780024708688948778e+00 6.4711815918409432825160697270337359501922934797692046187561386883890947321999997916485812942493270227e+00 6.3042564454553793342586641049319089050786083179708874638314184328671717199559123190626111103205524296e+00 6.0717775391261914546208262528296454428041911870352726571425760401001544468082285409245916734179334127e+00 5.7941904183209285587579088994903072914873474929690068285386251217597150212785422847904393762440601152e+00 5.4922604243554823393800814372485143220276343194867534371836053197528312995711151405751405764069128950e+00 5.1794443500755111946006721404295715134600252801631730494026668563566944032229108534683708165951168035e+00 4.8647456323166935853799868455942195849217892420206214580279992057594181129487003129844711276080503775e+00 4.5519186349445478865475486851154895354924277963927918119931523223172787068518535217991084184333666872e+00 4.2462528470844239588863513312929511478874698344029426623804528160749606067224462645874263741448191485e+00 3.9513156104535556354161617929278621866782725093193554788239327238385263711160068458154571745515984096e+00 3.6674267336357185947639432679998901636446769042111760798726056486264703742255017864000548781695364399e+00 3.3931915163480420358332755834030463075473656533542185350450789965169658843101662837212847059492832601e+00 3.1279761666191299396161347963767973997318451723805662235014325310626608612979878085384252824680726513e+00 2.8698227055188282901842405752587740319603832273805959032154220362524396589260396026940817938080978892e+00 2.6175989001031921850275790085668907007642123975520433802022879938224948292760162094874589299909587041e+00 2.3711009245682729331924240814699433447219814590077539593314622884670535834457171108357442329709188687e+00 2.1316107852611264269113044817476312058237410253390672790929001539499025652103740538322957560388980135e+00 1.9021292769051223477056310617558389581811326537798516586130242066542217425525863507005685859501802341e+00 1.6845706740419576541123926532645420395216466750168528168094354832083625707784935697652913689181045903e+00 1.4802265652145473946983210631574594992777636377699203027825551742603664337543267187344198648226073255e+00 1.2901241719469865330514775477415784382356013720872615715415396502886407236970902303478139533158217878e+00 1.1145235801879558744591550884832523124581527619820493954075646123026767809737097743674821617940485065e+00 9.5368825460236375994932222043826525301346969057538297864828625771934804450338748527004917554465129953e-01 8.0780282168795237392938092961959658129768780395181584838484810478682870451438155947496283138858052320e-01 6.7621962423908425386543636002008957655536686069409030565313468395498231989245751344834858493156494364e-01 5.5825464931151248560594537346945161581809980301927299649803768958933669260981553250286205212966730339e-01 4.5352502584538260661598176652887609713223620429066791190136831897031358264886130306104759269829134500e-01 3.6147074383918548316533865710217587839301521406372286404036941090815865833626356536466510508611149494e-01 2.8187280643995956979251163041373149925519185786137679714942479634681759441348968281813493721844612533e-01 2.1448984061208554701418921211146033265635022981362113390846417263458066614287713867909242786210351837e-01 1.5892477155924792320261797670271116125477919804675410642594168229732959996996752573855118632320267592e-01 1.1427848598304082610976585452671744897142879798677094050395407885742051685028563108849525352034905924e-01 7.9317905164888606335486438033212145133441717915888330631427811803186641612888673990545413222775534752e-02 5.2709499207430079747859272224769478559778925180959636322441779673104424584566915257764709406211970020e-02 3.3255790220306358041592325650805238588300423876521072778220169852827105811701495255063866433241570198e-02 1.9646359397368996690279474319211049723840301441939477331154033745187138442720736558279804550566814709e-02 1.0537880678206073923061929541313071838085137612242962363337295041025170427424880300256735623724734994e-02 4.8358467865687168156128029088418968681237345608224548108588020877001477537213307394889503468271537559e-03 1.6665294820324555303176613759195943106945315331297098902444889083290451220804821753811098973158487295e-03 3.0850393641190232922630534358396159168986269045730261448881136882469804929273522869743282554720266387e-04; 6.0597512568594059668892014795850991956315770093648112019735083763826729601759729333664607987342127189e+00 6.0431504723404466690484150407392088638661015908460054346396279851457524310106704196837519822723196600e+00 5.9486047216937575543817918411913802310247793921154127368125541283260983942181684016709415417081192874e+00 5.7941904183209285587579088994903072914873474929690068285386251217597150212785422847904393762440601152e+00 5.5886520065974363866972021567003859179768347043831667120190554863670532757385592461000960345424644093e+00 5.3467536771284138118254738823754164317882523614574418286670814423092781382051585657716531528517985557e+00 5.0809767134948601991657469116684644335067971392543285934847223697739218271368529427431104529754909461e+00 4.8017146452407039063783236605811160229205790806217246643951052709592723957533976839649662577129422888e+00 4.5148313225787406230345291556773197256263891661443894441746422882519701931812677713973596228166435304e+00 4.2274343529118745692381492313984759850274738310194802070655728442497513251856797412219821840453406222e+00 3.9445844833741344059028181676617983188649478664263727710817887849206166307092822649231544783523077212e+00 3.6679357320899602274690607575720586257403065302124839331863746131828705116931433338679997826456381451e+00 3.3973187264584446161191486758683636393706616382452279977419525930023069696572455001533907173547908945e+00 3.1332179012031681530904618695922069616657050828104174632108019933332070785981118682420540612089670295e+00 2.8746577817373847158167555804063779235140792323653896371703970480073682396682260188921154164418022732e+00 2.6212959451042410851501370662922139277477631195706693918874968351764212300161101159461917063131777604e+00 2.3734853248081777210237199903198414731357696740817311752816775047181414454316891168122251143374175885e+00 2.1328311717821422082370188846047700490979927355392717716117851230679671099261347289387178535050254789e+00 1.9024684772789792176295459733557255753703391189108857193843881940888016009292396972127294662285350697e+00 1.6843268457608566738471631723818349298158951581613610578287547085144018842639521949548455646207618878e+00 1.4796481642381119281631680116536475221589398097420535543569012248781142301893340545488926714751009834e+00 1.2893879417444702851673220198229050229791523813857263124227871982636700327066844989934963198060897366e+00 1.1137380245485184216583944033763124328434978648575811343200757005049541150865577026439098816129458018e+00 9.5290912480978280893579787211908721164115655205438829484468130907434373011851606717695515700527911128e-01 8.0705310492938071531483476630168914557164940168131870771776889597565065282830856656851207606130160638e-01 6.7550982737290926207247243572903680057869549529501969128908088700515301703043325852402087954203171011e-01 5.5759150605259156039116720865386955003948937647709556876748926974520587383565457668912200807275919291e-01 4.5291723672911024928737331356503048440976130034992542431657048679255572971057604816005234411831652639e-01 3.6092833961883458178472754795180201795392716091896387256879669099821045898678474824146390162043612487e-01 2.8140559317340325963099311144969454682932064432442637776721312415476419400101980221789911622340784723e-01 2.1410278376999096932254897095543226820256369319800855902113305347808246855712526525506360176920037287e-01 1.5861760162364626777734230412784785041171874569647132055161792065061319689681892423530507820376218374e-01 1.1404636651249579488993606316123845668706169979422285333948818490281410813919988229490095150314205773e-01 7.9151516790481826549279953893416644685820152736641240699422600707652630850241808120845391639788740779e-02 5.2597465871966431058514040381685153008589055671843807194209529629671067953723396625216615450241427120e-02 3.3185810625724905213050811141339652593260284716074886870856670208336252385668263511087413635096578328e-02 1.9606348753601369516029079494160877592434674276964646852870164436728456588759273144913654668129697430e-02 1.0517626370795452473175710006286973434117208200038825156057814452880116254018603259171061075073966147e-02 4.8276724303115793402742345833279398768089792699315625954003049481692208878769223097096152906040755168e-03 1.6644087791396416034261892462479891729662783721384520476203242899377335406959232278806950015365975521e-03 3.0827167354281872721636488225650050457529762843750022545789880063534185648814277160815948297104939965e-04; 5.6302666226986369606842113728950877445917252941578944984927909804867858608337729446213083951204014167e+00 5.6357643754781194564390740792121945846988312167003323361756783870210687142442639276359529977944245368e+00 5.5895166008662721129091563721341407448673022240277588394861172394495438444743693406149061564567216977e+00 5.4922604243554823393800814372485143220276343194867534371836053197528312995711151405751405764069128950e+00 5.3467536771284138118254738823754164317882523614574418286670814423092781382051585657716531528517985557e+00 5.1616027555339780338447378323347148674341747576905249661370317227883591492747879539716871001620080899e+00 4.9448590877790399753361512402308189457189727425893406632604963394949608724718741838798471887821486805e+00 4.7056118588052186121833735774283373195007308400525408147223002251010816142240412557622824242262487135e+00 4.4500049472633605968327469575830956428052672691916464942179327639786676386894807521456756038926628717e+00 4.1864192179291499900194677740991140127542352721625582610592288238058702190748682579085644499378444963e+00 3.9212413732832417719905936851238912097713839074988143608752673837484458194685806513050404866180778095e+00 3.6571456940342387930205583645247125650222813691845011268407718476509861280724869839889169942681035982e+00 3.3948489075640335691822126293889163532786257654209449073384037961739383723430544261860004844518491661e+00 3.1357097587081302384099205739035907431014892903973730322142664697471672400098652022059575949201979001e+00 2.8795918251121150402022694140125925253041775343198413341187095633733743029573651254013924628791342017e+00 2.6269103071433619586132306272573723060867213623474032057016266231457991951108365853617100357421863205e+00 2.3786797781116750502106784736192765160511107179311467957595892131661913333461859741192700219940874730e+00 2.1370546395055619405044416188353646038485886275475992695221990223385659192233948436598952810042783912e+00 1.9055763199654210881417234100703899743620612837597683213045303087480397127339332863531579023058507194e+00 1.6864233313426646257778688744192276432228359169564000981851089608254975691883559328410936795835920107e+00 1.4809478494788709871492978834277979964704043845023820416180810190649773841247117578525015547516464433e+00 1.2901201602211462956342712440546596708013508320615568496989714118413127462324977141905288222435963996e+00 1.1140994497973743182725585405565760663252777808822456747881998393530275938739851696056481944891238922e+00 9.5304848769009001829261522518545982809703639543023391666232598695238968778590126191102627273943072667e-01 8.0707208154491703472671024313491825356880087109386598060157991568235203847601369228257522154754731917e-01 6.7547043125756295150248933299315487850821065713336293305196227012772185415066120173399935677223058625e-01 5.5752652126267894724615541967054176969769892944793197209757398132966226533106386283326900258711339083e-01 4.5283982546017438435326439953318595048223343079121814358921986481896018139226473081952277380305420724e-01 3.6084245574461768751337684474262377888919040626647588401225472005722679427635166067085348370214764606e-01 2.8131275566517084822522292194305120088889145318096176428364522209895325453071866666601840756866674993e-01 2.1400669763922580663770934097864275358512505322439743706084913526035147527271220429696478823712437428e-01 1.5852419286755337568761093594033605240819505345181864534078764803651116183225942959868631457648446934e-01 1.1396213713037492001526659558960419977458497609095471817183722479546163026574941559603965615376973136e-01 7.9081860886274327735718556151132785330321158650810536783879588660539485628716111592231209114015843717e-02 5.2544848367440045703111529948966983548304290788634718916707944917955891668920956549314557197386897280e-02 3.3149544744371403885649527215418910253913853908258746341600866433710270884929295009289627372664350461e-02 1.9583693864738326881645219469851663075372728699620864019390422361875690352216057520675870670104061532e-02 1.0505042552717957161479414740751912364002791457942465937608082446156697706676493408864640894236558265e-02 4.8216127696971561426340056970675853298757820274705866479009207491608258115334769640134072066859701258e-03 1.6621169056601099274894888440749253209018765381237518003910916980266001727484832793694548005145228251e-03 3.0779504338711752237967844916275688861453042161040242079965077620510987769078586450082233473166896455e-04; 5.2408372375196848581552151208003566113402705147452445661104287294947187677332532015642881675772818649e+00 5.2523419595186066790363186886267512029836918876414556356449791833050384624593049957035880628136458062e+00 5.2361419020290766319217191140754891562396755404306438251223598838070785075672334376705071621965819331e+00 5.1794443500755111946006721404295715134600252801631730494026668563566944032229108534683708165951168035e+00 5.0809767134948601991657469116684644335067971392543285934847223697739218271368529427431104529754909461e+00 4.9448590877790399753361512402308189457189727425893406632604963394949608724718741838798471887821486805e+00 4.7749534224546762837726401190521429982412968850870578443398759541294480726593947877500312350249748966e+00 4.5769688035176874504589758152298974943992127106836206321068277087211070055476721926324038403514601148e+00 4.3561025303539626229669593368432871833881211713964229477959433492770424124821830579824827096859619358e+00 4.1206163477372139106609501209323405449090597723596454311317095745281249301480831082489036957093888653e+00 3.8774451861064780782595163410761914875147253950328797302087974839725877145477640944174316439392892649e+00 3.6302173713898966326064328487770821076334667946062341843097450444743734691596681807236944450692835894e+00 3.3804904325280283983030228508834457631172587917796619489498943643967675066086647654294630606124564138e+00 3.1302476664710057013272894106614058435365877092180271125579972870439255625060326971272154592058071867e+00 2.8799482713356505896823643665472096921270950184283040877962126854877422753644932807033409031596210094e+00 2.6306512755385918340061904240330961303224608150313707261615495750948761720178408770498128760421871266e+00 2.3840021729863369296795163135621414125773927832625999580068438647319432903680214805268786772233472008e+00 2.1427038512967285797259511974686276504274401696931429565706972396841398062301606449547304350870837965e+00 1.9107539395776222320331292200849045098622019577077203910746008297780173233899771986353345738232838678e+00 1.6907139531616723134885160397862623579577028398706551779275666571593585990281577583671404789621429389e+00 1.4842377050675871633732922339546154410402857824390259487360835406978252570623843401373194346716220484e+00 1.2924961854274356745150529220002940676175387114717695608984730277655821247919284232962966319227364162e+00 1.1157459774153622627786133219830348196353992756250604138311221844317489374830621620046913021412358471e+00 9.5416452204588830465536788490549802183241952956833464326378093507357639610985470657829197739021081546e-01 8.0782582829744475656536892949121928372233655107045606206478612481207302355524747567168701068788982435e-01 6.7598788018400729924525937339752610988745471441027996618589891172121754015456661630977371531687125459e-01 5.5789550731018199024594343095129759041753356130838215346228570798051557770693940033423244435918373504e-01 4.5311776790440759585132943900570776311126794483860910682864092740900195975208306747523208285070170495e-01 3.6106399486147001770066928271307369841321882270443395534778518855506241337957914720554590312207791843e-01 2.8149453313629471407817055436825753416681328598272029280307701088294642545159154916962592016028469479e-01 2.1415304052229283276268680227290470344707274621695082074061823761409010791259131039687057157492969623e-01 1.5863363653205414919074340300871544987294738610059146814516973059531904496652326054003396068193979432e-01 1.1403390330635198460220137763785732196261052861970966894118187790215874118044033336308458221578776589e-01 7.9119599486343513795635482876615719484941450459103483100737285476906909821777562968044891140974545478e-02 5.2556604265589627137734799263888207131226853520542732176636321373893255271369839556432057933908539281e-02 3.3145307375539657898920831286953402701651061331286101528409145999943279898619021581774656133285813965e-02 1.9572825677729329512743567468667211980366338433017816002622151592467492620996751810096938931365148687e-02 1.0494483189804096197767873825349212045761857505194262430937893482820833697649062053351651445958166502e-02 4.8147616332360259905753683433136463259474878015142762168598134181482682759734722473834752752867109429e-03 1.6591894629285419757322470933681781863800936868679658751793025747030798732436406315396783203718780038e-03 3.0717742476262246705068257155878524956465946093753170806816190602078180014003314267887432479528803957e-04; 4.8825665684270978010022100701998063456825801030488118115645927189871207164051034021496471124264305649e+00 4.8932477186857627012285437129809120150489910734850424225127510668505848565819531281776196806675902778e+00 4.8933999577398693437637916487673403272522220754343115400156354209811178764123844008901829271394067690e+00 4.8647456323166935853799868455942195849217892420206214580279992057594181129487003129844711276080503775e+00 4.8017146452407039063783236605811160229205790806217246643951052709592723957533976839649662577129422888e+00 4.7056118588052186121833735774283373195007308400525408147223002251010816142240412557622824242262487135e+00 4.5769688035176874504589758152298974943992127106836206321068277087211070055476721926324038403514601148e+00 4.4188235775385714048701494383589150635450859423451152415957894104934170856232986090172092366313655034e+00 4.2337048015579902215970334948603839051784907208328130398732212528766544918502309172842298593751124173e+00 4.0288891668694653346392954221803896992249364357638250566624534902890356847113088311907582187028865489e+00 3.8111927451136311402739087271721470067462975094503062925875066604678867566939865081969865595633226378e+00 3.5844467276080020275620669641286112047081416937638412069137784308650165688722539871415592943131500017e+00 3.3507648396726542677999123946997972487858380078477665433848721313973721813236405688878405348115704572e+00 3.1128270433451297956329419373094087730485405145318530141055588631668045138729238140600546729580528973e+00 2.8716643314267180283979077040016474531817146936816779805667776297630720919800618962431090647332670833e+00 2.6287741606048874365674588328423231583703245887555950208887299249440009584570644479303191581591784355e+00 2.3862292869368161757230056517705404138068350501323055458165149748982307288760955105501009237209548019e+00 2.1472121321640324182182471469375991341972117658752417665729579327993257239159964198566328078172545271e+00 1.9162087016603854804713006305888853342342453263612446698221923047582119824399626949637981305901954369e+00 1.6962018162773578874110614822595660547501919512004539563281377395987932179389915535003854580274374735e+00 1.4891910430356570737811910433246432601467724722862138516493694293175792144719670673301683959793713233e+00 1.2966247758701241131595545917205939079646545063162122842490302642325924385730246489107728596482606011e+00 1.1189764035971789576671227303608754607296885063632690711326081671519470491935875954608180254136874848e+00 9.5657613885834567282420079645903006092809731288660364690030065093748221206791388702225599482239252509e-01 8.0957912812918661035906795866171743516418482754589645795637868897944634501341500019050756378188485049e-01 6.7725510807532053450543508263484013561749534154874797644643423408558082106872856591617337872778731606e-01 5.5882644038117099523433349726238043264228013647808839154940570376600486311569923519072350475115030806e-01 4.5382248559845401434659449295462305183883924970638644769888510722208762981636999929404712270255960775e-01 3.6161647641979320316275400583409740416774527108857692240354002780048747059999228277007397871233424235e-01 2.8194015177597101887509889238113846083867772562724493402775465627628406034891599505282180296611940043e-01 2.1452175280359696693184552738510828326735193557173391396627522213639993308805766071371449222964053869e-01 1.5894307133399207750203047219380008424594296826124622389071777954285626793179345555110702566974794032e-01 1.1429129368121383858112253591557485942758548937166114067170615736286336476820977622970249808464272099e-01 7.9327635974500207041088497527077189552593742537868811714428208339624949151232074949831969687162242087e-02 5.2715382338389855726003880771922758619410744723972094405495882946195952312553769009908619227760428847e-02 3.3256974941131648306794921386006789434468308145514379449364704825942287651575705302390876350871859153e-02 1.9643744500673344084225752130844775672570778756465186289660384838779761966427141716647909615348509120e-02 1.0533580365971665510600455953334571244589103138894014961379722856270793067940611415298460644851365573e-02 4.8315055013491841838201721348364687889242092909562057824146676910166681158184222731469664136578734724e-03 1.6636747479412622133748651980605177990279829843616953895694374880416996450280713332573152902977149204e-03 3.0767017421102147436850860701702910071306712288278346966926398570036907581506027642804594798998834454e-04; 4.5472294985838615157607549422159273149829639540063483602136083006295999641675387590319524082047529380e+00 4.5550573687130099190425200833014791135076059122833912444524780503504879001331236157237792685211585397e+00 4.5622116329634815812713325817404402737582104949523762187551595478553582786557733953109548862188241632e+00 4.5519186349445478865475486851154895354924277963927918119931523223172787068518535217991084184333666872e+00 4.5148313225787406230345291556773197256263891661443894441746422882519701931812677713973596228166435304e+00 4.4500049472633605968327469575830956428052672691916464942179327639786676386894807521456756038926628717e+00 4.3561025303539626229669593368432871833881211713964229477959433492770424124821830579824827096859619358e+00 4.2337048015579902215970334948603839051784907208328130398732212528766544918502309172842298593751124173e+00 4.0831939603930266870087731039778435099276954648097401706284537219283321065034944831206925962627936039e+00 3.9099421840665137483682937537954058136543587258020418290804352152696975022047913894016410105002671309e+00 3.7197507858503546556996651925733526352058897991719554501044475449082290031418542776859739589762780176e+00 3.5162293687777438506377331155743040509240193987211526224922493094555307084453314260167905637972166405e+00 3.3016372376700379485687234110193633077011413271371317207570176986356460798801794411725356837352023476e+00 3.0790009745367235232320705046648720785788818622189642803054097664828009018616493383253964171328690410e+00 2.8498166472755149588647177478811922966865470458725603323606105192757901655327304410748459811528136006e+00 2.6160580007341993219835695094073312561572953753340420660050729193520309658138069009272016689417758164e+00 2.3802047144390596772734042200252521554575768842444893842173550756077210690406617250903736680455751908e+00 2.1457940087608338591268725518647431340635068979047433026965057014204060565663489994495427681620060281e+00 1.9176721091679214500933767765572228761865953996927275627373633681697337108934065480513656202870813586e+00 1.6991991497577528253267754650052674320580993574644749521279152429909246409354150994492746242385123471e+00 1.4927408247189450023833873523794775356156270641808812089062515156286439882788928506693889324929143339e+00 1.3000712854660779732383833002366791966181641357796300088831563374563370442825434880160149012969088720e+00 1.1219290817136793440462516484854003081217341779842853272147935830805315839904931255620374768444630922e+00 9.5885291801671381434345097251585456906509344196005217183365246036162711964898270903404352172248265568e-01 8.1115545555453538112395176284352140938152594899238902480981236324973419817458609474166518826602542184e-01 6.7821406236193935273879591334956956484315566410114873756864595227358150668971696967705943853277226845e-01 5.5930530540173936724884916472446874175031242796608484112449055884368072509638203520765318289333713013e-01 4.5397219451463217950325284745515046701334172676495942701792202198491607242048288192908142550644612549e-01 3.6156853765540026205933361395674144488222331312831560728943019981320278241290337362229056758160439430e-01 2.8179531626045325931980173893668228678734322019115612697223519387551450651523151972030750224479603526e-01 2.1434661193354736249091991195054144325784846068515897921828530843902789595329055245001571862757292526e-01 1.5877843590781230189045303404421102285826206649097953683266117380124452226155331098295596388493566414e-01 1.1415943855029309793904414859191574363034677959139544524224956701893539252366556120469853019002488492e-01 7.9235916857190070865936204446677534969138100044774318593796778726812727520707888864131365272373885640e-02 5.2661894367408439335082256475144744573802743273299942832640827774473432199002207830662432389917928801e-02 3.3234151048693011692847061178656218866484896538485431388447795501816263917431146521580545060369586040e-02 1.9640549289083364336651744544812227518868031613956740030825450988237450271861179752720366532851730559e-02 1.0539077733066095806925663564418473847809837272378104818642386223510656957936549142368261245193891042e-02 4.8382973004465145855406098877943009256492616013860413653538891103874753753890737864999247319914204939e-03 1.6678516569437085046839097169467316059232547023998896008774480017259271980425489000955531727273417473e-03 3.0879286222233715584739301962079503297023161520452581013698028506161048969144196759246376066500019584e-04; 4.2320260409346225751914659240646288069316635611915448109087430065601227589083824323588220748540916722e+00 4.2370676153780303863887141707071263730701189311325211055939088312754767903474550389499591686025473819e+00 4.2457045232865794141642851912844066513383985036838214307219564214495354494757122398013428761245305153e+00 4.2462528470844239588863513312929511478874698344029426623804528160749606067224462645874263741448191485e+00 4.2274343529118745692381492313984759850274738310194802070655728442497513251856797412219821840453406222e+00 4.1864192179291499900194677740991140127542352721625582610592288238058702190748682579085644499378444963e+00 4.1206163477372139106609501209323405449090597723596454311317095745281249301480831082489036957093888653e+00 4.0288891668694653346392954221803896992249364357638250566624534902890356847113088311907582187028865489e+00 3.9099421840665137483682937537954058136543587258020418290804352152696975022047913894016410105002671309e+00 3.7673081312247200359014442200385220271884365611849693579127831369619936166202569841734748950187688830e+00 3.6053002594058406713675805761041193673276926739075813789613353166540731437249081654692096349959460397e+00 3.4267174554972238123220833564839128303807472238826434162520584721732101816973238617242002537892028485e+00 3.2335140401789795118790582675758187128271198466639566911043260133919399748995156563582547864814715829e+00 3.0287379825212925964326796150374293207510181295606455366879650782801733512439616685530478726785236101e+00 2.8141223070461583708563059227493815948724644055478053069102102086525902890524211717572018990967095339e+00 2.5919961646469696332117255773407675282764215780582085137590772905719122779384859597115075026690299636e+00 2.3652211384474209918676129314614385042557002360923607101817968922474457917052848150840398825865242880e+00 2.1376729034904946992537369116685425482712613416261974062579663550911324809198578100920012624981518382e+00 1.9144890111947158024232554598219383275036939550779484698045739448154974708264472277620121149319097000e+00 1.6993241458863964433156962455818582064230316784017909217986300341986267257711986827710942302068184049e+00 1.4948492047320956703668946277358604994030133492626577450861261215037098058157347402240886770371310334e+00 1.3031451158339589716806445987392660211946454084939073376252700733029991456884262422879812548765412748e+00 1.1252378810781910478113840964442751502453091823377467163643421189579542052589098848900750664245725525e+00 9.6191504641514187676545588587412260134979301721268011082844326542243059891063969654865284508038395111e-01 8.1369463460812702420822356694527892966314847126695283396900015801967747655509149533831715556210583570e-01 6.8012136582724338456694199665168533632960683838569475712550110375631836963070234460112795824990268172e-01 5.6058961553938772568141092386141657364466461512437898483215027143481916233176093149546274837645972306e-01 4.5471921543960904915947290803168052252445351152437410682869029152555114518518624819315408319895060767e-01 3.6190240553191005059365480830710997983171853750467087709946737287196232580121511095283436263133978849e-01 2.8184837752034397257927038258516241465810067126498404544316368435198625443744389414211724004158114226e-01 2.1423338908182381238743670867582431048922564681117850273562782357187867616182892593276941311660906154e-01 1.5858612181150165556805901415207047786116365274181340935697348071822660987827251471471822071391321123e-01 1.1394800100202031057799757040017327679625124031803867169655926762797876862579332343615762396100533766e-01 7.9040835476172063421830232530271587592035458102401739679791447812300134493410906155124205998989547473e-02 5.2502129181226055407356968960667407633045323165588979763781075073556531422191096998751543791885158432e-02 3.3116235080666382139494762831944250145389901994721994385359543757591324080750739741537081608050148480e-02 1.9562319419588533851797060111979819246270055816786599249876519707589801120330527255555426268656808589e-02 1.0493896301731584627300369839484481654615364436426031128392850475835134847694003928944221994827747439e-02 4.8175979905251643134777496204172222724130170161255793888687800003968911494828015853651599619872411677e-03 1.6615303209450479623368647247353979656592134604290953333763342697877630610626939434971208812825085603e-03 3.0787218055549820325297168649570946210247740114320531642082583091897099017508432744315053128227405254e-04; 3.9350217579087624352819942844427221414551680078943385834498977450972282320277946318627118614809271783e+00 3.9380067860820945354409027283754498157770964634598275424178089792942189627270880968754205703349543328e+00 3.9454916529380511641775684503430824349209061914422651187761474113449144094523703251532405438404408139e+00 3.9513156104535556354161617929278621866782725093193554788239327238385263711160068458154571745515984096e+00 3.9445844833741344059028181676617983188649478664263727710817887849206166307092822649231544783523077212e+00 3.9212413732832417719905936851238912097713839074988143608752673837484458194685806513050404866180778095e+00 3.8774451861064780782595163410761914875147253950328797302087974839725877145477640944174316439392892649e+00 3.8111927451136311402739087271721470067462975094503062925875066604678867566939865081969865595633226378e+00 3.7197507858503546556996651925733526352058897991719554501044475449082290031418542776859739589762780176e+00 3.6053002594058406713675805761041193673276926739075813789613353166540731437249081654692096349959460397e+00 3.4707578230317845778970311331410401237587631773960434507875215386295681807227641226001955601140682154e+00 3.3176736243726098773419368207555827255938200852329046641238534745830542445698498308874815988509595810e+00 3.1472676001207144891861191871422955959704607236544909549161076319608146594310542553634425983105123324e+00 2.9622902271390378667869911733548203592516562701443248946210502106870727853094762442211651619958582873e+00 2.7644641569203675106576861931686832388522237116880272439919667990510186167422490432116403621411749302e+00 2.5562578409966937434765701937177520442339799911663339497261320598956398138380801070626252333996164594e+00 2.3407776263856330668624448803038741983056252172818712767490468038911095779257505581944466862026095239e+00 2.1221969946923401839463189678713345905214563068308135352618548519624846681836631196561022989282674095e+00 1.9059397557916731118400033975968771944525120664112190425326606737755197718541691900263221105043488568e+00 1.6959177972916564617491237903489822703807859323362077378628479966829260905023153354183741870948050342e+00 1.4950406557768717966932443809632636400079926798591060401378742206123771682580421970706415145445474217e+00 1.3056337625987502020064009774377972266050496019353239425056915100081853801288208395080482103219621814e+00 1.1289850210436378552027232933128379782042372815683406191416679102061947791988037788322350598911864230e+00 9.6613900917746641588909603530765595451873726182242837221182568274550725230925991792725868224880351515e-01 8.1784545062235313800185249533872264890018914963171192401279851110007584877049888665015564376488844786e-01 6.8384859564317130394417173294435333998941314595730503601175674874584736873308834339549113573632362841e-01 5.6370728461828145754422919988108941666351400154145678515441852870871121042311697800799821895576596417e-01 4.5716710497878227942238670177832071843195901475575201031596681205991532338610325220734176563973945317e-01 3.6371255305866575595633188500265643150322337043160651580091365137863303290604973290738385241833404508e-01 2.8310779241047003879019005546128736044636549501749064087744504793384624431270493462148600814137854445e-01 2.1505477143098901841522866114738978579311205245288624407457813365241934409815676161150135456188380322e-01 1.5908360271734580246899448764615781031150992006082343008348735509786476877904698189840246462636297353e-01 1.1422282157287467720190854706480459550675924166129074306372475244988515899787365861467107502980117460e-01 7.9174463150699708972021681055234254058237863936995934915769167670721051662299713038937341853062249774e-02 5.2553281958520858383073844480264108438854025691856003305651749587194019108257199439163146007257677868e-02 3.3123198485499781548816219378325686433590536095848987803609597070135220451276731474450674789031992970e-02 1.9549547172047927840496655966840022842742375112285359027847628179084411815441988855712186349884437270e-02 1.0476984541796961676020714780590443530744647045791684551302394243752189433346003673630153234811066174e-02 4.8048202144829193508938936108862769631821577669596432907973176060211598683538912877340777367647748545e-03 1.6553633013776889774789486606338689594173637780910335139389140591615772054871043213524910187682079702e-03 3.0644522613722589358686795489690228353086467907308860600258394219520312367591079560645364022499875313e-04; 3.6528512520890729491141772980344982880103205232535410690672632258700916623606954599564043045884069271e+00 3.6545349249840888275431576782087859527083143636293974463193110723827408012336774069693938798411501293e+00 3.6600542810249498184736294185923014674379625996481775904622158157018942363996609754527597926539053088e+00 3.6674267336357185947639432679998901636446769042111760798726056486264703742255017864000548781695364399e+00 3.6679357320899602274690607575720586257403065302124839331863746131828705116931433338679997826456381451e+00 3.6571456940342387930205583645247125650222813691845011268407718476509861280724869839889169942681035982e+00 3.6302173713898966326064328487770821076334667946062341843097450444743734691596681807236944450692835894e+00 3.5844467276080020275620669641286112047081416937638412069137784308650165688722539871415592943131500017e+00 3.5162293687777438506377331155743040509240193987211526224922493094555307084453314260167905637972166405e+00 3.4267174554972238123220833564839128303807472238826434162520584721732101816973238617242002537892028485e+00 3.3176736243726098773419368207555827255938200852329046641238534745830542445698498308874815988509595810e+00 3.1894714387119045767821002528104541992660207089061888041864058633024310127881496507629996100911791232e+00 3.0423227219521292579123112829737148985424308610648211561268101655824725168454916828356330120274869838e+00 2.8783487012607284174028463279533306197712936373470020833468248181551911720462936715688554014338898334e+00 2.6989645210269702476922060788334612296530745406627261533682420767292430826609069116009791997224881051e+00 2.5065825981311771492855675599032933312632900142072875342345563800705097714597874960933292544775758654e+00 2.3043983775718792353699009755841137042782242675663349408222757475954538533555783379819289559942271636e+00 2.0967652820542860726117746479431278443975209756371767110716010769482404772252776329011854202598613221e+00 1.8893388630285841514754275898299356426282077539401361603346636667443429603847101522189109560627349733e+00 1.6862617631669934204945458831768585142613198183798622882860783010964345297309374910130675067115548397e+00 1.4906690811469281613595820029480933024287283735985636083523518000040255599296798656933115435966313789e+00 1.3050959330266176451365858925339258349067519323184467883736655182191979741355147179726900720767120727e+00 1.1310332261478246563276088654792482571670960508409476043808567514307145187209237672850312025122301931e+00 9.6974075535645462481445177588486376393252548108756285721091533084956855313634248497294718122069016196e-01 8.2219226759769333468884403916951506213130564895530598206485388648965802107481333180393640099746707776e-01 6.8834008643787678577364363152254466971449174129676963912567852624396493442447807395049556439819174894e-01 5.6793699249937000242863574715362115620080028168478638624945877755539438642013232225934856227374349107e-01 4.6088867193555394642479418965715733254202353745396828324716508795665015555621928452876938542318544154e-01 3.6680705920967380735518593803246101443898389969683165931904298474360486819827921920028522487934329826e-01 2.8555083700552958983370507089133114529978176908219546562507128285917781439870181020315001619264995892e-01 2.1689294965523445890621856368482930753962667520968261603645429652847118253580051460272010327904322648e-01 1.6040368134228804583140418888342207956738360861117260353295897899309777868701972568262473580512277254e-01 1.1512599242019897666446047237444823754339755259727344599181088561300076677553892181054495902704105453e-01 7.9762742257374400754359360406416129559289272308788637607124805409548392366740114843047827146692864094e-02 5.2917009392379469501669361766948206260389661609996268385028737154321718558512870534080417945300595589e-02 3.3336719758343513438956155660235029226297006383403096538350856454177429140580039115399165033729607616e-02 1.9668841037400579987039387031264750507398693851122233347352745569472763012956795701382473418277030885e-02 1.0538886425620707919714038054401800002894174152947546045246651041682531699622193108075611652208592498e-02 4.8316571713312817227899940456188312912571902328635800193559543033749690073202383110991262615213038046e-03 1.6632805043215528491335609143830233572519782428525128038585561572447020009856492465397025290061134537e-03 3.0755001408937531195613166287504982567325066370873721313454152495200526292459788133170696022926195871e-04; 3.3817713115987128119451131854708567937439612453459111575868325135480663483282718692726315511212953016e+00 3.3827242661488748227986499230958927112813705677441067754452374911187761788786114109374274533561742592e+00 3.3863920954800376640680998822264981459125788409589380152235860374549505864625928899559934023297857544e+00 3.3931915163480420358332755834030463075473656533542185350450789965169658843101662837212847059492832601e+00 3.3973187264584446161191486758683636393706616382452279977419525930023069696572455001533907173547908945e+00 3.3948489075640335691822126293889163532786257654209449073384037961739383723430544261860004844518491661e+00 3.3804904325280283983030228508834457631172587917796619489498943643967675066086647654294630606124564138e+00 3.3507648396726542677999123946997972487858380078477665433848721313973721813236405688878405348115704572e+00 3.3016372376700379485687234110193633077011413271371317207570176986356460798801794411725356837352023476e+00 3.2335140401789795118790582675758187128271198466639566911043260133919399748995156563582547864814715829e+00 3.1472676001207144891861191871422955959704607236544909549161076319608146594310542553634425983105123324e+00 3.0423227219521292579123112829737148985424308610648211561268101655824725168454916828356330120274869838e+00 2.9179273852237909826082322020075447767851209522486438448110149145032488445180424040038413433800319394e+00 2.7753410570235963047406183005562283881078362537528634067400856616777477224931895977898770379709074316e+00 2.6154079833867860816014799232433298153336466386904158427203509135738946773498624471177177584850119290e+00 2.4402580362408979188077894220535494828271267862319760565512021906989601156103404446330105398822985802e+00 2.2530133368021401808638768096676852732561262648932839855575469946229141273249288004624318838844678437e+00 2.0580792802767549997150574010301189416922302544647416506040601144084703102419005760782240794269014761e+00 1.8612558811757395684456270314079054661659062982247986245535685309140957283251023217555608528536757204e+00 1.6668675732990460710509171392311650578572938796049662418805693335882494151688803144367638925152572067e+00 1.4782422191500543581739814473171614973776991531433936068351650041974048125637031995288349538921275387e+00 1.2981053227498773116782338716143403281337915359223980077266179381408129791145731017984228251186511027e+00 1.1281254620338445905609220904998823298616453235585346679997344437170303009772499375251441778126074699e+00 9.6973681932926793045543570639946749187281127593991501156776650963761599136110764528866375032714357066e-01 8.2409356337197491316322040970603762958221091110288898820633349677495866767135611006036526572840148571e-01 6.9133171580925711030903727973561923918876507564976592837205141558841309608871866761478173980413590435e-01 5.7138951784298609709118224180221499449012900167017798657764510363859862859790078403087927260777778708e-01 4.6435012316255469894930227959426730775122984125590152359278981898975228207005049867407286993830113875e-01 3.6998062067374898587286711065982337950729756454283590229912401893806259994977175191640629669172975496e-01 2.8826728199797224132768588027444176010576391524853673307370721893314662271002803927401216210208673634e-01 2.1908301041209400020222230930173515760100476298447369883858483701683703230858369025623624458331635880e-01 1.6207321722718544492603408217810755030489850550487529206985783063913898349221000612289819613639488385e-01 1.1633072601794829368940864727944959449934711751070672406621786369488746869720097012156609866179158139e-01 8.0584437684575186724262066893833402332602444831440675594702652480593435259887585182998431986004362956e-02 5.3443643225775142683749984728500596941560619294911098582282604087125748082459504449596043134130112464e-02 3.3650782392078746271713072809275377750085561915704169517851347927634043989395835794510304547980932495e-02 1.9840348182807079121400034362322193266890415089959689674505809721053067764766794981627003615775860945e-02 1.0622288025400336069435077716242789979441257789690842588692071171358638663688616644027265106022344786e-02 4.8659349419223036332798433406424005006355297017867027673286853809877074270614606694223630781229306318e-03 1.6738586535586994458347629751405413665698444647860389866969105877809693683109718763331461582345941834e-03 3.0933241256097911111697767960647762999044630827809802765803676824214075204919962152896829687467765463e-04; 3.1197931490007523752875420373312084505468378110106181700649643110308165653682026210640135517013656999e+00 3.1203843139842048789192398644801504058983659949159138152603153573050774428671822039590657213848604669e+00 3.1226467245259988394259273487107629904726559407847254235182785035497059089888963274617066474496812252e+00 3.1279761666191299396161347963767973997318451723805662235014325310626608612979878085384252824680726513e+00 3.1332179012031681530904618695922069616657050828104174632108019933332070785981118682420540612089670295e+00 3.1357097587081302384099205739035907431014892903973730322142664697471672400098652022059575949201979001e+00 3.1302476664710057013272894106614058435365877092180271125579972870439255625060326971272154592058071867e+00 3.1128270433451297956329419373094087730485405145318530141055588631668045138729238140600546729580528973e+00 3.0790009745367235232320705046648720785788818622189642803054097664828009018616493383253964171328690410e+00 3.0287379825212925964326796150374293207510181295606455366879650782801733512439616685530478726785236101e+00 2.9622902271390378667869911733548203592516562701443248946210502106870727853094762442211651619958582873e+00 2.8783487012607284174028463279533306197712936373470020833468248181551911720462936715688554014338898334e+00 2.7753410570235963047406183005562283881078362537528634067400856616777477224931895977898770379709074316e+00 2.6537048981424400714878685987513538992792461856981367800783371377438977933210422859580363766411786146e+00 2.5135460705698119261559938190702861193100672273163046641430822442729479671236700501856244989807555675e+00 2.3564977676958438520771508141374698198752684090452969836013238709060223348207318675385131351018425574e+00 2.1854125361323343449149911751658501581439222917292953167136612154466555002002166776763442679946847481e+00 2.0046235343157029706933350516199824636987031956482368569484040847984352113275697183801232272030938900e+00 1.8199696555549484212620852005337364439011278380346209396356351935625970410130421182837962048811797845e+00 1.6358746047762752092915382930494883893833059581354768426969162543398149494871184752051401212716995340e+00 1.4558096162315547937607669068999967084424027034511208841290223527536905741264480723735577739688783959e+00 1.2826586648152945364610929204826603386141896018472753325748156957131875330177391830068882675026534254e+00 1.1182505255329928228047817002135129390102537888467801380534994185333604563445037963287670044098666977e+00 9.6417485586735034390664403854149596410829745512664328176009227270162115032980560347570558867468524095e-01 8.2173520331421414660509451356071886994896330355565337783586598234807020091697003206422271131944237094e-01 6.9121063574641169233222716400233270409889031442941594488938855904366804563646184543634347311002643670e-01 5.7269965330119210935185069244616454804855817578799911426962762525122280264364022888832167406842161997e-01 4.6644702706215470895553480612662339289268706602494828034213663836254469830169579550424526370440842991e-01 3.7237868195016538445373451634558839279142074432578387798974996036227642250170208453706200348828310930e-01 2.9062776587636725132893755142221325425922882862637371435668537863528611806346193197090713257455125365e-01 2.2119882817113035802453973394713453405310066136707884401843526423701282236365012395052056563229260348e-01 1.6383794588951186427497210476654115809767632444551405795371891052033171760655661201046779966119854206e-01 1.1770909828642274295477011355888627815110604419629896474680063992330827552379429422663012958147347769e-01 8.1593800338432757574185956027984182677969296761298542229364528348738144601995930192672967371631109288e-02 5.4133260611489668963829050785461245601264471306921639565578834821959749091699806180424089944658376543e-02 3.4087411589264223056772614588985290398236085073922215099594873525929650571084712072549791960716065662e-02 2.0093860428229255761774204169391599946865256679410286731289630057713250751199047103255446643050114871e-02 1.0753425668253047194612071415384147246894368804297857723199860471794188657795559628309995823433725014e-02 4.9219098242841788146965322526166327151792384911579716962945362244329274499651485833494669747982655321e-03 1.6907299567090824762194642225004371570713374857549705481919024349144663616060394016381611436760460398e-03 3.1191900065772531576245808907023402487835443565334169987578222777055739783931676501511146256498545188e-04; 2.8643196263223668563786411177004389385861334498460729960916106808267634409286871670177061942910109782e+00 2.8647620431427718383943897483818183172090674143123807423443756840466077779825246888265642997108748559e+00 2.8660809425044813779595587893875768429181407200188524344180781448812812819585476347727606102904838172e+00 2.8698227055188282901842405752587740319603832273805959032154220362524396589260396026940817938080978892e+00 2.8746577817373847158167555804063779235140792323653896371703970480073682396682260188921154164418022732e+00 2.8795918251121150402022694140125925253041775343198413341187095633733743029573651254013924628791342017e+00 2.8799482713356505896823643665472096921270950184283040877962126854877422753644932807033409031596210094e+00 2.8716643314267180283979077040016474531817146936816779805667776297630720919800618962431090647332670833e+00 2.8498166472755149588647177478811922966865470458725603323606105192757901655327304410748459811528136006e+00 2.8141223070461583708563059227493815948724644055478053069102102086525902890524211717572018990967095339e+00 2.7644641569203675106576861931686832388522237116880272439919667990510186167422490432116403621411749302e+00 2.6989645210269702476922060788334612296530745406627261533682420767292430826609069116009791997224881051e+00 2.6154079833867860816014799232433298153336466386904158427203509135738946773498624471177177584850119290e+00 2.5135460705698119261559938190702861193100672273163046641430822442729479671236700501856244989807555675e+00 2.3927674418068383717854722279508104975073505816111705350154662700349356585000862089008399406637171780e+00 2.2540721079568169719797084071479266842172913946137449440807893329161987429099336609862048108917858463e+00 2.0998936051447726440492047173462298825427208846563317768069430138050607060017929812019528751699171310e+00 1.9343244715131129012686239632543722787942305994182744874952464645758316045729919668300482503915179289e+00 1.7631503332982781282048171666444018752945224455870846441653040136880812901998888453099886236566792361e+00 1.5907943326937810966759427619361633992745908291307044346761967147467506366090323634729878534614763779e+00 1.4207923299333910410653759034187573214379410948549301014289186297261643197222380021386311232517145509e+00 1.2561437759098803656543378699243723798755324542086658636249526573923383537587823155177328505928318165e+00 1.0987985143277247560381741792006673957964535108076892856750715621217546728704662133040383648963582042e+00 9.5048097002874074735776803219213602432462352128932243765448860695986901768862830342366007802886066378e-01 8.1263241942075777638431684504309776125555198449563619959902927533152279426161940098028199650039043500e-01 6.8564811774031902320778277112210568612160785009389864108411013401139534467803634801495387005655068050e-01 5.6974856042302074796850678757435950908910410710620308064947440048626752292220730747673121960453715627e-01 4.6531786341888317611457390776300519829535518107101350784923224905587136784713377955054907634030728745e-01 3.7242571148246078467773554621025623017482394309835332280531217032247640234340199992657884224802865328e-01 2.9134875510144139044310961377987804810554360548219794175881569770045686148054570961604084023095293645e-01 2.2222742739476756661828948282829194808882935595165930458077124957076369157147849903427613421857804358e-01 1.6492766121471925444790637298217587898977336327331623953703444265154780939949729989746553506101631520e-01 1.1870772718791212723583811873205722514652556452255761282180000039554747539955593081494214823097778892e-01 8.2420233284722901105159527223025580927498163347417473799310413217564534567628207599898219699280352981e-02 5.4757989608225117114906610266118913038011700528594939786673613336652878175640795447949375882033926497e-02 3.4520042747372000755879879897448342136314538509749070139354461269129572167460717764977172462122262442e-02 2.0366786841657395126289969812304216026529195661366656362781662770125275834887684181316151992940772603e-02 1.0906410416048155166410684541049507454176217293751945832055081594248563002979651298644787174210240664e-02 4.9937301561900145000163730946151774307776773731873405159933644187021895002720617325997285083599751407e-03 1.7154707269486154255456805080309041347702528861984332649546015970977423984500196531108735437877864698e-03 3.1642172403581942797145830056560566984418441527781008521087659036653020903387804939192647729087140608e-04; 2.6140370862935417133787061434612031052291652658768868700629928079893012857143114523441418889583118870e+00 2.6144403708653124723881939328884888179477910925837271582996652062852439400023693868701087553428304591e+00 2.6151733013051048936340397158393291210140180418013977252620572029495592122078333181722695603537412175e+00 2.6175989001031921850275790085668907007642123975520433802022879938224948292760162094874589299909587041e+00 2.6212959451042410851501370662922139277477631195706693918874968351764212300161101159461917063131777604e+00 2.6269103071433619586132306272573723060867213623474032057016266231457991951108365853617100357421863205e+00 2.6306512755385918340061904240330961303224608150313707261615495750948761720178408770498128760421871266e+00 2.6287741606048874365674588328423231583703245887555950208887299249440009584570644479303191581591784355e+00 2.6160580007341993219835695094073312561572953753340420660050729193520309658138069009272016689417758164e+00 2.5919961646469696332117255773407675282764215780582085137590772905719122779384859597115075026690299636e+00 2.5562578409966937434765701937177520442339799911663339497261320598956398138380801070626252333996164594e+00 2.5065825981311771492855675599032933312632900142072875342345563800705097714597874960933292544775758654e+00 2.4402580362408979188077894220535494828271267862319760565512021906989601156103404446330105398822985802e+00 2.3564977676958438520771508141374698198752684090452969836013238709060223348207318675385131351018425574e+00 2.2540721079568169719797084071479266842172913946137449440807893329161987429099336609862048108917858463e+00 2.1333859885809517386657757985556448415313518045937653512735661517726541694839021678392870307625616674e+00 1.9963236670438450358211172715337503140222997372059585708702211764375729683095822940173426130032795411e+00 1.8466349581848019901897115771434512323963567178102714613281233339474022063469885996271603271981191605e+00 1.6898952528939758188436078499729724826216575548749276407147264754992855852786242102357513909393490816e+00 1.5304560233830559241866726865776343497488025389155456636996118817300871925707375597394199421544073636e+00 1.3718379577383634406750656175336639600374838374059589497691198525093661363994334972138029010870526274e+00 1.2170724132826528529242473185912476994637740040843802637383360490087528278895561684072600759722212974e+00 1.0681925730524765833891102310464906642614916665809008408205229912211553194548499148858789375189074726e+00 9.2702623967788794903525707604569079181914891052217176073166192073097318573700315583890736277903987015e-01 7.9512244248777743977347842982327371363787312884623440850839835739149198251373628546295624515480164356e-01 6.7298493588957760801809156843424820370334402934017978216581907402841559862230378842649472615514219520e-01 5.6094200053495335281875549172327236200912414347315349497231775214750199774995358538623644074861543801e-01 4.5948598389449114917255072183753367533840746614602981310250969926095394143324018048200074945131019461e-01 3.6879856620432119096381420853187973705930793696845577154073818258890686794347102335428135290598410377e-01 2.8928506201138363577600075930911922961103809980184776899523751269849397462918821296747395007940849452e-01 2.2121532114834024973316618683307064162195982166675605461243559576058266373892744612563362193629091271e-01 1.6457691279608250770167075236254659500203420758097503207565745220193438006903532021276238783345214074e-01 1.1873361725295344986430314268358161456001449290450724480276373105497945724168808471118996327760935933e-01 8.2625625425672046179202091136568941941151816623323442974885421655782371988098596748598473423916545441e-02 5.5015488536349400776247591374722527762322874276694362378147296182188982847402528872127900999281161790e-02 3.4756693545535546393732269044359683169185898282794855063294050268623461600754466656388425722987046515e-02 2.0547810308726431984249044920611625827367781318932127257832361764194375727000462945233714719492920005e-02 1.1022793682361183497782086937788382381678238472426388546321761482163487299512769502801156849639371255e-02 5.0543194663453265284632225133798679446182112700312505622645125515064638284397169038092242381888565393e-03 1.7382288198146171458235661182590973760477275107142734533600859755721408063309615860643574348716584142e-03 3.2087533564290153243340239056208197037837369016057844527049585688347972405899422563399359222300696845e-04; 2.3688093123349149033241425538960818253620211393487876849559775061636760716232093126151215187564505217e+00 2.3692201791433049766485782740296471178724406991285199192188336757156630340005563116329881932421908776e+00 2.3696073682179930993437652233237874368379766557512302232717363838270627682519679089736467646988361470e+00 2.3711009245682729331924240814699433447219814590077539593314622884670535834457171108357442329709188687e+00 2.3734853248081777210237199903198414731357696740817311752816775047181414454316891168122251143374175885e+00 2.3786797781116750502106784736192765160511107179311467957595892131661913333461859741192700219940874730e+00 2.3840021729863369296795163135621414125773927832625999580068438647319432903680214805268786772233472008e+00 2.3862292869368161757230056517705404138068350501323055458165149748982307288760955105501009237209548019e+00 2.3802047144390596772734042200252521554575768842444893842173550756077210690406617250903736680455751908e+00 2.3652211384474209918676129314614385042557002360923607101817968922474457917052848150840398825865242880e+00 2.3407776263856330668624448803038741983056252172818712767490468038911095779257505581944466862026095239e+00 2.3043983775718792353699009755841137042782242675663349408222757475954538533555783379819289559942271636e+00 2.2530133368021401808638768096676852732561262648932839855575469946229141273249288004624318838844678437e+00 2.1854125361323343449149911751658501581439222917292953167136612154466555002002166776763442679946847481e+00 2.0998936051447726440492047173462298825427208846563317768069430138050607060017929812019528751699171310e+00 1.9963236670438450358211172715337503140222997372059585708702211764375729683095822940173426130032795411e+00 1.8760891584180834123994577840469907650859551375013665268414676118489375505077636423520967346568956460e+00 1.7424584846312844883321987995504865097240690005313745667511863658970157856896867487143834664293174457e+00 1.6007328560660178754874398305859377273117381833836420538400289784026896274122710795167137321072621815e+00 1.4550547766459672773518426292877951804033315549257611073159239133480805179061999538582990111594438741e+00 1.3088531297892218053577620417763431332923826444496273206851680237465906245419762399840636327893830659e+00 1.1651443047787097815598219271121577511497058038652114307412732859078555486615032066413425402131543969e+00 1.0259638242247028861910515511549884244591009831704244168300092957604458712769784701777116028793917282e+00 8.9319734412855199213164892295142183805992390369494487684805377162067116201191770420863100921925688217e-01 7.6848575902970755944203962108559670155905358565810568205918257240554381992965101083155734644205792641e-01 6.5242107037223932022370191512092176441213177725315457749835798425711380763703556973613994106931254260e-01 5.4541635948354589252115577940006512645848573501823730022553221295354197740017862538431469329332192984e-01 4.4806319996837607737104594121968890028881455552176594602782844230891203432322635511813627935420528862e-01 3.6063546761506244954196911799403508299574999394122509070235102974959248029369732199271986287001986993e-01 2.8363979730473015947227876437575115213784843402161537737666335456169036901061839408677886632337765264e-01 2.1745391656675000267889185766789610767796822175268028864939545995361178873650750306326210309112276937e-01 1.6218204316467239972409224876694978421893617859153715941722059715011530262241958747546553736614812313e-01 1.1729545549719113265938211454301480781305309760362871342039684943751599183019124015274140648024338524e-01 8.1824699373244442893268192046859631721511702906765296503134064986139159624893026921331347796675171174e-02 5.4614814870745000456562100281516502537704947843734355544679549065390798827912551424149053119609417890e-02 3.4589865957070789380132042999728571712423875259188806798128326082205272649775766972483669187010278657e-02 2.0502276962203055997520386253606600903371415034771241583444327861621969279436150453377541977113527276e-02 1.1026998964251020222336027685092191311115916454251150532742144690990238956522661274903607359984897958e-02 5.0696872587715540277979975907710873356089543921942479948790952665395511795334046438206646825495726702e-03 1.7483487372474499484988920429083256304253687824225830664078697786216742016123339641877961556557967534e-03 3.2358002121449925506688157425066941236810995636948945531943115187366529997877708477592066643428234334e-04; 2.1300833521383970679098246276570957558592721805717070603191786927652697904175692458216641287145275105e+00 2.1305121874952889035416067651345420949600335382783192506759405173840049968724756862700369654956933205e+00 2.1307044590620127844761351563244797218515304331661858182107584199711549996172448388202546881871380133e+00 2.1316107852611264269113044817476312058237410253390672790929001539499025652103740538322957560388980135e+00 2.1328311717821422082370188846047700490979927355392717716117851230679671099261347289387178535050254789e+00 2.1370546395055619405044416188353646038485886275475992695221990223385659192233948436598952810042783912e+00 2.1427038512967285797259511974686276504274401696931429565706972396841398062301606449547304350870837965e+00 2.1472121321640324182182471469375991341972117658752417665729579327993257239159964198566328078172545271e+00 2.1457940087608338591268725518647431340635068979047433026965057014204060565663489994495427681620060281e+00 2.1376729034904946992537369116685425482712613416261974062579663550911324809198578100920012624981518382e+00 2.1221969946923401839463189678713345905214563068308135352618548519624846681836631196561022989282674095e+00 2.0967652820542860726117746479431278443975209756371767110716010769482404772252776329011854202598613221e+00 2.0580792802767549997150574010301189416922302544647416506040601144084703102419005760782240794269014761e+00 2.0046235343157029706933350516199824636987031956482368569484040847984352113275697183801232272030938900e+00 1.9343244715131129012686239632543722787942305994182744874952464645758316045729919668300482503915179289e+00 1.8466349581848019901897115771434512323963567178102714613281233339474022063469885996271603271981191605e+00 1.7424584846312844883321987995504865097240690005313745667511863658970157856896867487143834664293174457e+00 1.6246482200511387322219679207412926381909739433153438200588801234152474162644072825543210288222935970e+00 1.4980656962897644197491632384177541773893015882376997848419161409224995819988534821864479923329214235e+00 1.3666113786613061134866778087757186144353760613521105695638752545393575556022519038701204628660421645e+00 1.2335234666782473544369720579807158320695990986906686289620496169452268512988764239271371756372406489e+00 1.1017112358636508069431804112139638338537628363682530214398956945115722801480484528714687353681147792e+00 9.7319181025444535438225574034906096994399602016262027564952871313855192027206172713536456371278992981e-01 8.4985100998538300526355212408338688090853119711367885048617151424381261612854660477699527416905691269e-01 7.3336039823832184844432717385538812730324976470863929074628566897986949243056626090317491786717109688e-01 6.2440035319058084911770152466450049953370177417192592937442062998107428025513371306999606232488816547e-01 5.2345087172151998891734084517561686604247676045763629283126450399625714983426088744816257020427820712e-01 4.3117779852810538146775061923865563872091752827357776518594678924220644071837881267631918092030061054e-01 3.4793499592666455527146683429360091698704568438178687718478563505331509572551146028650204586600145052e-01 2.7432806766483749355716845205523030068520649094787419647975974999715925160242896766185059712078175663e-01 2.1081444523398041058443405694035989481913982836890785310020133623418055689330516008229855390874392552e-01 1.5759148855823846255815854457104598189485515158774690643807243564311848760275025589913616201903283202e-01 1.1423527152106246729161139213289811135206862743373739525816253039968416488943981495385832359442437330e-01 7.9869343971137575435730647958218558074635056887525539085764795632156577761334798332599545824147780147e-02 5.3429837409095142464635071846227640422835442246937410005666175736255721924230387678389979144775038636e-02 3.3918042068465516391621749970898049814422339649592781899842817236056377468801440827630825664265968225e-02 2.0151630746282629364100135814671417942298922088435767413741199215606978686647252494434577295478234554e-02 1.0864715867725290718935619101667682273852110685638246000060731337990352023279289678361109287970802710e-02 5.0109513799272631230316488799776459294713433686270641643597174336352752015628899116786960920902391200e-03 1.7360067118880793669468701543621654746582197118734847138030351874148363334050528606926011141021183963e-03 3.2297605667427011838614036768864558005164038891722740889216157961217486560314369721441894993634865052e-04; 1.9010310153061567908758484113514376308348050428782422811546641893979282632964255678019050888848636277e+00 1.9014684925758131573082629819309280737559169328165400616213435485518833488805942931802466703137816469e+00 1.9015598841644027362470491360761813106679850493856171680388241821948279314753848624561174223765740441e+00 1.9021292769051223477056310617558389581811326537798516586130242066542217425525863507005685859501802341e+00 1.9024684772789792176295459733557255753703391189108857193843881940888016009292396972127294662285350697e+00 1.9055763199654210881417234100703899743620612837597683213045303087480397127339332863531579023058507194e+00 1.9107539395776222320331292200849045098622019577077203910746008297780173233899771986353345738232838678e+00 1.9162087016603854804713006305888853342342453263612446698221923047582119824399626949637981305901954369e+00 1.9176721091679214500933767765572228761865953996927275627373633681697337108934065480513656202870813586e+00 1.9144890111947158024232554598219383275036939550779484698045739448154974708264472277620121149319097000e+00 1.9059397557916731118400033975968771944525120664112190425326606737755197718541691900263221105043488568e+00 1.8893388630285841514754275898299356426282077539401361603346636667443429603847101522189109560627349733e+00 1.8612558811757395684456270314079054661659062982247986245535685309140957283251023217555608528536757204e+00 1.8199696555549484212620852005337364439011278380346209396356351935625970410130421182837962048811797845e+00 1.7631503332982781282048171666444018752945224455870846441653040136880812901998888453099886236566792361e+00 1.6898952528939758188436078499729724826216575548749276407147264754992855852786242102357513909393490816e+00 1.6007328560660178754874398305859377273117381833836420538400289784026896274122710795167137321072621815e+00 1.4980656962897644197491632384177541773893015882376997848419161409224995819988534821864479923329214235e+00 1.3863561999255489143868233426826334043100028498315720769569726855185659506212735676316215791482774763e+00 1.2691470087515800720501876643000076863763887481120856262624923552479267139787172226920373210643048967e+00 1.1494414010969136867955080865130493261692885452279545353045092082843718042465131978067273532308725621e+00 1.0299898999130692322980118483805705240010530758739337094977439526721106950985909243999491747671833002e+00 9.1271127481551593832549329033072386129004236323653806586938738514274640029146108954912972286499401402e-01 7.9946140670274152566538625253323987874120804333581181016701076257965505358476895874023245538584480768e-01 6.9191334083596155687271980817439743014729783519785220853942375846019743039575461734344805093673651700e-01 5.9078891692093310759143976459193759059554703209195812639441678064656170093659201673994859543211914808e-01 4.9661970460705787524319926247327142817577576101293035838372290255780599587366407994356604731095092759e-01 4.1013878613499580657230809247974647098585545810073651576166375466544270449247483136471303283828052697e-01 3.3176782250353701567275132596732950340885214106303997332623023687729539602252965540639524423774271874e-01 2.6218640992912344204833449235768732292387781562965370695150009726419692611713716289950286871483686142e-01 2.0192714020819373892718120120828537452546233987185184134289195738514206587293555600848488976896304616e-01 1.5127144598451474742334604715726382764420835856190647627324005405605727457971147443739683610906294966e-01 1.0988638288459474142421871377536755301241769740224626076220772092643951966702346265079700211936520043e-01 7.6985986410452870444360136506702517089500693504683225062700940996814665438787329598491854546076135688e-02 5.1604112476651985326707832030781825851120505532692173795608425147572853142407421919993335569348145895e-02 3.2826299104129347317480862537452840540270584113209299478786548354807691088725566314255681962422348958e-02 1.9543468659709186679782023927401737077197784148611333455627832292507316707792886799132194502798397664e-02 1.0557680808510219331421962748122759068717745717573285547028261051831504073690763058066079511757674872e-02 4.8799873418288674166347495917029060125818659282021695204603592050118923841484316871130469136891446204e-03 1.6954347644992646657869872593062059276980469970060690291829378743503750446848360855905755161826549789e-03 3.1642495714635914635155429815815903933196652487791597416636217451112375556840607891747510127885155554e-04; 1.6837058433814573486814165129748077583159294173110567907719221985118671267788729219764458722719683285e+00 1.6841340205914654290242354284555588705879208739728718799573329300671983716911023253665685743817724673e+00 1.6841857938220541068124902019695897825739348638120776385309428235639324240857166122881222002602025557e+00 1.6845706740419576541123926532645420395216466750168528168094354832083625707784935697652913689181045903e+00 1.6843268457608566738471631723818349298158951581613610578287547085144018842639521949548455646207618878e+00 1.6864233313426646257778688744192276432228359169564000981851089608254975691883559328410936795835920107e+00 1.6907139531616723134885160397862623579577028398706551779275666571593585990281577583671404789621429389e+00 1.6962018162773578874110614822595660547501919512004539563281377395987932179389915535003854580274374735e+00 1.6991991497577528253267754650052674320580993574644749521279152429909246409354150994492746242385123471e+00 1.6993241458863964433156962455818582064230316784017909217986300341986267257711986827710942302068184049e+00 1.6959177972916564617491237903489822703807859323362077378628479966829260905023153354183741870948050342e+00 1.6862617631669934204945458831768585142613198183798622882860783010964345297309374910130675067115548397e+00 1.6668675732990460710509171392311650578572938796049662418805693335882494151688803144367638925152572067e+00 1.6358746047762752092915382930494883893833059581354768426969162543398149494871184752051401212716995340e+00 1.5907943326937810966759427619361633992745908291307044346761967147467506366090323634729878534614763779e+00 1.5304560233830559241866726865776343497488025389155456636996118817300871925707375597394199421544073636e+00 1.4550547766459672773518426292877951804033315549257611073159239133480805179061999538582990111594438741e+00 1.3666113786613061134866778087757186144353760613521105695638752545393575556022519038701204628660421645e+00 1.2691470087515800720501876643000076863763887481120856262624923552479267139787172226920373210643048967e+00 1.1658681155042727836007907417834929268267775045135614543257861390092026784261218446134065773915350841e+00 1.0594776672474065577857934824349800065490857740223236445359292599931033046086301016448538136448223198e+00 9.5251111341002062835338783315734559800552264316215689054424997444764892163099811702956851210873995385e-01 8.4676115880989224473604415989794586087704698828395959653847985100607853773832321271347182376434456000e-01 7.4399231457895605243101609101826371947188380937274441512009221543667405591914862531506130725413835749e-01 6.4583626757600198063448694257336679343475966473523185576923510863328244635900756010853882271338829782e-01 5.5304191597285990361104510925734494759295004830794390874764104328601203249374302314822089143093270516e-01 4.6616792473353012254110588036542427032226915785717585818256462508545862241832938885634432292188864465e-01 3.8598889693100684440325762582294260572196285561191205393573444143640683495501801735749240834724157173e-01 3.1298856094940435526613858360642091262391204528547945440469707924588605694409775728699031304439593333e-01 2.4790983247007645053205668202435425552064902162781325539674020356573953638363485066671185817034814274e-01 1.9134011080883111238107505533141682873807792996664714899976028917699873551344509557503303454599851607e-01 1.4363251596780618930352009425441733746189147812738287682211392637318761615401058204257151127675634965e-01 1.0454766884641983576101939053740371255485109065255690886373927414493060520656058733659672403559620150e-01 7.3392018488526306425521745604640299214416797319465048548498441870957499588978119339264889513437643638e-02 4.9291898207606794277840593860442111999298188480860440558102174847732527726059751114605462079380940496e-02 3.1416716614103982629997383302713955051566720450689825665332209946132998735662526928868848762685681872e-02 1.8740457928637078440085111526172500886071154175482528367053359045500317260159820833040271516657814455e-02 1.0143912200147726280811425199088488383193880597160600600346930512270562876849002953491837876770584829e-02 4.7004037283413318684259963105462123911278938926846089097451484631255130731012507560847419406385492067e-03 1.6385272149849477345952764940854337877149641029196494706331112289285420129519465553983808797380889460e-03 3.0692015030454617193560670427219799613438320572924658700606214306252889161343307861446898106959678703e-04; 1.4794931758871176912092093716556144793629629005033303117274385228036069142445002789668913378900542052e+00 1.4798925934308714683330508299710558165241763738384092399678229748912358598488624108175655513466636190e+00 1.4799449897200570973251764260582118233680681619923690667034029084020008893526418735651752036670575651e+00 1.4802265652145473946983210631574594992777636377699203027825551742603664337543267187344198648226073255e+00 1.4796481642381119281631680116536475221589398097420535543569012248781142301893340545488926714751009834e+00 1.4809478494788709871492978834277979964704043845023820416180810190649773841247117578525015547516464433e+00 1.4842377050675871633732922339546154410402857824390259487360835406978252570623843401373194346716220484e+00 1.4891910430356570737811910433246432601467724722862138516493694293175792144719670673301683959793713233e+00 1.4927408247189450023833873523794775356156270641808812089062515156286439882788928506693889324929143339e+00 1.4948492047320956703668946277358604994030133492626577450861261215037098058157347402240886770371310334e+00 1.4950406557768717966932443809632636400079926798591060401378742206123771682580421970706415145445474217e+00 1.4906690811469281613595820029480933024287283735985636083523518000040255599296798656933115435966313789e+00 1.4782422191500543581739814473171614973776991531433936068351650041974048125637031995288349538921275387e+00 1.4558096162315547937607669068999967084424027034511208841290223527536905741264480723735577739688783959e+00 1.4207923299333910410653759034187573214379410948549301014289186297261643197222380021386311232517145509e+00 1.3718379577383634406750656175336639600374838374059589497691198525093661363994334972138029010870526274e+00 1.3088531297892218053577620417763431332923826444496273206851680237465906245419762399840636327893830659e+00 1.2335234666782473544369720579807158320695990986906686289620496169452268512988764239271371756372406489e+00 1.1494414010969136867955080865130493261692885452279545353045092082843718042465131978067273532308725621e+00 1.0594776672474065577857934824349800065490857740223236445359292599931033046086301016448538136448223198e+00 9.6603937498100942689595065308736026383120794578854034212514606285795329019896162985633583209624904616e-01 8.7140269461897494709748408783393189496196765355263556972821285294274507917506815065951707100464335256e-01 7.7719155349716421134539082298859262459379399319913459231698443965745607197807600015926083290738646222e-01 6.8504616914369242959563641798006160396953869666571637193578529868267863019974763039954156551719353264e-01 5.9651043538848952640862845666509771193135186225884839756270690434246453683857813970481499995379302093e-01 5.1233124351006369182850501430977561750172205096108374664468781521011750711150964566272638588254921973e-01 4.3308093217569372523689681580724848525779510425995618817195262142623068826663023079358767295311584407e-01 3.5955525089823400612125787092465227485698515317340964974961091725774806266337249598506865161010636329e-01 2.9227683610443901319018060827664993496943764013253652682902539329352405685704363370703071736951159557e-01 2.3203656148821297854154327783365005111179008558610505197300942139416727305709143860889742861575278846e-01 1.7946992880038745089731190570136344414110865359337146488029585556620676615653619838787698250051890964e-01 1.3499211482976600379257393766737005569865053134708727371087751546736892097278529534434744279507121624e-01 9.8449294880871341971866484027095573190106745727482414045791369393052207511960901018801354218106675780e-02 6.9240823361094769626058714913933185650100707610530892579801822485822601892473933201053465577982726155e-02 4.6591101375711857072814430833691298344494891563701025375797833048130864044017851567302250090315819459e-02 2.9753094230901300531690020873156988730808094864021740168452627271117272307305265085322620672523603498e-02 1.7782319108828368510164046343238194058254256674641735081652596168304583126382746315289984379749265236e-02 9.6426642525616377778785050165123639702408629125383970759085386964172715626406709248086884168763082553e-03 4.4776602914527265818195017829046796144653272691024746570228208616057036657067966863630732152410405718e-03 1.5655759927097458464245735617416940225057976352068517899208949147691870688452503393033726915115528783e-03 2.9426801259651306497914844767599756752212602979590658037595157828513063594872032667078109884947063482e-04; 1.2894732262197768574266955436223052063192881232572149792610579284161332302876044559856226796627387856e+00 1.2898275514418700018915920934908457222852403012360125618762605598107131965951916319996445795728759076e+00 1.2899049185488753963172834126131712503888248434474861904032818563313610155082559270627134327472040348e+00 1.2901241719469865330514775477415784382356013720872615715415396502886407236970902303478139533158217878e+00 1.2893879417444702851673220198229050229791523813857263124227871982636700327066844989934963198060897366e+00 1.2901201602211462956342712440546596708013508320615568496989714118413127462324977141905288222435963996e+00 1.2924961854274356745150529220002940676175387114717695608984730277655821247919284232962966319227364162e+00 1.2966247758701241131595545917205939079646545063162122842490302642325924385730246489107728596482606011e+00 1.3000712854660779732383833002366791966181641357796300088831563374563370442825434880160149012969088720e+00 1.3031451158339589716806445987392660211946454084939073376252700733029991456884262422879812548765412748e+00 1.3056337625987502020064009774377972266050496019353239425056915100081853801288208395080482103219621814e+00 1.3050959330266176451365858925339258349067519323184467883736655182191979741355147179726900720767120727e+00 1.2981053227498773116782338716143403281337915359223980077266179381408129791145731017984228251186511027e+00 1.2826586648152945364610929204826603386141896018472753325748156957131875330177391830068882675026534254e+00 1.2561437759098803656543378699243723798755324542086658636249526573923383537587823155177328505928318165e+00 1.2170724132826528529242473185912476994637740040843802637383360490087528278895561684072600759722212974e+00 1.1651443047787097815598219271121577511497058038652114307412732859078555486615032066413425402131543969e+00 1.1017112358636508069431804112139638338537628363682530214398956945115722801480484528714687353681147792e+00 1.0299898999130692322980118483805705240010530758739337094977439526721106950985909243999491747671833002e+00 9.5251111341002062835338783315734559800552264316215689054424997444764892163099811702956851210873995385e-01 8.7140269461897494709748408783393189496196765355263556972821285294274507917506815065951707100464335256e-01 7.8868612408687250341475440239888620267780371498877800913350152709524082883604307982223451779853665773e-01 7.0577692008078841255396770151618255374837115051609780298651383975450854641579843962860880753790930661e-01 6.2415711215526677018495719734356197792542171448508773511465640799085311073639812330802260160427073534e-01 5.4525941107281777099340152388193564395843332786338397341761070006966554460571558588056680861799621208e-01 4.6979377625610805373988813067308724742606131313930098679536171678255021400445039910746296127353260448e-01 3.9832212880289303337252063297514256367929413216077955896923240917399113621692772989393301265601118287e-01 3.3164320239197512628689462345064460164151576268813847921473442472175858548470355955848575114055421076e-01 2.7030246143378960897686135869423900386501559212875164688832189390863598220766817133252298008686065892e-01 2.1511531943199170190953251129168008553733952741291016352939063688874334236879382021165190527679641181e-01 1.6675441045741914916627307569290594989606456626861448449202756080008987517906804947930921107565936010e-01 1.2568995212036476075932579098337061102945572102410057572443314037601198306596119441616735102405333719e-01 9.1848120453753009613679390342823912966963503736713101072031768248346213355413447306796521090894098196e-02 6.4720566622528621599078757444211268797314390322119955896434532732520309480354753601891773003985689593e-02 4.3630227595705944906089020765304177703533902474488646547930337844936104635861223079313240842702003197e-02 2.7916233038433148059807832145744648964555073017458133997204311860345882987334385751144973091190715920e-02 1.6718535342386282192409830733232629663062384728654868813425152502452537547835752800469784928139061476e-02 9.0845183318691877500060028400113212399975761439215205136241660600653900517949319129465046684065219656e-03 4.2281114342492700327477604240817502217026284039404888722897347336147384419354887495763844366910796223e-03 1.4823438498556511108654488858850710862661339685734293109420987698758037487767276445254112153626919624e-03 2.7939577008415357366938473846501935868171879352362705167665482071341281759384334718727606405790675884e-04; 1.1139319688687351935738989822104171334270902014195133345480131611446449848484861620555000988347141813e+00 1.1142304505952992657876042967561817062832015401620023398814024101093677280226527765830755447887333332e+00 1.1143431710235772536082609431306065002975678455666975455547372951089026029796741866552733151829532692e+00 1.1145235801879558744591550884832523124581527619820493954075646123026767809737097743674821617940485065e+00 1.1137380245485184216583944033763124328434978648575811343200757005049541150865577026439098816129458018e+00 1.1140994497973743182725585405565760663252777808822456747881998393530275938739851696056481944891238922e+00 1.1157459774153622627786133219830348196353992756250604138311221844317489374830621620046913021412358471e+00 1.1189764035971789576671227303608754607296885063632690711326081671519470491935875954608180254136874848e+00 1.1219290817136793440462516484854003081217341779842853272147935830805315839904931255620374768444630922e+00 1.1252378810781910478113840964442751502453091823377467163643421189579542052589098848900750664245725525e+00 1.1289850210436378552027232933128379782042372815683406191416679102061947791988037788322350598911864230e+00 1.1310332261478246563276088654792482571670960508409476043808567514307145187209237672850312025122301931e+00 1.1281254620338445905609220904998823298616453235585346679997344437170303009772499375251441778126074699e+00 1.1182505255329928228047817002135129390102537888467801380534994185333604563445037963287670044098666977e+00 1.0987985143277247560381741792006673957964535108076892856750715621217546728704662133040383648963582042e+00 1.0681925730524765833891102310464906642614916665809008408205229912211553194548499148858789375189074726e+00 1.0259638242247028861910515511549884244591009831704244168300092957604458712769784701777116028793917282e+00 9.7319181025444535438225574034906096994399602016262027564952871313855192027206172713536456371278992981e-01 9.1271127481551593832549329033072386129004236323653806586938738514274640029146108954912972286499401402e-01 8.4676115880989224473604415989794586087704698828395959653847985100607853773832321271347182376434456000e-01 7.7719155349716421134539082298859262459379399319913459231698443965745607197807600015926083290738646222e-01 7.0577692008078841255396770151618255374837115051609780298651383975450854641579843962860880753790930661e-01 6.3373575515167938835073021139014433314999911236278118323745063567508994571592626901312055256054915531e-01 5.6236212980221809645661098350222829226939623317968334398473154842420497311480560694001230706422513512e-01 4.9294768323361944374511571694793561937543683411557863118623350649272439173125995530468146462577286970e-01 4.2614595069282830835180924654338727705349147904999686265967458752614950597181290606420772850230557290e-01 3.6248066470441628592811095201945337541431263829190174861170661284548006963908661910304510865338512556e-01 3.0272601438532302135270235511180250787249274571144553244091621504788810663793643730608819036295343782e-01 2.4743763552275285214706805112034633560950972209196010722786387695386689478066976871857104059489475364e-01 1.9744067136428396132469979790220075912708544012860450555337256043014403899544367210826769546550195387e-01 1.5342443050676658920279150936421255101136864306105301428036747419069776958220777318874159617407668157e-01 1.1590007490959113208681355521471343413484480856466783404803978924380670709615336490552937456618734484e-01 8.4871858293139216646318481525759618623492031614320993062018494504446227660898160140422389629773130793e-02 5.9923179590064903868095636474055183473233654054732416827738717802412516872088777457207394915968723171e-02 4.0472017728525294836391932706866176097508099219319996349659772880447769203373645531231162593592401210e-02 2.5943201733669052422283874989115449900516402879607702202373092913856260290595721405153545814474291349e-02 1.5566353075832776665545310477563814195930506249368236420160565415036790736799903442288820726982387720e-02 8.4757824744364302709440324995629374168216139959963831355419766919387573530371170744396740548711761305e-03 3.9549214787797334596708274839362333130475069043512305125613644533689262119502715718043848704779439024e-03 1.3911233900576861782112586162354622223482983015026392583281214114404770794998706370480097364779294883e-03 2.6309687573117104434723657574481266426121117045909013943562210864423144751185236243999696309954542687e-04; 9.5314277462718063262773643358760469201772841419136497998286946471311698669523039222593581043045852585e-01 9.5338095551792491019037816510087956061941180237197800309116812745281006496783208511859925458976928676e-01 9.5352754440262954288862328279719337783965831418702655616345266747349198314743841058952423970312181319e-01 9.5368825460236375994932222043826525301346969057538297864828625771934804450338748527004917554465129953e-01 9.5290912480978280893579787211908721164115655205438829484468130907434373011851606717695515700527911128e-01 9.5304848769009001829261522518545982809703639543023391666232598695238968778590126191102627273943072667e-01 9.5416452204588830465536788490549802183241952956833464326378093507357639610985470657829197739021081546e-01 9.5657613885834567282420079645903006092809731288660364690030065093748221206791388702225599482239252509e-01 9.5885291801671381434345097251585456906509344196005217183365246036162711964898270903404352172248265568e-01 9.6191504641514187676545588587412260134979301721268011082844326542243059891063969654865284508038395111e-01 9.6613900917746641588909603530765595451873726182242837221182568274550725230925991792725868224880351515e-01 9.6974075535645462481445177588486376393252548108756285721091533084956855313634248497294718122069016196e-01 9.6973681932926793045543570639946749187281127593991501156776650963761599136110764528866375032714357066e-01 9.6417485586735034390664403854149596410829745512664328176009227270162115032980560347570558867468524095e-01 9.5048097002874074735776803219213602432462352128932243765448860695986901768862830342366007802886066378e-01 9.2702623967788794903525707604569079181914891052217176073166192073097318573700315583890736277903987015e-01 8.9319734412855199213164892295142183805992390369494487684805377162067116201191770420863100921925688217e-01 8.4985100998538300526355212408338688090853119711367885048617151424381261612854660477699527416905691269e-01 7.9946140670274152566538625253323987874120804333581181016701076257965505358476895874023245538584480768e-01 7.4399231457895605243101609101826371947188380937274441512009221543667405591914862531506130725413835749e-01 6.8504616914369242959563641798006160396953869666571637193578529868267863019974763039954156551719353264e-01 6.2415711215526677018495719734356197792542171448508773511465640799085311073639812330802260160427073534e-01 5.6236212980221809645661098350222829226939623317968334398473154842420497311480560694001230706422513512e-01 5.0077744144005739780003482147344015042611511351840684691297897139901467651696970256093311061784402513e-01 4.4052542626749540072515560678688762310585243017589994337581876250084315850138640173747808609171468604e-01 3.8218164627043542143604450763303701931773964010221455908192187592609590524127048050360615813285977515e-01 3.2621100840227393535711098134360984950206661481746938424176140885932479516509065571762586709371801842e-01 2.7334283703848114971071584930796227922886972253172607815808404254392500411296011958624347733646993231e-01 2.2411681123307554703598101019599170007284284503515481805185206585288664861914505296301473584718237525e-01 1.7935393987903985928949141959782040246631177900854626718018100617304947216802728655882087561770188385e-01 1.3974573560254754886037284202290769115794071287904405590303828741795331062365566695926502911563567995e-01 1.0583078944969130730746392879949608562339681809872904867944874533327225902609366450983750524221335358e-01 7.7679911134803785891682882523267474197359731611228364653218280467245457253261835603950137627650656628e-02 5.4962843894300930647859755241246511309931549678601102128365896918761302726610582707765817861994430029e-02 3.7195983615504930677940255181701580699751300445577255616620084766776450613023816731777725356926696063e-02 2.3889664201490054368701182690539163597024482335353206207824118029770629132965006206923633598142582413e-02 1.4359590280759012436902633447034502395838983618356569614942925080623938098238078817696214386108655362e-02 7.8308437315108404712546280785363624604640065294233243168910848552735963382984318879026699527815583147e-03 3.6620687542358213346010313006355722163114125097127044948164950904057790664990866144190329962164947803e-03 1.2929713268766067730335334943320690343035431787588557453910691635819271724411326252938055526155889916e-03 2.4565750310123577297853248063276551561524694550184888439883963124212711153597706406815637102346858634e-04; 8.0729374475157670864942402903409408896375256230149383822099618304187571288984302118323263913897821524e-01 8.0747299694215145792107636351731687216117703118009760118792403116514568622085784964235722856688227946e-01 8.0764360638026891494555100455858353940475759926180790970521943218846952442183447238596436594434359040e-01 8.0780282168795237392938092961959658129768780395181584838484810478682870451438155947496283138858052320e-01 8.0705310492938071531483476630168914557164940168131870771776889597565065282830856656851207606130160638e-01 8.0707208154491703472671024313491825356880087109386598060157991568235203847601369228257522154754731917e-01 8.0782582829744475656536892949121928372233655107045606206478612481207302355524747567168701068788982435e-01 8.0957912812918661035906795866171743516418482754589645795637868897944634501341500019050756378188485049e-01 8.1115545555453538112395176284352140938152594899238902480981236324973419817458609474166518826602542184e-01 8.1369463460812702420822356694527892966314847126695283396900015801967747655509149533831715556210583570e-01 8.1784545062235313800185249533872264890018914963171192401279851110007584877049888665015564376488844786e-01 8.2219226759769333468884403916951506213130564895530598206485388648965802107481333180393640099746707776e-01 8.2409356337197491316322040970603762958221091110288898820633349677495866767135611006036526572840148571e-01 8.2173520331421414660509451356071886994896330355565337783586598234807020091697003206422271131944237094e-01 8.1263241942075777638431684504309776125555198449563619959902927533152279426161940098028199650039043500e-01 7.9512244248777743977347842982327371363787312884623440850839835739149198251373628546295624515480164356e-01 7.6848575902970755944203962108559670155905358565810568205918257240554381992965101083155734644205792641e-01 7.3336039823832184844432717385538812730324976470863929074628566897986949243056626090317491786717109688e-01 6.9191334083596155687271980817439743014729783519785220853942375846019743039575461734344805093673651700e-01 6.4583626757600198063448694257336679343475966473523185576923510863328244635900756010853882271338829782e-01 5.9651043538848952640862845666509771193135186225884839756270690434246453683857813970481499995379302093e-01 5.4525941107281777099340152388193564395843332786338397341761070006966554460571558588056680861799621208e-01 4.9294768323361944374511571694793561937543683411557863118623350649272439173125995530468146462577286970e-01 4.4052542626749540072515560678688762310585243017589994337581876250084315850138640173747808609171468604e-01 3.8895745619970452341503852381465851751511662870588853824589401262263772062903627042187186634433597902e-01 3.3871474267641582621550222652147706957918632552289948988035945963711982309039693833838079651797576847e-01 2.9019055324823963286938116886154847013033046591053186407412639442047122546353388493136363335843874581e-01 2.4404620768605365366506426834882704169614935986089973597414237741181777223752574241109095772108265955e-01 2.0079086274002661744054411666618985956902296756404400982232509437414274433738723733676214597033394454e-01 1.6121199709099703347051105065107512680972832101282112287018199445371619538265090276515586797747856126e-01 1.2599595744141976090744788109845241215250732618889345265064630827984043533475455986485738778110092010e-01 9.5695278906626867570213143140443287542926860643068792359583190046447790094264636254676886337129352470e-02 7.0433369314644379722164929716684035601216227809523699332159767440384866002376686198548527146876728308e-02 4.9962593609921417193534963441246097610726606702948234472015232553959058164152685027663333620099266288e-02 3.3891452253585196281420038288635970669229224635397387333588983445183634838925881435049080120130678656e-02 2.1814219402777375165580504489412320231055078632651226363506432078672252654011004370822377123398607733e-02 1.3138080108545949619532649849256828726029484240355979237595802333825158705158823788776868543302222448e-02 7.1769242269986540635914364662716212642339080550461441047166891790993393791291617279361269634249845929e-03 3.3605772577112970499674905383734583009215030311646353601853191403799395966220659350599932641940867739e-03 1.1876063833432477891463163262758027244211852478067804479210725700153649052513758596803339602220572168e-03 2.2579333509894298133163018283075564825909300810313773613808150481943405400023527561117032977763578806e-04; 6.7574149393339037884334441867659306747374668741671657401831561670717563362557923088939303168633738459e-01 6.7586787410849716836284959435326874086661963983420457113699176969633143344593784591487684272587086401e-01 6.7604879358662234314920541202265153023851702993789379063067204366537782917682358902376865253813915731e-01 6.7621962423908425386543636002008957655536686069409030565313468395498231989245751344834858493156494364e-01 6.7550982737290926207247243572903680057869549529501969128908088700515301703043325852402087954203171011e-01 6.7547043125756295150248933299315487850821065713336293305196227012772185415066120173399935677223058625e-01 6.7598788018400729924525937339752610988745471441027996618589891172121754015456661630977371531687125459e-01 6.7725510807532053450543508263484013561749534154874797644643423408558082106872856591617337872778731606e-01 6.7821406236193935273879591334956956484315566410114873756864595227358150668971696967705943853277226845e-01 6.8012136582724338456694199665168533632960683838569475712550110375631836963070234460112795824990268172e-01 6.8384859564317130394417173294435333998941314595730503601175674874584736873308834339549113573632362841e-01 6.8834008643787678577364363152254466971449174129676963912567852624396493442447807395049556439819174894e-01 6.9133171580925711030903727973561923918876507564976592837205141558841309608871866761478173980413590435e-01 6.9121063574641169233222716400233270409889031442941594488938855904366804563646184543634347311002643670e-01 6.8564811774031902320778277112210568612160785009389864108411013401139534467803634801495387005655068050e-01 6.7298493588957760801809156843424820370334402934017978216581907402841559862230378842649472615514219520e-01 6.5242107037223932022370191512092176441213177725315457749835798425711380763703556973613994106931254260e-01 6.2440035319058084911770152466450049953370177417192592937442062998107428025513371306999606232488816547e-01 5.9078891692093310759143976459193759059554703209195812639441678064656170093659201673994859543211914808e-01 5.5304191597285990361104510925734494759295004830794390874764104328601203249374302314822089143093270516e-01 5.1233124351006369182850501430977561750172205096108374664468781521011750711150964566272638588254921973e-01 4.6979377625610805373988813067308724742606131313930098679536171678255021400445039910746296127353260448e-01 4.2614595069282830835180924654338727705349147904999686265967458752614950597181290606420772850230557290e-01 3.8218164627043542143604450763303701931773964010221455908192187592609590524127048050360615813285977515e-01 3.3871474267641582621550222652147706957918632552289948988035945963711982309039693833838079651797576847e-01 2.9612291600912327885646218026604470348314456380314777506433402552055346382414878749877267122346379596e-01 2.5470911805069132895311344587178396686905872809023035078212177576863739629129336700559099757132533117e-01 2.1505301689542437156406554514266281492646361901094871913117105395299361632677510951266468088190382326e-01 1.7761301852367524563196371175503925533494275440838099808487259929005058781703318639057418446223012297e-01 1.4313055301535610981536078827228855786726440189687487601066768332592979207413956798589303421844387590e-01 1.1225932772149948168643066120630077467137120848099804391717095489825738069880571731853300187400313735e-01 8.5551996187786431144572750059253542411101638706387429757328667877445026281207327877005528902541485590e-02 6.3177396287833262261442021627596467340941794395399083940212277767929611537773578129084753259185659781e-02 4.4959108436378965446540507805632079335874545833287767664440436105393722440695262135210546818739718674e-02 3.0590512042049033226432644432180476658204664389322893548137922354482815866235421790427482992937864729e-02 1.9748047511889104210583709196271309168787138170577395832299081839689904504974641327794694218486012367e-02 1.1927056082418060919217415437374248549575492080078042933587045864792535476647932448468966826435211310e-02 6.5327467193274218901281766006214045092313360489055523132596342881910466154520188397212558628294683623e-03 3.0689678068670653387013240620553084715775028475587624203843655324188855301724353474263612703475612970e-03 1.0893136526953831142811701559786192066253269985886500015484586908348784282904588684909531590457734059e-03 2.0805991354618565263914751949192742969991433070966044973482228226983956608384510016724494465810584517e-04; 5.5780624115485379317545149310812040856930506976420935654779843242751893928067832249938425311116518564e-01 5.5788854296066440704523577573978441247604624994816728224290399158265661989875055943686182323752608708e-01 5.5806529619770703668162971887249485604692627859805793642227820142278823836671867894237059300593736291e-01 5.5825464931151248560594537346945161581809980301927299649803768958933669260981553250286205212966730339e-01 5.5759150605259156039116720865386955003948937647709556876748926974520587383565457668912200807275919291e-01 5.5752652126267894724615541967054176969769892944793197209757398132966226533106386283326900258711339083e-01 5.5789550731018199024594343095129759041753356130838215346228570798051557770693940033423244435918373504e-01 5.5882644038117099523433349726238043264228013647808839154940570376600486311569923519072350475115030806e-01 5.5930530540173936724884916472446874175031242796608484112449055884368072509638203520765318289333713013e-01 5.6058961553938772568141092386141657364466461512437898483215027143481916233176093149546274837645972306e-01 5.6370728461828145754422919988108941666351400154145678515441852870871121042311697800799821895576596417e-01 5.6793699249937000242863574715362115620080028168478638624945877755539438642013232225934856227374349107e-01 5.7138951784298609709118224180221499449012900167017798657764510363859862859790078403087927260777778708e-01 5.7269965330119210935185069244616454804855817578799911426962762525122280264364022888832167406842161997e-01 5.6974856042302074796850678757435950908910410710620308064947440048626752292220730747673121960453715627e-01 5.6094200053495335281875549172327236200912414347315349497231775214750199774995358538623644074861543801e-01 5.4541635948354589252115577940006512645848573501823730022553221295354197740017862538431469329332192984e-01 5.2345087172151998891734084517561686604247676045763629283126450399625714983426088744816257020427820712e-01 4.9661970460705787524319926247327142817577576101293035838372290255780599587366407994356604731095092759e-01 4.6616792473353012254110588036542427032226915785717585818256462508545862241832938885634432292188864465e-01 4.3308093217569372523689681580724848525779510425995618817195262142623068826663023079358767295311584407e-01 3.9832212880289303337252063297514256367929413216077955896923240917399113621692772989393301265601118287e-01 3.6248066470441628592811095201945337541431263829190174861170661284548006963908661910304510865338512556e-01 3.2621100840227393535711098134360984950206661481746938424176140885932479516509065571762586709371801842e-01 2.9019055324823963286938116886154847013033046591053186407412639442047122546353388493136363335843874581e-01 2.5470911805069132895311344587178396686905872809023035078212177576863739629129336700559099757132533117e-01 2.1998632921520899721330639323352127361094918190088224872126385533364128303555019527788633860148612301e-01 1.8650598127755218838486926648617550461965031615044314145226910373021598386120808862541985772236993590e-01 1.5466236931941360110669523030975868085317950900299648944465874968301660926263526790760609847632306424e-01 1.2512993955846550175416907429938164582255659903366795167406429771713487831740082843058277806292419964e-01 9.8518245220180518207682082102858194764893516058113431455901059454162195218597457150139269223644350483e-02 7.5361924911098349762930858396781000019692920558910107172472229089592840824187266289015893210947141906e-02 5.5859436471555562446564404431429260847847970209759993507133830693679099404934271830332403696904240915e-02 3.9896635425465326757687582528432280722560520801079181438277941587313695932922916904323856659086764278e-02 2.7243236123732997365682737382687082867867961760582307664532451078236949952631674912309171272031355732e-02 1.7649172690986542438072503164417814076051707510144937164355563531568437746525235916236333780174125151e-02 1.0696626462336316038526261085582725401559612866157217818225246910601679773063768490952577141624699722e-02 5.8786103504709565939197535932463035343835272716953082124374759019369049009306497773001025089578690372e-03 2.7710176810256523090936842370470354036476140427152535047173767666978312387917661728574130969076793106e-03 9.8708058736387550601577563522300666979105107234637794073989615356777480638404640368576471611174028622e-04 1.8917617978933053605402057086536655089376829144206471721527229062624262162542458414822933951967444907e-04; 4.5310887550174654117946000659789351753853675449593804546030714279003809550705037298542245228785282153e-01 4.5315702759099633094446405313351382708545805299233359190346986585704434587591584719128529936001051272e-01 4.5331765443039687816235788098605427557515303831248306910380597217747102609493771598874436443540322905e-01 4.5352502584538260661598176652887609713223620429066791190136831897031358264886130306104759269829134500e-01 4.5291723672911024928737331356503048440976130034992542431657048679255572971057604816005234411831652639e-01 4.5283982546017438435326439953318595048223343079121814358921986481896018139226473081952277380305420724e-01 4.5311776790440759585132943900570776311126794483860910682864092740900195975208306747523208285070170495e-01 4.5382248559845401434659449295462305183883924970638644769888510722208762981636999929404712270255960775e-01 4.5397219451463217950325284745515046701334172676495942701792202198491607242048288192908142550644612549e-01 4.5471921543960904915947290803168052252445351152437410682869029152555114518518624819315408319895060767e-01 4.5716710497878227942238670177832071843195901475575201031596681205991532338610325220734176563973945317e-01 4.6088867193555394642479418965715733254202353745396828324716508795665015555621928452876938542318544154e-01 4.6435012316255469894930227959426730775122984125590152359278981898975228207005049867407286993830113875e-01 4.6644702706215470895553480612662339289268706602494828034213663836254469830169579550424526370440842991e-01 4.6531786341888317611457390776300519829535518107101350784923224905587136784713377955054907634030728745e-01 4.5948598389449114917255072183753367533840746614602981310250969926095394143324018048200074945131019461e-01 4.4806319996837607737104594121968890028881455552176594602782844230891203432322635511813627935420528862e-01 4.3117779852810538146775061923865563872091752827357776518594678924220644071837881267631918092030061054e-01 4.1013878613499580657230809247974647098585545810073651576166375466544270449247483136471303283828052697e-01 3.8598889693100684440325762582294260572196285561191205393573444143640683495501801735749240834724157173e-01 3.5955525089823400612125787092465227485698515317340964974961091725774806266337249598506865161010636329e-01 3.3164320239197512628689462345064460164151576268813847921473442472175858548470355955848575114055421076e-01 3.0272601438532302135270235511180250787249274571144553244091621504788810663793643730608819036295343782e-01 2.7334283703848114971071584930796227922886972253172607815808404254392500411296011958624347733646993231e-01 2.4404620768605365366506426834882704169614935986089973597414237741181777223752574241109095772108265955e-01 2.1505301689542437156406554514266281492646361901094871913117105395299361632677510951266468088190382326e-01 1.8650598127755218838486926648617550461965031615044314145226910373021598386120808862541985772236993590e-01 1.5879787730891755215805105198321071761731958387401777178184707109638743972206057050534393414860623346e-01 1.3224317546461760155532461670987685160474009737805895332545796914632913967310158133581418181458170362e-01 1.0743977827558631704449190323949490252911821911348445777964002558696170296867972261281811127033651492e-01 8.4936289040368323345230498315304945559260381044297782683227918287517069327242471506231129079077887707e-02 6.5236291383937709646863181725084328884586055985455063901600366829486455608004769379042948324358652138e-02 4.8552523925331675260398960965861304260610924952464855694821768984867223349506402637082195621368251477e-02 3.4818557184863397698593427143487741147360990982465706192066006869584788719069067756681697527641298222e-02 2.3872666153564644222045492340672811349913051612747420868652286062703906354689546318658616821611091052e-02 1.5532131024722952059293814036007107590093262784502307947433197324530485078905522285885867632061045429e-02 9.4540134654153083425102519655869226488843517653561936428396258934150371100498749471640207519668798222e-03 5.2166808215075741219667745043392789306512794597627624501857936586674016112847123386850276708658309720e-03 2.4704297717808013357600532557785564475253324799239597407082388131671466095334263981799950945411168193e-03 8.8524459988909096365437871404941226481168685867884664003942260730455538007447610907089773751965214449e-04 1.7069538872386017323330932169665178053315184406301722331741423738672280945247875824348235085653843179e-04; 3.6109227083116352517723208868536426814610922321358033543659460115251056210065548745431912928345703633e-01 3.6111594111948925801222621835085039689608518817603771457188698595233181730059428676390949615023951585e-01 3.6125243299315830047873676273751216833724580915114590207732858260947849301713437479874134480115942174e-01 3.6147074383918548316533865710217587839301521406372286404036941090815865833626356536466510508611149494e-01 3.6092833961883458178472754795180201795392716091896387256879669099821045898678474824146390162043612487e-01 3.6084245574461768751337684474262377888919040626647588401225472005722679427635166067085348370214764606e-01 3.6106399486147001770066928271307369841321882270443395534778518855506241337957914720554590312207791843e-01 3.6161647641979320316275400583409740416774527108857692240354002780048747059999228277007397871233424235e-01 3.6156853765540026205933361395674144488222331312831560728943019981320278241290337362229056758160439430e-01 3.6190240553191005059365480830710997983171853750467087709946737287196232580121511095283436263133978849e-01 3.6371255305866575595633188500265643150322337043160651580091365137863303290604973290738385241833404508e-01 3.6680705920967380735518593803246101443898389969683165931904298474360486819827921920028522487934329826e-01 3.6998062067374898587286711065982337950729756454283590229912401893806259994977175191640629669172975496e-01 3.7237868195016538445373451634558839279142074432578387798974996036227642250170208453706200348828310930e-01 3.7242571148246078467773554621025623017482394309835332280531217032247640234340199992657884224802865328e-01 3.6879856620432119096381420853187973705930793696845577154073818258890686794347102335428135290598410377e-01 3.6063546761506244954196911799403508299574999394122509070235102974959248029369732199271986287001986993e-01 3.4793499592666455527146683429360091698704568438178687718478563505331509572551146028650204586600145052e-01 3.3176782250353701567275132596732950340885214106303997332623023687729539602252965540639524423774271874e-01 3.1298856094940435526613858360642091262391204528547945440469707924588605694409775728699031304439593333e-01 2.9227683610443901319018060827664993496943764013253652682902539329352405685704363370703071736951159557e-01 2.7030246143378960897686135869423900386501559212875164688832189390863598220766817133252298008686065892e-01 2.4743763552275285214706805112034633560950972209196010722786387695386689478066976871857104059489475364e-01 2.2411681123307554703598101019599170007284284503515481805185206585288664861914505296301473584718237525e-01 2.0079086274002661744054411666618985956902296756404400982232509437414274433738723733676214597033394454e-01 1.7761301852367524563196371175503925533494275440838099808487259929005058781703318639057418446223012297e-01 1.5466236931941360110669523030975868085317950900299648944465874968301660926263526790760609847632306424e-01 1.3224317546461760155532461670987685160474009737805895332545796914632913967310158133581418181458170362e-01 1.1059808653849713460717083921589807228627513442528073196097557052211452881976763099267096963261289474e-01 9.0233952151392829928459397134598938266126905154838906204936270660962883549064885271580872470065998031e-02 7.1630020484185202577727327473124310372511609135604963341674508107413438849935553600950455175591415510e-02 5.5243675824330885462355334825457981185132229584530635320089909038388082857099858743423829564261079364e-02 4.1288564384549582860521957604669724073695522805494526433950298531841515387808690876451802576971133748e-02 2.9734638946763659779863089368704932644709667436909166855781455143439972064563193841385931160282532349e-02 2.0474485190530798627451281435261483557689060557282129668682245151482591152012880995455308567409024804e-02 1.3379811868802634365216163902206877663485680709073252898569119609332118714026947941878319117524695315e-02 8.1810940545208119186231911124090784651555910545197648388029251562161399476724270761375486520736891653e-03 4.5347336104293704500054820840179127606387480210092845701442559183277369510924785057698070524179653523e-03 2.1572465593482340784661950009014392596633004912627733368762800758743412612604970964960125505831824567e-03 7.7677407512836160777344608868738283447995100422764894530752202511017078962985236236984576562533178710e-04 1.5048492110664414598115079604469380581174195219113898604699119507574345406971718226570982699883087484e-04; 2.8153809301583675761343969842007362605089060983249964540734719690244953445905380760367154072813949325e-01 2.8154582020417737984680745223042480084239086700076714166540946653606642201427664297559119417754827948e-01 2.8165484223508255784764722518832987090764110969713185404602162102050192887588500309954021677343938595e-01 2.8187280643995956979251163041373149925519185786137679714942479634681759441348968281813493721844612533e-01 2.8140559317340325963099311144969454682932064432442637776721312415476419400101980221789911622340784723e-01 2.8131275566517084822522292194305120088889145318096176428364522209895325453071866666601840756866674993e-01 2.8149453313629471407817055436825753416681328598272029280307701088294642545159154916962592016028469479e-01 2.8194015177597101887509889238113846083867772562724493402775465627628406034891599505282180296611940043e-01 2.8179531626045325931980173893668228678734322019115612697223519387551450651523151972030750224479603526e-01 2.8184837752034397257927038258516241465810067126498404544316368435198625443744389414211724004158114226e-01 2.8310779241047003879019005546128736044636549501749064087744504793384624431270493462148600814137854445e-01 2.8555083700552958983370507089133114529978176908219546562507128285917781439870181020315001619264995892e-01 2.8826728199797224132768588027444176010576391524853673307370721893314662271002803927401216210208673634e-01 2.9062776587636725132893755142221325425922882862637371435668537863528611806346193197090713257455125365e-01 2.9134875510144139044310961377987804810554360548219794175881569770045686148054570961604084023095293645e-01 2.8928506201138363577600075930911922961103809980184776899523751269849397462918821296747395007940849452e-01 2.8363979730473015947227876437575115213784843402161537737666335456169036901061839408677886632337765264e-01 2.7432806766483749355716845205523030068520649094787419647975974999715925160242896766185059712078175663e-01 2.6218640992912344204833449235768732292387781562965370695150009726419692611713716289950286871483686142e-01 2.4790983247007645053205668202435425552064902162781325539674020356573953638363485066671185817034814274e-01 2.3203656148821297854154327783365005111179008558610505197300942139416727305709143860889742861575278846e-01 2.1511531943199170190953251129168008553733952741291016352939063688874334236879382021165190527679641181e-01 1.9744067136428396132469979790220075912708544012860450555337256043014403899544367210826769546550195387e-01 1.7935393987903985928949141959782040246631177900854626718018100617304947216802728655882087561770188385e-01 1.6121199709099703347051105065107512680972832101282112287018199445371619538265090276515586797747856126e-01 1.4313055301535610981536078827228855786726440189687487601066768332592979207413956798589303421844387590e-01 1.2512993955846550175416907429938164582255659903366795167406429771713487831740082843058277806292419964e-01 1.0743977827558631704449190323949490252911821911348445777964002558696170296867972261281811127033651492e-01 9.0233952151392829928459397134598938266126905154838906204936270660962883549064885271580872470065998031e-02 7.3937315039188258167149848459367506834388740255759775278082611259267132127968095167798826714113018312e-02 5.8942681778850330554223196450714344188923466273227429037540081974899104482871474379514025348942749682e-02 4.5651573245450629382348871245327459475617229161070849422074194704147382639689992965770593945690890178e-02 3.4270591150523429376459996157136646078514683072602038145136400735518776133665330789595074781476845185e-02 2.4791537769072871590887086020368309796653933436551205891474159389564992718209384362491354620863673510e-02 1.7149287325167137360367316707365651607377240719163792784889854903872510848287039144370785745173735540e-02 1.1262002632952832837212320959032185364006025800034660712307877043269472235420221787414627015856370469e-02 6.9205240062769340317909183361490904250353294290945534189054578047136378326465245093679789026910493852e-03 3.8556014644632536069932328853312544393931627955373582905463919214166609407596906580335610524108555848e-03 1.8476276083793900614748363630219474400427182687556377709741926244984744750205438015733560337284494450e-03 6.7250160249865819794737081484912636395686494061915207741821644611387724060014309754674083368775246431e-04 1.3179818212282486326661197806672043543976751691273539453968652986724928375578893426467388297263894478e-04; 2.1420338875381033042349961134741570002618939987424584412817769677551987507603074898256332951466784993e-01 2.1420191257096848057885293292889425807891182176300677726925310368379069870056068008634108344227297642e-01 2.1428372854890847496478230068689392415966928435137166301801968415075097840820959341053142806386451980e-01 2.1448984061208554701418921211146033265635022981362113390846417263458066614287713867909242786210351837e-01 2.1410278376999096932254897095543226820256369319800855902113305347808246855712526525506360176920037287e-01 2.1400669763922580663770934097864275358512505322439743706084913526035147527271220429696478823712437428e-01 2.1415304052229283276268680227290470344707274621695082074061823761409010791259131039687057157492969623e-01 2.1452175280359696693184552738510828326735193557173391396627522213639993308805766071371449222964053869e-01 2.1434661193354736249091991195054144325784846068515897921828530843902789595329055245001571862757292526e-01 2.1423338908182381238743670867582431048922564681117850273562782357187867616182892593276941311660906154e-01 2.1505477143098901841522866114738978579311205245288624407457813365241934409815676161150135456188380322e-01 2.1689294965523445890621856368482930753962667520968261603645429652847118253580051460272010327904322648e-01 2.1908301041209400020222230930173515760100476298447369883858483701683703230858369025623624458331635880e-01 2.2119882817113035802453973394713453405310066136707884401843526423701282236365012395052056563229260348e-01 2.2222742739476756661828948282829194808882935595165930458077124957076369157147849903427613421857804358e-01 2.2121532114834024973316618683307064162195982166675605461243559576058266373892744612563362193629091271e-01 2.1745391656675000267889185766789610767796822175268028864939545995361178873650750306326210309112276937e-01 2.1081444523398041058443405694035989481913982836890785310020133623418055689330516008229855390874392552e-01 2.0192714020819373892718120120828537452546233987185184134289195738514206587293555600848488976896304616e-01 1.9134011080883111238107505533141682873807792996664714899976028917699873551344509557503303454599851607e-01 1.7946992880038745089731190570136344414110865359337146488029585556620676615653619838787698250051890964e-01 1.6675441045741914916627307569290594989606456626861448449202756080008987517906804947930921107565936010e-01 1.5342443050676658920279150936421255101136864306105301428036747419069776958220777318874159617407668157e-01 1.3974573560254754886037284202290769115794071287904405590303828741795331062365566695926502911563567995e-01 1.2599595744141976090744788109845241215250732618889345265064630827984043533475455986485738778110092010e-01 1.1225932772149948168643066120630077467137120848099804391717095489825738069880571731853300187400313735e-01 9.8518245220180518207682082102858194764893516058113431455901059454162195218597457150139269223644350483e-02 8.4936289040368323345230498315304945559260381044297782683227918287517069327242471506231129079077887707e-02 7.1630020484185202577727327473124310372511609135604963341674508107413438849935553600950455175591415510e-02 5.8942681778850330554223196450714344188923466273227429037540081974899104482871474379514025348942749682e-02 4.7188219300702045457892101266298628725309886180659629973848514939635930314881366635144971692666648565e-02 3.6704204283042121582319304636273055388820920402746994147974190883188976629840921477586943356840901088e-02 2.7677323572523956478978579487758590608229966432296157587627359602714557905165024648808934254544786518e-02 2.0112519286298739553070264328059045944579248121100293048721092917700079702168539947997788984149858556e-02 1.3977466441166986906598052142950776913922841671731266188187723428063759723210350357670242789565298792e-02 9.2242721653321485791505612878118553170766594779145230110288268634633119878216113095917254897545239816e-03 5.6973624708843125833998191691548789432453531659893274517080652662656660540900749783804758358500255804e-03 3.1907254783916306951510168435433779702556348098857710271567027907829065235722928495218209380340748826e-03 1.5393074252694770754213671855842785456781313292190452779097681659211567134774626011464946357777652750e-03 5.6563092579006118069181810053628838811300769448679351441861350156229812659018296915718391102317963938e-04 1.1200549999834382563876578468322155466203718109502479733895359401875860757204741438066755847374046461e-04; 1.5868846682692455934582481143721832886351827608732949999078695079479127265332742641204423293554575659e-01 1.5868264001926422450731290852949336145406403808515344586172382684804034201492136728054734030631451440e-01 1.5874028861565720716165418915818344542733389311458720467401866731975814282772230206269093437741204394e-01 1.5892477155924792320261797670271116125477919804675410642594168229732959996996752573855118632320267592e-01 1.5861760162364626777734230412784785041171874569647132055161792065061319689681892423530507820376218374e-01 1.5852419286755337568761093594033605240819505345181864534078764803651116183225942959868631457648446934e-01 1.5863363653205414919074340300871544987294738610059146814516973059531904496652326054003396068193979432e-01 1.5894307133399207750203047219380008424594296826124622389071777954285626793179345555110702566974794032e-01 1.5877843590781230189045303404421102285826206649097953683266117380124452226155331098295596388493566414e-01 1.5858612181150165556805901415207047786116365274181340935697348071822660987827251471471822071391321123e-01 1.5908360271734580246899448764615781031150992006082343008348735509786476877904698189840246462636297353e-01 1.6040368134228804583140418888342207956738360861117260353295897899309777868701972568262473580512277254e-01 1.6207321722718544492603408217810755030489850550487529206985783063913898349221000612289819613639488385e-01 1.6383794588951186427497210476654115809767632444551405795371891052033171760655661201046779966119854206e-01 1.6492766121471925444790637298217587898977336327331623953703444265154780939949729989746553506101631520e-01 1.6457691279608250770167075236254659500203420758097503207565745220193438006903532021276238783345214074e-01 1.6218204316467239972409224876694978421893617859153715941722059715011530262241958747546553736614812313e-01 1.5759148855823846255815854457104598189485515158774690643807243564311848760275025589913616201903283202e-01 1.5127144598451474742334604715726382764420835856190647627324005405605727457971147443739683610906294966e-01 1.4363251596780618930352009425441733746189147812738287682211392637318761615401058204257151127675634965e-01 1.3499211482976600379257393766737005569865053134708727371087751546736892097278529534434744279507121624e-01 1.2568995212036476075932579098337061102945572102410057572443314037601198306596119441616735102405333719e-01 1.1590007490959113208681355521471343413484480856466783404803978924380670709615336490552937456618734484e-01 1.0583078944969130730746392879949608562339681809872904867944874533327225902609366450983750524221335358e-01 9.5695278906626867570213143140443287542926860643068792359583190046447790094264636254676886337129352470e-02 8.5551996187786431144572750059253542411101638706387429757328667877445026281207327877005528902541485590e-02 7.5361924911098349762930858396781000019692920558910107172472229089592840824187266289015893210947141906e-02 6.5236291383937709646863181725084328884586055985455063901600366829486455608004769379042948324358652138e-02 5.5243675824330885462355334825457981185132229584530635320089909038388082857099858743423829564261079364e-02 4.5651573245450629382348871245327459475617229161070849422074194704147382639689992965770593945690890178e-02 3.6704204283042121582319304636273055388820920402746994147974190883188976629840921477586943356840901088e-02 2.8675931353215302230652817626688568147842262976972212714162576195754085858566234261812761057998122615e-02 2.1724223902028884756717048811538954227645490213776964330221331085582470346690599769026911989448676271e-02 1.5860606966561466112381701302261744162734075226197831993753741175841916891049874705297134883623810894e-02 1.1075704695045458772712076210524162874464869018232125007136929718311842945707960918326603374209992352e-02 7.3476637505570452024788502575498742316352167047274550187582799178081994500305486727939452463586962757e-03 4.5630849572795153514847905973460151478499675766383359788002863285840324253596337380128410244556324042e-03 2.5693030821579134070248722109578135162930970045580384628632469541369074347971665926808190683117000213e-03 1.2475277534311546532546323977045420218474273378435515357750246118327124540852702404656729363220593337e-03 4.6218509745647674825033316542821288707007987551378638828540835712093177561132727952072751198675831585e-04 9.2267977985323898911227884714089729249053785363230240996706645521577756863126876520834493817565844242e-05; 1.1409153509244981476968859604209923647474193266159294865607516013563471615570029390232344709047203198e-01 1.1408455472539137022701288750805472413309661538075272941149950427555800879470537944047483239570320268e-01 1.1412275233888590387378061626636589846840947259789906388927294633816017334362749453959312886724816980e-01 1.1427848598304082610976585452671744897142879798677094050395407885742051685028563108849525352034905924e-01 1.1404636651249579488993606316123845668706169979422285333948818490281410813919988229490095150314205773e-01 1.1396213713037492001526659558960419977458497609095471817183722479546163026574941559603965615376973136e-01 1.1403390330635198460220137763785732196261052861970966894118187790215874118044033336308458221578776589e-01 1.1429129368121383858112253591557485942758548937166114067170615736286336476820977622970249808464272099e-01 1.1415943855029309793904414859191574363034677959139544524224956701893539252366556120469853019002488492e-01 1.1394800100202031057799757040017327679625124031803867169655926762797876862579332343615762396100533766e-01 1.1422282157287467720190854706480459550675924166129074306372475244988515899787365861467107502980117460e-01 1.1512599242019897666446047237444823754339755259727344599181088561300076677553892181054495902704105453e-01 1.1633072601794829368940864727944959449934711751070672406621786369488746869720097012156609866179158139e-01 1.1770909828642274295477011355888627815110604419629896474680063992330827552379429422663012958147347769e-01 1.1870772718791212723583811873205722514652556452255761282180000039554747539955593081494214823097778892e-01 1.1873361725295344986430314268358161456001449290450724480276373105497945724168808471118996327760935933e-01 1.1729545549719113265938211454301480781305309760362871342039684943751599183019124015274140648024338524e-01 1.1423527152106246729161139213289811135206862743373739525816253039968416488943981495385832359442437330e-01 1.0988638288459474142421871377536755301241769740224626076220772092643951966702346265079700211936520043e-01 1.0454766884641983576101939053740371255485109065255690886373927414493060520656058733659672403559620150e-01 9.8449294880871341971866484027095573190106745727482414045791369393052207511960901018801354218106675780e-02 9.1848120453753009613679390342823912966963503736713101072031768248346213355413447306796521090894098196e-02 8.4871858293139216646318481525759618623492031614320993062018494504446227660898160140422389629773130793e-02 7.7679911134803785891682882523267474197359731611228364653218280467245457253261835603950137627650656628e-02 7.0433369314644379722164929716684035601216227809523699332159767440384866002376686198548527146876728308e-02 6.3177396287833262261442021627596467340941794395399083940212277767929611537773578129084753259185659781e-02 5.5859436471555562446564404431429260847847970209759993507133830693679099404934271830332403696904240915e-02 4.8552523925331675260398960965861304260610924952464855694821768984867223349506402637082195621368251477e-02 4.1288564384549582860521957604669724073695522805494526433950298531841515387808690876451802576971133748e-02 3.4270591150523429376459996157136646078514683072602038145136400735518776133665330789595074781476845185e-02 2.7677323572523956478978579487758590608229966432296157587627359602714557905165024648808934254544786518e-02 2.1724223902028884756717048811538954227645490213776964330221331085582470346690599769026911989448676271e-02 1.6541342100783801976866837610542869366597335975447163513975031445742051465062549132777959407603322477e-02 1.2139267484644039215040060112967658248467817368274307464682283711538427553233663527463037045622492509e-02 8.5235505806235192290581370523986875016959959372745024104312562211624045066895810886393067367068603436e-03 5.6887191588257755241063579107955980619046139936656945690627736900282945212213907510287162095602767399e-03 3.5551390119594272146332820728482931659584027175894465176032016359442807514721385076235451231347512061e-03 2.0144540908556714798981910657833542169351586718139033709063990678600047892516613824142942964709944564e-03 9.8675547925420477910629398247844537717469309191866378015957826493564558150605298780643399018811697919e-04 3.7048581574055383754842690845298147675211857634371280286856081212577728300355963831879659483104798478e-04 7.5047035966909818622209383918882657008915880330673864409469467873115150474000981711936206560139295203e-05; 7.9177019371142262511422418513736384391965684961267991663741960862405721801063001788034124610205781062e-02 7.9170627753579868012116386109692040627233253764629626755081365863844790862064109713263234829495623713e-02 7.9194274845462046621262021147365884683667609279033355185023236988462710287267383162170742707491729674e-02 7.9317905164888606335486438033212145133441717915888330631427811803186641612888673990545413222775534752e-02 7.9151516790481826549279953893416644685820152736641240699422600707652630850241808120845391639788740779e-02 7.9081860886274327735718556151132785330321158650810536783879588660539485628716111592231209114015843717e-02 7.9119599486343513795635482876615719484941450459103483100737285476906909821777562968044891140974545478e-02 7.9327635974500207041088497527077189552593742537868811714428208339624949151232074949831969687162242087e-02 7.9235916857190070865936204446677534969138100044774318593796778726812727520707888864131365272373885640e-02 7.9040835476172063421830232530271587592035458102401739679791447812300134493410906155124205998989547473e-02 7.9174463150699708972021681055234254058237863936995934915769167670721051662299713038937341853062249774e-02 7.9762742257374400754359360406416129559289272308788637607124805409548392366740114843047827146692864094e-02 8.0584437684575186724262066893833402332602444831440675594702652480593435259887585182998431986004362956e-02 8.1593800338432757574185956027984182677969296761298542229364528348738144601995930192672967371631109288e-02 8.2420233284722901105159527223025580927498163347417473799310413217564534567628207599898219699280352981e-02 8.2625625425672046179202091136568941941151816623323442974885421655782371988098596748598473423916545441e-02 8.1824699373244442893268192046859631721511702906765296503134064986139159624893026921331347796675171174e-02 7.9869343971137575435730647958218558074635056887525539085764795632156577761334798332599545824147780147e-02 7.6985986410452870444360136506702517089500693504683225062700940996814665438787329598491854546076135688e-02 7.3392018488526306425521745604640299214416797319465048548498441870957499588978119339264889513437643638e-02 6.9240823361094769626058714913933185650100707610530892579801822485822601892473933201053465577982726155e-02 6.4720566622528621599078757444211268797314390322119955896434532732520309480354753601891773003985689593e-02 5.9923179590064903868095636474055183473233654054732416827738717802412516872088777457207394915968723171e-02 5.4962843894300930647859755241246511309931549678601102128365896918761302726610582707765817861994430029e-02 4.9962593609921417193534963441246097610726606702948234472015232553959058164152685027663333620099266288e-02 4.4959108436378965446540507805632079335874545833287767664440436105393722440695262135210546818739718674e-02 3.9896635425465326757687582528432280722560520801079181438277941587313695932922916904323856659086764278e-02 3.4818557184863397698593427143487741147360990982465706192066006869584788719069067756681697527641298222e-02 2.9734638946763659779863089368704932644709667436909166855781455143439972064563193841385931160282532349e-02 2.4791537769072871590887086020368309796653933436551205891474159389564992718209384362491354620863673510e-02 2.0112519286298739553070264328059045944579248121100293048721092917700079702168539947997788984149858556e-02 1.5860606966561466112381701302261744162734075226197831993753741175841916891049874705297134883623810894e-02 1.2139267484644039215040060112967658248467817368274307464682283711538427553233663527463037045622492509e-02 8.9586698851401485888185471589269830222416348152650700338236971521627232277740426412176185041187501228e-03 6.3272679725313287689608930960097167213356708879497832479689701644129938503640198243384363354424298982e-03 4.2497497029324380191849638884805926399055179743998396336788064996240821886083966203260567834353297458e-03 2.6732702575794884318433876055907926374261904217772069011499706164914598481048277660078598783379934010e-03 1.5252331196674780720537646549036173754551817605912248185998335712402651947821954749737509237127169922e-03 7.5373085276566265601600720616832859890195035188983422692778067589009682435340982855860006534601787014e-04 2.8592408863956559783875889521408208628446924321523109998146432571401076877122237939837507048529899279e-04 5.8429647548163476974547379686052919527459838044004666790935279935009228189345108918513632142127803684e-05; 5.2609211629668817627120839561943464983171283716286194090346034023574175687493509427875770279527926947e-02 5.2604234329282963625930572178445600483685832992482078834899517101567073190811962051501162292122130482e-02 5.2617943095096625908198054496514871576669938292212718296882398408056155948036215023029558660938127672e-02 5.2709499207430079747859272224769478559778925180959636322441779673104424584566915257764709406211970020e-02 5.2597465871966431058514040381685153008589055671843807194209529629671067953723396625216615450241427120e-02 5.2544848367440045703111529948966983548304290788634718916707944917955891668920956549314557197386897280e-02 5.2556604265589627137734799263888207131226853520542732176636321373893255271369839556432057933908539281e-02 5.2715382338389855726003880771922758619410744723972094405495882946195952312553769009908619227760428847e-02 5.2661894367408439335082256475144744573802743273299942832640827774473432199002207830662432389917928801e-02 5.2502129181226055407356968960667407633045323165588979763781075073556531422191096998751543791885158432e-02 5.2553281958520858383073844480264108438854025691856003305651749587194019108257199439163146007257677868e-02 5.2917009392379469501669361766948206260389661609996268385028737154321718558512870534080417945300595589e-02 5.3443643225775142683749984728500596941560619294911098582282604087125748082459504449596043134130112464e-02 5.4133260611489668963829050785461245601264471306921639565578834821959749091699806180424089944658376543e-02 5.4757989608225117114906610266118913038011700528594939786673613336652878175640795447949375882033926497e-02 5.5015488536349400776247591374722527762322874276694362378147296182188982847402528872127900999281161790e-02 5.4614814870745000456562100281516502537704947843734355544679549065390798827912551424149053119609417890e-02 5.3429837409095142464635071846227640422835442246937410005666175736255721924230387678389979144775038636e-02 5.1604112476651985326707832030781825851120505532692173795608425147572853142407421919993335569348145895e-02 4.9291898207606794277840593860442111999298188480860440558102174847732527726059751114605462079380940496e-02 4.6591101375711857072814430833691298344494891563701025375797833048130864044017851567302250090315819459e-02 4.3630227595705944906089020765304177703533902474488646547930337844936104635861223079313240842702003197e-02 4.0472017728525294836391932706866176097508099219319996349659772880447769203373645531231162593592401210e-02 3.7195983615504930677940255181701580699751300445577255616620084766776450613023816731777725356926696063e-02 3.3891452253585196281420038288635970669229224635397387333588983445183634838925881435049080120130678656e-02 3.0590512042049033226432644432180476658204664389322893548137922354482815866235421790427482992937864729e-02 2.7243236123732997365682737382687082867867961760582307664532451078236949952631674912309171272031355732e-02 2.3872666153564644222045492340672811349913051612747420868652286062703906354689546318658616821611091052e-02 2.0474485190530798627451281435261483557689060557282129668682245151482591152012880995455308567409024804e-02 1.7149287325167137360367316707365651607377240719163792784889854903872510848287039144370785745173735540e-02 1.3977466441166986906598052142950776913922841671731266188187723428063759723210350357670242789565298792e-02 1.1075704695045458772712076210524162874464869018232125007136929718311842945707960918326603374209992352e-02 8.5235505806235192290581370523986875016959959372745024104312562211624045066895810886393067367068603436e-03 6.3272679725313287689608930960097167213356708879497832479689701644129938503640198243384363354424298982e-03 4.4984128064830665543407923670679349911953203397990574177492697611319421330141879946295266039098263982e-03 3.0429325762956914672363753309386276165791106064350608619079093597190586775132096956874800724874810394e-03 1.9286742830270374840396368088439778924804155651567125523260347061116312852806549748101206437850144964e-03 1.1088776066596873892521173144361867277557053922450241996587720009260872322396442179143247875233836790e-03 5.5341040973190797351621688393086531219053210185067851573834372676405833723372345192487525933642101070e-04 2.1310027127386667063400468073435320638606820845677878182321218920354796391025132978579998365908226646e-04 4.4287494639313006376796139052330362305665479132897494327195538292637830552729492812413552749230103799e-05; 3.3188966517070946039852308717591041089529082975309067307665476503211714585579981245771804117617593956e-02 3.3185561455419644201348609889634754192925735711370910407736779979949279966803507279991204579421041849e-02 3.3193035210581598622195438331527001247727095761031219821485123140258103351791156694585130528734037282e-02 3.3255790220306358041592325650805238588300423876521072778220169852827105811701495255063866433241570198e-02 3.3185810625724905213050811141339652593260284716074886870856670208336252385668263511087413635096578328e-02 3.3149544744371403885649527215418910253913853908258746341600866433710270884929295009289627372664350461e-02 3.3145307375539657898920831286953402701651061331286101528409145999943279898619021581774656133285813965e-02 3.3256974941131648306794921386006789434468308145514379449364704825942287651575705302390876350871859153e-02 3.3234151048693011692847061178656218866484896538485431388447795501816263917431146521580545060369586040e-02 3.3116235080666382139494762831944250145389901994721994385359543757591324080750739741537081608050148480e-02 3.3123198485499781548816219378325686433590536095848987803609597070135220451276731474450674789031992970e-02 3.3336719758343513438956155660235029226297006383403096538350856454177429140580039115399165033729607616e-02 3.3650782392078746271713072809275377750085561915704169517851347927634043989395835794510304547980932495e-02 3.4087411589264223056772614588985290398236085073922215099594873525929650571084712072549791960716065662e-02 3.4520042747372000755879879897448342136314538509749070139354461269129572167460717764977172462122262442e-02 3.4756693545535546393732269044359683169185898282794855063294050268623461600754466656388425722987046515e-02 3.4589865957070789380132042999728571712423875259188806798128326082205272649775766972483669187010278657e-02 3.3918042068465516391621749970898049814422339649592781899842817236056377468801440827630825664265968225e-02 3.2826299104129347317480862537452840540270584113209299478786548354807691088725566314255681962422348958e-02 3.1416716614103982629997383302713955051566720450689825665332209946132998735662526928868848762685681872e-02 2.9753094230901300531690020873156988730808094864021740168452627271117272307305265085322620672523603498e-02 2.7916233038433148059807832145744648964555073017458133997204311860345882987334385751144973091190715920e-02 2.5943201733669052422283874989115449900516402879607702202373092913856260290595721405153545814474291349e-02 2.3889664201490054368701182690539163597024482335353206207824118029770629132965006206923633598142582413e-02 2.1814219402777375165580504489412320231055078632651226363506432078672252654011004370822377123398607733e-02 1.9748047511889104210583709196271309168787138170577395832299081839689904504974641327794694218486012367e-02 1.7649172690986542438072503164417814076051707510144937164355563531568437746525235916236333780174125151e-02 1.5532131024722952059293814036007107590093262784502307947433197324530485078905522285885867632061045429e-02 1.3379811868802634365216163902206877663485680709073252898569119609332118714026947941878319117524695315e-02 1.1262002632952832837212320959032185364006025800034660712307877043269472235420221787414627015856370469e-02 9.2242721653321485791505612878118553170766594779145230110288268634633119878216113095917254897545239816e-03 7.3476637505570452024788502575498742316352167047274550187582799178081994500305486727939452463586962757e-03 5.6887191588257755241063579107955980619046139936656945690627736900282945212213907510287162095602767399e-03 4.2497497029324380191849638884805926399055179743998396336788064996240821886083966203260567834353297458e-03 3.0429325762956914672363753309386276165791106064350608619079093597190586775132096956874800724874810394e-03 2.0773640791363067578531772108369192634073224498996949626395895615759979291728067797515766918671770666e-03 1.3288549877231498304656407788119212394379535717327264694215927791324863196462627056741448688342428572e-03 7.7067987147528616805141269233358255318701382988013676267263933171656762628469021641474532966470952877e-04 3.9036641872114402534748346186711550700137682073344842974725016327354142252558284410607031637414474713e-04 1.5376226066578169184567790484984566331554507636937184561169183013577664804421728928162817512206052539e-04 3.2655738578788027955129027987056363892370168557805284177667009196638568910947302967513136231313254598e-05; 1.9605136075825261495704665839506725082918801417372900945831624786334914316686263293352482060882984184e-02 1.9603110376612259985958801557984038567354473979724383614166350842951083201229393671860990190329119788e-02 1.9606985166443525883784222378327301813634160162501067574794935216629317533208054649161138791449939005e-02 1.9646359397368996690279474319211049723840301441939477331154033745187138442720736558279804550566814709e-02 1.9606348753601369516029079494160877592434674276964646852870164436728456588759273144913654668129697430e-02 1.9583693864738326881645219469851663075372728699620864019390422361875690352216057520675870670104061532e-02 1.9572825677729329512743567468667211980366338433017816002622151592467492620996751810096938931365148687e-02 1.9643744500673344084225752130844775672570778756465186289660384838779761966427141716647909615348509120e-02 1.9640549289083364336651744544812227518868031613956740030825450988237450271861179752720366532851730559e-02 1.9562319419588533851797060111979819246270055816786599249876519707589801120330527255555426268656808589e-02 1.9549547172047927840496655966840022842742375112285359027847628179084411815441988855712186349884437270e-02 1.9668841037400579987039387031264750507398693851122233347352745569472763012956795701382473418277030885e-02 1.9840348182807079121400034362322193266890415089959689674505809721053067764766794981627003615775860945e-02 2.0093860428229255761774204169391599946865256679410286731289630057713250751199047103255446643050114871e-02 2.0366786841657395126289969812304216026529195661366656362781662770125275834887684181316151992940772603e-02 2.0547810308726431984249044920611625827367781318932127257832361764194375727000462945233714719492920005e-02 2.0502276962203055997520386253606600903371415034771241583444327861621969279436150453377541977113527276e-02 2.0151630746282629364100135814671417942298922088435767413741199215606978686647252494434577295478234554e-02 1.9543468659709186679782023927401737077197784148611333455627832292507316707792886799132194502798397664e-02 1.8740457928637078440085111526172500886071154175482528367053359045500317260159820833040271516657814455e-02 1.7782319108828368510164046343238194058254256674641735081652596168304583126382746315289984379749265236e-02 1.6718535342386282192409830733232629663062384728654868813425152502452537547835752800469784928139061476e-02 1.5566353075832776665545310477563814195930506249368236420160565415036790736799903442288820726982387720e-02 1.4359590280759012436902633447034502395838983618356569614942925080623938098238078817696214386108655362e-02 1.3138080108545949619532649849256828726029484240355979237595802333825158705158823788776868543302222448e-02 1.1927056082418060919217415437374248549575492080078042933587045864792535476647932448468966826435211310e-02 1.0696626462336316038526261085582725401559612866157217818225246910601679773063768490952577141624699722e-02 9.4540134654153083425102519655869226488843517653561936428396258934150371100498749471640207519668798222e-03 8.1810940545208119186231911124090784651555910545197648388029251562161399476724270761375486520736891653e-03 6.9205240062769340317909183361490904250353294290945534189054578047136378326465245093679789026910493852e-03 5.6973624708843125833998191691548789432453531659893274517080652662656660540900749783804758358500255804e-03 4.5630849572795153514847905973460151478499675766383359788002863285840324253596337380128410244556324042e-03 3.5551390119594272146332820728482931659584027175894465176032016359442807514721385076235451231347512061e-03 2.6732702575794884318433876055907926374261904217772069011499706164914598481048277660078598783379934010e-03 1.9286742830270374840396368088439778924804155651567125523260347061116312852806549748101206437850144964e-03 1.3288549877231498304656407788119212394379535717327264694215927791324863196462627056741448688342428572e-03 8.5947946999046074098324639589723600180395144106556075228597036504412765238390695729712665952525625007e-04 5.0447344165744867463677111363406027360261383319127435476307977509636149904266428880112821162971786966e-04 2.5932233455728906198464205289482656168180827899302862780934753533193575941465452127819903459285969886e-04 1.0410010349584966525443109497955467130486480348185903599608055530000196219334744857605738920346370698e-04 2.2516921677227822690155643496686985526154280840745876192072410453948583218073031168615540143511188441e-05; 1.0515050592463354776242526048208092249606335694896742454436261379552465267291107335881141412754600245e-02 1.0514036355296138026876253417424641984496640974678560900538279217489216779228264594121051512657508677e-02 1.0515969950994479344019821450050483392673123239073319489441023457874809007631773089081110451217321120e-02 1.0537880678206073923061929541313071838085137612242962363337295041025170427424880300256735623724734994e-02 1.0517626370795452473175710006286973434117208200038825156057814452880116254018603259171061075073966147e-02 1.0505042552717957161479414740751912364002791457942465937608082446156697706676493408864640894236558265e-02 1.0494483189804096197767873825349212045761857505194262430937893482820833697649062053351651445958166502e-02 1.0533580365971665510600455953334571244589103138894014961379722856270793067940611415298460644851365573e-02 1.0539077733066095806925663564418473847809837272378104818642386223510656957936549142368261245193891042e-02 1.0493896301731584627300369839484481654615364436426031128392850475835134847694003928944221994827747439e-02 1.0476984541796961676020714780590443530744647045791684551302394243752189433346003673630153234811066174e-02 1.0538886425620707919714038054401800002894174152947546045246651041682531699622193108075611652208592498e-02 1.0622288025400336069435077716242789979441257789690842588692071171358638663688616644027265106022344786e-02 1.0753425668253047194612071415384147246894368804297857723199860471794188657795559628309995823433725014e-02 1.0906410416048155166410684541049507454176217293751945832055081594248563002979651298644787174210240664e-02 1.1022793682361183497782086937788382381678238472426388546321761482163487299512769502801156849639371255e-02 1.1026998964251020222336027685092191311115916454251150532742144690990238956522661274903607359984897958e-02 1.0864715867725290718935619101667682273852110685638246000060731337990352023279289678361109287970802710e-02 1.0557680808510219331421962748122759068717745717573285547028261051831504073690763058066079511757674872e-02 1.0143912200147726280811425199088488383193880597160600600346930512270562876849002953491837876770584829e-02 9.6426642525616377778785050165123639702408629125383970759085386964172715626406709248086884168763082553e-03 9.0845183318691877500060028400113212399975761439215205136241660600653900517949319129465046684065219656e-03 8.4757824744364302709440324995629374168216139959963831355419766919387573530371170744396740548711761305e-03 7.8308437315108404712546280785363624604640065294233243168910848552735963382984318879026699527815583147e-03 7.1769242269986540635914364662716212642339080550461441047166891790993393791291617279361269634249845929e-03 6.5327467193274218901281766006214045092313360489055523132596342881910466154520188397212558628294683623e-03 5.8786103504709565939197535932463035343835272716953082124374759019369049009306497773001025089578690372e-03 5.2166808215075741219667745043392789306512794597627624501857936586674016112847123386850276708658309720e-03 4.5347336104293704500054820840179127606387480210092845701442559183277369510924785057698070524179653523e-03 3.8556014644632536069932328853312544393931627955373582905463919214166609407596906580335610524108555848e-03 3.1907254783916306951510168435433779702556348098857710271567027907829065235722928495218209380340748826e-03 2.5693030821579134070248722109578135162930970045580384628632469541369074347971665926808190683117000213e-03 2.0144540908556714798981910657833542169351586718139033709063990678600047892516613824142942964709944564e-03 1.5252331196674780720537646549036173754551817605912248185998335712402651947821954749737509237127169922e-03 1.1088776066596873892521173144361867277557053922450241996587720009260872322396442179143247875233836790e-03 7.7067987147528616805141269233358255318701382988013676267263933171656762628469021641474532966470952877e-04 5.0447344165744867463677111363406027360261383319127435476307977509636149904266428880112821162971786966e-04 3.0081050313229950714091403588653261545454584578594396932780296808251355014390421525091287545712450368e-04 1.5740505101742210203046627359814526138252269194518041110973212578062628814216026103892213287444706062e-04 6.4295782143761707873421541664159075516222523192217212372513164275666823409231072451619661293563147863e-05 1.4103104172008560576141425576605526943601977594860052903287064402371507718544724400561455101769699124e-05; 4.8252098859755952206410282094882768967070472884345196752127904412465062704459054346984633699785039439e-03 4.8248406876155297070459198332662891663057347684303410336660457580151015969559006883326086812595464363e-03 4.8258451765850838275582336068490362727153269959759667310928532791305953723917667945739415399532395492e-03 4.8358467865687168156128029088418968681237345608224548108588020877001477537213307394889503468271537559e-03 4.8276724303115793402742345833279398768089792699315625954003049481692208878769223097096152906040755168e-03 4.8216127696971561426340056970675853298757820274705866479009207491608258115334769640134072066859701258e-03 4.8147616332360259905753683433136463259474878015142762168598134181482682759734722473834752752867109429e-03 4.8315055013491841838201721348364687889242092909562057824146676910166681158184222731469664136578734724e-03 4.8382973004465145855406098877943009256492616013860413653538891103874753753890737864999247319914204939e-03 4.8175979905251643134777496204172222724130170161255793888687800003968911494828015853651599619872411677e-03 4.8048202144829193508938936108862769631821577669596432907973176060211598683538912877340777367647748545e-03 4.8316571713312817227899940456188312912571902328635800193559543033749690073202383110991262615213038046e-03 4.8659349419223036332798433406424005006355297017867027673286853809877074270614606694223630781229306318e-03 4.9219098242841788146965322526166327151792384911579716962945362244329274499651485833494669747982655321e-03 4.9937301561900145000163730946151774307776773731873405159933644187021895002720617325997285083599751407e-03 5.0543194663453265284632225133798679446182112700312505622645125515064638284397169038092242381888565393e-03 5.0696872587715540277979975907710873356089543921942479948790952665395511795334046438206646825495726702e-03 5.0109513799272631230316488799776459294713433686270641643597174336352752015628899116786960920902391200e-03 4.8799873418288674166347495917029060125818659282021695204603592050118923841484316871130469136891446204e-03 4.7004037283413318684259963105462123911278938926846089097451484631255130731012507560847419406385492067e-03 4.4776602914527265818195017829046796144653272691024746570228208616057036657067966863630732152410405718e-03 4.2281114342492700327477604240817502217026284039404888722897347336147384419354887495763844366910796223e-03 3.9549214787797334596708274839362333130475069043512305125613644533689262119502715718043848704779439024e-03 3.6620687542358213346010313006355722163114125097127044948164950904057790664990866144190329962164947803e-03 3.3605772577112970499674905383734583009215030311646353601853191403799395966220659350599932641940867739e-03 3.0689678068670653387013240620553084715775028475587624203843655324188855301724353474263612703475612970e-03 2.7710176810256523090936842370470354036476140427152535047173767666978312387917661728574130969076793106e-03 2.4704297717808013357600532557785564475253324799239597407082388131671466095334263981799950945411168193e-03 2.1572465593482340784661950009014392596633004912627733368762800758743412612604970964960125505831824567e-03 1.8476276083793900614748363630219474400427182687556377709741926244984744750205438015733560337284494450e-03 1.5393074252694770754213671855842785456781313292190452779097681659211567134774626011464946357777652750e-03 1.2475277534311546532546323977045420218474273378435515357750246118327124540852702404656729363220593337e-03 9.8675547925420477910629398247844537717469309191866378015957826493564558150605298780643399018811697919e-04 7.5373085276566265601600720616832859890195035188983422692778067589009682435340982855860006534601787014e-04 5.5341040973190797351621688393086531219053210185067851573834372676405833723372345192487525933642101070e-04 3.9036641872114402534748346186711550700137682073344842974725016327354142252558284410607031637414474713e-04 2.5932233455728906198464205289482656168180827899302862780934753533193575941465452127819903459285969886e-04 1.5740505101742210203046627359814526138252269194518041110973212578062628814216026103892213287444706062e-04 8.6430369455404497125975708297175162536720418827242581012478209691955489123863451269654639449343052773e-05 3.8131363762130651338308714659336728422545092596670922543857513658506088214948106995912178302115640697e-05 8.9486935493309265945103411617150644520999460907170368806996821342344783876586091672272441537527006671e-06; 1.6628639844890837642435108932356166901581470357608213760484106760818560590717790573168252587605394132e-03 1.6628086291014003096024768376806188670608622841987582874423424841188899424123079173195657089140578887e-03 1.6633107718342599847910912603803466920316161985993676202194429818824435669287048245097765905796885557e-03 1.6665294820324555303176613759195943106945315331297098902444889083290451220804821753811098973158487295e-03 1.6644087791396416034261892462479891729662783721384520476203242899377335406959232278806950015365975521e-03 1.6621169056601099274894888440749253209018765381237518003910916980266001727484832793694548005145228251e-03 1.6591894629285419757322470933681781863800936868679658751793025747030798732436406315396783203718780038e-03 1.6636747479412622133748651980605177990279829843616953895694374880416996450280713332573152902977149204e-03 1.6678516569437085046839097169467316059232547023998896008774480017259271980425489000955531727273417473e-03 1.6615303209450479623368647247353979656592134604290953333763342697877630610626939434971208812825085603e-03 1.6553633013776889774789486606338689594173637780910335139389140591615772054871043213524910187682079702e-03 1.6632805043215528491335609143830233572519782428525128038585561572447020009856492465397025290061134537e-03 1.6738586535586994458347629751405413665698444647860389866969105877809693683109718763331461582345941834e-03 1.6907299567090824762194642225004371570713374857549705481919024349144663616060394016381611436760460398e-03 1.7154707269486154255456805080309041347702528861984332649546015970977423984500196531108735437877864698e-03 1.7382288198146171458235661182590973760477275107142734533600859755721408063309615860643574348716584142e-03 1.7483487372474499484988920429083256304253687824225830664078697786216742016123339641877961556557967534e-03 1.7360067118880793669468701543621654746582197118734847138030351874148363334050528606926011141021183963e-03 1.6954347644992646657869872593062059276980469970060690291829378743503750446848360855905755161826549789e-03 1.6385272149849477345952764940854337877149641029196494706331112289285420129519465553983808797380889460e-03 1.5655759927097458464245735617416940225057976352068517899208949147691870688452503393033726915115528783e-03 1.4823438498556511108654488858850710862661339685734293109420987698758037487767276445254112153626919624e-03 1.3911233900576861782112586162354622223482983015026392583281214114404770794998706370480097364779294883e-03 1.2929713268766067730335334943320690343035431787588557453910691635819271724411326252938055526155889916e-03 1.1876063833432477891463163262758027244211852478067804479210725700153649052513758596803339602220572168e-03 1.0893136526953831142811701559786192066253269985886500015484586908348784282904588684909531590457734059e-03 9.8708058736387550601577563522300666979105107234637794073989615356777480638404640368576471611174028622e-04 8.8524459988909096365437871404941226481168685867884664003942260730455538007447610907089773751965214449e-04 7.7677407512836160777344608868738283447995100422764894530752202511017078962985236236984576562533178710e-04 6.7250160249865819794737081484912636395686494061915207741821644611387724060014309754674083368775246431e-04 5.6563092579006118069181810053628838811300769448679351441861350156229812659018296915718391102317963938e-04 4.6218509745647674825033316542821288707007987551378638828540835712093177561132727952072751198675831585e-04 3.7048581574055383754842690845298147675211857634371280286856081212577728300355963831879659483104798478e-04 2.8592408863956559783875889521408208628446924321523109998146432571401076877122237939837507048529899279e-04 2.1310027127386667063400468073435320638606820845677878182321218920354796391025132978579998365908226646e-04 1.5376226066578169184567790484984566331554507636937184561169183013577664804421728928162817512206052539e-04 1.0410010349584966525443109497955467130486480348185903599608055530000196219334744857605738920346370698e-04 6.4295782143761707873421541664159075516222523192217212372513164275666823409231072451619661293563147863e-05 3.8131363762130651338308714659336728422545092596670922543857513658506088214948106995912178302115640697e-05 1.9343935077707526513566510996361795143156896471399226388485122965421237113583147129952799392104530059e-05 5.1169636959324375032040463055992648815598888934037174420605134131731191369932139913312509213906004430e-06; 3.0782944373935269883913104019892947067515915282655839044146787287460196282826142443487475702995896855e-04 3.0783767134778863518165465673338582902496054720404824231970321613396422752095213091578145715787493020e-04 3.0797542391443088166542749363824705267663380087859169813894284161127520561351677900095630861686868232e-04 3.0850393641190232922630534358396159168986269045730261448881136882469804929273522869743282554720266387e-04 3.0827167354281872721636488225650050457529762843750022545789880063534185648814277160815948297104939965e-04 3.0779504338711752237967844916275688861453042161040242079965077620510987769078586450082233473166896455e-04 3.0717742476262246705068257155878524956465946093753170806816190602078180014003314267887432479528803957e-04 3.0767017421102147436850860701702910071306712288278346966926398570036907581506027642804594798998834454e-04 3.0879286222233715584739301962079503297023161520452581013698028506161048969144196759246376066500019584e-04 3.0787218055549820325297168649570946210247740114320531642082583091897099017508432744315053128227405254e-04 3.0644522613722589358686795489690228353086467907308860600258394219520312367591079560645364022499875313e-04 3.0755001408937531195613166287504982567325066370873721313454152495200526292459788133170696022926195871e-04 3.0933241256097911111697767960647762999044630827809802765803676824214075204919962152896829687467765463e-04 3.1191900065772531576245808907023402487835443565334169987578222777055739783931676501511146256498545188e-04 3.1642172403581942797145830056560566984418441527781008521087659036653020903387804939192647729087140608e-04 3.2087533564290153243340239056208197037837369016057844527049585688347972405899422563399359222300696845e-04 3.2358002121449925506688157425066941236810995636948945531943115187366529997877708477592066643428234334e-04 3.2297605667427011838614036768864558005164038891722740889216157961217486560314369721441894993634865052e-04 3.1642495714635914635155429815815903933196652487791597416636217451112375556840607891747510127885155554e-04 3.0692015030454617193560670427219799613438320572924658700606214306252889161343307861446898106959678703e-04 2.9426801259651306497914844767599756752212602979590658037595157828513063594872032667078109884947063482e-04 2.7939577008415357366938473846501935868171879352362705167665482071341281759384334718727606405790675884e-04 2.6309687573117104434723657574481266426121117045909013943562210864423144751185236243999696309954542687e-04 2.4565750310123577297853248063276551561524694550184888439883963124212711153597706406815637102346858634e-04 2.2579333509894298133163018283075564825909300810313773613808150481943405400023527561117032977763578806e-04 2.0805991354618565263914751949192742969991433070966044973482228226983956608384510016724494465810584517e-04 1.8917617978933053605402057086536655089376829144206471721527229062624262162542458414822933951967444907e-04 1.7069538872386017323330932169665178053315184406301722331741423738672280945247875824348235085653843179e-04 1.5048492110664414598115079604469380581174195219113898604699119507574345406971718226570982699883087484e-04 1.3179818212282486326661197806672043543976751691273539453968652986724928375578893426467388297263894478e-04 1.1200549999834382563876578468322155466203718109502479733895359401875860757204741438066755847374046461e-04 9.2267977985323898911227884714089729249053785363230240996706645521577756863126876520834493817565844242e-05 7.5047035966909818622209383918882657008915880330673864409469467873115150474000981711936206560139295203e-05 5.8429647548163476974547379686052919527459838044004666790935279935009228189345108918513632142127803684e-05 4.4287494639313006376796139052330362305665479132897494327195538292637830552729492812413552749230103799e-05 3.2655738578788027955129027987056363892370168557805284177667009196638568910947302967513136231313254598e-05 2.2516921677227822690155643496686985526154280840745876192072410453948583218073031168615540143511188441e-05 1.4103104172008560576141425576605526943601977594860052903287064402371507718544724400561455101769699124e-05 8.9486935493309265945103411617150644520999460907170368806996821342344783876586091672272441537527006671e-06 5.1169636959324375032040463055992648815598888934037174420605134131731191369932139913312509213906004430e-06 1.4858166548385144060522706449819772973610082550521915952196209685391322617747774170425433820093157192e-06]
[1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e+00, 1.0666516822039813836547354993365629909883691012424890510399754859178048332913319210104434515103808466e-01, 6.8148191624733233633293313634454159814828144624005414694865577542472890025715185734265918083778959175e+00, -1.3711037421475351600927608949656142355327459426391248466968415290176830640375328514045669983363442045e+02, 2.2612899285059881636664802983239067176924686178628631692483817777848311508538162130695172457406240132e+03, -2.6984416698088637228964630639981312517652553843598822685370164778904407303272089930134391585429062457e+04, 2.3811935902940213098043547725382999965729236947655178785258203183838578168021231995264316993675340078e+05, -1.6022694321034010245297595803403995284563391980892597854155833519755440734946795134024864834845660729e+06, 8.4184342076716838561573042226182863208875172197251004359650254698523945225554495016391268092611982205e+06, -3.5222772448096950806083943055063471008432451254692107773189176009492723405863741402099058257037430846e+07, 1.1940630423220133713532477387493254078890484717816584988290919129938168358691521608795752692591485077e+08, -3.3306847717305327722566425659173343925179572383949311591132527823765337404150525967086047841548885394e+08, 7.7491961552284675731794130914692903136707476334561726604559474391467163352248588772062557117461526775e+08, -1.5219602096890084944817914870216485593170351575061883417686380337439864994419939886773087404317833226e+09, 2.5502764872383310087972337542872109868307015454911367928930671136859542609636688025222750169077226296e+09, -3.6810233623552980735543567744294797912041476191876168412541825187370397317686706626861280113505866220e+09, 4.6173894549333746576787163286876883681108635559007540253361396294038683590008842791342132773462085304e+09, -5.0762792701860729648072335397399564519669073757433309768517057688930459434776817022550841544001442881e+09, 4.9321632398962201219084439027480416234114390818193020226716769304746396180493203075767728213266058446e+09, -4.2711182961996940553073018261623633917444226401342380169184766595192656360072624378847575799036492166e+09, 3.3253344004218815767287060897774539191719007123941839030771509186383182102830978000284817565097377487e+09, -2.3485370183910110462707393992185449987335874222684596737348117315171698396379230225245653428055934290e+09, 1.5181050209371133522161141387809783460935145922544835227003814674750809511235768544524816755487795582e+09, -9.0572219073893744842606790724872639865453651923533802600185408901876197489068407181684064971856980009e+08, 5.0232675827275853488630017632996574349089776513591834774142527667007985035527660045839483738739814782e+08, -2.6034173973286717817459897338515398967602367355871448289538493190590117215617318084388384496948389074e+08, 1.2645083195781112715178591202281266176412547169248783903799868229367234844103936526001432024951746715e+08, -5.7597486658737284442048174380473448310601178694269691707859826141847348598250465136262191636238370410e+07, 2.4577781688089759670897104182344980519530531837408427743998549998794405547097891979274348099859513995e+07, -9.8060317504625506364628918817688081905423207260714671440766663844123736461477495826960394110857740920e+06, 3.6501608351017940951438554107213940851973905298710611347142871715598177200221932209746682894457558321e+06, -1.2652047112436361628286498142183184800883311957313541972732989540690989819404432200370773203553739145e+06, 4.0775849877743963029114596545066965616180912651611472251148570682999892032178690912677423707291511259e+05, -1.2207312287063266505927779697614019940137415565714159629389771577971259768791669715334404490624852702e+05, 3.3930015521117393006824779319214868426653471643386500972336317239938680382688880912793847977534347467e+04, -8.7541503378064206092674837598158516606811510237921806401267481308854206007959831792609594245046259509e+03, 2.0966755730145831485250789927280111584823986379825689350511985142327378207963418793594548796168828867e+03, -4.6625336458297565687437923699074412293894127727145890439765805786712988695800176282885294339763823984e+02, 9.6296095626161424686459014523962375136753169565031848023825192961684432674241542823457020492797382224e+01, -1.8476921472925755785886032073473729317934101883924869244233078622125252346686223543202200838000841477e+01, 3.2947695799282427068782532530908002556039956777296003774173600977501409099575597283701355895992899195e+00, -5.4617041229326761537831831406301236053123041079800892251039909799919887919882161845782909235603000972e-01, 8.4189755602996733591230889894905298370536214247869055647114666632315202872243741431675509773518321139e-02, -1.2070404991367022795735755195015049502660335864596458827331343708400493503462161470476859609024255452e-02, 1.6099047690933185319557305616716666330150651435900000655432724289687171235719187988041247465438539835e-03, -1.9978239852966896453085728439021611245931702773710830309324019021299326279464815680719677458581147696e-04, 2.3069217896505613895199010345383761469553493861001522186717507673694563833230784239278093410187853223e-05, -2.4788049699096947232892799020090380754628215962892165090642395272923336881488008741186230673439547483e-06, 2.4784174232427697268089692789737310603442742914459299366379184453782778025674265747065055441047149604e-07, -2.3056296524765638822280601554813362427361626879257070580616071735185584804361376863691654900611694516e-08, 1.9953428830079643777259365719569370021201927766930112172585165134389981416216517983301190572858640578e-09, -1.6060366399702364240558766424623523729156831266221650801618403830457599167213252684970316048817588783e-10, 1.2018903113469283713414581982969923712957388559971583837950442648544262531321381155338963475151051967e-11, -8.3592789132874914404310082405270252096156470620955672518066312640307217743816576322029670774066068591e-13, 5.4006843540326091397965383143606092277013905690723822329463630291971764210462926283223476077572669518e-14, -3.2392220580521049538871457601238731087704265607190408471183571834861212593904498425291799241143504054e-15, 1.8023156008798820812839407416247914785494422363280633088844915291214642591148023538624000678623392784e-16, -9.2950307619673470616851040929069885009010266819334827440107881237462506610741462596237652825750294885e-18, 4.4388671292491167087594999015630959546347815933452180515234881922855663761964370169146797970834241773e-19, -1.9606471242017235228236037051625688991905313068024883515030381171334256681109183374599116993455329058e-20, 7.9994993437802366171726515402851175911843681103704484016920478484376307548935178286049101075666004647e-22, -3.0102919020826510721679248122432900939498340829274379636788946360004955145345950041623611973541665737e-23, 1.0430099365123592560773947474445330717590251467607829629507520663903558398636574974901571428980446254e-24, -3.3208240606777468407071888998763782153085437678492922312964826507044226617415794450708817864018527569e-26, 9.6939366365388565740114109351509849157422812208902585053120584494351924736722024943211115957837847696e-28, -2.5877747525090623101512823832694299420747509203058406752871853601097942808449711237192701490159026636e-29, 6.2984079874945755269230930950602983229566025701280250298012872722202078236383770985299544400640906657e-31, -1.3928962702437231292001360065503718485868317379543715482329250063126715672663182032990806970956892670e-32, 2.7877615528813442469298390496803602781046625084102883824188677937626420074174317748553046622457786017e-34, -5.0259024560464290531078893522605080222668104317986799073531387615872131466950889391383494909077405767e-36, 8.1171865861502708095918388723379563702280064999915654878609109882751348895646575634054441248870042427e-38, -1.1667757297394738945588692135954570163785672051743282024387953540218769188980999423534005735632889789e-39, 1.4809296122174929586477088679091651938975453628252447021495338601636287592961335738730575077217830847e-41, -1.6438267363114727828267971250658302670449737308911714792991579310011465106034693855330800883095352291e-43, 1.5766196904171884318397437460535154684707851843277203245272714971917556853596924704872686654421462340e-45, -1.2866875919095082762319798374681554466193558278335142511902066958437997571576493450750242115713061284e-47, 8.7559031010685175488369146659079361636394583503098886727904988141105566277884382255953314700055365027e-50, -4.8320703814632487844522058537230439297305542145737207947165565859628244540898855562622254973841456705e-52, 2.0768000496641565945893003668912890131780458686601953682888411647561025227308492975175696347505765134e-54, -6.5193795208189361388178712131134307622753687711429019063550652861201504534156478925616588296650562018e-57, 1.3291122337267101795274748700233164059302983779269114104095439231104434387482817444565697823439091705e-59, -1.3202765247654292590643058808503395700310635667116318399050592540308617191126167879476035800278752973e-62]

